On the Maximal Subgroups of $E_7(q)$ and Related Almost Simple Groups

This paper almost classifies the maximal subgroups of $E_7(q)$ for general $q$ a power of a prime $p$. Only four potential maximal subgroups are missing: $PSL_2(7)$ (unknown for $p\neq 2,3,7$), $PSL_2(8)$ ($p=2$) and $PSL_2(9)=A_6$ ($p\neq 2,3$). In addition, there is one issue with the precise structure with the positive-dimensional maximal subgroup of type $A_2$. We are able to give a complete determination of the maximal subgroups for $E_7(q)$ for $q$ an arbitrary power of $3$ and $q=4$.

==> anc/E7/Alt7/2alt7p=5.txt <==
// The first part sets up G=2.Alt(7), the minimal module MG and the adjoint module LG, the tensor square MG2 of MG, and the symmetric square SMG2 as a subspace
// of MG2.

G<x,y>:=PermutationGroup<240|\[
2,5,8,6,1,12,16,11,21,19,3,4,29,32,26,17,7,39,24,44,23,47,9,10,53,
35,57,60,31,20,13,33,14,69,15,72,34,75,42,36,78,18,65,30,86,88,49,92,22,97,
64,102,55,104,25,108,59,43,27,61,28,66,113,100,58,70,46,109,37,62,123,40,127,129,76,
38,135,81,96,56,41,141,89,101,145,87,45,67,122,133,107,93,48,115,156,110,99,159,50,51,
131,103,52,105,54,165,151,80,119,79,90,63,112,150,155,173,174,98,68,176,171,83,124,71,95,
180,128,73,130,74,84,183,111,157,138,186,191,77,114,132,143,153,82,200,146,85,154,158,190,139,
91,147,199,152,94,125,189,170,118,188,120,212,214,211,167,163,106,219,220,148,177,116,172,175,117,
161,121,208,198,181,126,226,140,218,182,194,204,196,134,203,195,169,144,136,137,160,168,224,142,193,
187,228,149,201,184,230,231,217,206,207,215,213,162,166,164,234,178,205,197,192,235,216,236,179,223,
185,221,229,202,209,210,238,239,222,227,225,232,237,240,233]
,\[
3,1,9,10,13,4,2,18,7,22,25,27,30,5,6,24,37,40,41,8,46,15,50,52,54,
11,58,12,63,34,64,66,57,14,70,16,74,17,77,45,80,82,19,59,20,89,90,21,95,98,
23,73,38,56,106,26,109,62,110,69,29,28,114,115,31,117,32,33,121,122,35,125,36,53,131,
133,136,137,39,84,140,142,42,43,44,96,149,150,94,130,47,103,154,48,148,49,157,101,160,78,
51,71,162,143,164,166,55,99,120,147,60,61,171,112,116,65,118,67,174,68,170,102,87,88,179,
72,183,185,81,152,187,75,176,76,145,139,193,93,79,197,123,144,105,83,201,119,85,86,198,204,
155,91,92,206,207,208,199,97,156,211,100,205,104,163,216,168,180,107,108,111,221,113,203,223,217,
190,189,124,182,215,191,126,128,127,184,129,188,132,212,134,173,135,161,175,151,138,186,141,209,177,
227,146,225,178,153,196,224,219,158,159,169,228,220,213,233,194,165,167,210,226,222,172,202,195,181,
232,192,200,231,236,235,214,218,230,238,239,229,237,240,234]
>;

F<w>:=GF(25);

a1:=GL(56,F)![[w^21,w^21,w^22,w^8,w,1,w^13,w^16,w^22,w^17,w^11,w^20,w^2,w^23,w^22,w^17,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^5,w^21,w^4,w^11,4,w^21,3,w^7,w^5,w^2,w^17,w^17,w^8,4,w,w^19,w^8,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^2,w^5,w^11,2,0,w^13,w^9,w^17,w^13,w^16,w^3,w^5,w^11,w^10,w^11,w^8,w^21,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^4,1,w^19,w^19,w^19,w^3,w^17,w^22,w^11,w^4,w^15,w^16,w^19,2,w^9,2,w^19,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^22,w^23,w^14,w^17,w^15,0,w^7,w^5,4,w,w^23,w^11,w^15,0,w^15,1,w^13,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^22,2,w^7,w^11,w^23,w^2,w^16,w^9,w^14,w^11,w^22,w^2,w^16,w^2,w^11,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^20,w^20,w^11,w,w^20,3,2,w^7,3,w^4,w^19,w,w^16,w^15,w^5,w^13,w^2,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,w^8,w^8,w^20,w^9,w^20,0,4,1,w,w^5,w^7,w^20,1,1,w^21,w^10,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^20,w^23,w^4,w,4,w^4,w^10,w^5,w^16,w^15,w^17,w^2,w^17,w^19,1,w^13,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,4,w^5,w^11,w^9,w^15,w^10,w^13,w^19,3,w^9,w^15,w^9,w^2,4,1,w^13,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^5,3,w^19,2,4,w^21,w^19,w^8,w^14,w^14,w^13,w^20,w^16,w^17,2,w,w^14,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w,w^21,w^23,4,w^4,2,w,2,w^23,w^20,1,w^19,w^3,w^21,w^4,w^17,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^15,w^13,w^7,w^8,4,w^16,3,4,1,w^16,w^20,w^17,0,0,w^21,w^10,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^22,4,w^4,0,w^16,w,w^7,w^4,w^8,w^15,w^22,w^3,3,1,w^7,w^20,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^7,w^20,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,w^3,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,0,w^4,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^20,w^10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,3,0,3,4,0,0,0,0,0,0,0,4,0,3,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,3,3,3,0,0,0,0,0,0,0,4,2,0,4,3,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,1,0,3,0,0,0,0,0,0,4,2,1,4,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,3,1,3,0,3,3,0,1,2,2,4,2,1,2,4,1,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,4,2,4,0,3,1,1,2,2,1,2,3,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,4,1,2,2,2,1,4,1,2,0,0,4,1,1,4,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,3,3,0,1,4,1,2,0,0,1,2,0,1,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,4,0,4,1,4,3,0,0,0,0,0,2,3,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,4,2,2,3,1,0,2,4,4,0,1,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,4,1,0,3,2,3,4,4,4,0,1,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,2,3,2,0,1,2,4,1,1,1,3,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,4,2,4,3,3,3,3,3,3,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,0,3,0,4,4,3,3,3,4,0,3,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,4,3,0,2,2,3,0,2,1,3,1,4,0,2,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,1,0,2,1,4,1,4,3,4,2,3,2,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,4,4,2,2,1,4,3,3,0,0,0,3,3,3,1,3,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,4,2,1,4,2,0,3,3,1,0,3,2,3,4,2,1,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,2,4,4,2,0,1,0,3,3,1,4,4,2,1,4,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,4,1,1,4,1,1,2,2,2,4,3,0,1,2,3,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,1,1,4,4,3,3,3,1,1,1,2,4,1,3,3,1,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^8,w^7,w^20,3,w^14,w^5,w^17,0,0,0,0,0,0,0,0,0,w^8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^11,w^15,w^8,2,w^2,w^17,w^5,0,0,0,0,0,0,0,0,0,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,0,3,w^19,w^17,w^13,w^4,w^16,0,0,0,0,0,0,0,0,0,w^7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^9,3,w^7,w^17,w^4,2,w^23,0,0,0,0,0,0,0,0,0,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^17,w^13,0,w^20,w^10,w^10,w^3,w^4,0,w^9,2,1,w^16],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^21,w^9,w^7,w^13,w^17,4,w^19,w^7,w^22,w^9,w^7,w^14,w^4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^3,w^22,3,w^20,w^11,w^10,w^15,w^3,3,w^20,w,w^22,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^10,w^11,w^2,w^10,w^2,w^9,w^19,w^13,w^22,2,w^13,1,w^11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^9,w^21,w^17,w^14,4,4,w^9,w^20,w^21,w^23,w^14,w^11,w^17],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^4,w^22,w^7,w^16,w^5,w^10,w^2,w^7,w,w^14,w^20,w^22,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w^2,w^3,2,w^10,w^13,w^2,w^13,0,w^17,w^7,w^21,w^7,w^10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^5,w^21,w^2,w^17,w^10,w^8,w^23,w^11,w^9,4,1,w^10,w^22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^19,w^3,w^13,1,w^19,w^17,w^9,w^23,w^14,0,w^21,w^13,w^22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^10,w^7,w^9,w,1,3,w,w^2,w^4,w^4,w^11,w^9,w^7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^8,w^4,w^22,w^10,w^22,w,w^17,3,w^23,w^20,w^9,3,w],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^22,w^3,w^13,w^11,4,w,w^15,3,3,w^13,w^19,0,w^8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^19,w^22,w^16,1,w^17,w^20,w^7,w^8,w^22,w^13,3,w^2,w^8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^10,w^3,1,w^3,w^17,w^14,w^9,w^16,w,w,w^7,w^7,w^17]];

a2:=GL(56,F)![[3,w^19,w^17,2,4,w^22,w^13,w,w^21,w^13,w^2,w^8,w^17,w^19,w^22,w^21,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^4,0,w^10,w^16,w^7,w^2,0,w^22,w^17,w^9,w^13,w^8,0,2,w^10,w^22,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^13,w^9,w^13,2,w^11,w^15,w^20,3,w^7,w^11,w^3,2,w^23,w^11,w^23,w^22,0,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,w^16,w^22,w^17,3,w^14,w^9,0,w,w^23,w^3,w^19,w^20,4,w^2,w^20,w^19,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^8,w^14,3,w^8,w^3,w^10,3,w^7,w^4,w^23,w^21,2,3,2,w^8,w^15,w^17,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^19,0,w^16,w^21,w^21,w^5,w^3,w^20,w^20,w^4,w^7,w^8,w^2,w^13,3,w^23,w^10,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^10,w^4,w^15,w^10,w^15,w^14,w^16,w^21,w^13,1,w^17,w^21,w^21,w^16,4,w^20,w^3,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^23,3,w^16,w,w^13,w^13,w^21,w^20,0,4,w^11,w^14,w^22,1,w^22,w^22,w^11,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^5,w^11,w^20,w,w^23,w^17,w^22,w^21,2,4,w^15,1,w^20,w^2,w^14,w^16,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^17,w^3,w^5,w^17,w^14,w^2,w^10,0,w^15,2,3,w^17,w,w^11,w^19,w^16,w^23,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^19,w^3,w^21,w^7,w^16,w^20,w^3,w^19,w,w^17,w^14,w^20,w^22,w^19,w^15,w^22,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,4,0,w,1,0,1,0,w^13,w^13,0,w^22,w^3,w^4,w^23,4,1,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^2,w^4,w^4,w^15,w^17,w,w^10,w^19,w^5,2,w^10,0,w^16,w,w^9,w^17,w^20,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^20,w^5,w^17,w^9,w^5,w^5,0,w^9,w^16,w^7,w^7,w^7,1,w^7,0,0,w^19,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w^16,w^4,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^10,w^19,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^13,w^17,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^19,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,4,4,4,2,4,0,3,1,1,1,4,1,2,0,4,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,0,4,4,1,4,0,0,0,0,0,0,1,3,1,3,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,3,1,4,2,0,4,3,3,3,4,1,0,2,4,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,2,1,2,0,2,0,4,3,3,3,3,1,3,2,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,1,0,4,4,1,3,0,0,4,0,1,1,0,4,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,3,1,4,3,2,4,1,3,4,2,3,4,3,3,1,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,4,2,0,4,0,1,3,2,2,1,2,2,4,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,1,0,1,0,4,4,1,0,4,4,2,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,3,1,1,4,4,4,4,2,4,0,3,4,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,4,4,0,0,1,3,1,3,2,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,3,0,1,2,4,0,3,1,2,1,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,1,0,2,0,0,4,0,0,3,3,0,4,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,4,1,1,1,0,0,4,3,0,1,1,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,4,0,3,0,2,0,3,4,1,1,3,1,3,1,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,2,0,4,3,4,3,2,3,2,3,2,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,3,0,3,3,3,4,0,0,2,0,2,2,4,4,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,1,2,3,3,4,0,3,1,1,3,2,4,3,4,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,1,3,4,3,0,1,2,2,2,3,3,3,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,1,2,4,2,3,2,0,4,3,3,3,0,1,2,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,1,1,0,3,2,3,0,1,2,2,2,0,2,0,1,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^7,w^16,w^14,w^13,w^2,3,w^21,4,w^10,w^21,w^11,w^21,w^11,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^21,w^22,w^9,w^13,w^9,w^8,w^15,0,w^4,w^22,w^17,w^9,w^4,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^23,w^10,w^14,0,w^7,w^5,w^20,w^3,0,w^17,w^7,w^3,4,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^14,w^3,w^15,w^16,w^5,w^14,w^17,2,w^8,w^7,w^15,w^21,w^23,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^4,w^15,w^23,0,w^14,w^13,1,2,w^22,w,w^2,w,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^15,w^3,w^19,w^20,w^4,w^11,w^2,3,w^5,w^13,2,w^13,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^20,w^15,w^16,0,w^13,w^4,4,w^16,4,w^2,2,w^19,w^4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^3,w^2,w^17,w^11,w^9,w^8,w^13,w^5,w^9,0,w,w^21,w^16],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w^14,w^21,w^21,w^5,w^8,w^8,w^14,w^17,w^10,w^21,1,w^19,w^22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^15,w^13,w^15,w^4,w^2,w^9,0,w,w^17,w^23,2,w^19,w^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^3,w^19,w^19,4,w^16,w^7,w^10,w^23,w^20,w^22,w^9,w^23,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^4,1,w^15,w^23,w,w^14,w^10,w^10,w^4,w^4,w^4,w^7,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^22,w^15,1,w^11,1,3,4,3,w^8,w^14,3,w^9,w^13],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w^9,w^10,w^20,0,w^4,w^11,w^4,w^17,w^14,2,w^17,w^16,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^20,2,3,w^19,w^10,w^16,w^4,1,w^21,w^14,w^4,w^13,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,w^4,w^9,w^3,w^5,4,w^22,w^13,w^13,w^23,w^17,0,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^2,w^21,w^11,w^7,w^7,0,w^22,0,w^17,w^19,w^17,2,w^10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,w^13,w^5,w^11,2,w^19,w^20,w^23,w^20,2,w^17,w^20,w^13]];

b1:=GL(133,F)![[w^19,w^19,w^13,0,w^5,w^3,w^7,w^2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^8,w^13,w^14,2,w^13,w^22,w^23,w^20,w^14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^14,1,w^7,w^13,2,0,w^23,w^9,3,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^22,w^20,w^11,w,3,3,w^21,2,w^7,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^20,w^17,1,w^3,w^9,w^7,w^19,4,4,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,2,w^4,1,4,1,w^20,w^22,w^19,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^19,0,w^3,w^11,w^13,w^16,w^3,w^14,w,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,w^3,w^14,3,w^22,w^7,w^8,w^13,w^20,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^2,w^10,w^19,w^20,w^3,3,w^13,w^9,w^7,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w,w,w^16,w^14,w^15,w^7,w^19,w^21,w^4,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^9,w^8,w^8,3,w^17,4,w^15,w^14,w^19,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^17,4,w^11,w^4,w,w^14,0,w^22,w^17,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^21,4,w^17,w^20,0,w,0,w^8,w^4,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^4,w^10,w^14,w^22,1,w^11,w,w^20,w^21,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,1,w^5,w^9,w^11,w^14,w^14,3,w^21,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^5,w^22,w^15,w^16,w^13,w^13,w^14,w^15,w^17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^14,w^22,w^3,4,w^16,w^3,w,w,1,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,4,w^10,w^20,w^17,w^9,w^2,4,w^19,w^3,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,3,w^19,w^14,w^15,w^14,w^7,w^10,w^10,4,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^13,3,w^21,w^17,w^5,w^14,w^23,w^13,w^21,w^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,4,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,4,4,2,1,0,0,1,3,4,4,1,1,1,4,1,1,1,3,3,2,2,0,3,4,0,1,3,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,2,1,1,0,2,4,2,4,0,3,3,3,3,0,4,1,2,3,2,2,0,0,0,0,1,4,2,2,3,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,4,0,4,0,4,0,4,1,2,4,3,3,3,3,1,2,4,4,3,3,0,2,3,3,1,4,4,1,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,2,4,4,2,4,1,0,1,1,4,2,3,4,3,0,3,3,0,3,1,2,2,1,0,2,4,1,1,3,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,3,4,2,0,2,0,1,3,1,1,3,0,1,0,0,0,2,1,1,2,1,0,2,4,3,2,4,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,4,4,3,4,4,4,4,4,0,1,3,1,4,2,0,4,0,4,1,4,4,3,0,4,4,1,4,2,4,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,4,1,1,4,0,3,1,2,2,4,3,3,4,1,2,4,2,1,1,2,3,4,0,2,1,3,0,2,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,2,0,3,1,0,3,3,4,1,0,1,4,3,3,3,4,3,4,4,4,3,3,2,4,0,4,1,2,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,3,0,3,2,1,2,1,2,0,0,3,3,0,1,0,0,0,4,0,2,3,4,2,0,1,4,2,1,2,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,2,0,2,0,0,1,2,4,0,0,4,2,2,0,0,2,0,4,0,3,3,3,0,4,4,4,3,0,1,1,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,3,0,4,4,0,3,0,2,2,1,2,0,1,1,4,3,0,1,2,2,4,1,1,1,2,0,4,1,4,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,2,4,4,3,2,0,2,0,3,3,0,3,0,2,4,3,3,0,1,4,1,2,0,0,4,4,2,4,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,3,1,3,0,3,0,0,3,3,0,1,4,0,2,1,3,3,2,1,0,4,2,0,4,0,1,4,3,1,1,4,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,3,2,3,4,1,3,3,1,0,4,0,0,4,1,2,3,1,0,4,4,0,3,3,3,2,2,2,0,4,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,1,2,3,1,2,0,2,1,2,2,3,2,1,1,0,3,1,1,0,0,1,4,1,4,0,4,2,1,3,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,2,4,3,3,2,3,4,3,3,0,2,2,1,4,3,1,3,3,0,1,2,0,2,3,1,0,2,0,2,3,1,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,4,4,2,0,4,3,3,4,3,0,0,0,0,2,4,1,0,0,2,4,4,1,0,3,4,0,1,3,2,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,4,1,1,3,0,4,2,3,2,2,0,4,0,3,1,0,2,3,3,3,4,0,4,4,0,2,1,0,4,1,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,2,3,1,4,1,0,0,3,3,2,4,0,4,3,2,1,0,3,0,3,1,3,4,0,2,4,3,1,4,4,4,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,1,2,0,0,0,1,1,1,3,0,2,4,0,4,2,0,0,3,4,2,4,4,0,1,4,2,0,2,3,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,4,4,0,2,2,3,0,3,0,3,0,3,1,4,4,2,2,1,3,2,0,3,3,2,0,4,3,4,4,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,1,1,2,0,3,0,2,2,2,2,1,2,1,2,3,2,1,2,2,2,0,2,0,1,1,2,4,3,3,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,0,4,2,2,2,1,3,3,2,0,2,1,2,4,2,0,1,3,2,2,3,0,4,0,4,2,2,2,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,4,2,2,1,0,4,4,3,0,2,2,4,4,4,4,2,2,1,4,4,3,3,0,1,1,1,0,1,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,4,1,0,0,4,2,0,3,2,1,1,1,4,0,1,1,0,0,1,0,4,0,4,0,4,4,4,4,3,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,2,1,3,4,1,1,1,3,1,0,2,1,3,0,1,2,3,0,3,0,0,1,0,2,1,3,4,4,2,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,2,3,4,4,2,2,0,0,1,3,0,0,3,1,3,3,1,3,2,0,0,1,4,0,0,3,2,3,0,0,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,2,0,3,2,1,2,1,1,3,2,2,2,1,1,2,2,3,0,3,3,2,4,3,2,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,3,2,0,1,3,1,4,2,4,0,0,4,1,2,0,3,2,0,3,0,1,1,4,0,2,4,3,2,4,2,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,3,4,2,4,4,0,4,0,3,4,3,3,0,3,0,3,3,4,2,4,4,4,4,0,0,3,0,1,0,4,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,2,0,1,4,1,0,2,3,3,1,3,3,2,1,0,1,2,2,4,4,2,3,0,2,4,2,1,1,0,4,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,1,1,0,0,2,2,1,0,2,4,0,4,2,2,3,3,1,0,4,2,0,4,2,2,3,3,2,4,1,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,0,1,1,4,3,2,2,2,0,3,0,2,4,3,2,1,2,2,0,0,3,0,2,4,3,0,0,2,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,2,1,3,0,4,1,0,3,3,1,4,3,2,1,3,0,0,3,0,4,1,2,3,3,1,3,3,3,3,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,3,0,0,2,4,0,0,3,2,2,2,0,1,0,3,0,4,1,3,1,1,4,4,1,1,4,3,2,3,3,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,4,4,2,1,0,0,1,3,4,4,1,1,1,4,1,1,1,3,3,2,2,0,3,4,0,1,3,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,2,1,1,0,2,4,2,4,0,3,3,3,3,0,4,1,2,3,2,2,0,0,0,0,1,4,2,2,3,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,4,0,4,0,4,0,4,1,2,4,3,3,3,3,1,2,4,4,3,3,0,2,3,3,1,4,4,1,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,2,4,4,2,4,1,0,1,1,4,2,3,4,3,0,3,3,0,3,1,2,2,1,0,2,4,1,1,3,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,3,4,2,0,2,0,1,3,1,1,3,0,1,0,0,0,2,1,1,2,1,0,2,4,3,2,4,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,4,4,3,4,4,4,4,4,0,1,3,1,4,2,0,4,0,4,1,4,4,3,0,4,4,1,4,2,4,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,4,1,1,4,0,3,1,2,2,4,3,3,4,1,2,4,2,1,1,2,3,4,0,2,1,3,0,2,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,2,0,3,1,0,3,3,4,1,0,1,4,3,3,3,4,3,4,4,4,3,3,2,4,0,4,1,2,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,3,0,3,2,1,2,1,2,0,0,3,3,0,1,0,0,0,4,0,2,3,4,2,0,1,4,2,1,2,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,2,0,2,0,0,1,2,4,0,0,4,2,2,0,0,2,0,4,0,3,3,3,0,4,4,4,3,0,1,1,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,3,0,4,4,0,3,0,2,2,1,2,0,1,1,4,3,0,1,2,2,4,1,1,1,2,0,4,1,4,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,2,4,4,3,2,0,2,0,3,3,0,3,0,2,4,3,3,0,1,4,1,2,0,0,4,4,2,4,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,3,1,3,0,3,0,0,3,3,0,1,4,0,2,1,3,3,2,1,0,4,2,0,4,0,1,4,3,1,1,4,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,3,2,3,4,1,3,3,1,0,4,0,0,4,1,2,3,1,0,4,4,0,3,3,3,2,2,2,0,4,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,1,2,3,1,2,0,2,1,2,2,3,2,1,1,0,3,1,1,0,0,1,4,1,4,0,4,2,1,3,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,2,4,3,3,2,3,4,3,3,0,2,2,1,4,3,1,3,3,0,1,2,0,2,3,1,0,2,0,2,3,1,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,4,4,2,0,4,3,3,4,3,0,0,0,0,2,4,1,0,0,2,4,4,1,0,3,4,0,1,3,2,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,4,1,1,3,0,4,2,3,2,2,0,4,0,3,1,0,2,3,3,3,4,0,4,4,0,2,1,0,4,1,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,2,3,1,4,1,0,0,3,3,2,4,0,4,3,2,1,0,3,0,3,1,3,4,0,2,4,3,1,4,4,4,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,1,2,0,0,0,1,1,1,3,0,2,4,0,4,2,0,0,3,4,2,4,4,0,1,4,2,0,2,3,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,4,4,0,2,2,3,0,3,0,3,0,3,1,4,4,2,2,1,3,2,0,3,3,2,0,4,3,4,4,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,1,1,2,0,3,0,2,2,2,2,1,2,1,2,3,2,1,2,2,2,0,2,0,1,1,2,4,3,3,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,0,4,2,2,2,1,3,3,2,0,2,1,2,4,2,0,1,3,2,2,3,0,4,0,4,2,2,2,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,4,2,2,1,0,4,4,3,0,2,2,4,4,4,4,2,2,1,4,4,3,3,0,1,1,1,0,1,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,4,1,0,0,4,2,0,3,2,1,1,1,4,0,1,1,0,0,1,0,4,0,4,0,4,4,4,4,3,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,2,1,3,4,1,1,1,3,1,0,2,1,3,0,1,2,3,0,3,0,0,1,0,2,1,3,4,4,2,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,2,3,4,4,2,2,0,0,1,3,0,0,3,1,3,3,1,3,2,0,0,1,4,0,0,3,2,3,0,0,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,2,0,3,2,1,2,1,1,3,2,2,2,1,1,2,2,3,0,3,3,2,4,3,2,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,3,2,0,1,3,1,4,2,4,0,0,4,1,2,0,3,2,0,3,0,1,1,4,0,2,4,3,2,4,2,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,3,4,2,4,4,0,4,0,3,4,3,3,0,3,0,3,3,4,2,4,4,4,4,0,0,3,0,1,0,4,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,2,0,1,4,1,0,2,3,3,1,3,3,2,1,0,1,2,2,4,4,2,3,0,2,4,2,1,1,0,4,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,1,1,0,0,2,2,1,0,2,4,0,4,2,2,3,3,1,0,4,2,0,4,2,2,3,3,2,4,1,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,0,1,1,4,3,2,2,2,0,3,0,2,4,3,2,1,2,2,0,0,3,0,2,4,3,0,0,2,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,2,1,3,0,4,1,0,3,3,1,4,3,2,1,3,0,0,3,0,4,1,2,3,3,1,3,3,3,3,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,3,0,0,2,4,0,0,3,2,2,2,0,1,0,3,0,4,1,3,1,1,4,4,1,1,4,3,2,3,3,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,4,4,2,1,0,0,1,3,4,4,1,1,1,4,1,1,1,3,3,2,2,0,3,4,0,1,3,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,2,1,1,0,2,4,2,4,0,3,3,3,3,0,4,1,2,3,2,2,0,0,0,0,1,4,2,2,3,0,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,4,0,4,0,4,0,4,1,2,4,3,3,3,3,1,2,4,4,3,3,0,2,3,3,1,4,4,1,1,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,2,4,4,2,4,1,0,1,1,4,2,3,4,3,0,3,3,0,3,1,2,2,1,0,2,4,1,1,3,1,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,3,4,2,0,2,0,1,3,1,1,3,0,1,0,0,0,2,1,1,2,1,0,2,4,3,2,4,0,0,4,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,4,4,3,4,4,4,4,4,0,1,3,1,4,2,0,4,0,4,1,4,4,3,0,4,4,1,4,2,4,3,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,4,1,1,4,0,3,1,2,2,4,3,3,4,1,2,4,2,1,1,2,3,4,0,2,1,3,0,2,1,1,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,2,0,3,1,0,3,3,4,1,0,1,4,3,3,3,4,3,4,4,4,3,3,2,4,0,4,1,2,1,0,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,3,0,3,2,1,2,1,2,0,0,3,3,0,1,0,0,0,4,0,2,3,4,2,0,1,4,2,1,2,0,1,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,2,0,2,0,0,1,2,4,0,0,4,2,2,0,0,2,0,4,0,3,3,3,0,4,4,4,3,0,1,1,2,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,3,0,4,4,0,3,0,2,2,1,2,0,1,1,4,3,0,1,2,2,4,1,1,1,2,0,4,1,4,3,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,2,4,4,3,2,0,2,0,3,3,0,3,0,2,4,3,3,0,1,4,1,2,0,0,4,4,2,4,2,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,3,1,3,0,3,0,0,3,3,0,1,4,0,2,1,3,3,2,1,0,4,2,0,4,0,1,4,3,1,1,4,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,3,2,3,4,1,3,3,1,0,4,0,0,4,1,2,3,1,0,4,4,0,3,3,3,2,2,2,0,4,4,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,1,2,3,1,2,0,2,1,2,2,3,2,1,1,0,3,1,1,0,0,1,4,1,4,0,4,2,1,3,3,2,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,2,4,3,3,2,3,4,3,3,0,2,2,1,4,3,1,3,3,0,1,2,0,2,3,1,0,2,0,2,3,1,4,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,4,4,2,0,4,3,3,4,3,0,0,0,0,2,4,1,0,0,2,4,4,1,0,3,4,0,1,3,2,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,4,1,1,3,0,4,2,3,2,2,0,4,0,3,1,0,2,3,3,3,4,0,4,4,0,2,1,0,4,1,3,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,2,3,1,4,1,0,0,3,3,2,4,0,4,3,2,1,0,3,0,3,1,3,4,0,2,4,3,1,4,4,4,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,1,2,0,0,0,1,1,1,3,0,2,4,0,4,2,0,0,3,4,2,4,4,0,1,4,2,0,2,3,0,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,4,4,0,2,2,3,0,3,0,3,0,3,1,4,4,2,2,1,3,2,0,3,3,2,0,4,3,4,4,4,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,1,1,2,0,3,0,2,2,2,2,1,2,1,2,3,2,1,2,2,2,0,2,0,1,1,2,4,3,3,0,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,0,4,2,2,2,1,3,3,2,0,2,1,2,4,2,0,1,3,2,2,3,0,4,0,4,2,2,2,0,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,4,2,2,1,0,4,4,3,0,2,2,4,4,4,4,2,2,1,4,4,3,3,0,1,1,1,0,1,2,3,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,4,1,0,0,4,2,0,3,2,1,1,1,4,0,1,1,0,0,1,0,4,0,4,0,4,4,4,4,3,0,3,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,2,1,3,4,1,1,1,3,1,0,2,1,3,0,1,2,3,0,3,0,0,1,0,2,1,3,4,4,2,3,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,2,3,4,4,2,2,0,0,1,3,0,0,3,1,3,3,1,3,2,0,0,1,4,0,0,3,2,3,0,0,2,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,2,0,3,2,1,2,1,1,3,2,2,2,1,1,2,2,3,0,3,3,2,4,3,2,4,4,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,3,2,0,1,3,1,4,2,4,0,0,4,1,2,0,3,2,0,3,0,1,1,4,0,2,4,3,2,4,2,1,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,3,4,2,4,4,0,4,0,3,4,3,3,0,3,0,3,3,4,2,4,4,4,4,0,0,3,0,1,0,4,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,2,0,1,4,1,0,2,3,3,1,3,3,2,1,0,1,2,2,4,4,2,3,0,2,4,2,1,1,0,4,0,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,1,1,0,0,2,2,1,0,2,4,0,4,2,2,3,3,1,0,4,2,0,4,2,2,3,3,2,4,1,4,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,0,1,1,4,3,2,2,2,0,3,0,2,4,3,2,1,2,2,0,0,3,0,2,4,3,0,0,2,0,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,2,1,3,0,4,1,0,3,3,1,4,3,2,1,3,0,0,3,0,4,1,2,3,3,1,3,3,3,3,1,1,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,3,0,0,2,4,0,0,3,2,2,2,0,1,0,3,0,4,1,3,1,1,4,4,1,1,4,3,2,3,3,1,4]];

b2:=GL(133,F)![[w^10,w^8,w^10,w^4,w^14,w,w^3,1,w^8,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^17,w^11,w^13,w^8,w^10,2,w^7,3,w^10,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^20,w^17,w^17,w^15,w^13,w^19,w,w^2,w^13,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^8,w^21,w^14,w^4,w,w^19,w^21,2,w^2,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w,w^21,w^11,0,w^20,3,w^7,w^7,w^17,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,3,w^17,1,w^19,w,w^8,w^20,1,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,w^14,w,w^16,w^10,2,w^19,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^16,w^2,w^20,w^7,w^2,2,w^7,w^11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^10,w^22,w^9,w^11,w^8,w^19,4,w^3,w^19,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^9,4,w^23,w^19,w^23,3,w^19,w^3,0,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^11,w^15,w^21,w^19,1,w^10,w^9,w,w^14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^10,w^22,w^3,w^19,w^9,w^3,w^13,0,w^11,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^11,w^20,w^20,w^7,w^16,w^2,w^23,w^3,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2,w^22,w^8,w,w^11,w^23,w^22,0,w^4,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w,w^15,w^16,w^19,w^4,w,w^2,w^14,w^3,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^23,w^10,w^14,w^20,w^7,0,0,w^2,w^17,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^5,w^19,w^14,w^3,w^13,2,2,w^3,w^17,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^11,w^22,w^4,w^9,w^19,w^2,w^9,w^8,w^7,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^16,0,w^2,w^2,w^10,w^9,w^20,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^13,3,w^13,3,w^7,w^11,2,w,w^13,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,3,4,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,3,0,3,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,3,0,4,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,4,3,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,4,4,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,0,3,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,1,4,4,4,2,0,1,2,2,1,0,2,3,2,0,0,3,4,2,0,2,3,0,2,4,0,2,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,0,3,3,3,1,4,4,0,3,2,1,0,4,3,2,4,4,1,4,1,4,1,0,1,0,3,3,3,4,3,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,2,4,4,0,4,0,1,2,3,4,2,2,1,1,2,0,4,0,1,3,0,3,0,0,3,1,0,3,3,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,2,1,2,3,0,1,1,0,3,2,1,4,0,4,4,4,0,1,4,1,3,1,0,1,1,1,0,2,2,2,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,0,0,0,1,3,4,2,3,0,1,0,2,3,2,2,2,1,4,0,1,0,1,0,0,1,2,1,0,1,1,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,3,1,1,0,3,0,4,4,0,3,4,1,3,4,4,4,3,2,0,3,4,1,4,1,3,1,1,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,4,0,1,2,0,2,3,4,4,0,1,2,1,2,4,1,1,0,0,2,3,0,4,2,4,3,2,1,1,4,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,4,2,2,4,4,4,2,3,1,4,3,3,1,2,4,1,4,1,1,1,2,0,1,3,4,2,0,2,2,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,3,1,1,0,3,3,2,1,4,1,3,2,1,3,4,2,3,2,0,2,1,2,4,3,3,4,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,4,2,4,4,3,0,3,0,0,2,2,0,2,3,4,4,0,0,4,4,3,3,3,1,1,3,3,4,4,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,2,0,2,3,3,3,2,3,1,0,0,2,2,3,4,4,4,2,3,4,0,4,2,0,0,2,3,0,1,0,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,3,1,0,3,0,0,3,1,1,3,3,2,1,1,1,1,2,4,3,3,1,0,0,4,1,3,1,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,2,0,1,2,4,1,2,3,3,0,0,4,1,2,3,2,0,1,3,2,3,0,3,3,4,3,0,4,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,3,2,0,4,2,1,1,0,3,0,0,4,1,1,3,0,1,0,1,3,1,1,4,0,1,0,1,2,1,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,1,3,2,4,0,1,4,2,1,4,0,4,0,0,2,4,3,2,0,0,4,4,0,3,3,4,1,1,2,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,2,0,4,3,0,1,2,1,1,4,3,4,4,1,0,0,2,3,0,2,1,3,0,2,2,2,0,4,3,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,1,4,3,4,3,3,4,3,0,1,4,1,2,1,0,1,0,2,0,3,2,0,3,4,0,1,4,4,4,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,4,0,3,3,4,2,4,1,2,2,1,0,3,3,3,4,2,1,0,3,4,0,1,2,0,0,3,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,2,1,3,0,3,4,1,2,4,3,4,0,1,3,3,3,0,0,0,2,0,3,3,0,2,1,0,1,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,4,0,4,0,4,3,0,4,4,1,4,1,0,4,3,3,2,1,2,4,0,1,2,2,4,3,0,2,4,2,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,3,3,2,0,3,0,1,4,1,1,4,2,2,2,2,4,0,2,2,2,2,1,1,1,2,2,3,0,0,2,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,1,0,4,3,4,3,1,1,0,1,3,4,1,1,1,2,4,3,4,3,0,4,0,2,4,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,0,1,0,3,1,1,4,0,0,2,0,0,0,0,2,2,4,4,2,1,1,2,4,1,0,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,1,4,1,4,3,1,0,4,1,1,4,2,4,2,3,0,2,0,3,1,3,4,0,4,1,3,2,2,2,3,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,1,4,1,2,4,2,4,2,0,2,1,4,3,4,3,3,3,3,1,4,1,1,1,2,3,0,1,3,2,1,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,4,0,0,1,2,2,3,3,1,3,1,0,0,2,0,4,2,3,3,1,1,4,1,2,4,2,4,1,0,1,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,3,3,3,3,3,1,0,2,3,0,2,4,3,2,4,3,4,2,4,1,0,4,1,0,3,4,4,4,0,2,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,2,3,3,4,1,4,1,4,3,2,4,2,2,0,3,3,4,0,0,4,2,3,0,0,3,4,1,4,1,3,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,3,3,1,2,4,2,0,0,1,3,1,2,4,0,0,0,0,3,4,1,3,0,3,3,2,4,4,2,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,1,3,1,3,2,4,1,1,4,1,2,3,2,1,3,3,2,4,2,0,4,4,2,1,2,2,4,3,4,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,2,0,3,0,3,0,3,1,4,4,4,0,1,1,3,3,3,4,1,2,3,2,1,0,2,4,1,2,0,1,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,4,2,3,0,2,1,1,3,3,2,0,2,1,4,0,2,0,3,2,2,1,4,1,4,2,3,4,1,3,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,2,0,3,2,2,0,0,4,1,0,3,4,4,4,1,0,0,4,1,2,4,1,2,1,4,1,3,0,1,4,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,0,4,1,3,4,2,0,1,0,1,0,0,3,3,2,1,2,0,3,2,1,1,1,4,2,3,0,1,3,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,3,2,2,2,1,3,2,2,0,2,1,2,3,3,3,0,1,2,0,2,2,1,1,4,3,0,1,0,1,2,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,1,4,4,4,2,0,1,2,2,1,0,2,3,2,0,0,3,4,2,0,2,3,0,2,4,0,2,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,0,3,3,3,1,4,4,0,3,2,1,0,4,3,2,4,4,1,4,1,4,1,0,1,0,3,3,3,4,3,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,2,4,4,0,4,0,1,2,3,4,2,2,1,1,2,0,4,0,1,3,0,3,0,0,3,1,0,3,3,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,2,1,2,3,0,1,1,0,3,2,1,4,0,4,4,4,0,1,4,1,3,1,0,1,1,1,0,2,2,2,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,0,0,0,1,3,4,2,3,0,1,0,2,3,2,2,2,1,4,0,1,0,1,0,0,1,2,1,0,1,1,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,3,1,1,0,3,0,4,4,0,3,4,1,3,4,4,4,3,2,0,3,4,1,4,1,3,1,1,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,4,0,1,2,0,2,3,4,4,0,1,2,1,2,4,1,1,0,0,2,3,0,4,2,4,3,2,1,1,4,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,4,2,2,4,4,4,2,3,1,4,3,3,1,2,4,1,4,1,1,1,2,0,1,3,4,2,0,2,2,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,3,1,1,0,3,3,2,1,4,1,3,2,1,3,4,2,3,2,0,2,1,2,4,3,3,4,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,4,2,4,4,3,0,3,0,0,2,2,0,2,3,4,4,0,0,4,4,3,3,3,1,1,3,3,4,4,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,2,0,2,3,3,3,2,3,1,0,0,2,2,3,4,4,4,2,3,4,0,4,2,0,0,2,3,0,1,0,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,3,1,0,3,0,0,3,1,1,3,3,2,1,1,1,1,2,4,3,3,1,0,0,4,1,3,1,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,2,0,1,2,4,1,2,3,3,0,0,4,1,2,3,2,0,1,3,2,3,0,3,3,4,3,0,4,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,3,2,0,4,2,1,1,0,3,0,0,4,1,1,3,0,1,0,1,3,1,1,4,0,1,0,1,2,1,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,1,3,2,4,0,1,4,2,1,4,0,4,0,0,2,4,3,2,0,0,4,4,0,3,3,4,1,1,2,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,2,0,4,3,0,1,2,1,1,4,3,4,4,1,0,0,2,3,0,2,1,3,0,2,2,2,0,4,3,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,1,4,3,4,3,3,4,3,0,1,4,1,2,1,0,1,0,2,0,3,2,0,3,4,0,1,4,4,4,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,4,0,3,3,4,2,4,1,2,2,1,0,3,3,3,4,2,1,0,3,4,0,1,2,0,0,3,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,2,1,3,0,3,4,1,2,4,3,4,0,1,3,3,3,0,0,0,2,0,3,3,0,2,1,0,1,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,4,0,4,0,4,3,0,4,4,1,4,1,0,4,3,3,2,1,2,4,0,1,2,2,4,3,0,2,4,2,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,3,3,2,0,3,0,1,4,1,1,4,2,2,2,2,4,0,2,2,2,2,1,1,1,2,2,3,0,0,2,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,1,0,4,3,4,3,1,1,0,1,3,4,1,1,1,2,4,3,4,3,0,4,0,2,4,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,0,1,0,3,1,1,4,0,0,2,0,0,0,0,2,2,4,4,2,1,1,2,4,1,0,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,1,4,1,4,3,1,0,4,1,1,4,2,4,2,3,0,2,0,3,1,3,4,0,4,1,3,2,2,2,3,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,1,4,1,2,4,2,4,2,0,2,1,4,3,4,3,3,3,3,1,4,1,1,1,2,3,0,1,3,2,1,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,4,0,0,1,2,2,3,3,1,3,1,0,0,2,0,4,2,3,3,1,1,4,1,2,4,2,4,1,0,1,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,3,3,3,3,3,1,0,2,3,0,2,4,3,2,4,3,4,2,4,1,0,4,1,0,3,4,4,4,0,2,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,2,3,3,4,1,4,1,4,3,2,4,2,2,0,3,3,4,0,0,4,2,3,0,0,3,4,1,4,1,3,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,3,3,1,2,4,2,0,0,1,3,1,2,4,0,0,0,0,3,4,1,3,0,3,3,2,4,4,2,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,1,3,1,3,2,4,1,1,4,1,2,3,2,1,3,3,2,4,2,0,4,4,2,1,2,2,4,3,4,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,2,0,3,0,3,0,3,1,4,4,4,0,1,1,3,3,3,4,1,2,3,2,1,0,2,4,1,2,0,1,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,4,2,3,0,2,1,1,3,3,2,0,2,1,4,0,2,0,3,2,2,1,4,1,4,2,3,4,1,3,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,2,0,3,2,2,0,0,4,1,0,3,4,4,4,1,0,0,4,1,2,4,1,2,1,4,1,3,0,1,4,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,0,4,1,3,4,2,0,1,0,1,0,0,3,3,2,1,2,0,3,2,1,1,1,4,2,3,0,1,3,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,3,2,2,2,1,3,2,2,0,2,1,2,3,3,3,0,1,2,0,2,2,1,1,4,3,0,1,0,1,2,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,1,4,4,4,2,0,1,2,2,1,0,2,3,2,0,0,3,4,2,0,2,3,0,2,4,0,2,4,0,3,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,0,3,3,3,1,4,4,0,3,2,1,0,4,3,2,4,4,1,4,1,4,1,0,1,0,3,3,3,4,3,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,2,4,4,0,4,0,1,2,3,4,2,2,1,1,2,0,4,0,1,3,0,3,0,0,3,1,0,3,3,3,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,2,1,2,3,0,1,1,0,3,2,1,4,0,4,4,4,0,1,4,1,3,1,0,1,1,1,0,2,2,2,1,3,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,0,0,0,1,3,4,2,3,0,1,0,2,3,2,2,2,1,4,0,1,0,1,0,0,1,2,1,0,1,1,4,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,3,1,1,0,3,0,4,4,0,3,4,1,3,4,4,4,3,2,0,3,4,1,4,1,3,1,1,2,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,4,0,1,2,0,2,3,4,4,0,1,2,1,2,4,1,1,0,0,2,3,0,4,2,4,3,2,1,1,4,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,4,2,2,4,4,4,2,3,1,4,3,3,1,2,4,1,4,1,1,1,2,0,1,3,4,2,0,2,2,3,3,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,3,1,1,0,3,3,2,1,4,1,3,2,1,3,4,2,3,2,0,2,1,2,4,3,3,4,0,4,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,4,2,4,4,3,0,3,0,0,2,2,0,2,3,4,4,0,0,4,4,3,3,3,1,1,3,3,4,4,2,0,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,2,0,2,3,3,3,2,3,1,0,0,2,2,3,4,4,4,2,3,4,0,4,2,0,0,2,3,0,1,0,3,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,3,1,0,3,0,0,3,1,1,3,3,2,1,1,1,1,2,4,3,3,1,0,0,4,1,3,1,0,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,2,0,1,2,4,1,2,3,3,0,0,4,1,2,3,2,0,1,3,2,3,0,3,3,4,3,0,4,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,3,2,0,4,2,1,1,0,3,0,0,4,1,1,3,0,1,0,1,3,1,1,4,0,1,0,1,2,1,0,1,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,1,3,2,4,0,1,4,2,1,4,0,4,0,0,2,4,3,2,0,0,4,4,0,3,3,4,1,1,2,0,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,2,0,4,3,0,1,2,1,1,4,3,4,4,1,0,0,2,3,0,2,1,3,0,2,2,2,0,4,3,0,3,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,1,4,3,4,3,3,4,3,0,1,4,1,2,1,0,1,0,2,0,3,2,0,3,4,0,1,4,4,4,2,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,4,0,3,3,4,2,4,1,2,2,1,0,3,3,3,4,2,1,0,3,4,0,1,2,0,0,3,0,1,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,2,1,3,0,3,4,1,2,4,3,4,0,1,3,3,3,0,0,0,2,0,3,3,0,2,1,0,1,0,0,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,4,0,4,0,4,3,0,4,4,1,4,1,0,4,3,3,2,1,2,4,0,1,2,2,4,3,0,2,4,2,4,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,3,3,2,0,3,0,1,4,1,1,4,2,2,2,2,4,0,2,2,2,2,1,1,1,2,2,3,0,0,2,3,0,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,1,0,4,3,4,3,1,1,0,1,3,4,1,1,1,2,4,3,4,3,0,4,0,2,4,4,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,0,1,0,3,1,1,4,0,0,2,0,0,0,0,2,2,4,4,2,1,1,2,4,1,0,0,2,4,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,1,4,1,4,3,1,0,4,1,1,4,2,4,2,3,0,2,0,3,1,3,4,0,4,1,3,2,2,2,3,0,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,1,4,1,2,4,2,4,2,0,2,1,4,3,4,3,3,3,3,1,4,1,1,1,2,3,0,1,3,2,1,3,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,4,0,0,1,2,2,3,3,1,3,1,0,0,2,0,4,2,3,3,1,1,4,1,2,4,2,4,1,0,1,4,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,3,3,3,3,3,1,0,2,3,0,2,4,3,2,4,3,4,2,4,1,0,4,1,0,3,4,4,4,0,2,1,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,2,3,3,4,1,4,1,4,3,2,4,2,2,0,3,3,4,0,0,4,2,3,0,0,3,4,1,4,1,3,1,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,3,3,1,2,4,2,0,0,1,3,1,2,4,0,0,0,0,3,4,1,3,0,3,3,2,4,4,2,3,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,1,3,1,3,2,4,1,1,4,1,2,3,2,1,3,3,2,4,2,0,4,4,2,1,2,2,4,3,4,0,3,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,2,0,3,0,3,0,3,1,4,4,4,0,1,1,3,3,3,4,1,2,3,2,1,0,2,4,1,2,0,1,3,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,4,2,3,0,2,1,1,3,3,2,0,2,1,4,0,2,0,3,2,2,1,4,1,4,2,3,4,1,3,1,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,2,0,3,2,2,0,0,4,1,0,3,4,4,4,1,0,0,4,1,2,4,1,2,1,4,1,3,0,1,4,4,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,0,4,1,3,4,2,0,1,0,1,0,0,3,3,2,1,2,0,3,2,1,1,1,4,2,3,0,1,3,4,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,3,2,2,2,1,3,2,2,0,2,1,2,3,3,3,0,1,2,0,2,2,1,1,4,3,0,1,0,1,2,1,3,1]];

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.


// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

/*
This function is clearly the Lie product. The one I use is partially optimized.

function Sig(n)
if(n le Dimension(MG) div 2) then return 1; else return -1; end if;
end function;

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n] do
 for j in [1..n] do
  for k in [1..n] do
   l:=n+1-i;
   targ[j+n*(k-1)]+:=Sig(i)*v[j+n*(i-1)]*w[l+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n] do
  for l in [1..n] do
   k:=n+1-j;
   targ[l+n*(i-1)]+:=Sig(j)*v[j+n*(i-1)]*w[l+n*(k-1)];
end for; end for; end for;

return targ;

end function;
*/

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.
// We need all summands of LG.

SetSeed(0,0);
XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;


n1:=Position([Dimension(i):i in XLG],8);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=Position([Dimension(i):i in XLG],10);
W2:=XLG[n2];
homs2:=homsall[n2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

n3:=n2+1;
W3:=XLG[n3];
homs3:=homsall[n3];
U3:=sub<MG2|[Image(homs3.i):i in [1..Dimension(homs3)]]>;

n4:=Position([Dimension(i):i in XLG],35);
W4:=XLG[n4];
homs4:=homsall[n4];
U4:=sub<MG2|[Image(homs4.i):i in [1..Dimension(homs4)]]>;


// We now build up the basis for SMG2 by first the 8s, then the 10s, then the 35s, then the rest of MG2,

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas cat:=[U!((homs3.j)(W3.i)):i in [1..Dimension(W3)],j in [1..Dimension(homs3)]];
bas cat:=[U!((homs4.j)(W4.i)):i in [1..Dimension(W4)],j in [1..Dimension(homs4)]];

bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;


// Now set up the variables.

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh3:=Dimension(homs3); dh4:=Dimension(homs4); dh:=dh1+dh2+dh3+dh4;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// The next function returns the basis element numbers corresponding to a given variable in R. So the fifth variable, for example,
// corresponds to the basis elements 32+1 to 32+35. We define this function purely to clean up the code and reduce the chance of
// making silly numerical slips with indices.

function BasisElementNumbers(n)

if(n in [1..dh1]) then return [Dimension(W1)*(n-1)+1..Dimension(W1)*n]; end if;
if(n in [dh1+1..dh1+dh2]) then return [dh1*Dimension(W1)+Dimension(W2)*(n-dh1-1)+1..dh1*Dimension(W1)+Dimension(W2)*(n-dh1)]; end if;
if(n in [dh1+dh2+1..dh1+dh2+dh3]) then return [dh1*Dimension(W1)+dh2*Dimension(W2)+Dimension(W3)*(n-(dh1+dh2)-1)+1..dh1*Dimension(W1)+dh2*Dimension(W2)+Dimension(W3)*(n-(dh1+dh2))]; end if;
return [dh1*Dimension(W1)+dh2*Dimension(W2)+dh3*Dimension(W3)+Dimension(W4)*(n-(dh1+dh2+dh3)-1)+1..dh1*Dimension(W1)+dh2*Dimension(W2)+dh3*Dimension(W3)+Dimension(W4)*(n-(dh1+dh2+dh3))];
end function;

// A few functions to allow us to alter these coefficients without redefining them over and over again. Also, a command to strip out
// powers from a set of polynomials, which we may do since we are considering solutions only.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B];
end function;


///////////////
// Stage 1
///////////////

// Here we compute a lot of Lie products 

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abc:=LieProd(ab,c);
abC:=(Matricise(ab)*Cinv)[1];
abcC:=(Matricise(abc)*Cinv)[1];

d:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
de:=LieProd(d,e);
deC:=(Matricise(de)*Cinv)[1];

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

f:=[&+[R.(dh1+dh2+i)*bas3[Dimension(W1)*dh1+Dimension(W2)*dh2+1+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
g:=[&+[R.(dh1+dh2+i)*bas3[Dimension(W1)*dh1+Dimension(W2)*dh2+2+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
fg:=LieProd(f,g);
fgC:=(Matricise(fg)*Cinv)[1];


ag:=LieProd(a,g);
agC:=(Matricise(ag)*Cinv)[1];

dg:=LieProd(d,g);
dgC:=(Matricise(dg)*Cinv)[1];

adg:=LieProd(ad,g);
adgC:=(Matricise(adg)*Cinv)[1];

p:=[&+[R.(dh1+dh2+dh3+i)*bas3[Dimension(W1)*dh1+Dimension(W2)*dh2+Dimension(W3)*dh3+1+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];
q:=[&+[R.(dh1+dh2+dh3+i)*bas3[Dimension(W1)*dh1+Dimension(W2)*dh2+Dimension(W3)*dh3+2+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];
r:=[&+[R.(dh1+dh2+dh3+i)*bas3[Dimension(W1)*dh1+Dimension(W2)*dh2+Dimension(W3)*dh3+3+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];
pq:=LieProd(p,q);
pqC:=(Matricise(pq)*Cinv)[1];
pqr:=LieProd(pq,r);
pqrC:=(Matricise(pqr)*Cinv)[1];

aq:=LieProd(a,q);
aqC:=(Matricise(aq)*Cinv)[1];

dq:=LieProd(d,q);
dqC:=(Matricise(dq)*Cinv)[1];

EltsToCheck:=[abC,abcC,deC,adC,agC,dgC,fgC,pqC,pqrC,aqC,dqC,adgC];

// Now we will go through finding out if individual elements are zero or not. Eventually we will come up with a unique answer.
// We often arrive at a contradiction the following way: we have 35^3, so we need at least three degrees of freedom for the variables corresponding to W4.

///////////////
// Stage 2
///////////////

// We determine two options for the location of W1.

// Note that LG should be 8+stuff, and LG is a summand of SMG2, which is a summand of MG2.
// Therefore the 8 in LG cannot lie in the Jacobson radical of SMG2.
JS:=JacobsonRadical(SMG2);
JSU1:=JS meet U1;
Dimension(JSU1) eq 24;
&and[bas3[i] in JSU1:i in [1..8] cat [17..32]];

// Thus the second variable cannot be zero, and by choice of scalar multiple, we may assume that it is 1.
// From here we may show that R.1=R.3=0.

abcC[1089] eq w^8*R.1^2*R.2;
// So R.1=0 as this entry must be 0.
abcC[1821] eq w^7*R.1*R.2*R.4 + w^13*R.2^2*R.3;
// So R.3=0 as this entry must also be 0 and the first term is 0.

// Note that this means we can assume that any product is zero on basis elements 1 to 8 and 17 to 24.
ZeroElts:=[Dimension(U)+1..Dimension(MG2)] cat &cat[BasisElementNumbers(i):i in [1,3]];

// Now we need the centralizer of 2.Alt(7) in Sp(56,F) and its actions on the basis elements.

ce1:=DiagonalMatrix(F,[w:i in [1..18]] cat [1:i in [1..20]] cat [w^-1:i in [1..18]]);
&and[i*j eq j*i:i in [a1,a2],j in [ce1]] and &and[i in Sp(56,F):i in [ce1]]; // This shows it centralizes the subgroup and preserves the form.

ce1d:=KroneckerProduct(ce1,ce1);
bas3[BasisElementNumbers(4)[1]]*ce1d eq w^-2*bas3[BasisElementNumbers(4)[1]];


// So wlog we either have R.4=0 or R.4=1.

coeffs1a:=ChangeCoefficients(coeffs1,[R.1,R.2,R.3,R.4],[0,1,0,1]);
coeffs1b:=ChangeCoefficients(coeffs1,[R.1,R.2,R.3,R.4],[0,1,0,0]);

// Note that this means we can assume that any product is zero on basis elements 1 to 8 and 17 to 24, and more if R.4=0.
ZeroEltsa:=[Dimension(U)+1..Dimension(MG2)] cat &cat[BasisElementNumbers(i):i in [1,3]];
ZeroEltsb:=[Dimension(U)+1..Dimension(MG2)] cat &cat[BasisElementNumbers(i):i in [1,3,4]];


///////////////
// Stage 3
///////////////

// Here we eliminate branch a, so R.4 ne 0. We also do some simplifications to branch b at the same time.


// Finding Groebner bases with respect to the grevlex order is generally easier.
Rgrev:=ChangeOrder(R,"grevlex");

// Simplify the bases to remove powers, and then look inside the ideals generated by BB1a and BB1b to find any
// other expressions f where f^2 is in the ideal but f isn't. This isn't necessarily the radical of the ideal,
// but we will get close.

BB1a:=GroebnerBasis(SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(i[j],coeffs1a):i in EltsToCheck,j in ZeroEltsa])));
BB1b:=GroebnerBasis(SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(i[j],coeffs1b):i in EltsToCheck,j in ZeroEltsb])));

Ia:=ideal<Rgrev|BB1a>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1a|not IsIrreducible(j)];
eltsa:=[i:i in facts|i^2 in Ia];

Ib:=ideal<Rgrev|BB1b>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1b|not IsIrreducible(j)];
eltsb:=[i:i in facts|i^2 in Ib];

BB1a:=GroebnerBasis(BB1a cat eltsa);
BB1b:=GroebnerBasis(BB1b cat eltsb);

// Use linear equations in these to get relations on the parameters.

BB1ad:=[R!i:i in BB1a|Degree(i) eq 1];
coeffs2a:=ChangeCoefficients(coeffs1a,[LeadingTerm(i):i in BB1ad],[-i+LeadingTerm(i):i in BB1ad]);

BB1bd:=[R!i:i in BB1b|Degree(i) eq 1];
coeffs2b:=ChangeCoefficients(coeffs1b,[LeadingTerm(i):i in BB1bd],[-i+LeadingTerm(i):i in BB1bd]);

BB2a:=GroebnerBasis([Evaluate(i,coeffs2a):i in BB1a]);
BB2b:=GroebnerBasis([Evaluate(i,coeffs2b):i in BB1b]);

// Now we can collapse branch a. Recall that there are three copies of W4, so we need three free variables.
[i:i in [dh1+dh2+dh3+1..dh]|coeffs2a[i] eq R.i] eq [36,38,43,46] and R.36*R.43 in BB2a and R.38*R.43 in BB2a;

// Since R.36=R.38=0 leaves us with only two free variables, we must have R.46=0. But:

R.36^2 + 2*R.36*R.38 - R.38^2 in BB2a;

// So there is another restriction on the parameters. This means that branch a cannot work. We can relabel:

BB2:=BB2b; coeffs2:=coeffs2b;

// (Note that this also means that the centralizer still acts on our solutions, as the centralizer fixes W1 now.)

// Our solution is that W1 is a subalgebra of L(E7), and is actually an A2 subalgebra.
// Because we are in positive characteristic this does not imply anything though.

///////////////
// Stage 4
///////////////

// Here we prove that R.9=R.10=R.13=0.

// Suppose that R.9 is non-zero, so R.9=1 wlog.

coeffs2a:=ChangeCoefficient(coeffs2,R.9,1);

BB2a:=GroebnerBasis([Evaluate(i,coeffs2a):i in BB2]);
BB2ad:=[i:i in BB2a|Degree(i) eq 1];
coeffs2a:=ChangeCoefficients(coeffs2a,[LeadingTerm(i):i in BB2ad],[-i+LeadingTerm(i):i in BB2ad]);

[i:i in [dh1+dh2+dh3+1..dh]|coeffs2a[i] eq R.i] eq [25,35,46];
// Since we need a 3-space of 35s, and there are only three free variables for W4 -- R.i for i=25,35,46 -- we cannot afford to lose any more.

R.25*R.46 in BB2a;

// This loses us another variable. This is too many, so R.9=0. Exactly the same contradiction yields R.10=0.

coeffs2b:=ChangeCoefficient(coeffs2,R.10,1);

BB2b:=GroebnerBasis([Evaluate(i,coeffs2b):i in BB2]);
BB2bd:=[i:i in BB2b|Degree(i) eq 1];
coeffs2b:=ChangeCoefficients(coeffs2b,[LeadingTerm(i):i in BB2bd],[-i+LeadingTerm(i):i in BB2bd]);

[i:i in [dh1+dh2+dh3+1..dh]|coeffs2b[i] eq R.i] eq [25,35,46] and R.25*R.46 in BB2b;

// Almost the same for R.13.

coeffs2c:=ChangeCoefficient(coeffs2,R.13,1);
BB2c:=GroebnerBasis([Evaluate(i,coeffs2c):i in BB2]);
BB2cd:=[i:i in BB2c|Degree(i) eq 1];
coeffs2c:=ChangeCoefficients(coeffs2c,[LeadingTerm(i):i in BB2cd],[-i+LeadingTerm(i):i in BB2cd]);

// The equations now are slightly different, but the end result is the same:

[i:i in [dh1+dh2+dh3+1..dh]|coeffs2c[i] eq R.i] eq [36,38,43,46]
 and (R.36+w^2*R.38)*(R.36+w^10*R.38) in BB2c and 
R.38*R.43 in BB2c;

// The extra conditions knock two more degrees of freedom off and we again end up with too few 35s.

// Thus we may assume that R.9=R.10=R.13=0.

coeffs3:=ChangeCoefficients(coeffs2,[R.9,R.10,R.13],[0,0,0]);
BB3:=GroebnerBasis([Evaluate(i,coeffs3):i in BB2]);


///////////////
// Stage 5
///////////////

// Determination of W2 and then L(E7)

// We only have two variables left for W2:

[i:i in [dh1+1..dh1+dh2]|coeffs3[i] eq R.i] eq [8,12];

// The centralizing element ce1 acts on these as follows:
bas3[BasisElementNumbers(8)[1]]*ce1d eq w^2*bas3[BasisElementNumbers(8)[1]];
bas3[BasisElementNumbers(12)[1]]*ce1d eq w^-1*bas3[BasisElementNumbers(12)[1]];

// Thus under the action of ce1 we have three orbits.


coeffs3a:=ChangeCoefficients(coeffs3,[R.8,R.12],[0,1]);
coeffs3b:=ChangeCoefficients(coeffs3,[R.8,R.12],[1,0]);
coeffs3c:=ChangeCoefficients(coeffs3,[R.8,R.12],[1,1]);
BB3a:=GroebnerBasis([Evaluate(i,coeffs3a):i in BB3]);
BB3b:=GroebnerBasis([Evaluate(i,coeffs3b):i in BB3]);
BB3c:=GroebnerBasis([Evaluate(i,coeffs3c):i in BB3]);

BB3ad:=[i:i in BB3a|Degree(i) eq 1];
coeffs3a:=ChangeCoefficients(coeffs3a,[LeadingTerm(i):i in BB3ad],[-i+LeadingTerm(i):i in BB3ad]);

// Just take W1+W2.
M1a:=sub<MG2|MG2![Evaluate(i,coeffs3a):i in a],MG2![Evaluate(i,coeffs3a):i in d]>;
M1b:=sub<MG2|MG2![Evaluate(i,coeffs3b):i in a],MG2![Evaluate(i,coeffs3b):i in d]>;
M1c:=sub<MG2|MG2![Evaluate(i,coeffs3c):i in a],MG2![Evaluate(i,coeffs3c):i in d]>;

repeat M1a:=sub<MG2|M1a,MG2!LieProd(MG2!Random(M1a),MG2!Random(M1a))>; until Dimension(M1a) eq 98;
repeat M1b:=sub<MG2|M1b,MG2!LieProd(MG2!Random(M1b),MG2!Random(M1b))>; until Dimension(M1b) eq 53;
repeat M1c:=sub<MG2|M1c,MG2!LieProd(MG2!Random(M1c),MG2!Random(M1c))>; until Dimension(M1c) eq 133;

// A subtle hint as to which of these is correct there!

M1bU4:=M1b meet U4; // This clearly has dimension 35 from the fact that dim(M1b)=53=8+10+10+35.

// Check that it's abelian. We just need to check [v,w] for all w in M1bU4 and a fixed non-zero v,
// since M1bU4 is a simple submodule of LG (thus the exterior square of it is generated by these
// commutators).

for i in [2..Dimension(M1bU4)] do
  if(MG2!LieProd(MG2!(M1bU4.1),MG2!(M1bU4.i)) ne MG2!0) then "I am wrong!"; end if;
end for;

// To kill off branch a takes only a little more work to identify the correct 35.

coeffs3aa:=ChangeCoefficients(coeffs3a,[R.38,R.43,R.46],[0,0,1]);
z:=MG2![Evaluate(i,coeffs3aa):i in p];

M1aU4:=sub<M1a|z>;

for i in [2..Dimension(M1aU4)] do
  if(MG2!LieProd(MG2!(M1aU4.1),MG2!(M1aU4.i)) ne MG2!0) then "I am wrong!"; end if;
end for;

// Thus the embedding is unique up to the action of the centralizer. We can also see an element of order 3 that stabilizes M1c

ce11:=ce1^8;
ce11d:=KroneckerProduct(ce11,ce11);

MG2![Evaluate(i,coeffs3c):i in a]*ce11d in M1c and
MG2![Evaluate(i,coeffs3c):i in d]*ce11d in M1c;


/*

One may check with this code that M1c is an E7 Lie algebra.
This takes a long time and is not necessary since it already lies in A2A5.
But we place it here for completeness. It takes 1-2 hours.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1c!(MG2!(LieProd(MG2!(M1c.i),MG2!(M1c.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
  if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;
Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";

*/

==> anc/E7/Alt7/alt7p=5.txt <==
//Minimal polynomial for w is x^2-x+2.
SetSeed(0,0);

G:=Alt(7);
F<w>:=GF(25);

a1:=GL(56,F)![[4,1,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,4,3,4,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,4,3,0,3,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,4,3,0,4,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,4,4,4,3,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,4,4,4,4,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,4,4,0,3,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^10,0,w^8,0,w^10,0,w^4,0,w^14,0,w,0,w^3,0,1,0,w^8,0,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^10,0,w^8,0,w^10,0,w^4,0,w^14,0,w,0,w^3,0,1,0,w^8,0,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^17,0,w^11,0,w^13,0,w^8,0,w^10,0,2,0,w^7,0,3,0,w^10,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^17,0,w^11,0,w^13,0,w^8,0,w^10,0,2,0,w^7,0,3,0,w^10,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^20,0,w^17,0,w^17,0,w^15,0,w^13,0,w^19,0,w,0,w^2,0,w^13,0,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^20,0,w^17,0,w^17,0,w^15,0,w^13,0,w^19,0,w,0,w^2,0,w^13,0,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^8,0,w^21,0,w^14,0,w^4,0,w,0,w^19,0,w^21,0,2,0,w^2,0,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^8,0,w^21,0,w^14,0,w^4,0,w,0,w^19,0,w^21,0,2,0,w^2,0,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w,0,w^21,0,w^11,0,0,0,w^20,0,3,0,w^7,0,w^7,0,w^17,0,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w,0,w^21,0,w^11,0,0,0,w^20,0,3,0,w^7,0,w^7,0,w^17,0,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,3,0,w^17,0,1,0,w^19,0,w,0,w^8,0,w^20,0,1,0,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,2,0,3,0,w^17,0,1,0,w^19,0,w,0,w^8,0,w^20,0,1,0,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,4,0,w^14,0,w,0,w^16,0,w^10,0,2,0,w^19,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,4,0,w^14,0,w,0,w^16,0,w^10,0,2,0,w^19,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^16,0,w^2,0,w^20,0,w^7,0,w^2,0,2,0,w^7,0,w^11,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^16,0,w^2,0,w^20,0,w^7,0,w^2,0,2,0,w^7,0,w^11,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^10,0,w^22,0,w^9,0,w^11,0,w^8,0,w^19,0,4,0,w^3,0,w^19,0,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^10,0,w^22,0,w^9,0,w^11,0,w^8,0,w^19,0,4,0,w^3,0,w^19,0,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^9,0,4,0,w^23,0,w^19,0,w^23,0,3,0,w^19,0,w^3,0,0,0,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^9,0,4,0,w^23,0,w^19,0,w^23,0,3,0,w^19,0,w^3,0,0,0,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,0,w^13,0,w,0,2,0,w^11,0,w^7,0,3,0,w^13,0,3,0,w^13,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,0,w^13,0,w,0,2,0,w^11,0,w^7,0,3,0,w^13,0,3,0,w^13,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,0,w^20,0,w^9,0,w^10,0,w^2,0,w^2,0,0,0,w^16,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,0,w^20,0,w^9,0,w^10,0,w^2,0,w^2,0,0,0,w^16,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,w^7,0,w^8,0,w^9,0,w^2,0,w^19,0,w^9,0,w^4,0,w^22,0,w^11,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,w^7,0,w^8,0,w^9,0,w^2,0,w^19,0,w^9,0,w^4,0,w^22,0,w^11,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,0,w^17,0,w^3,0,2,0,2,0,w^13,0,w^3,0,w^14,0,w^19,0,w^5,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,0,w^17,0,w^3,0,2,0,2,0,w^13,0,w^3,0,w^14,0,w^19,0,w^5,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,w^17,0,w^2,0,0,0,0,0,w^7,0,w^20,0,w^14,0,w^10,0,w^23,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,w^17,0,w^2,0,0,0,0,0,w^7,0,w^20,0,w^14,0,w^10,0,w^23,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,0,w^3,0,w^14,0,w^2,0,w,0,w^4,0,w^19,0,w^16,0,w^15,0,w,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,0,w^3,0,w^14,0,w^2,0,w,0,w^4,0,w^19,0,w^16,0,w^15,0,w,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,0,w^4,0,0,0,w^22,0,w^23,0,w^11,0,w,0,w^8,0,w^22,0,2,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,0,w^4,0,0,0,w^22,0,w^23,0,w^11,0,w,0,w^8,0,w^22,0,2,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,0,w^3,0,w^23,0,w^2,0,w^16,0,w^7,0,w^20,0,w^20,0,w^11,0,w^15,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,0,w^3,0,w^23,0,w^2,0,w^16,0,w^7,0,w^20,0,w^20,0,w^11,0,w^15,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,w^11,0,0,0,w^13,0,w^3,0,w^9,0,w^19,0,w^3,0,w^22,0,w^10,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,w^11,0,0,0,w^13,0,w^3,0,w^9,0,w^19,0,w^3,0,w^22,0,w^10,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,w^14,0,w,0,w^9,0,w^10,0,1,0,w^19,0,w^21,0,w^15,0,w^11,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,w^14,0,w,0,w^9,0,w^10,0,1,0,w^19,0,w^21,0,w^15,0,w^11,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,2,2,1,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,2,2,2,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,2,1]];

a2:=GL(56,F)![[0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,4,4,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,4,0,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^19,0,w^19,0,w^13,0,0,0,w^5,0,w^3,0,w^7,0,w^2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^19,0,w^19,0,w^13,0,0,0,w^5,0,w^3,0,w^7,0,w^2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^8,0,w^13,0,w^14,0,2,0,w^13,0,w^22,0,w^23,0,w^20,0,w^14,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^8,0,w^13,0,w^14,0,2,0,w^13,0,w^22,0,w^23,0,w^20,0,w^14,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^14,0,1,0,w^7,0,w^13,0,2,0,0,0,w^23,0,w^9,0,3,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^14,0,1,0,w^7,0,w^13,0,2,0,0,0,w^23,0,w^9,0,3,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^22,0,w^20,0,w^11,0,w,0,3,0,3,0,w^21,0,2,0,w^7,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^22,0,w^20,0,w^11,0,w,0,3,0,3,0,w^21,0,2,0,w^7,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^20,0,w^17,0,1,0,w^3,0,w^9,0,w^7,0,w^19,0,4,0,4,0,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^20,0,w^17,0,1,0,w^3,0,w^9,0,w^7,0,w^19,0,4,0,4,0,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^15,0,2,0,w^4,0,1,0,4,0,1,0,w^20,0,w^22,0,w^19,0,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^15,0,2,0,w^4,0,1,0,4,0,1,0,w^20,0,w^22,0,w^19,0,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^19,0,0,0,w^3,0,w^11,0,w^13,0,w^16,0,w^3,0,w^14,0,w,0,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^19,0,0,0,w^3,0,w^11,0,w^13,0,w^16,0,w^3,0,w^14,0,w,0,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,w^3,0,w^14,0,3,0,w^22,0,w^7,0,w^8,0,w^13,0,w^20,0,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,2,0,w^3,0,w^14,0,3,0,w^22,0,w^7,0,w^8,0,w^13,0,w^20,0,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^2,0,w^10,0,w^19,0,w^20,0,w^3,0,3,0,w^13,0,w^9,0,w^7,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^2,0,w^10,0,w^19,0,w^20,0,w^3,0,3,0,w^13,0,w^9,0,w^7,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w,0,w,0,w^16,0,w^14,0,w^15,0,w^7,0,w^19,0,w^21,0,w^4,0,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w,0,w,0,w^16,0,w^14,0,w^15,0,w^7,0,w^19,0,w^21,0,w^4,0,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,0,w^21,0,w^13,0,w^23,0,w^14,0,w^5,0,w^17,0,w^21,0,3,0,w^13,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,0,w^21,0,w^13,0,w^23,0,w^14,0,w^5,0,w^17,0,w^21,0,3,0,w^13,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,4,0,w^10,0,w^10,0,w^7,0,w^14,0,w^15,0,w^14,0,w^19,0,3,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,4,0,w^10,0,w^10,0,w^7,0,w^14,0,w^15,0,w^14,0,w^19,0,3,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,w^3,0,w^19,0,4,0,w^2,0,w^9,0,w^17,0,w^20,0,w^10,0,4,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,w^3,0,w^19,0,4,0,w^2,0,w^9,0,w^17,0,w^20,0,w^10,0,4,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,0,1,0,w,0,w,0,w^3,0,w^16,0,4,0,w^3,0,w^22,0,w^14,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,0,1,0,w,0,w,0,w^3,0,w^16,0,4,0,w^3,0,w^22,0,w^14,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,0,w^15,0,w^14,0,w^13,0,w^13,0,w^16,0,w^15,0,w^22,0,w^5,0,w^15,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,0,w^15,0,w^14,0,w^13,0,w^13,0,w^16,0,w^15,0,w^22,0,w^5,0,w^15,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,0,w^21,0,3,0,w^14,0,w^14,0,w^11,0,w^9,0,w^5,0,1,0,w^15,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,0,w^21,0,3,0,w^14,0,w^14,0,w^11,0,w^9,0,w^5,0,1,0,w^15,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,0,w^21,0,w^20,0,w,0,w^11,0,1,0,w^22,0,w^14,0,w^10,0,w^4,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,0,w^21,0,w^20,0,w,0,w^11,0,1,0,w^22,0,w^14,0,w^10,0,w^4,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,0,w^4,0,w^8,0,0,0,w,0,0,0,w^20,0,w^17,0,4,0,w^21,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,0,w^4,0,w^8,0,0,0,w,0,0,0,w^20,0,w^17,0,4,0,w^21,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,0,w^17,0,w^22,0,0,0,w^14,0,w,0,w^4,0,w^11,0,4,0,w^17,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,0,w^17,0,w^22,0,0,0,w^14,0,w,0,w^4,0,w^11,0,4,0,w^17,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,0,w^19,0,w^14,0,w^15,0,4,0,w^17,0,3,0,w^8,0,w^8,0,w^9,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,0,w^19,0,w^14,0,w^15,0,4,0,w^17,0,3,0,w^8,0,w^8,0,w^9,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,1,1,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,1,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4]];


b1:=GL(133,F)![[w^10,w^8,w^10,w^4,w^14,w,w^3,1,w^8,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^17,w^11,w^13,w^8,w^10,2,w^7,3,w^10,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^20,w^17,w^17,w^15,w^13,w^19,w,w^2,w^13,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^8,w^21,w^14,w^4,w,w^19,w^21,2,w^2,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w,w^21,w^11,0,w^20,3,w^7,w^7,w^17,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,3,w^17,1,w^19,w,w^8,w^20,1,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,w^14,w,w^16,w^10,2,w^19,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^16,w^2,w^20,w^7,w^2,2,w^7,w^11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^10,w^22,w^9,w^11,w^8,w^19,4,w^3,w^19,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^9,4,w^23,w^19,w^23,3,w^19,w^3,0,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^11,w^15,w^21,w^19,1,w^10,w^9,w,w^14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^10,w^22,w^3,w^19,w^9,w^3,w^13,0,w^11,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^11,w^20,w^20,w^7,w^16,w^2,w^23,w^3,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2,w^22,w^8,w,w^11,w^23,w^22,0,w^4,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w,w^15,w^16,w^19,w^4,w,w^2,w^14,w^3,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^23,w^10,w^14,w^20,w^7,0,0,w^2,w^17,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^5,w^19,w^14,w^3,w^13,2,2,w^3,w^17,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^11,w^22,w^4,w^9,w^19,w^2,w^9,w^8,w^7,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^16,0,w^2,w^2,w^10,w^9,w^20,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^13,3,w^13,3,w^7,w^11,2,w,w^13,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,3,4,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,3,0,3,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,3,0,4,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,4,3,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,4,4,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,0,3,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,1,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,4,0,2,0,0,4,0,0,0,0,0,0,0,0,0,0,4,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,3,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,1,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,4,0,0,0,0,0,0,4,0,0,0,0,0,4,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,1,0,4,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,3,0,1,2,0,0,0,0,0,0,1,0,3,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,1,0,0,4,1,0,0,0,0,0,0,1,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,1,0,4,0,0,2,0,1,0,0,0,0,2,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,4,0,0,0,1,0,0,4,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,4,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,2,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,3,0,0,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,4,0,3,0,0,1,0,0,0,0,0,0,1,4,3,1,3,0,4,0,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,0,4,0,2,0,0,3,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,2,0,0,0,0,0,0,2,0,3,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,3,0,0,4,0,0,1,0,0,0,0,0,0,0,4,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,1,0,2,0,0,3,0,0,0,0,0,0,2,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,3,1,0,0,2,0,4,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,4,0,0,0,2,0,4,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,3,0,0,2,0,0,0,0,0,0,1,0,4,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,2,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,2,0,2,0,0,3,0,0,0,0,0,0,2,0,4,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,3,0,0,4,0,0,0,0,0,0,0,0,0,0,4,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,3,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,2,0,4,0,4,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,4,0,0,0,0,0,0,4,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,1,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,4,0,2,0,0,4,0,0,0,0,0,0,0,0,0,0,4,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,3,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,1,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,4,0,0,0,0,0,0,4,0,0,0,0,0,4,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,1,0,4,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,3,0,1,2,0,0,0,0,0,0,1,0,3,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,1,0,0,4,1,0,0,0,0,0,0,1,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,1,0,4,0,0,2,0,1,0,0,0,0,2,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,4,0,0,0,1,0,0,4,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,4,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,2,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,3,0,0,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,4,0,3,0,0,1,0,0,0,0,0,0,1,4,3,1,3,0,4,0,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,0,4,0,2,0,0,3,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,2,0,0,0,0,0,0,2,0,3,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,3,0,0,4,0,0,1,0,0,0,0,0,0,0,4,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,1,0,2,0,0,3,0,0,0,0,0,0,2,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,3,1,0,0,2,0,4,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,4,0,0,0,2,0,4,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,3,0,0,2,0,0,0,0,0,0,1,0,4,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,2,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,2,0,2,0,0,3,0,0,0,0,0,0,2,0,4,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,3,0,0,4,0,0,0,0,0,0,0,0,0,0,4,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,3,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,2,0,4,0,4,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,4,0,0,0,0,0,0,4,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,1,0,2,0,0,0,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,4,0,2,0,0,4,0,0,0,0,0,0,0,0,0,0,4,0,4,0,3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,3,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,1,0,3,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,4,0,0,0,0,0,0,4,0,0,0,0,0,4,0,3,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,1,0,4,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,3,0,1,2,0,0,0,0,0,0,1,0,3,0,0,0,4,0,4,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,1,0,0,4,1,0,0,0,0,0,0,1,0,0,0,0,4,0,3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,1,0,4,0,0,2,0,1,0,0,0,0,2,0,0,0,0,0,0,0,3,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,4,0,0,0,1,0,0,4,0,0,0,0,0,0,0,3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,4,0,3,0,3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,4,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,2,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,3,0,0,0,2,0,4,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,4,0,3,0,0,1,0,0,0,0,0,0,1,4,3,1,3,0,4,0,3,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,0,4,0,2,0,0,3,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,2,0,0,0,0,0,0,2,0,3,0,1,0,0,1,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,0,1,0,3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,2,0,0,0,1,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,3,0,0,4,0,0,1,0,0,0,0,0,0,0,4,0,3,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,1,0,2,0,0,3,0,0,0,0,0,0,2,0,0,0,0,0,1,0,1,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,3,1,0,0,2,0,4,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,4,0,0,0,2,0,4,0,0,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,3,0,0,2,0,0,0,0,0,0,1,0,4,0,0,0,4,0,4,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,2,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,0,0,2,0,0,0,3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,2,0,2,0,0,3,0,0,0,0,0,0,2,0,4,0,1,0,4,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,3,0,0,4,0,0,0,0,0,0,0,0,0,0,4,0,3,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,3,0,2,0,3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,2,0,4,0,4,0,2,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,4,0,0,0,0,0,0,4,0,0,0,0,0,0,0,3,0,4,0,0]];

b2:=GL(133,F)![[w^19,w^19,w^13,0,w^5,w^3,w^7,w^2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^8,w^13,w^14,2,w^13,w^22,w^23,w^20,w^14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^14,1,w^7,w^13,2,0,w^23,w^9,3,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^22,w^20,w^11,w,3,3,w^21,2,w^7,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^20,w^17,1,w^3,w^9,w^7,w^19,4,4,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,2,w^4,1,4,1,w^20,w^22,w^19,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^19,0,w^3,w^11,w^13,w^16,w^3,w^14,w,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,w^3,w^14,3,w^22,w^7,w^8,w^13,w^20,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^2,w^10,w^19,w^20,w^3,3,w^13,w^9,w^7,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w,w,w^16,w^14,w^15,w^7,w^19,w^21,w^4,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^9,w^8,w^8,3,w^17,4,w^15,w^14,w^19,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^17,4,w^11,w^4,w,w^14,0,w^22,w^17,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^21,4,w^17,w^20,0,w,0,w^8,w^4,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^4,w^10,w^14,w^22,1,w^11,w,w^20,w^21,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,1,w^5,w^9,w^11,w^14,w^14,3,w^21,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^5,w^22,w^15,w^16,w^13,w^13,w^14,w^15,w^17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^14,w^22,w^3,4,w^16,w^3,w,w,1,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,4,w^10,w^20,w^17,w^9,w^2,4,w^19,w^3,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,3,w^19,w^14,w^15,w^14,w^7,w^10,w^10,4,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^13,3,w^21,w^17,w^5,w^14,w^23,w^13,w^21,w^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,4,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,2,4,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,0,0,0,0,1,2,4,0,0,0,4,0,4,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,3,2,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,2,2,0,0,0,3,0,3,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,3,2,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,2,2,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,1,0,0,0,2,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,3,3,2,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,1,2,2,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,2,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,3,1,0,1,0,3,0,3,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,2,0,2,0,0,1,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,0,0,2,0,0,0,0,0,2,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,2,4,0,0,0,0,0,4,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,3,2,3,0,0,0,0,0,3,0,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,1,4,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,4,0,0,1,2,4,0,0,0,4,0,0,0,1,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,3,0,0,0,4,0,3,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,0,4,0,0,2,3,3,0,0,0,4,0,1,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,4,0,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,2,0,2,0,0,0,1,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,2,0,2,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,4,0,0,0,0,2,0,4,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,3,1,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,2,0,4,0,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,3,2,3,0,0,0,0,0,3,0,2,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,2,2,2,0,0,0,3,0,2,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,1,0,0,4,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,2,4,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,0,0,0,0,1,2,4,0,0,0,4,0,4,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,3,2,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,2,2,0,0,0,3,0,3,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,3,2,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,2,2,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,1,0,0,0,2,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,3,3,2,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,1,2,2,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,2,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,3,1,0,1,0,3,0,3,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,2,0,2,0,0,1,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,0,0,2,0,0,0,0,0,2,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,2,4,0,0,0,0,0,4,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,3,2,3,0,0,0,0,0,3,0,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,1,4,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,4,0,0,1,2,4,0,0,0,4,0,0,0,1,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,3,0,0,0,4,0,3,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,0,4,0,0,2,3,3,0,0,0,4,0,1,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,4,0,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,2,0,2,0,0,0,1,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,2,0,2,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,4,0,0,0,0,2,0,4,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,3,1,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,2,0,4,0,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,3,2,3,0,0,0,0,0,3,0,2,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,2,2,2,0,0,0,3,0,2,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,1,0,0,4,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,2,4,0,0,0,0,0,0,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,0,0,0,0,1,2,4,0,0,0,4,0,4,0,1,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,3,2,0,0,0,0,0,1,0,0,0,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,2,2,0,0,0,3,0,3,0,2,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,3,2,0,0,0,0,0,0,0,0,0,4,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,2,2,0,0,0,0,0,1,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,1,0,0,0,2,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,3,3,2,0,0,0,0,0,0,0,0,0,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,1,2,2,0,0,0,0,0,1,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,0,0,0,0,0,0,0,0,0,4,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,2,0,0,0,0,0,1,0,0,0,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,3,1,0,1,0,3,0,3,0,2,0,4,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,2,0,2,0,0,1,0,0,1,0,3,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,0,0,2,0,0,0,0,0,2,1,0,0,4,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,2,4,0,0,0,0,0,4,1,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,3,2,3,0,0,0,0,0,3,0,2,1,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,1,4,0,0,0,0,0,0,0,0,0,2,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,4,0,0,1,2,4,0,0,0,4,0,0,0,1,0,2,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,3,0,0,0,4,0,3,0,1,0,4,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,0,3,0,2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,0,4,0,0,2,3,3,0,0,0,4,0,1,0,1,0,4,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,4,0,0,0,0,0,0,1,0,0,0,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,2,0,2,0,0,0,1,0,1,0,3,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,2,0,2,0,0,0,0,0,1,0,3,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,4,0,0,0,0,2,0,4,0,0,0,0,0,3,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,3,1,0,0,0,0,0,1,0,0,0,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,2,0,4,0,0,0,0,0,4,0,3,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,3,2,3,0,0,0,0,0,3,0,2,0,1,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,0,0,0,0,0,1,0,0,0,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,2,2,2,0,0,0,3,0,2,0,2,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,1,0,0,4,1,0,0,0,0,0,0,0,2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,0,0,0,0,0,0,0,0,0,4,0,0,0]];

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);


// Here are the Jordan normal forms for nilpotent elements in E7 on M(E7) first, and then on M\otimes M. These are from Stewart's paper.

MGJNFs:=[[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2],
[0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1],
[0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1],
[0,1,0,0,0,1,0,0,0,2,0,1,0,0,0,1],
[4,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2],
[2,0,0,0,2,0,0,0,2,0,0,0,2],
[2,0,0,0,0,1,0,0,0,1,2,0,0,0,0,1],
[0,1,0,1,2,0,0,1,0,2,0,1],
[0,0,2,0,2,0,0,0,2,1,0,1],
[0,3,0,0,2,0,0,1,0,1,2],
[0,0,2,0,0,0,4,0,0,0,2],
[0,0,0,1,4,1,0,2,0,1],
[6,0,0,0,2,0,0,0,2,0,2],
[4,0,0,0,4,0,2,0,2],
[0,0,0,1,4,0,2,1,0,1],
[0,5,0,1,0,3,0,3],
[0,0,0,1,2,3,2,0,0,1],
[4,0,0,0,2,4,0,0,2],
[0,0,2,0,10],
[4,2,2,0,0,2,2,2],
[2,2,0,0,10],
[4,5,0,0,0,1,4,1],
[0,0,0,1,0,7,0,0,0,1],
[0,5,0,4,6],
[6,0,0,0,10],
[2,2,4,2,6],
[0,5,4,1,6],
[14,0,0,0,0,0,6],
[2,3,4,4,4],
[8,0,6,0,6],
[6,4,2,4,4],
[4,4,6,4,2],
[0,7,0,8,2],
[0,14,0,7],
[4,0,14,0,2],
[14,0,0,8,2],
[6,8,6,4],
[8,8,8,2],
[6,14,6,1],
[20,0,12],
[14,12,6],
[0,26,0,1],
[18,16,2],
[32,12]];

function ComputeTensorSquares(L,p)

// L is a list of JNFs.

n:=Maximum([#i:i in L]);

// Now create a matrix whose entries are the result of tensoring a block of size i
// by one of size j. The first row is [1],[2],... Only add in elements where there
// actually are blocks of sizes i and j in some element of L.

Mat:=[[{*i*}:i in [1..n]]];

for ii in [2..n] do
  MatRowii:=[{*ii*}];
  ToFillIn:=[];
  for jj in [2..n] do
    for l in L do
      if(#l ge ii and #l ge jj and l[ii]*l[jj] ne 0) then
        Append(~ToFillIn,jj); break l;
      end if;
    end for;
  end for;
  for jj in [2..n] do
    if ii gt jj then MatRowii[jj]:=Mat[jj,ii]; continue jj; end if;
    if(jj notin ToFillIn) then Append(~MatRowii,{* *}); continue jj; end if;
    J1:=JordanBlock(PolynomialRing(GF(p)).1-1,ii);
    J2:=JordanBlock(PolynomialRing(GF(p)).1-1,jj);
    J12:=KroneckerProduct(J1,J2);
    _,_,c:=JordanForm(J12);
    Append(~MatRowii,{*i[2]:i in c*});
  end for;
  Append(~Mat,MatRowii);
end for;

JNFs:=[];
for X in L do
  ThisJNF:={**};
  for ind1->ent1 in X do
    if ent1 eq 0 then continue ind1; end if;
    for ind2->ent2 in X do
      if ent2 eq 0 then continue ind2; end if;
      ThisJNF join:= &join[Mat[ind1,ind2]:i in [1..ent1*ent2]];
    end for;
  end for;
  Append(~JNFs,[Multiplicity(ThisJNF,i):i in [1..Maximum(ThisJNF)]]);
end for;
return JNFs;
end function;

MG2JNFs:=ComputeTensorSquares(MGJNFs,5);

// Check the claim about forms made in the paper.

_,f1:=InvariantBilinearForms(ActionGroup(MG)); // f1[1] comes from the 8^2.

// Now we see that f1[2] to f1[5] look like a copy of 2 x 2 matrices, at least on a submatrix 
Submatrix(f1[2],9,56-9,2,2) eq Matrix([[1,0],[0,0]]) and
Submatrix(f1[3],9,56-9,2,2) eq Matrix([[0,1],[0,0]]) and
Submatrix(f1[4],9,56-9,2,2) eq Matrix([[0,0],[1,0]]) and
Submatrix(f1[5],9,56-9,2,2) eq Matrix([[0,0],[0,1]]);

// This proves the claim about forms in the paper.

MG2:=TensorProduct(MG,MG);

// Ordering is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.


// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],10);
n2:=Position([Dimension(i):i in Remove(XLG,n1)],10)+1;
n3:=Position([Dimension(i):i in XLG],8);
W1:=XLG[n1];
W2:=XLG[n2];
W3:=XLG[n3];
homs1:=homsall[n1];
homs2:=homsall[n2];

// Note that the summand 8 lies outside of the Jacobson radical of U.
JU:=JacobsonRadical(U);

homs3:=AHom(W3,JU);
homs3a:=homsall[n3];

U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;
U3:=sub<MG2|[Image(homs3.i):i in [1..Dimension(homs3)]]>;


// The collection of W1s in JU is "codimension 1" in the collection of W1s in U.

Dimension(homs3a) eq Dimension(homs3)+1;

// So with an appropriate labelling, our summand 8 has a known non-zero parameter.
// Choose one:
for i in [1..Dimension(homs3a)] do if not(Image(homs3a.i) subset U3) then hh:=homs3a.i; break i; end if; end for;

_,Ucomp:=HasComplement(U,U1+U2+Image(hh));

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas cat:=[U!((homs3.j)(W3.i)):i in [1..Dimension(W3)],j in [1..Dimension(homs3)]];
bas cat:=[U!(hh(W3.i)):i in [1..Dimension(W3)]];
bas2a:=[Ucomp!j:j in ExtendBasis([VectorSpace(Ucomp)!(Ucomp!(U3.i)):i in [1..Dimension(U3)]],VectorSpace(Ucomp))];

bas2:=bas cat [U!(bas2a[i]):i in [Dimension(U3)+1..Dimension(Ucomp)]];
bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// The next function returns the basis element numbers corresponding to a given variable in R.
// So the fifth variable, for example, corresponds to the basis elements 50+1 to 50+10.
// We define this function purely to clean up the code and reduce the chance of
// making silly numerical slips with indices.

function BasisElementNumbers(n)

if(n in [1..12]) then return [10*(n-1)+1..10*n]; end if;
  return [120+8*(n-13)+1..120+8*(n-12)];
end function;


// Now set up the variables.
dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh:=dh1+dh2;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;


// Now we look at the action of some of the centralizer in Sp(56) on the basis elements.
// By construction these are matrices that commute with our subgroup,
// and we just check that they lie in Sp.

homs:=AHom(MG,MG);
ce1:=homs.1+homs.12+w*(homs.3)+w^-1*(homs.6)+w*(homs.7)+w^-1*(homs.10);
ce2:=homs.1+homs.12+1*(homs.3)+1*(homs.4)+0*(homs.5)+1*(homs.6)+1*(homs.7)-1*(homs.8)-0*(homs.9)+1*(homs.10);
ce3:=homs.1+homs.12+1*(homs.3)+0*(homs.4)+1*(homs.5)+1*(homs.6)+1*(homs.7)-0*(homs.8)-1*(homs.9)+1*(homs.10);

ce1:=GL(56,F)!ce1; ce2:=GL(56,F)!ce2; ce3:=GL(56,F)!ce3;

&and[i in Sp(56,F):i in [ce1,ce2,ce3]];

ce1d:=KroneckerProduct(ce1,ce1);
ce2d:=KroneckerProduct(ce2,ce2);
ce3d:=KroneckerProduct(ce3,ce3);

// These have determinable actions on the basis elements in bas3, and we compute these now.

{i:i in [1..12]|bas3[10*(i-1)+1]*ce1d eq bas3[10*(i-1)+1]} eq { 3, 6, 9, 10 } and
{i:i in [1..12]|bas3[10*(i-1)+1]*ce1d eq w*bas3[10*(i-1)+1]} eq { 1, 4, 7, 11 } and
{i:i in [1..12]|bas3[10*(i-1)+1]*ce1d eq w^-1*bas3[10*(i-1)+1]} eq { 2, 5, 8, 12 };

{i:i in [1..12]|bas3[10*(i-1)+1]*ce2d eq bas3[10*(i-1)+1]} eq { 2, 3, 5, 6, 8, 9, 10, 12 } and
bas3[1]*ce2d eq bas3[1]+bas3[11] and
bas3[31]*ce2d eq bas3[31]+bas3[41];

bas3[61]*ce2d eq bas3[61]-bas3[71] and
bas3[101]*ce2d eq bas3[101]-bas3[111];

{i:i in [1..12]|bas3[10*(i-1)+1]*ce3d eq bas3[10*(i-1)+1]} eq { 1, 3, 4, 6, 7, 9, 10, 11 };
bas3[11]*ce3d eq bas3[11]+bas3[1] and
bas3[41]*ce3d eq bas3[41]+bas3[31];

bas3[71]*ce3d eq bas3[71]-bas3[61] and 
bas3[111]*ce3d eq bas3[111]-bas3[101];

{i:i in [12+1..12+15]|bas3[120+8*((i-12)-1)+1]*ce1d eq bas3[120+8*((i-12)-1)+1]} eq { 13, 18, 20, 22, 27 } and
{i:i in [12+1..12+15]|bas3[120+8*((i-12)-1)+1]*ce1d eq w*bas3[120+8*((i-12)-1)+1]} eq { 14, 16, 21, 25 } and
{i:i in [12+1..12+15]|bas3[120+8*((i-12)-1)+1]*ce1d eq w^-1*bas3[120+8*((i-12)-1)+1]} eq { 15, 17, 24, 26 } and
{i:i in [12+1..12+15]|bas3[120+8*((i-12)-1)+1]*ce1d eq w^2*bas3[120+8*((i-12)-1)+1]} eq { 19  } and
{i:i in [12+1..12+15]|bas3[120+8*((i-12)-1)+1]*ce1d eq w^-2*bas3[120+8*((i-12)-1)+1]} eq { 23 };

{i:i in [12+1..12+15]|bas3[120+8*((i-12)-1)+1]*ce2d eq bas3[120+8*((i-12)-1)+1]} eq { 13, 15, 17, 18, 23, 24, 26, 27 };

bas3[BasisElementNumbers(19)[1]]*ce2d eq bas3[BasisElementNumbers(19)[1]]-bas3[BasisElementNumbers(20)[1]]+bas3[BasisElementNumbers(22)[1]]-bas3[BasisElementNumbers(23)[1]];
bas3[BasisElementNumbers(20)[1]]*ce2d eq bas3[BasisElementNumbers(20)[1]]+bas3[BasisElementNumbers(23)[1]];
bas3[BasisElementNumbers(22)[1]]*ce2d eq bas3[BasisElementNumbers(22)[1]]-bas3[BasisElementNumbers(23)[1]];

{i:i in [12+1..12+15]|bas3[120+8*((i-12)-1)+1]*ce3d eq bas3[120+8*((i-12)-1)+1]} eq { 13, 14, 16, 18, 19, 21, 25, 27 };

bas3[BasisElementNumbers(20)[1]]*ce3d eq bas3[BasisElementNumbers(20)[1]]-bas3[BasisElementNumbers(19)[1]] and
bas3[BasisElementNumbers(22)[1]]*ce3d eq bas3[BasisElementNumbers(22)[1]]+bas3[BasisElementNumbers(19)[1]] and
bas3[BasisElementNumbers(23)[1]]*ce3d eq bas3[BasisElementNumbers(23)[1]]+bas3[BasisElementNumbers(20)[1]]-bas3[BasisElementNumbers(22)[1]]-bas3[BasisElementNumbers(19)[1]];


// Some functions for working with nilpotent elements.
// The next functions are used to construct the ad Matrix for an element on MG2.

function Sig(n)
if(n le Dimension(MG) div 2) then return 1; else return -1; end if;
end function;

function adMatrix(v1)
n:=Dimension(MG);
v:=[v1[i]:i in [1..n^2]];

adMat:=ZeroMatrix(Field(Parent(v1)),n^2,n^2);
for ind->ent in v do
  if(ent ne 0) then
    aa:=(ind-1) div n+1; dd:=n-aa+1;
    bb:=(ind-1) mod n+1; cc:=n-bb+1;
    for i in [1..n] do
      adMat[(i-1)*n+dd,(i-1)*n+bb]+:=Sig(aa)*ent;
      adMat[(cc-1)*n+i,(aa-1)*n+i]-:=Sig(cc)*ent;
    end for;
  end if;
end for;

return adMat;

end function;

// Computes the JNF of a nilpotent matrix. Will continue forever if the matrix is not nilpotent.
function JordanNormalForm(a);
ranks:=[NumberOfRows(a)]; apower:=a;
repeat Append(~ranks,Rank(apower)); apower*:=a; until ranks[#ranks] eq 0;
Prune(~ranks); Reverse(~ranks);
for i in [1..#ranks-1] do for j in [i+1..#ranks] do ranks[j]-:=(j-i+1)*ranks[i]; end for; end for;
return Reverse(ranks);
end function;

function ComputeRank(Xsq)
return &+[(i-1)*Xsq[i]:i in [1..#Xsq]];
end function;

rks:=[ComputeRank(i):i in MG2JNFs];





/////////////////////////
//
//  ComputeAllRanks
//
/////////////////////////

/* This function, given two square matrices A and B with B nilpotent (this condition might not be
   necessary) computes the rank of the matrix A+xB, where x is a parameter. It returns three
   outputs. The first is the generic rank of A+xB, i.e., the rank for all but finitely many elements
   x. The second is the set of exceptions x. The third is the ranks of the exceptions. This program
   is not very well optimized, but is still far faster than computing echelon form or Smith normal
   form. As in, it produces an answer in minutes, versus at least days for echelon form.
*/

function ClearConstantRows(M,RankSoFar)
F:=CoefficientRing(CoefficientRing(M));

// Do this first. This is to remove anything zero.
RemoveZeroRows(~M);
if(NumberOfRows(M) eq 0) then return M,RankSoFar; end if;

// ll is the set of rows that are constant.
ll:=[i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]];

//Echelon form ll and add on the rest to make a new matrix M.
M:=VerticalJoin(EchelonForm(Matrix([M[i]:i in ll])),Matrix([M[i]:i in [1..NumberOfRows(M)]|not i in ll]));
RemoveZeroRows(~M);
ll:=[i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]];

for i in ll do
  jjj:=[jj:jj in [1..NumberOfColumns(M)]|M[1,jj] ne 0]; j:=jjj[1]; Remove(~jjj,1);
  SwapColumns(~M,1,j);
  MultiplyColumn(~M,1/M[1,1],1);
  for jj in jjj do
    AddColumn(~M,-M[1,jj],1,jj);
  end for;
  RankSoFar+:=1;
  RemoveRowColumn(~M,1,1);
end for;

return M,RankSoFar;

end function;

function ComputeAllRanks(A,B)

// Compute Jordan normal form of B and use this to produce a nicer form.

M2,S2,S3:=JordanForm(B);
M1:=S2*A*S2^-1;

F:=CoefficientRing(A);
S<x>:=PolynomialRing(F);
M:=M1+x*M2;

RankSoFar:=0;

// Remove any zero rows and columns

RemoveZeroRows(~M);
M:=Transpose(M);
RemoveZeroRows(~M);

repeat 

repeat
  M,RankSoFar:=ClearConstantRows(M,RankSoFar);
  RemoveZeroRows(~M);
  M:=Transpose(M);
until [i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]] eq []
and
[i:i in [1..NumberOfColumns(M)]|&and[M[j,i] in F:j in [1..NumberOfRows(M)]]] eq [];

if(NumberOfRows(M) eq 0) then return RankSoFar,[],[]; end if;

M1a:=Evaluate(M,0);
M2a:=Evaluate(M,1)-M1a;
M2b,T:=EchelonForm(M2a);

Mb:=Matrix(S,T)*M; Mb:=Transpose(Mb);

M1c:=Evaluate(Mb,0);
M2c:=Evaluate(Mb,1)-M1c;
M2d,T:=EchelonForm(M2c);

M:=Matrix(S,T)*Mb;

until NumberOfRows(M2d) eq NumberOfColumns(M2d) and IsZero(M2d-1);

genrank:=RankSoFar+NumberOfRows(M2d);
eigs:=SetToSequence(Eigenvalues(M1a));
badvalues:=[-i[1]:i in eigs];
badranks:=[genrank-i[2]:i in eigs];

return genrank,badvalues,badranks;

end function;

function IdentifyExceptionsInLinearPencil(A,B)

Excep:=[];
if(JordanNormalForm(B) in MG2JNFs) then Append(~Excep,[0,1]); end if;

genrank,badvalues,badranks:=ComputeAllRanks(A,B);

if(genrank in rks) then "Problem"; return "all"; end if;
for i in [1..#badranks] do 
  if(badranks[i] in rks) then
    M:=A+badvalues[i]*B;
    if(JordanNormalForm(M) in MG2JNFs) then Append(~Excep,[1,badvalues[i]]); end if;
  end if;
end for;

return Excep;

end function;



///////////////
// Stage 1
///////////////

// Here we compute some Lie products 

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

abc:=LieProd(ab,c);
abcC:=(Matricise(abc)*Cinv)[1];

d:=[&+[R.(i+dh1)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(i+dh1)*bas3[Dimension(W1)*dh1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
f:=[&+[R.(i+dh1)*bas3[Dimension(W1)*dh1+3+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];

de:=LieProd(d,e);
deC:=(Matricise(de)*Cinv)[1];

def:=LieProd(de,f);
defC:=(Matricise(def)*Cinv)[1];

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

adb:=LieProd(ad,b);
adbC:=(Matricise(adb)*Cinv)[1];

ade:=LieProd(ad,e);
adeC:=(Matricise(ade)*Cinv)[1];


ZeroElts:=[Dimension(U)+1..Dimension(MG2)];
rels:={Normalize(i[j]):j in ZeroElts,i in [abC,abcC,deC,defC,adC,adbC,adeC]};

BB:=GroebnerBasis(SimplifyBasis(GroebnerBasis(rels)));
BB:=GroebnerBasis(SimplifyBasis(BB));

///////////////
// Stage 2
///////////////

// In this stage we eliminate the case R.3=1.

coeffs2a:=ChangeCoefficient(coeffs1,R.3,1);
BB2a:=GroebnerBasis([Evaluate(i,coeffs2a):i in BB]);
coeffs2a:=ChangeLinearCoefficients(coeffs2a,BB2a);

// We now have that [a,b] is non-zero and has image contained in the R.9 copy of W2.
[i:i in [1..Dimension(MG2)]|Evaluate(abC[i],coeffs2a) ne 0] subset BasisElementNumbers(9) and
Evaluate(abC[83],coeffs2a) eq w^23;

// Thus R.9 ne 0 and all other variables are zero from W2. Only R.10 is left from these.
coeffs2a:=ChangeCoefficients(coeffs2a,[R.9,R.10],[1,0]);

M1:=sub<MG2|MG2![Evaluate(i,coeffs2a):i in d]>;

repeat M1:=sub<MG2|M1,LieProd(MG2!Random(M1),MG2!Random(M1))>; until Dimension(M1) eq 28;

// We can check that M1 is a D4 subalgebra immediately.

seqs2:=[[i,j]:i,j in [1..Dimension(M1)]|i lt j];

strc1:=[];
for i in [1..Dimension(M1)-1] do for j in [i+1..Dimension(M1)] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..Dimension(M1)]]:i in [1..#strc1]];

strc:=[];
for i in [1..Dimension(M1)] do for j in [1..Dimension(M1)] do
  if(i eq j) then Append(~strc,[F!0:i in [1..Dimension(M1)]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;
Ltest:=LieAlgebra<F,Dimension(M1)|strc>;
SemisimpleType(Ltest) eq "D4";

// So we may assume that R.3=0.

coeffs2:=ChangeCoefficient(coeffs1,R.3,0);

ZeroElts2:=[Dimension(U)+1..Dimension(MG2)] cat &cat[BasisElementNumbers(i):i in [1..dh1+dh2]|coeffs2[i] eq 0];
rels2:={Normalize(Evaluate(i[j],coeffs2)):j in ZeroElts2,i in [abC,abcC,deC,defC,adC,adbC,adeC]};
BB2:=GroebnerBasis(SimplifyBasis(GroebnerBasis([Evaluate(i,coeffs2):i in rels2])));
coeffs2:=ChangeLinearCoefficients(coeffs2,BB2);

///////////////
// Stage 3
///////////////

// In this step we start to consider the case R.1 ne 0, so R.1=1 wlog.

// By multiplying by ce3, we obtain R.2=0.

coeffs3a:=ChangeCoefficients(coeffs2,[R.1,R.2],[1,0]);

ZeroElts3a:=[Dimension(U)+1..Dimension(MG2)] cat &cat[BasisElementNumbers(i):i in [1..dh1+dh2]|coeffs3a[i] eq 0];
rels3a:={Normalize(Evaluate(i[j],coeffs3a)):j in ZeroElts3a,i in [abC,abcC,deC,defC,adC,adbC,adeC]};
BB3a:=GroebnerBasis(rels3a);

coeffs3a:=ChangeLinearCoefficients(coeffs3a,BB3a);
{R.4*R.7 + w^16*R.11, R.5*R.7 + w^4*R.12} subset BB3a;
coeffs3a:=ChangeCoefficients(coeffs3a,[R.11,R.12],[-R.4*R.7/w^16,-R.5*R.7/w^4]);

// If R.7=0 then W2 is simply R.10, which is not allowed:

&and[IsDivisibleBy(coeffs3a[i],R.7):i in [dh1+1..9] cat [11,12]];

ad1:=adMatrix(bas3[100]); JordanNormalForm(ad1) notin MG2JNFs;

// Thus R.7 ne 0, so wlog R.7=1.

coeffs3a:=ChangeCoefficient(coeffs3a,R.7,1);
BB3a:=GroebnerBasis([Evaluate(i,coeffs3a):i in BB3a]);
BB3a eq [ R.5 + 4*R.6*R.10 ];

// This gives us R.6:

coeffs3a:=ChangeCoefficient(coeffs3a,R.5,-R.6*R.10/4);

coeffs3a eq [
    1,
    0,
    0,
    R.4,
    R.6*R.10,
    R.6,
    1,
    0,
    0,
    R.10,
    w^20*R.4,
    w^8*R.6*R.10
];

// We can apply ce2 to this. This adds R.5=R.6*R.10 to R.4, so we obtain either R.4=0
// or R.6*R.10=0.

// If R.6=0 then R.5=0 and so one has a linear pencil of options:

ad3:=adMatrix(bas3[1]); ad4:=adMatrix(bas3[31]);

IdentifyExceptionsInLinearPencil(ad3,ad4) eq [];

// Thus R.6 ne 0.

// If either W1 or W2 is abelian, then by applying the outer automorphism we may
// assume that it is W1. But:

GroebnerBasis([Evaluate(i,coeffs3a):i in ab]) eq [R.6];

// so W1 cannot be abelian, since R.6 ne 0. Hence W2 is non-abelian as well. But for W2:

GroebnerBasis([Evaluate(i,coeffs3a):i in de]) eq [R.10];

// Thus R.10 ne 0 as well (although we cannot scale this necessarily). Hence R.6*R.10 ne 0,
// and thus R.4=0.

coeffs3a:=ChangeCoefficients(coeffs3a,[R.6,R.4],[1,0]);
// We have used ce1 to force R.6=R.1, ce2 to make R.2=0 and ce3 to make R.4=0, so we have no
// more elements left.

///////////////
// Stage 4
///////////////

// Conclusion to R.1=1.

// We are left with a single non-zero parameter R.12. We will show that the submodule
// generated by a (10), d (10*) and [a,d] (8) is a subalgebra, of type D4.

// As this is a 1-parameter family of subalgebras, we cannot simply test it.
// We will show that it is a simple Lie algebra.

// First we notice that [a,d] generates a fixed subalgebra, which we can pinpoint.

{IsDivisibleBy(Evaluate(ad[i],coeffs3a),R.10):i in [1..Dimension(MG2)]} eq {true};
// Thus we can divide by R.10, which is non-zero.

r:=MG2![Evaluate(ad[i],coeffs3a) div R.10:i in [1..3136]];
W3:=sub<MG2|r>; W3r:=W3!(MG2!r);

// Take the products [a,r] and [d,r].

ar:=LieProd(a,r);
arC:=(Matricise(ar)*Cinv)[1];
dr:=LieProd(d,r);
drC:=(Matricise(dr)*Cinv)[1];

// We have to check that all of the products [a,b], [d,e], [a,d], [a,r] and [d,r]
// lie in the submodule generated by a,d and r. We also need to check that the
// submodule generated by r itself is a subalgebra.

[Evaluate(arC[10*i+1],coeffs3a)/w^3:i in [0..dh-1]] eq [coeffs3a[i]:i in [1..dh1]] cat [0:i in [dh1+1..dh]] and
[Evaluate(drC[10*i+1],coeffs3a)/w^15:i in [0..dh-1]] eq [0:i in [1..dh1]] cat [coeffs3a[i]:i in [dh1+1..dh]];
// Thus [a,r] and [d,r] lie in W1+W2.

[Evaluate(abC[10*i+3],coeffs3a)/w^22:i in [0..dh-1]] eq [0:i in [1..dh1]] cat [coeffs3a[i]:i in [dh1+1..dh]] and
[Evaluate(deC[10*i+3],coeffs3a)/w^19/R.10:i in [0..dh-1]] eq [coeffs3a[i]:i in [1..dh1]] cat [0:i in [dh1+1..dh]];
// Thus [a,b] lies in W2 and [d,e] lies in W1.

// Finally, W3 is a subalgebra.
&and[MG2!LieProd(MG2!(W3.i),MG2!(W3.j)) in W3:i,j in [1..Dimension(W3)]|i lt j];

// Also, we should check that the products above are zero outside of W1+W2.

&and[Evaluate(j[i],coeffs3a) eq 0:j in [abC,arC,deC,drC],i in [dh*10+1..Dimension(MG2)]];

// Finally, we need to check that [a,b] generates all of [W1,W1], and so on.

EW1:=TensorProduct(W1,W1);
Dimension(sub<EW1|EW1.2-EW1.11>) eq 10*9 div 2;

EW2:=TensorProduct(W2,W2);
Dimension(sub<EW2|EW2.2-EW2.11>) eq 10*9 div 2;

W12:=TensorProduct(W1,W2);
Dimension(sub<W12|W12.1>) eq Dimension(W1)*Dimension(W2);

W13:=TensorProduct(W1,W3);
W23:=TensorProduct(W2,W3);
Dimension(sub<W13|&+[W3r[i]*W13.(1+(i-1)*10):i in [1..8]]>) eq Dimension(W1)*Dimension(W3) and
Dimension(sub<W23|&+[W3r[i]*W23.(1+(i-1)*10):i in [1..8]]>) eq Dimension(W2)*Dimension(W3);

// Thus for all options for R.12 ne 0, this is a 28-dimensional Lie algebra. Now we have to check if it is simple.

// If W1 lies in an ideal I, then [W1,W1]=W2 is in it, then [W1,W2]=W3, and I=L. Similarly if W2 lies in I. Thus
// I=W3. But [W1,W3]=W1, so L has no (proper, non-trivial) ideals, so L is simple.

// Thus G stabilizes a 28-dimensional Lie algebra in all cases.
// Both Melikian and Cartan type algebras have dimension a power of 5, so this algebra is classical.
// Thus it is of type D4, as this is the only algebra of this dimension.

///////////////
// Stage 5
///////////////

// In this step we may assume that R.1=0. If R.2 ne 0 then applying ce2 allows us
// to make R.1 ne 0, so wlog R.2=0 as well.

coeffs3:=ChangeCoefficients(coeffs2,[R.1,R.2],[0,0]);

// We cannot have R.4=R.5=0, because this would leave only R.6 (as R.3=0).

ad5:=adMatrix(bas3[51]); JordanNormalForm(ad5) notin MG2JNFs;

// Thus using ce2 and ce3 we may assume that R.4=1,R.5=0. We saw in Stage 3
// that we cannot only have R.4 non-zero (in the linear pencil) and so
// something else must be non-zero. But only R.6 remains, so it is non-zero, hence
// 1 by scaling by ce1.

coeffs3:=ChangeCoefficients(coeffs3,[R.4,R.5,R.6],[1,0,1]);
BB3:=GroebnerBasis([Evaluate(i,coeffs3):i in BB2]);
coeffs3:=ChangeLinearCoefficients(coeffs3,BB3);
[coeffs3[i]:i in [1..dh1+dh2]] eq [0,0,0,1,0,1, 0,0,0,0,R.11,0];

// Thus we may assume that R.11=1 and we have determined W1 and W2.
// This is no good either, as it is the dual problem to R.6=1, all others zero.

ad6:=adMatrix(bas3[101]); JordanNormalForm(ad6) notin MG2JNFs;

// And we are done.


==> anc/E7/M12/2m12p=5LieProduct.txt <==
// Start with a permutation representation of M12.2. This is more or less the one from the Atlas, but with different
// generators.

G2:=sub<Sym(24)|Sym(24)!(1, 23, 13, 14, 19, 3, 18, 2, 7, 22, 9)(4, 24, 12, 17, 16, 15, 20, 5, 10, 6, 21),
Sym(24)!(1, 8, 18, 7, 9, 23, 22, 2, 3, 19, 13)(4, 12, 6, 20, 10, 5, 24, 17, 21, 16, 11),
Sym(24)!(1, 4)(2, 17)(3, 15)(5, 18)(6, 19)(7, 12)(8, 10)(9, 21)(11, 13)(14, 16)(20, 23)(22, 24)>;

G:=sub<G2|G2.1,G2.2>; // This is M12.

// Now we need a 55- and 78-dimensional module for H.

F:=GF(5);

mat1:=CambridgeMatrix(1,F,55,[
"0010000000000000000000000000000000000000000000000000000",
"0004110330112412224203033144032140140130100030001423032",
"0000010000000000000000000000000000000000000000000000000",
"0000000100000000000000000000000000000000000000000000000",
"0000004044110112333013022240032140140130104130001432023",
"0000000001000000000000000000000000000000000000000000000",
"0000000000001000000000000000000000000000000000000000000",
"0000000000000100000000000000000000000000000000000000000",
"0000000000100000000000000000000000000000000000000000000",
"0000000000000010000000000000000000000000000000000000000",
"0000000000000003401212211014141041044403040310014101404",
"0000000000000000001000000000000000000000000000000000000",
"0000000000000000000100000000000000000000000000000000000",
"0000000000000000100000000000000000000000000000000000000",
"0000000000000000000010000000000000000000000000000000000",
"0000000000000000000000001000000000000000000000000000000",
"0000000000000000000000210121114401400000000000011410440",
"0000000000000000000000000100000000000000000000000000000",
"0000000000000000000000000010000000000000000000000000000",
"0000000000000000000000010000000000000000000000000000000",
"0000000000000000000000000001000000000000000000000000000",
"0000000000000000000000000000110440010000000001144000104",
"0000000000000000000000000000000010000000000000000000000",
"0000000000000000000000000000444000440000000004411000401",
"0000000000000000000000000000000001000000000000000000000",
"0000000000000000000000000000000000100000000000000000000",
"0000000000000000000000000000000100000000000000000000000",
"0000000000000000000000000000000000010000000000000000000",
"0000000000000000000000000000000000000001000000000000000",
"0000000000000000000000000000000000000140110040440444040",
"0000000000000000000000000000000000000000010000000000000",
"0000000000000000000000000000000000004400444000000000000",
"0000000000000000000000000000000000000000001000000000000",
"0000000000000000000000000000000000000000000100000000000",
"0000000000000000000000000000000000000000100000000000000",
"0000000000000000000000000000000000000000000010000000000",
"0000000000000000000000000000000000000000000000100000000",
"0000000000000000000000000000000000000000000000000100000",
"0000000000000000000000000000000000000000000000044044004",
"0000000000000000000000000000000000000000000000000001000",
"0000000000000000000000000000000000000000000004400400440",
"0000000000000000000000000000000000000000000000000000100",
"0000000000000000000000000000000000000000000000000000010",
"0000000000000000000000000000000000000000000000000010000",
"0000000000000000000000000000000000000000000000000000001",
"1040400100324322333113134324301332041220424441012101342",
"1101440210223321333011304222224122122343114420200220221",
"1101444214323422342410344323201442442300303300203411230",
"4400101401221221214214100223324012133303134201403413300",
"4400101401401404441213240430214442403301131020304413301",
"4404110340012412224210011010030041433432130244201330330",
"4014111341002400441140011004200221223302031110202011221",
"4010100400001000400000010000200222123302030210202010222",
"1040404104104101434121200121241442042432401010301231342",
"1100400100004000010000004000200222212303301020203401240"]);

mat2:=CambridgeMatrix(1,F,55,[
"0000100000000000000000000000000000000000000000000000040",
"4404110340012412224210011010030041433432130240301430440",
"4010100400001000400000010000200222123302030210202010212",
"0000000000040004001114322412133310421424313442404100241",
"0000000000404043002220100111013231123123333324120102213",
"0000000000000100000000000000000000000000000000000000040",
"0000000000000000000000000000000000000000000000011011001",
"0000000000000000000000000000000000000000000000400000000",
"0000000000000000000000000000000000000000000001100100110",
"0000000000000000000000000000000000000000000000000000040",
"0101400110044000010404243424414344231444214323042313102",
"0400001010220222323112333143014400010412003230202003240",
"0040000000320233002221301232000220330424302340200244213",
"0404100440011000220322422130141211324033140342313031222",
"0100000000000000000000000000000000000000000000000000040",
"0000004104330330110411300222441104100022320220023230220",
"0000000400220222003332411231440330224004140302112434342",
"0000001000220221224210122134133130241421311122403200241",
"0000001011440444001114322412101040102312124012401423232",
"0000004440000004221434133204031321213202433314120120240",
"0000000010000000000000000000000000000000000000000000040",
"0000000000000000000001000000000000000000000000004000000",
"0000000000000000000004440440000000000000000000040000000",
"0000000000000000000004244424441104100411404104044140110",
"0000000000000000000000404444000000000000000000000101111",
"0000000000000000000001201120000000000144101400411410440",
"0000000000000000000000210121114401400000000001111010000",
"0000000000000000000000000010000000000000000000000000040",
"0000000000000000100000000000000000000000000000000040000",
"0000000000000004220321133032000000000100331230004000000",
"0000000000000000324224422023000000000011230330040000000",
"0000000000000002334012211014414014011002234014041404101",
"0000000000000004041112211014000000000144101400410001440",
"0000000000000001234124422023000000000400224320001010111",
"0000000000000003401212211014141041044403040311114201014",
"0000000000000000000100000000000000000000000000000000040",
"0000000000000000000000000000000001000000000000000000400",
"0000000000000000000000000000000100000000000000000040000",
"0000000000000000000000000000010000000000000000004000000",
"0000000000000000000000000000100000000000000000040000000",
"0000000000000000000000000000344114441241111143301444441",
"0000000000000000000000000000110440010000000001100011100",
"0000000000000000000000000000101440104314444411104111114",
"0000000000000000000000000000444000440000000000011100011",
"0000000000000000000000000000000000100000000000000000040",
"4000000000001012004344222402200442440141100141030121441",
"1000000000000000000000000000000000000000000000000000004",
"1141404204103100114400044101000000000000404110000004000",
"1000440110224321333111300222433424020111334324404222044",
"1141344314323433441300211240300113114243424131031022404",
"4000000401220222224110233300313343244210432044110234103",
"4414211340013412444434433422422244140131430343141010402",
"1141404100323322333010422421142041142010311122320024131",
"4414101301401443442311244042413014413212031121220330103",
"4000110341002410440140011014000000001004234100004114031"]);

mat3:=CambridgeMatrix(1,F,78,[
"130400013112200000000000000000000000000000000000000000000000000000000000000000",
"111301032214300000000000000000000000000000000000000000000000000000000000000000",
"333323411341000000000000000000000000000000000000000000000000000000000000000000",
"024400041441200304042103040331000000000000000000000000000000000000000000000000",
"034012022440420431040104210402000000000000000000000000000000000000000000000000",
"142434040240301234123201234121000000000000000000000000000000000000000000000000",
"132323024314030433201202233112000000000000000000000000000000000000000000000000",
"103041032312210414144304343443000000000000000000000000000000000000000000000000",
"120441012033310311001403432214000000000000000000000000000000000000000000000000",
"222444033242140440324104101141000000000000000000000000000000000000000000000000",
"000322002134120043104200133042000000000000000000000000000000000000000000000000",
"414401043204210323104403334044000000000000000000000000000000000000000000000000",
"204023043332430042114200124042000000000000000000000000000000000000000000000000",
"131404041402214144314041041140000000000000000000000000000000000000000000000000",
"031204042142310140333100034131012004310220043100000000000000000000000000000000",
"100130032023430034340103320101003414010044140100000000000000000000000000000000",
"333300034133440143043302232233042140010422400100000000000000000000000000000000",
"240322010424440220010103043101001320410013304100000000000000000000000000000000",
"400312014233110342224104002141002011440020124400000000000000000000000000000000",
"111322001223400342224104002141032410100324102000000000000000000000000000000000",
"100201001214420034340103320101041013020410130300000000000000000000000000000000",
"003122031441430220010103043101124232230131211200000000000000000000000000000000",
"100213010132140202222101343121012401400124014000000000000000000000000000000000",
"124231000101240102400103434101043001140430011400000000000000000000000000000000",
"132132030001110313241203201412002131040021310400000000000000000000000000000000",
"204431031144320224114104443141042310100423101000000000000000000000000000000000",
"433214000123040102400103434101001402130014021300000000000000000000000000000000",
"104112041330040411230103211101031041200310412000000000000000000000000000000000",
"143414024111030224114104443141002044110020441100000000000000000000000000000000",
"231433004324200411230103211101413112214131122100000000000000000000000000000000",
"022311003043440310012101202121000000000000000001200431022004310000000000000000",
"424103020320030224014100201041000000000000000000341401004414010000000000000000",
"010440024403240244004101414441000000000000000004214001042240010000000000000000",
"002334040102220433141001112310000000000000000000132041001330410000000000000000",
"141221012032130422301103324011000000000000000000201144002012440000000000000000",
"244424003302010422301103324011000000000000000003241010032410200000000000000000",
"042404024343330224014100201041000000000000000004101302041013030000000000000000",
"312120022102330433141001112310000000000000000012423223013121120000000000000000",
"331112034130030044141203224412000000000000000001240140012401400000000000000000",
"000232042120010301300303434403000000000000000004300114043001140000000000000000",
"343040022014320410241300322113000000000000000000213104002131040000000000000000",
"422430013142430340010400141104000000000000000004231010042310100000000000000000",
"422123010220320301300303434403000000000000000000140213001402130000000000000000",
"101334044440000142223402023134000000000000000003104120031041200000000000000000",
"142411004333130340010400141104000000000000000000204411002044110000000000000000",
"013023004143440142223402023134000000000000000041311221413112210000000000000000",
"214400040143400313241203201412000000000000000000000000000000000120043102200431",
"013044013003320202322100030221000000000000000000000000000000000034140100441401",
"114200044433240232401003310110000000000000000000000000000000000421400104224001",
"213200032313310331134204143042000000000000000000000000000000000013204100133041",
"010244014444100404132000112320000000000000000000000000000000000020114400201244",
"402014020334340404132000112320000000000000000000000000000000000324101003241020",
"243244013043010202322100030221000000000000000000000000000000000410130204101303",
"223332034234100331134204143042000000000000000000000000000000001242322301312112",
"342022021020210143043302232233000000000000000000000000000000000124014001240140",
"334313020341030044203402314134000000000000000000000000000000000430011404300114",
"211012040310100130420301040103000000000000000000000000000000000021310400213104",
"224320004024200112201203333412000000000000000000000000000000000423101004231010",
"314344021331400044203402314134000000000000000000000000000000000014021300140213",
"334302010234140410441303201313000000000000000000000000000000000310412003104120",
"402103003331140112201203333412000000000000000000000000000000000020441100204411",
"242032012302200410441303201313000000000000000000000000000000004131122141311221",
"210210000421230002340303302403000000000000000000000000000000000000000000000000",
"403110001002140114103200220032000000000000000000000000000000000000000000000000",
"341000030004120144413201133432000000000000000000000000000000000000000000000000",
"311142003440140304034400433244000000000000000000000000000000000000000000000000",
"230403041143230200020102330201000000000000000000000000000000000000000000000000",
"211310030420120200020102330201000000000000000000000000000000000000000000000000",
"443321030331240114103200220032000000000000000000000000000000000000000000000000",
"243422034111220304034400433244000000000000000000000000000000000000000000000000",
"420223033122430114234304111443000000000000000000000000000000000000000000000000",
"240232000321340234341300304113000000000000000000000000000000000000000000000000",
"020431040402440042432004313420000000000000000000000000000000000000000000000000",
"230002003200110130332002201120000000000000000000000000000000000000000000000000",
"144112031003310234341300304113000000000000000000000000000000000000000000000000",
"142312021312430044410100141401000000000000000000000000000000000000000000000000",
"442341041222020130332002201120000000000000000000000000000000000000000000000000",
"044414022222220044410100141401000000000000000000000000000000000000000000000000"]);

mat4:=CambridgeMatrix(1,F,78,[
"411000000000000000000000000000000000000000000001002211020032104121020431323433",
"000000000000000000000000000000000000000000000013403441303331434322022033303134",
"444000000000000000000000000000000000000000000001000104040101302413214044440244",
"104000000000000000000000000000000000000000000022033110402230110020414000231444",
"241000000000000000000000000000000000000000000043042144442213021324141022141204",
"100000000000000000000000000000000000000000000040442342144134140320114000421230",
"311000000000000000000000000000000000000000000021314400202133223042401310434441",
"123000000000000000000000000000000000000000000024334040400111122414343042244201",
"342000000000000000000000000000000000000000000003004323301430043331133210013104",
"212000000000000000000000000000000000000000000044040312230014110323103202230033",
"144000000000000000000000000000000000000000000031431131020412223123411410301401",
"010000000000000000000000000000000000000000000021003310200042021232320423330241",
"300000000000000000000000000000000000000000000031342412340332230410114202320311",
"213000000000000000000000000000000000000000000033111310141341213322104314301300",
"033000000000000042140100244103000000000000000032203314321230104301022132321331",
"401000000000004344034244230441000000000000000040020224101011043014232201112024",
"334000000000001221101320344011000000000000000034444323210032301211414013431224",
"032000000000003134323432132334000000000000000001332012030300131340141014141130",
"423000000000000401410201443001000000000000000043111222030411020110344421100243",
"034000000000004313444044323140000000000000000004134220320233340430440132034234",
"413000000000000410230101314402000000000000000013330301402103234441043212313204",
"312000000000002400041113401212000000000000000034012302022401041043411231020141",
"102000000000004420344243004343000000000000000001303100441331103323211301332312",
"230000000000000014410400312402000000000000000034123423202023211421134232034030",
"402000000000002422132414300412000000000000000034402343423030304443034123202020",
"424000000000003142333030234230000000000000000031143322014224401044424042144232",
"120000000000004443114143242441000000000000000012213011414404134043311403321421",
"331000000000000122400204331103000000000000000021143001122123140102000332004112",
"333000000000000104130304420202000000000000000014413424041203320011431320214424",
"340000000000001004401223022120000000000000000044411032120420220301210211141201",
"342401002441030000000000000000000000000000000001211324400102214313423111421420",
"330342442304410000000000000000000000000000000030344334342124232314030333200434",
"204013203440110000000000000000000000000000000044434100132100404133304324212121",
"014234321323340000000000000000000000000000000000030443212223204432041034443233",
"403102014430010000000000000000000000000000000013103033223433104413444421102143",
"342440443231400000000000000000000000000000000020411231204303114224030221001043",
"004301013144020000000000000000000000000000000011013433301023002140243134110332",
"043411134012120000000000000000000000000000000034340114143444104141112113342220",
"421442430043430000000000000000000000000000000010320041311200143413130133130443",
"411104003124020000000000000000000000000000000031242044303213333410211022031020",
"111324143004120000000000000000000000000000000044141144310341140434020400113320",
"313330302342300000000000000000000000000000000012234043232014342331304303103322",
"210141432424410000000000000000000000000000000023434013432414234332202044124011",
"320002043311030000000000000000000000000000000032134302430332041131044111002112",
"420303044202020000000000000000000000000000000000430032411034121110040110002111",
"043012230221200000000000000000000000000000000002302004034340224211341042222031",
"242000000000000000000000000000004214010024410301041003322430442312242312104122",
"421000000000000000000000000000434403424423044121221200011344003200110032433024",
"412000000000000000000000000000122110132034401103234331413203222100312314043010",
"234000000000000000000000000000313432343213233430224244442302400443102210301202",
"311000000000000000000000000000040141020144300112310011202013043022301400403332",
"303000000000000000000000000000431344404432314031103420331320324240110014210034",
"442000000000000000000000000000041023010131440230212300314233313232411040110144",
"414000000000000000000000000000240004111340121214014410324003401042141132340033",
"030000000000000000000000000000442034424300434324300120200443113122330404340222",
"240000000000000000000000000000001441040031240223323211322104404244123110424430",
"411000000000000000000000000000242213241430041223300403322330220330330414440314",
"223000000000000000000000000000314233303023423021041222200103333213433030121004",
"212000000000000000000000000000444311414324244134011330133340011000314040334033",
"023000000000000000000000000000012240020433110300403012114404012222224322322421",
"023000000000000000000000000000010413030442020230312322031311222441011432333130",
"313000000000000000000000000000100440122302212022111213202324210341133034134123",
"110000000000000000000000000000000000000000000042013320244133444241314302411221",
"131000000000000000000000000000000000000000000022444033221300241410141202102201",
"100000000000000000000000000000000000000000000023314313404103322243341110120224",
"023000000000000000000000000000000000000000000034304414413343332323344321213022",
"330000000000000000000000000000000000000000000034204303412140103042232004314400",
"044000000000000000000000000000000000000000000000300322044302220411111240141033",
"332000000000000000000000000000000000000000000014033144413114023020233242000131",
"401000000000000000000000000000000000000000000031323144423200323002230042432303",
"112000000000000000000000000000000000000000000020241121240244301310142321143311",
"302000000000000000000000000000000000000000000000334343321142012020320224131003",
"123000000000000000000000000000000000000000000024014040210330332231111420400423",
"424000000000000000000000000000000000000000000023443313424220111113021214031421",
"131000000000000000000000000000000000000000000003344423341403103303301440301333",
"423000000000000000000000000000000000000000000024303414022221030420441231412443",
"210000000000000000000000000000000000000000000000344144322020000223221042432004",
"220000000000000000000000000000000000000000000024330322012310341001244100104401"]);

// Now the matrices for M12.2.

mat5:=CambridgeMatrix(1,F,55,[
"3303220412414210322440344321440401230344122223204204101",
"0030024430032100140140033204411240134024412343332144011",
"0030023310312434042314044324130311310114423441203031114",
"3000020332004322440424033010313342340041320402134440120",
"3000020341334101221213044130120312204031413434214430040",
"3000020332004323444424033010312343340041320402134440120",
"3000220132004320330230322023113401301404403011103433021",
"3000110242223142113240122241004320331001232420004000001",
"3000220231334104111024333143420420310444041043233423441",
"3000220132004321330130322023112401401404403011103433021",
"3414322022400212213002410333300201222002423144423141244",
"3300222132444212313014433204200431002411423103020043334",
"3304212242444214422302300113123114301003340041202011333",
"3300221241004320420143322240044210230030200014302344113",
"3300222132444214322402222240314321012322322204210003044",
"0000020332002320440140311014112401400400224321104324030",
"0004121232233042113240121231112231120403222041104414030",
"0000020332002320440140311014113401440400224321104324030",
"0000000442221142223100111232004320330002003230000441010",
"0000020440332104221434322134420420314440312303234314400",
"0000020332002321440130311014112401400400224321104324030",
"0030020332142211444030402134300001421140002404114043433",
"0030020332142211444030402134300001421043442304224104443",
"0004121232003200110414411124300111311122143234424000230",
"0030020332142211444030402134200111322234003443020043334",
"0031400002204121004441302302343411303141220000431043030",
"0030024430032101224210141342012030233221411324303221131",
"0030020332142211210411030111300001421143223034123144332",
"3300222132414214331343002444121131131403014311200430141",
"3300222132414214331343002444121131131404004311200331141",
"3300222132414214331343002444121131131403014311200331141",
"3414322022240442003330133230112231121402411131103024011",
"3300222132414214331343002444122121131403014311200331141",
"3304212242133031114303302112013000011000343220101403121",
"3300221241244043112132013014434100040443102343330321011",
"3300222132414210321343002444121131131403014311200331141",
"0000004331102424344131012124023230230243031120001414041",
"0000000332002323330232022023041410410231342240002323032",
"0000000332002323330232022023041410410222342240003223032",
"0000000332002323330232022023041410410231342240003223032",
"0000001342402312101123004434000140140124322040004132023",
"0000000332002323330232022023032410410231342240003223032",
"0000000442221141443411244214014320320112334400001441014",
"0000000000332104224214244041130313143242340244212321304",
"0000000332002320110411444041041410410131011010003223032",
"0142303200320344114412123142413013014100321422130340134",
"0032303200000022201134134434312343344220234302230423233",
"0032303200000022201133424324312343344220234302220023233",
"0032303200000022201133424324312343344121234302230423233",
"0032303200000022201133424324312343344220234302230423233",
"0000000000232144324220400444312123014112002232120420140",
"0032303200000022201133424324213343344220234302230423233",
"0031403140000022202232002413440424430241233010143214323",
"0032304210000021422011130222234213103243002114332233433",
"0032303200000023432414002301312343344214004022230423233"]);

mat6:=CambridgeMatrix(1,F,78,[
"002323133330134042001340040113444432341113412444303033330202001213232241340240",
"223414342443401220003100030331440432241213411013422011433114004121324403334340",
"043111240412124420011010010010331313430143340403111411321003043423444443200120",
"433011223031102033423243421034212122200312342103002024213102020232240210422231",
"443334130114404014340210243323013102423401241033121020442144114012131103210402",
"202131233403404314442010203221021030320021014214323044211144301033002412313044",
"114003141222112410113214300131111330033131303111002322302003430100004230044240",
"402000220442311034423421243013323013400244234210003304121210320110010031023434",
"022000433212432430002012404012030334443333112302030422424211214141341334433132",
"030440002033340344000404402030023130210200224411214341403334344112302004143202",
"012434043404344101034344131022404304012103403300410321314212413300042020341034",
"014314400144414134202210030400313414142440341110211122003323312411242323302022",
"334100404114033213333313424321033442011013202004042404430202412441023432330403",
"042410143111114202021044404343131141430013113221111024133223141024040124143024",
"220144322144414122412143300133114340334244244441311232020143422232110432431134",
"002332013232240212243144434313034103121120220112433222004202103230331212233420",
"130242434141402441244432132230344131241311201434011112223020340112040422114034",
"014313243203134120222202134041441140433342332120332102310044422121330113024311",
"110322440231024024020332122042422114033403422211344440430111010322000312342323",
"441012241103023031334444240220143204113130140230232044220201423232114102430124",
"043240400322132121120321030401143113233311130033300313242311210324131330134023",
"030432220011141034400313422230312200314313030401401342322422104342014024101010",
"232112203300011243011003402422130034422433234440042323324102203224044314341020",
"141204030400424231042201221134301312022442032232142222044003442433240333221231",
"120104404244413102211431033212321304330104013014012210430240333113420204114111",
"111123234132321041440121211024103031032420320113302041140402404010033243343113",
"423411412322344322013100211011121204210112433201322214221022211130203412301410",
"413340404341330114402121344240401014024102130112400002210010230034004212420104",
"320213242121404222434342443203002410034224031430120231442311223021212210042223",
"320322113402323023442412041012033230420202210203223433102110403223240130323122",
"224041432312032201010204212142211340430400343301404032123311304020443302302024",
"324341014101112342412003100103000300012422410424443301311034322203441002320103",
"132420341232340224132402200312224214340024121224301433014131034120400302420213",
"023004133420134340102144240414044422114442433224010104310202310101420123412132",
"111210304314434340314413412343420302321333233240340424312442010211003241033230",
"010300310343223202110333401101142434441442112002040413403101412131024331132443",
"114033201042344133310034212212211040213433111424430031031243423130200240104333",
"022212430341420303010043032141043032444140212012003334233423333412134313330221",
"101231101132003240133023330313320022221231243140332343234002433234210430430013",
"212430442430334401422034022224111120334444211340100434302231044133324043342440",
"232313404332113412401421014024032034303024143400241011210003134313033323142331",
"104411333232221204202121002031241133133032442411440022444100234020431414320023",
"241202133212322222200132221400131013201324434012122104223414032323100302314211",
"204411121132223001400022033044220403300331202440013404143344413101304241122034",
"013233310332210243301141200000214022122210120113101433400111300441340334244114",
"020213240330233441241340412104004211010204021104302140223022412241442323244420",
"014401314232303433032423112102130402434223241111103201121133421213114440321212",
"043101402101441121332430444114011140200340201010003244402231233120100203300134",
"031031444023143111304433004301021300420244022240220304012420042312004413400010",
"120224140311102213040431132334431431134123444404102442122320331120434400212222",
"041041431332313202244322301034433430040013410234041010133202423031020134434134",
"442434420204111011243144432041140140323300433313430340433042434412010303332312",
"120414241042421443243420230124144402033440220444440342224333310424224223401014",
"142120210000424411034131443344130142132324042003343220130113420412244202002044",
"322311241110231220303024430033124113321322304014300210322211311043012011024241",
"103104244033022101102202303003133324100402204103032432430003232321210004403420",
"112142144141043011032331130204311233404343314314014420334100044302012333311034",
"432100204430114101413340301240340121424112144013001002240004144342213132300422",
"021114423133103331033234440120404022220241021331432404343422102020021343323121",
"421023110202110004322332312413100011301140314240213040140444214404444102103430",
"032302410132313141103131344221241422401404110030044444420304142210432232001440",
"423032131322102111034123413323343401004230412322024121030343210443041324112214",
"220020332214003223303223310424344321133020202430000332440130230120103102334333",
"201433344341243203030444303404112202443302231212204020320224420241434140040302",
"102011131402222420213332011312103322044441234200441414331002442401000300400133",
"322310112433022322302123031203042203324420032303341230323422120304434422212201",
"032421120024303432333404211342341200043432330042304431003302014220100202232033",
"101222214300343241303412231000034200414210022410000011031341231401411014240121",
"033004343310114124000320113132120021420430201130131220002113421130241344314244",
"320041313401423001331013140334312221032213413202403143433120121313321312313211",
"412323022123320444443240332402403022002341101312332033132210020021412324121244",
"201244114400110123121413144341040244241140422344130444210234234002024221023200",
"141014201033202000314303202013440401311012133230020241042311000111320230444211",
"243024201114001204203144301203431042123134240204013424312431123142110244213241",
"233334414300044120304420102403040112140011442334202104102012211243311430233102",
"434041233124244344043410202330341412112021432300334444012300222401410032034132",
"032444134003423403134131340321042041013404313111201140113201014004320102411024",
"424430110113433122241120303043013431413131120042141411123104422313204313111201"]);

// Do everything for M12, and then we check that it extends to M12.2 afterwards.

A1:=GModule(G2,[mat1,mat2,mat5]);
A2:=GModule(G2,[mat3,mat4,mat6]);
LGext:=DirectSum(A1,A2);
ELGext:=ExteriorSquare(LGext);
LG:=GModule(G,Prune(ActionGenerators(LGext)));
ELG:=GModule(G,Prune(ActionGenerators(ELGext)));
SetSeed(0,0);
homs:=AHom(ELG,LG);
// This is 13-dimensional for this group.

// Some constants.
nr:=NumberOfRows(homs.1);
nc:=NumberOfColumns(homs.1);
dh:=Dimension(homs);
R:=PolynomialRing(F,dh);

// The two summands of LG
W1:=Image(homs.1);
W2:=Image(homs.2);

// Now those elements of homs with image the different submodules.
Im1:=[i:i in [1..dh]|Image(homs.i) eq W1];
Im2:=[i:i in [1..dh]|Image(homs.i) eq W2];

// And now conditions for LG to contain an ideal.

z:=LG!0;
seqs:=[[i,j]:i in [1..j-1],j in [1..Dimension(LG)]];

kers:=[[seqs[i]:i in [1..#seqs]|(homs.jj)[i] ne z]:jj in [1..dh]];
kers1:=[[{i[1]:i in j},{i[2]:i in j}]:j in kers];

Id1:=[i:i in [1..dh]|kers1[i,1] meet {1..55} ne {} and not(i in Im1)];
Id2:=[i:i in [1..dh]|kers1[i,2] meet {56..133} ne {} and not(i in Im2)];

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// The general alternating product.
ff:=&+[ScalarMatrix(nr,R.i)*ChangeRing(Matrix(homs.i),R):i in [1..dh]];
ff2:=[[ff[i,j]:j in [1..nc]]:i in [1..nr]];

function ScalMult(l,X)
return [l*i:i in X];
end function;

function AddSeqs(X)
return [&+[i[j]:i in X]:j in [1..#X[1]]];
end function;

seqs2:=[[i,j]:i,j in [1..Dimension(LG)]];

strc:=[];
for i in seqs2 do if(i[1] eq i[2]) then Append(~strc,[R!0:i in [1..Dimension(LG)]]); elif(i[1] lt i[2]) then Append(~strc,ff2[(i[2]-1)*(i[2]-2) div 2+i[1]]);
else Append(~strc,[-j:j in ff2[(i[1]-1)*(i[1]-2) div 2+i[2]]]); end if; end for;

function TestJacobi(i,j,k,f)

ij:=f[133*(i-1)+j];
jk:=f[133*(j-1)+k];
ki:=f[133*(k-1)+i];

ijk:=AddSeqs([ScalMult(ij[a],f[133*(a-1)+k]):a in [1..133]]);
jki:=AddSeqs([ScalMult(jk[a],f[133*(a-1)+i]):a in [1..133]]);
kij:=AddSeqs([ScalMult(ki[a],f[133*(a-1)+j]):a in [1..133]]);
return AddSeqs([ijk,jki,kij]);

end function;

// Some functions to help automate solving the polynomials.
// These are SimplifyBasis, RemoveNilpotentBasisElements, and RemoveAnnihilatorBasisElements

// This function removes any powers from the basis elements, and also removes any terms X that are known to be non-zero.
function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

// This function sets to zero those elements that appear in B as a monomial x^i.

function RemoveNilpotentBasisElements(coeffs,B)
remmons:=[i:i in B|#Monomials(i) eq 1 and #Factorization(i) eq 1];
remmons:=SimplifyBasis(remmons,[]);
return ChangeCoefficients(coeffs,remmons,[0:i in [1..#remmons]]);
end function;

// This function sets to zero those elements that, if they were non-zero, would require f to have zero image on a submodule.

function RemoveAnnihilatorBasisElements(coeffs,B)
// first extract the monomials of size 1, and run them through the radicalizer.
Bt:=SimplifyBasis([i:i in B|#Monomials(i) eq 1],[]);
remmons:=[i:i in [1..dh]|&or[{R.i*R.j:j in [ii:ii in jj|coeffs[ii] ne 0]} subset Bt:jj in [Im1,Im2,Id1,Id2]]];
return ChangeCoefficients(coeffs,[R.i:i in remmons],[0:i in remmons]);
end function;

//Compute a few coefficients.

p1:=TestJacobi(1,2,3,strc);
p2:=TestJacobi(131,132,133,strc);
p3:=TestJacobi(1,2,133,strc);
p4:=TestJacobi(1,132,133,strc);
ps:=&cat[p1,p2,p3,p4];

B1:=[R!j:j in GroebnerBasis(ChangeOrder(ideal<R|ps>,"grevlex"))];
coeffs2:=RemoveAnnihilatorBasisElements(coeffs1,B1); // eliminates 11,13.
B2:=SimplifyBasis([R!k:k in GroebnerBasis(ChangeOrder(ideal<R|[Evaluate(j,coeffs2):j in ps]>,"grevlex"))],[]);

// Suppose that R.2=0.

badcoeffs2:=ChangeCoefficient(coeffs2,R.2,0);
bB2:=SimplifyBasis([R!k:k in GroebnerBasis(ChangeOrder(ideal<R|[Evaluate(j,badcoeffs2):j in ps]>,"grevlex"))],[]);
badcoeffs2a:=RemoveNilpotentBasisElements(badcoeffs2,bB2); // eliminates everything!
{badcoeffs2a[i]:i in Id1} eq {0};

// Thus R.2 ne 0.

B2a:=SimplifyBasis([R!k:k in GroebnerBasis(ChangeOrder(ideal<R|[Evaluate(j,coeffs2):j in B2]>,"grevlex"))],[R.2]);
bbb:=GroebnerBasis([i:i in B2a|Degree(i) eq 1]);
coeffs3:=ChangeCoefficients(coeffs2,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);
B3:=SimplifyBasis([R!k:k in GroebnerBasis(ChangeOrder(ideal<R|[Evaluate(j,coeffs3):j in B2a]>,"grevlex"))],[R.2]);
B3 eq [
R.2*R.12 + R.8*R.10,
R.8*R.12 + 2*R.10^2,
R.2*R.10 + 2*R.8^2
];
// If R.12=0 then R.10=0, but:
{coeffs3[i]:i in Id2} eq {0,R.10,2*R.10,R.12};
// Thus R.12 ne 0. Hence both R.8 and R.10 are non-zero, by the first equation.

// Choose R.2=1, via a global scalar. Then R.10=-2*R.8^2, and R.12=-R.8*R.10=2*R.8^3.

coeffs4:=ChangeCoefficients(coeffs3,[R.2,R.10,R.12],[1,-2*R.8^2,2*R.8^3]);

// This satisfies the relations. We have one free parameter, so (q-1)^2 solutions in total,
// which is the order of the centralizer in GL(133,q). Thus there is at most one embedding
// into E7.

coeffs5:=ChangeCoefficient(coeffs4,R.8,1);

strc5:=[[F!Evaluate(strc[i,j],coeffs5):j in [1..nc]]:i in [1..#seqs2]];

Ltest:=LieAlgebra<F,Dimension(LG)|strc5>;
SemisimpleType(Ltest) eq "E7";

// Now check that this is a homomorphism for M12.2.

xe:=ActionGenerator(ELGext,3);
x:=ActionGenerator(LGext,3);
fftest:=Matrix([[F!Evaluate(ff2[i,j],coeffs5):j in [1..133]]:i in [1..8778]]);

xe*fftest eq fftest*x;


==> anc/E7/M12/2m12p=5Subalgebra.txt <==
// Start with a permutation representation of M12.2. This is more or less the one from the Atlas, but with different
// generators.


G<x,y>:=PermutationGroup<24|\[
2,1,5,4,3,6,10,8,11,7,9,12,16,18,15,13,17,14,21,20,19,22,24,23]
,\[
3,4,6,7,8,9,11,12,13,14,15,16,17,18,19,20,1,21,2,22,23,5,24,10]
>;


F:=GF(5);

a1:=CambridgeMatrix(1,F,56,[
"00000023142300000000000000003301441100334320333333002240",
"00000023142300000000000000003301441100334320333333002201",
"00141000000000000000000000000000000000000000000000000033",
"00001000000000000000000000000000000000000000000000000033",
"32010000000000000000000000000000000000000000000000000000",
"32014100000000000000000000000000000000000000000000000000",
"23000014100000000000000000000000000000000000000000000022",
"23000000100000000000000000000000000000000000000000000022",
"23000001000000000000000000000000000000000000000000000022",
"23000001001400000000000000000000000000000000000000000022",
"23000000410100000000000000000000000000000000000000000022",
"23000000000100000000000000000000000000000000000000000022",
"00000000000000000000000000004403223300442410000000000000",
"00000000000000000000000000000000000022114104000000000033",
"00000000000000000000000000004403003322002041000000000022",
"00000000000000000000000000003303223300330313000000000011",
"00000000000000000000000000000000221100002041000000000022",
"00000000000000000000000000001103001133002041000000000022",
"00000000000000000000000000003200130100200330000000000000",
"00000000000000000000000000003200020100200330000000000000",
"00000000000000000000000000004300134044442202000000000044",
"00000000000000000000000000002102020100442202000000000044",
"00000000000000000000000000003404203232033003000000000011",
"00000000000000000000000000000102030404033003000000000011",
"00000000000000000000000000004000313000202202000000000044",
"00000000000000000000000000003000000000000000000000000000",
"00000000000000000000000000001000414233402101000000000022",
"00000000000000000000000000000421023122402101000000000022",
"00000000000000000000000002000000000000000000000000000000",
"00000000000000302000003203000000000000000000000000000000",
"00000000000000000000001400230000000000000000000000000000",
"00000000000000302000324100000000000000000000000000000000",
"00000000000010433200300041300000000000000000000000000000",
"00000000000040122314200014200000000000000000000000000000",
"00000000000020012202100030000000000000000000000000000000",
"00000000000030441121043220000000000000000000000000000000",
"00000000000010004440431000000000000000000000000000000000",
"00000000000040103301304000000000000000000000000000000000",
"00000000000001323021432300000000000000000000000000000000",
"00000000000032330221433230300000000000000000000000000000",
"00000000000022202300143200000000000000000000000000000000",
"00000000000041032240104120200000000000000000000000000000",
"00000000000040433400000000000000000000000000000000000000",
"23000000000001132014231400000000000000000000000000000000",
"14000000000000000000000000000000000000000000114000000033",
"41000000000000000000000000000000000000000000001000000022",
"23000000000000000000000000000000000000000000010000000044",
"32000000000000000000000000000000000000000000040011000011",
"32000000000000000000000000000000000000000000001104000033",
"23000000000000000000000000000000000000000000000001000022",
"00000000000000000000000000000000000000000000000000100000",
"00000000000000000000000000000000000000000000000000401100",
"00000000000000000000000000000000000000000000000000110400",
"00000000000000000000000000000000000000000000000000000100",
"40000023324120000000000000000000000000000000333333220000",
"01000032231430000000000000000000000000000000222222330000"]);

a2:=CambridgeMatrix(1,F,56,[
"32100000000000000000000000000000000000000000000000000044",
"32240000000000000000000000000000000000000000000000000044",
"14320000000000000000000000000000000000000000000000040044",
"14320000000000000000000000000000000000000000000044040044",
"41410014140000000000000000002300120400133412440020330044",
"41410014140000000000000000002300120400133412440020330000",
"00141423000000000000000000000000000000000000000000003310",
"00141423000000000000000000000000000000000000330000003310",
"00230032144110341003243303443202214301221003041133110000",
"00230032144110341003243303443202214301221003040033110000",
"00000432410000000000000000410000000014024422441144000000",
"00000432000000000000000000410000000014024422441144000000",
"00230000322341343001121141140104424110240131000044440000",
"00410000002304402204221004340230100342431141440000110000",
"00140032000014020011111140400402442030341134110044330000",
"00410000143213303333040034200134043141113104330000330000",
"00320000234143403134232341101401221440042124330000000000",
"00000000230034223132313030100034344302331104330000000000",
"00230000140003200033421330431311333202404300330000440000",
"00410041004134121031003421334402301420412300000000440000",
"00320023324110242021002031401214444403104133110000000000",
"00410014413240044220311124102003141344124103330000220000",
"00000023144112410304303431314101031324222113220000330000",
"00410000231414304244311121213142020433002113330000220000",
"00230032232332403102343011240310210201400222110000330000",
"00320000004121104003212044344121302240414333110000220000",
"00000041234121303222333004124333314204333012440000220000",
"00000032321414410010403124322314343342343022330000000000",
"00410023142321200420403102133313330313401340440000330000",
"00140032144132320032444044140020112132011120220000110000",
"00320041231443434421410012443113313030032042440000330000",
"00320041002330032040431004302142401204122403220000330000",
"00410000230011331122323044302123132221014302440000110000",
"00000023233213404303140313030244210133200443110000330000",
"00000000143221324141222043342020230113000144000000110000",
"00000014321412413431322214212324311230433114110000440000",
"00140023230023414303240140024223201342133414110000110000",
"00410023003212321402130403232433430311442003000000330000",
"00410023003230143120234322324313103331011222440000110000",
"00410032410034133330331030230202332010241334440000000000",
"00320014140011214421441103323011304242211442440000000000",
"00410023234131141041023233111402231213344214440000000000",
"00230000001423010001440133213014211043100422110000330000",
"00230032411424040130123242214243321444344440000000220000",
"00140023414124221423031403114124410414340433004022110000",
"00410032141431334132024102441431140141210122001033330000",
"00230000101400000000000000000000000000000000000022440000",
"00320000400000000000000000000000000000000000000033110000",
"00320041002102333234020230003040321220323341220033110000",
"14230014003403222321030320002010234330232214330022440000",
"40141432000000000000000000000000000000000000000000001100",
"10414100000000000000000000000000000000000000000000004400",
"00000010233200424434414130230410003403422401222200440000",
"00001440322300131121141420320140002102133104333300110000",
"41002332232300000000000000000000000000000404003344004011",
"14003223323200000000000000000000000000000101002211002144"]);

MG:=GModule(G,[a1,a2]);

// Check that MG has a unique symplectic form

_,f1:=InvariantBilinearForms(ActionGroup(MG));
#f1 eq 1;



// Now we need a 55- and 78-dimensional module for H.

mat1:=CambridgeMatrix(1,F,55,[
"3203233323203223232022332220000000332222322333223233233",
"2022232333022323332000000002233222322223323222322323232",
"0233332332000000000223233323223232323323333332233233222",
"3230222233230323323203222230332222000000332233232333223",
"2232330223333320233322203232230233330333202230333000232",
"3332303333222302233323023223303223303232022320000333322",
"3222033232323033333230323223032233033223000002232223333",
"3332232022323322022223330232222023223022220333032023002",
"2333233230223333220232233202333330323230233303220320200",
"3323332203332333202222222022323203233203323033302202020",
"0000000000000000000100000000000000000000000000000000000",
"0000000000010000000000000000000000000000000000000000000",
"0000000000000000000000000001000000000000000000000000000",
"0000000000000000000000000000001000000000000000000000000",
"0000000000000000000000000000010000000000000000000000000",
"0000000000000000000000000000100000000000000000000000000",
"0000000000000000000000000000000100000000000000000000000",
"0000000000000000000000000000000001000000000000000000000",
"0000000000000000000000000000000010000000000000000000000",
"0000000000100000000000000000000000000000000000000000000",
"0000000000000000000010000000000000000000000000000000000",
"0000000000000000000000010000000000000000000000000000000",
"0000000000000000000000100000000000000000000000000000000",
"0000000000000000000001000000000000000000000000000000000",
"0000000000000000000000001000000000000000000000000000000",
"0000000000000000000000000010000000000000000000000000000",
"0000000000000000000000000100000000000000000000000000000",
"0000000000001000000000000000000000000000000000000000000",
"0000000000000001000000000000000000000000000000000000000",
"0000000000000010000000000000000000000000000000000000000",
"0000000000000100000000000000000000000000000000000000000",
"0000000000000000100000000000000000000000000000000000000",
"0000000000000000001000000000000000000000000000000000000",
"0000000000000000010000000000000000000000000000000000000",
"0000000000000000000000000000000000001000000000000000000",
"0000000000000000000000000000000000010000000000000000000",
"0000000000000000000000000000000000100000000000000000000",
"0000000000000000000000000000000000000100000000000000000",
"0000000000000000000000000000000000000001000000000000000",
"0000000000000000000000000000000000000010000000000000000",
"0000000000000000000000000000000000000000000001000000000",
"0000000000000000000000000000000000000000010000000000000",
"0000000000000000000000000000000000000000000000000100000",
"0000000000000000000000000000000000000000000000000001000",
"0000000000000000000000000000000000000000000000000010000",
"0000000000000000000000000000000000000000100000000000000",
"0000000000000000000000000000000000000000000000100000000",
"0000000000000000000000000000000000000000000000001000000",
"0000000000000000000000000000000000000000000000010000000",
"0000000000000000000000000000000000000000001000000000000",
"0000000000000000000000000000000000000000000010000000000",
"0000000000000000000000000000000000000000000100000000000",
"0000000000000000000000000000000000000000000000000000010",
"0000000000000000000000000000000000000000000000000000100",
"0000000000000000000000000000000000000000000000000000001"]);

mat2:=CambridgeMatrix(1,F,55,[
"0000000000000000000010000000000000000000000000000000000",
"0000000000000000000001000000000000000000000000000000000",
"0000000000000000000000100000000000000000000000000000000",
"3033323222033232223000000003322333233332232333233232323",
"0400000000000000000000000000000000000000000000000000000",
"0000000000000000000000001000000000000000000000000000000",
"0000000000000000000000000100000000000000000000000000000",
"0000000000000000000400000000000000000000000000000000000",
"0000000000000000000000000010000000000000000000000000000",
"0000000000000000000000040000000000000000000000000000000",
"0000000000000000000000000000000000100000000000000000000",
"0000000000000000000000000000000000010000000000000000000",
"2320333322320232232302333320223333000000223322323222332",
"0004000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000100000000000000000",
"0000000000000000000000000000000000000010000000000000000",
"0000000000000000000000000004000000000000000000000000000",
"0000000000000000000000000000000000000001000000000000000",
"0000000000000000000000000000000000004000000000000000000",
"0000000000000000000000000000000000000000100000000000000",
"2333022323232022222320232332023322022332000003323332222",
"0000400000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000001000000000000",
"0000000000000000000000000000000000000000000100000000000",
"0000000000000000000000000000400000000000000000000000000",
"0000000000000000000000000000000000000000000010000000000",
"0000000000000000000000000000000000000000040000000000000",
"2223202222333203322232032332202332202323033230000222233",
"0000040000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000100000000",
"0000000000000000000000000000000000000000000000010000000",
"0000000000000000000000000000040000000000000000000000000",
"0000000000000000000000000000000000000000000000001000000",
"0000000000000000000000000000000000000000000004000000000",
"0000000000233332332222323333233323222233332323333223223",
"2223323033232233033332220323333032332033330222023032003",
"2232223302223222303333333033232302322302232022203303030",
"3203233323203223232022332220000000332222322333223233233",
"3222322320332222330323322303222220232320322202330230300",
"2232330223333320233322203232230233330333202230333000232",
"0000000400000000000000000000000000000000000000000000000",
"0000000040000000000000000000000000000000000000000000000",
"0010000000000000000000000000000000000000000000000000000",
"0000000004000000000000000000000000000000000000000000000",
"0000001000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000100",
"0000000000000000000000000000000400000000000000000000000",
"0000000000000000000000000000000000000000000000000000010",
"0000000000000000000000000000000000000000000000000400000",
"0000000000000000000000000000000040000000000000000000000",
"0000000000000000000000000000000000000000000000000000001",
"0000000000000000000000000000000000000000000000000040000",
"0000000000000000000000000000000004000000000000000000000",
"0000000000000000000000000000001000000000000000000000000",
"0000000000000000000000000000000000000000000000000004000"]);

mat3:=CambridgeMatrix(1,F,78,[
"100000042030401310000004203040131000000420304013100000042030401322222400020004",
"444444431012112444444443101211244444444310121124444444431012112444444104314340",
"001000043021040300100004302104030010000430210403001000043021040343333402120112",
"000001044004021200000104400402120000010440040212000001044004021211121322442210",
"000010040041204200001004004120420000100400412042000010040041204244044314211402",
"000100040043031300010004004303130001000400430313000100040043031340444344113431",
"000000144001303300000014400130330000001440013033000000144001303311112322204343",
"000000040001441100000004000144110000000400014411000000040001441100000422133201",
"000000001040140300000000104014030000000010401403000000001040140322222444401221",
"000000001421211000000000142121100000000014212110000000001421211011111343324132",
"000000003024100400000000302410040000000030241004000000003024100400000443304043",
"000000000003114400000000000311440000000000031144000000000003114400000020000121",
"000000000010243400000000001024340000000000102434000000000010243411111130412013",
"000000004011030400000000401103040000000040110304000000004011030422222034404132",
"000000000014401300000000001440130000000000144013000000000014401311111140321314",
"000000004010104200000000401010420000000040101042000000004010104222222024024220",
"000000000000000000000000000000000000000000000000400000013020104244444310000430",
"000000000000000000000000000000000000000000000000111111124043443100000412101122",
"000000000000000000000000000000000000000000000000004000012034010211111333024212",
"000000000000000000000000000000000000000000000000000004011001034300000031440141",
"000000000000000000000000000000000000000000000000000040010014301300000002024142",
"000000000000000000000000000000000000000000000000000400010012024200000003021023",
"000000000000000000000000000000000000000000000000000000411004202200000032010221",
"000000000000000000000000000000000000000000000000000000010004114400000001004432",
"000000000000000000000000000000000000000000000000000000004010410200000034022332",
"000000000000000000000000000000000000000000000000000000004134344000000042001040",
"000000000000000000000000000000000000000000000000000000002031400100000034002334",
"000000000000000000000000000000000000000000000000000000000002441100000002034430",
"000000000000000000000000000000000000000000000000000000000040312100000043002401",
"000000000000000000000000000000000000000000000000000000001044020100000040011012",
"000000000000000000000000000000000000000000000000000000000041104200000010011022",
"000000000000000000000000000000000000000000000000000000001040401300000001043324",
"000000000000000000000000000000004000000130201042000000000000000000000022023322",
"000000000000000000000000000000001111111240434431000000000000000011111341000340",
"000000000000000000000000000000000040000120340102000000000000000000000411003022",
"000000000000000000000000000000000000040110010343000000000000000000000012022121",
"000000000000000000000000000000000000400100143013000000000000000000000023004442",
"000000000000000000000000000000000004000100120242000000000000000000000014021222",
"000000000000000000000000000000000000004110042022000000000000000000000040022214",
"000000000000000000000000000000000000000100041144000000000000000000000020032313",
"000000000000000000000000000000000000000040104102000000000000000000000042033332",
"000000000000000000000000000000000000000041343440000000000000000000000012043022",
"000000000000000000000000000000000000000020314001000000000000000000000024003433",
"000000000000000000000000000000000000000000024411000000000000000000000004011303",
"000000000000000000000000000000000000000000403121000000000000000000000012021034",
"000000000000000000000000000000000000000010440201000000000000000000000012004242",
"000000000000000000000000000000000000000000411042000000000000000000000004010231",
"000000000000000000000000000000000000000010404013000000000000000000000041032131",
"000000000000000040000001302010420000000000000000000000000000000011111324042204",
"000000000000000011111112404344310000000000000000000000000000000000000044020104",
"000000000000000000400001203401020000000000000000000000000000000044444330040341",
"000000000000000000000401100103430000000000000000000000000000000000000042012402",
"000000000000000000004001001430130000000000000000000000000000000000000013042411",
"000000000000000000040001001202420000000000000000000000000000000000000023420404",
"000000000000000000000041100420220000000000000000000000000000000000000040043220",
"000000000000000000000001000411440000000000000000000000000000000000000032042421",
"000000000000000000000000401041020000000000000000000000000000000000000014043243",
"000000000000000000000000413434400000000000000000000000000000000000000020013414",
"000000000000000000000000203140010000000000000000000000000000000000000012003014",
"000000000000000000000000000244110000000000000000000000000000000000000011031044",
"000000000000000000000000004031210000000000000000000000000000000000000011001321",
"000000000000000000000000104402010000000000000000000000000000000000000030004311",
"000000000000000000000000004110420000000000000000000000000000000000000003041033",
"000000000000000000000000104040130000000000000000000000000000000000000002013302",
"000000000000000000000000000000000000000000000000000000000000000040000101023021",
"000000000000000000000000000000000000000000000000000000000000000000040123004132",
"000000000000000000000000000000000000000000000000000000000000000000400103011231",
"000000000000000000000000000000000000000000000000000000000000000004000121020223",
"000000000000000000000000000000000000000000000000000000000000000000004134002422",
"000000000000000000000000000000000000000000000000000000000000000000000143034040",
"000000000000000000000000000000000000000000000000000000000000000000000031022323",
"000000000000000000000000000000000000000000000000000000000000000000000000011040",
"000000000000000000000000000000000000000000000000000000000000000000000034130212",
"000000000000000000000000000000000000000000000000000000000000000000000001001040",
"000000000000000000000000000000000000000000000000000000000000000000000030021111",
"000000000000000000000000000000000000000000000000000000000000000000000044021423",
"000000000000000000000000000000000000000000000000000000000000000000000030022101",
"000000000000000000000000000000000000000000000000000000000000000000000011034031"]);

mat4:=CambridgeMatrix(1,F,78,[
"044421110303011102311314322231010330401321130404410213200001214331131411314231",
"004022013033120202320200322144230334012221144132401323414242422232020020200144",
"112132331022203201200334310004004421240000304214240442432232441320033400334004",
"211321332312331000130240021320231211413433420211323042201213003413024030240320",
"440020434040323204134041434303040313330231333423143311411112040013404134041303",
"002131441024211202311332244434100230234224402331011104114404320031133211332434",
"041133411313001200220112021001140021012214221044004423102311400022011220112001",
"402101041221004402413122244200030144420012314310124234321223344341312213122200",
"304323034422322101112130043033340014220410423210120100420303130111213012130033",
"214002301323324000430001422104040344111241242314242143102142400143000130001104",
"123404314224131203331431403001430022312130101013213413323404422033143131431001",
"314342343112303102321432444443420344034431333100022002420022321232143221432443",
"030132342130423001432423121433430140424112134022004433314432122043242332423433",
"401001000213300304240331304422410223321034443012243220340240101024033140331422",
"210404022303133104033433131433300301440231301422103101013401434203343333433433",
"001024042023212003202232233310430223321034443012104041111214420020223202232310",
"134043020230111402330000432011330233000043201133023103044433442432320430000011",
"144333100441403403231014003121030323101400312103042212321242044120143131014121",
"424222411321131100332402322300340033240232230034421011343040013134402332402300",
"434323401112233400302011442010310030201144201031141232210000024433140002011010",
"004442423133440400440133000232330044013300023233041343243132344344444440133232",
"003120340001423303122433311213210312243331121321044021030430223011344322433213",
"003002020100120401121230013441440112123001344144042041011111213411124021230441",
"042204404421040302233342240243030223334224024303012321000003143121442033342243",
"040324420000242301323324422210300132332442221030043413213231200130344323324210",
"044302431103304204330303230400430433030323040043021212143241023234141430303400",
"030143021024104404231340402330130423134040233013004401042143244212303031340330",
"024222314302444002320032040000140232003204000014022211433320224144444420032000",
"010431134332344100121331000004140012133100000414020304434400134314310421331004",
"031042012440022103100101204440100310010120444010001212242102420014303000101440",
"032314414221042203434412111111210343441211111121022333402143211241043134412111",
"002230441131043303234114204440140323411420444014022320230134023221014234114440",
"002330300124144403240023421121230324002342112123003043042130103024002333222244",
"420313312103223102314041434312310231404143431231024003121133202131404134413114",
"024100224324031404004333403042220400433340304222021432140224411300433311404030",
"010403131023324101413241222224210141324122222421041204142441240441324142130101",
"041123144112014302023012324101120202301232410112041332244203444202301222323132",
"033222134322230204341212013120240434121201312024024322431433432334121232222214",
"024031401411123003321331413224330332133141322433034121431331034232133111341433",
"043230443031421200140404003431320014040400343132002220122001140414040421032324",
"041441141311124001233420102201030123342010220103004101221211244423342013044400",
"042113313012043301201134311301110120113431130111001324211024122020113412240120",
"043103033304414001404100422041210140410042204121030311124044302140410041340000",
"020144124120014103234123111112130323412311111213023231031224110323412303030000",
"000400411430344100343420020404030034342002040403034200034330100134342010243311",
"034103213220400004434320403442220443432040344222003221200010322343432022204400",
"010404040413041400420133222123410042013322212341040214411421420442013301102204",
"034103121323232302244201312330400224420131233040014441031134442224420120234400",
"434431134103424201334133231323220133413323132322004202202134222033413334133323",
"001131221410034401233420102201030123342010220103013424112322313023342033420201",
"033040221321023103001143200232240300114320023224001041021422202000114301143232",
"023341234003043102032121210323430203212121032343030001332301433003212132121323",
"014314001201240100412410423211110041241042321111000242404323143041241012410211",
"012011020024014200232103421004200023210342100420011411403313302123210332103004",
"034430124404440304210440403211320421044040321132021332121002000121044010440211",
"022024103041144303322213310312020332221331031202014123322334241032221322213312",
"032214001234333302300032412102330230003241210233023124304104442030003200032102",
"011021440414423403140133324202410314013332420241003131102300320114013340133202",
"023014140312402401034040402412220103404040241222042102321310330403404034040412",
"030002023404212300340234202224410034023420222441043233002310142134023440234224",
"000314234402343302423122222232300242312222223230031200044122032442312223122232",
"014014232003442403040211413400230304021141340023020043321400422404021140211400",
"000432324112140304322112212232430432211221223243004401440014232232211222112232",
"014423144310334301144421120124040114442112012404013404434413243314442144421124",
"100431401310334114423324312302231442332431230223110041102223213142332423324302",
"004141321442331242402204201324044240220420132404430024112440222440220402204324",
"020420434443002301023012121431100102301212143110011112330104140402301223012431",
"022132323443232404302034431423000430203443142300001012211021012230203402034423",
"004133414113300003122414322111040312241432211104100420141242342112241422414111",
"022423242430310002343114244343100234311424434310043233042030320334311443114343",
"120344304344431100000000000000000000000000000000044334434244412400000000000000",
"030303301111121100000000000000000000000000000000024203140100040200000000000000",
"040220342322201300000000000000000000000000000000014124201111111100000000000000",
"000400012422200300000000000000000000000000000000444442312022234200000000000000",
"040311334344431200000000000000000000000000000000010314344044423100000000000000",
"011244124244431300000000000000000000000000000000040142013433321000000000000000",
"010413043233314200000000000000000000000000000000041423144444443100000000000000",
"040124014344430200000000000000000000000000000000010213014044433400000000000000"]);

A1:=GModule(G,[mat1,mat2]);
A2:=GModule(G,[mat3,mat4]);
LG:=DirectSum(A1,A2);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.
// We pick out the 15 in the socle of the P(15), as this is the subspace we will concentrate on.

SetSeed(0,0);
XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

// Compute the centralizer of H in GL(56,F) first:

Cent1:=AHom(MG,MG);

// Then those in Sp:

Cent2:=[i:i in Cent1|Transpose(i)*f1[1]*i eq f1[1]];

// This should have order 10, and by Z(Sp) x unipotent.

#Cent2 eq 10;

// Now take the unipotent part of it.

Cent3:=[i:i in Cent2|i[1,1] eq 1];

// Check dimensions of Hom-spaces.

Dimension(homsall[1]) eq 4 and Dimension(homsall[2]) eq 2;

// Now produce action of Cent3, called X in the paper, on the copies of 78. First we need to take the action
// on MG2.

Cent3big:=[KroneckerProduct(i,i):i in Cent3];

// Two copies of 78.

phia:=homsall[2].1;
phib:=homsall[2].2;

W1a:=Image(phia);
W1b:=Image(phib);

// These are swapped by an element of X, so it must have a regular+fixed action on the P1 of subspaces 78.

MG2!(W1a.1)*Cent3big[3] in W1b;

// So a good choice for the regular orbit L1 representative is W1a. We need to find the other representative.

phic:=phia+2*phib;
W1c:=Image(phic);
MG2!(W1c.1)*Cent3big[3] in W1c;

// So we have W1a and W1c. Find the subalgebra generated by them.

L1:=W1a; L2:=W1c;

L1:=sub<MG2|L1,LieProd(MG2!(L1.1),MG2!(L1.2))>;
L2:=sub<MG2|L2,LieProd(MG2!(L2.1),MG2!(L2.2))>;

IsIsomorphic(L1,LG) and IsIsomorphic(L2,LG);

// Prove that L1 is E7 and L2 is not. This step takes around 90 minutes on a fairly fast computer

"Checking that L1 is a copy of the E7 Lie algebra. This takes around 1-2 hours.";

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,L1!(MG2!(LieProd(MG2!(L1.i),MG2!(L1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";

// Thus L1 is E7. Now to check L2. First, obtain the 55.

S:=Submodules(L2)[2];

// Now we need a few pairs (i,j) of basis elements for the 55 such that i x j - j x i generate all of Lambda^2(55).
// Then if the Lie product [i,j] of these is 0, the 55 is abelian.

S2:=TensorProduct(S,S);
ES2sofar:=sub<S2|>;
repeat
  v1:=Random([1..Dimension(S)]); v2:=Random([1..Dimension(S)]);
  if LieProd(MG2!S.v1,MG2!S.v2) ne [0:i in [1..Dimension(MG2)]] then "The 55 isn't actually abelian!"; end if;
  ES2sofar:=sub<S2|ES2sofar,S2.((v1-1)*Dimension(S)+v2)-S2.((v2-1)*Dimension(S)+v1)>;
until Dimension(ES2sofar) eq Dimension(S)*(Dimension(S)-1) div 2;

// This shows that [S,S]=0. Next we want that [S,W1c]<S. Again, we choose points until we generate the whole of S x W1c.

SW1c:=TensorProduct(S,W1c);
SW1csofar:=sub<SW1c|>;
repeat
  v1:=Random([1..Dimension(S)]); v2:=Random([1..Dimension(W1c)]);
  if MG2!LieProd(MG2!S.v1,MG2!W1c.v2) notin S then "The 55 isn't actually an ideal!"; end if;
  SW1csofar:=sub<SW1c|SW1csofar,SW1c.((v1-1)*Dimension(S)+v2)>;
until Dimension(SW1csofar) eq Dimension(SW1c);

// Finally, we claim something has the wrong Jordan normal form. Two functions, one for computing the JNF,
// and one for finding the ad matrix.

function adMatrix(a)

MatEnts:=[];
for i in [1..Dimension(SMG2)] do
  pp:=SMG2!(MG2!LieProd(MG2!a,MG2!(SMG2.i)));
  Append(~MatEnts,[pp[i]:i in [1..Dimension(SMG2)]]);
end for;
return Matrix(MatEnts);
end function;

function JordanNormalForm(a);
ranks:=[NumberOfRows(a)]; apower:=a;
repeat Append(~ranks,Rank(apower)); apower*:=a; until ranks[#ranks] eq 0;
Prune(~ranks); Reverse(~ranks);
for i in [1..#ranks-1] do for j in [i+1..#ranks] do ranks[j]-:=(j-i+1)*ranks[i]; end for; end for;
return ranks;
end function;


a:=MG2!S.1;

"It takes about 10 minutes to compute the matrix for the adjoint action.";

Mata:=adMatrix(a);
JordanNormalForm(Mata) eq [ 36, 320, 848 ];

// Now we need the possible JNFs for elements on the 56 for E7, and then take the symmetric square. We only consider those of order 5.


AccJNFs:=[
[0,0,0,12,32],[0,0,2,16,18],[0,1,0,26,0],[0,0,6,12,14],[0,0,12,0,20],[0,1,6,14,6],
[0,2,8,8,8],[0,4,6,8,6],[2,8,0,0,14],[2,0,14,0,4],[0,7,0,14,0],
[2,8,0,7,0],[2,4,6,4,4],[4,4,2,4,6],[6,0,6,0,8],[4,4,4,3,2],
// then D4 does not have order 5.
[6,1,4,5,0],[6,2,4,2,2],[10,0,0,0,6],[6,4,0,5,0],[10,0,0,2,2],[10,0,2,0,0]];

ff:=[Reverse(i):i in AccJNFs];
C5:=CyclicGroup(5);Proj5:=PermutationModule(C5,F);
mods:=SocleSeries(Proj5);
modJNF:=[DirectSum(MultisetToSequence({*mods[i]^^j[i]:i in [1..#j]*})):j in ff];
S2JNF:=[SymmetricSquare(i):i in modJNF];
socdims:=[[Dimension(i):i in SocleFactors(j)]:j in S2JNF];
socdims2:=[Append(i,0):i in socdims];
AJNF:=[Reverse([i[j-1]-i[j]:j in [2..#i]]):i in socdims2];

not [36,320,848] in AJNF;

// Now let's look at W=55, W'=78.


W1:=XLG[1];
homs1:=homsall[1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

W2:=XLG[2];
homs2:=homsall[2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

// Make a basis for MG2 by listing copies of W1 then W2, then rest of SMG2, then rest of MG2

bas:=[MG2!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[MG2!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas2:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!i:i in bas],VectorSpace(MG2))];

// Change of basis matrix between given basis and bas2

COBmat:=GL(Dimension(MG2),F)![[bas2[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh:=dh1+dh2;

R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;


// Give a generic element for the centralizer Cent3.

ce:=MatrixRing(R,56)!1;
for i in [1..12] do
  ce[57-i,i]:=-R.1;
end for;
for i in [1..6] do
  ce[i,57-i]:=R.1;
  ce[6+i,51-i]:=R.1;
  ce[2*i-1,57-2*i]:=R.1;
  ce[2*i,58-2*i]:=R.1;
  ce[57-2*i,2*i-1]:=R.1;
  ce[58-2*i,2*i]:=R.1;
end for;  
ce[49,7]:=-R.1;
ce[50,8]:=-R.1;
ce[49,8]:=R.1;
ce[50,7]:=R.1;

// This generates the centralizer:

ce*a1 eq a1*ce and ce*a2 eq a2*ce;

ce2:=KroneckerProduct(ce,ce);

// What is its action on the 55s?
// Let Y1,Y2,Y3,Y4 denote four copies of the 55.

// It maps Y1 to Y1+R.1*Y3+R.1^2*Y4.
// It maps Y2 to Y2+R.1*Y3+R.1^2+R.1*Y4.
// It maps Y3 to Y3+R.1*Y4.
// It maps Y4 to Y4.

Matricise([bas2[1,i]:i in [1..3136]])*ce2 eq
   Matricise([bas2[1,i]+3*R.1*bas2[2*55+1,i]+4*R.1^2*bas2[3*55+1,i]:i in [1..3136]]);
Matricise([bas2[55+1,i]:i in [1..3136]])*ce2 eq
   Matricise([bas2[55+1,i]+3*R.1*bas2[2*55+1,i]+(4*R.1^2+R.1)*bas2[3*55+1,i]:i in [1..3136]]);
Matricise([bas2[55*2+1,i]:i in [1..3136]])*ce2 eq
   Matricise([bas2[55*2+1,i]+R.1*bas2[3*55+1,i]:i in [1..3136]]);
Matricise([bas2[55*3+1,i]:i in [1..3136]])*ce2 eq
   Matricise([bas2[55*3+1,i]:i in [1..3136]]);

// Thus x maps a general coefficient [a,b,c,d] to
// [a,b,(3*a+3*b)*x+c,(4*a+4*b)*x^2+(b+c)*x+d]

// We will use this later.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// Let a,b lie in the 55, and take their Lie product.

a:=[&+[R.i*bas2[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas2[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

Reduce([abC[i]:i in [Dimension(U)+1..Dimension(MG2)]]) eq 
[ (R.1+2*R.2)*(R.1-2*R.2),R.2*(R.1+2*R.2),R.3*(R.1+2*R.2),R.4*(R.1+R.2)+4*R.3*(R.3+2*R.2)];

// If R.2=0 then the first equation implies R.1=0, and if R.2 ne 0 then the second implies R.1=-3*R.2,
// so this always holds. This eliminates the first three equations:

coeffs2:=ChangeCoefficient(coeffs1,R.1,3*R.2);

// This leaves the last equation, which is R.2*R.3 + 3*R.2*R.4 + 3*R.3^2=0

// If R.2=0 then this yields R.3=0, and we just have R.1=R.2=R.3=0, R.4=1.

// This yields S above.

bas2[55*3+1] in S;

// So R.2 ne 0, so wlog R.2=1. Then we obtain R.3 + 3*R.4 + 3*R.3^2=0, so

coeffs2:=ChangeCoefficient(coeffs2,R.2,1);
coeffs2:=ChangeCoefficient(coeffs2,R.4,-(R.3+3*R.3^2)/3);

coeffs2[1] eq 3 and coeffs2[2] eq 1;

// The action of X is [a,b,(3*a+3*b)*x+c,(4*a+4*b)*x^2+(b+c)*x+d].
// We see that 3*a+3*b ne 0, so whatever c is, we can apply
// an element to make R.3 arbitrary.

coeffs3:=ChangeCoefficient(coeffs2,R.3,-1);

X1:=sub<MG2|&+[bas2[55*(i-1)+1]*coeffs3[i]:i in [1..4]]>;

// This choice lands us in L1 above.

X1 subset L1;


==> anc/E7/M22/2m22p=5.txt <==
F:=GF(5);

a1:=CambridgeMatrix(1,F,133,[
"4424214030043410140140203311444101132021140221224041143224043304320444200211111232413124340220011434312333114032422003420412022143421",
"2041210123123040113002331103131443401210013430401334433101223300120440011231213100341431141342331142410322444322122422431100130414202",
"2412232203042441113333113012340413004122400422211412402313124343211221123430022410043232244203312140414021414443001034031112141312310",
"0010211314230431241402224103140103424223203042240443043040212340132220143010014003221334120113344422324331021221101224402302131010243",
"3310310420143204011302310211031441034344304014130411324223403131142333232422133404104110402404300103130242431020434142222043022003231",
"0310022440023032231420411234342220201001214313130040121324101143411222020103032000024422110310331304240232400030423014030303123204114",
"3104420303421001413322401244340103244340300444344233413323400342412113143024214132144120312200404320310130320342322323202020321341110",
"0342013341302320300121423020201144440223323002140321302301220024212440014442333421231333422241112144304042321000333240221213110403300",
"0142022223312343011043410043241124414433313111004332212120022234044113311011431340344103110430214044334221031023240101422213402210203",
"4344321021010340312200432042212121010113011312041033102321443033020331100031244031321414110033022221430001331134134301441142424203221",
"3000011134113223343134420222422012014234423343344321331302332142012332402414220230044001311222233422041322233001103301322143432213132",
"3342224321020043224404022423134043032232240003432242420124344240412001000132102422304412103143132343120332240224231000304220002122433",
"3140011441101322003114412032223042044214244313223122034003040023440000443433404323223411412140033043220330342423120040312022332044123",
"4021412013230412202334434324143101021102324204431311044424302321212112111224103001131423302142334113312030314044203422221321220010032",
"2124224432412123223110213314312233220321343304321312200110020032002222104044133411213042404411042231403213300024114410003102423101321",
"1313201133122342343144144432211124104404100304014200042343441231204334102440240101121203144411024240143111302402223422110424011313240",
"2031230420022021140043004023234424142022202323300132300141443102341444004430313424204421100421422010243114411310123130214004342104204",
"3124242021142013310440431322030113124232204134323010212011021443214221432201044430343021433411012330444442114213030000334124201132030",
"3144023412230023313420234341122334211030311131041340404024432404402330140214201013040023011143130401022224031243413023440210403102242",
"1201040202140121101434122141432241141404202413023310423014420244332443444112240003214032400313034243042130034243220213244201140403332",
"0431031041034123210114021442222012402001003212403040403221031231211003202234401343220131414222311013222321110014224440422210200423412",
"2204212323213102414210213402100424034322230304104122342420441341443220210023331444032124221421313200343421033410203410303444423240130",
"1013303134241331442120404043100131300333304214334113433104120214121220003323333143202132343304230242112400410143012032101431141234414",
"4230443430141424211230101330333302310440233120100140220342230010331224114314400402324310231142003121044040313404420241322122211142442",
"0322233330111110141221421323434104001130034411400441331421321201243001402211224041140031110010121331240034124223200004404232443010221",
"2032114211333024344434113110113422033302130114344441303441324300042442042331002424143340423330430000320044221121241211200310441021441",
"2011001134112131430301134410320403230042232240343443313100142222123221210440120141024400143302241212241440002441422131410322141324211",
"4221433224000043110123222310214023013421321444112244030433340114442112104321322004104214300204404442204042342130410204014233022232421",
"2434001021210332014211301310112043024013224334040203033212112142420113233403243020333244024313311431314232220220213014212422124002414",
"3322223143013240314101222202042401141114220214440203313032423224303334203040343430340320444224011433040142121031022122132022212333213",
"1000440141440024331300233120003322043030343013023314231042422303303333430223024422132130312140333433413401133321013220231342403321323",
"2120310234333101314440133303312141221234113442421313303323022020143004011010402423132241042301110214131134314323201300241324112001011",
"3021244121432103343341424322412411432343234202433020434313301002212331240014220023441204302044001040420300131213111041344243222424002",
"0202202041332144040110034340324411011223021213401434344302203301410002113044103122430134323040113421123403223404434314000034410131401",
"1014010410000330444012340123200413121103040222432041234101011244224333312312004320130434330300343044212441223421400313102101231111410",
"4104422221314244424210023304431301324241410003033112242400433232032222414140034413224310124040221002413043100314100113440230240420222",
"4443011302042043412323222412202320224000004421003402414002013300411001331132224421234242440213003234410424033314420040414024411323224",
"0313422221032332332241213111130124304201002410232420330234301102321113043330403334423134424133100004043224100330303011024433321233022",
"3422324422022210422232114413321130322013021101024041132033021430133114313143330242331412131034404321440033401200132430004131230320200",
"1234020423234141233103341304441144000401141244210000243242314022202224200431204000114234332410132343124303103231044142011404004232044",
"3342312213130443032221001234044113414443121412012100123222414401224220140033233024034221142234243414321044031440431032023442403133011",
"1101344301003411324130211130444243031413044443144022244014044010042334214010023210124041212443234011023241431140201010411204314421341",
"3032013140430001130242231441233313431020002131131020331023102324434222334224413321042222203331122343413201422110013011433223102003104",
"2344202030333124010003221240200312211213132423200243413241001140240112012100223443100210211204214131140022033341021312114220404444324",
"0043133233013001344301330033134444001020141323033103243233323442212112424001444022144133132321202322341422134423234434323331403223104",
"0042121424443034022112200030220114100433212031201012203342043021420114240201232222120422143123323000032230340012224041321002123232241",
"3244140000300200323423221024444140200032310004232424301130313300403442404131141020020043241143331304122243300211331240040204023140300",
"2303421303442031211423323011301301101102340130344204122343132343201332220401201443001241001003321010224020210440012340220132224442244",
"3330241130440234140312434412011243130401240113400444412412321320102003132130310200403311203030342004131311430210341231140030301244133",
"1132133411340141401321041403431133241444403112124300340232131114122221120221132414432043301033230423030411130332204022310424342031402",
"1402310340000001013233444032143312101010321020122023424013201440443223140341011412311112133422303444120030312222443214310320331031013",
"2232024413203143243420011244314433401031023210220214010414204231014443030243411433243343100431031223142301120032314230140002413233223",
"4140232302114410113301240240132001404440000214132441444312302404144331241432211104232040101222341322223431021144400301430442134422131",
"1241013042232142011412111243230324111302112422202312340142020404343331414213332334001212014112341320100004043140323404241030124403340",
"0334411100411111413221332320212332421042133310320341213102241433131224220222444124240101402211300121444300142412001123402001201041242",
"0031112231201322144312303030110413310101040344100211311301144211144443114302100313242113440133011041140214440011324013304411232444424",
"0212200320132400300333321221314124213210321322213320110024034410230224002232411012003004133042440324124224041410021033212420341030211",
"0102224004023114411031014023124222004234132203014331241443204302131110344044101201401203032200244124123431040121431144344000342213242",
"0243312310301044120414112440430010144124144123033403000044414142404334134133010401433420131121212110234334333302404341321312032132143",
"0224143444411202220224134231034402030430310331003440340411403214002332222311002211222231003240220112440440240113123141343401431311223",
"1412034202200243331230122321331130432220242010334140104214300321142440202342042242334210304233133442232031034342143142410300043022022",
"3214104322140320213144032201421102403313134210343434420111013324331110101304221231240420303340340411042233330303122230403101422013000",
"0241030233132114332211122424241432241120314333231404144343224440224113130210010130222323440300343242124304042034344302024441034000113",
"4011111121404433110322212041140302203113114302324030322144002120430443402300012301010132444412222204311324030323401104332121132333014",
"4231403123020323141140401103313102230233422011404423323222411443133113041404404321012024232434222420142241124021224344002210422311332",
"2443032113302022323333410213243001421010341044131411324440142000211331000003101230330102143301012100214321202134221044300031400041444",
"0134330223230241100110041421044313313424100430320403140340300201240114342421433221014022022311303000021213320430233021120401440031031",
"1034401414221110421323232231134103003222223020344202234334022434414013033123142041002223131211043122421111031424043440040202412023312",
"3320212421231043413010312302130111133001420030242424021033310303413213224324424130112101021310304132430411120242342401320031210432104",
"3210244440204004043223112101012430221103303434214243213102144021330330000204034240244403221200240323120040030030303004122233300120000",
"4030323401000421032033004132340321441414100112303032412020033134232443033421112403101030314412142113424443221124221020202444423404240",
"1402324342121000013200321221211011231313103042102310113432402343101224004441224402244442123203443423141132234133040303431032244230230",
"1241403431130010214332424040023434024322431220342423433410033204433224343041241024414123001314311342140332322121421331143420404144003",
"0104230442012320144110134040242040441441444001322343433411243432111221443114330030013404014333141314324000230402441111214013244432432",
"2004242342003241232120301222431112220121222041303243443043020002404112442340011241301023224224241422300322202304314304111310322134123",
"2300433231434100240031414440034302030144312421332043332334441130111224124200030343443040212122324304343242442432441113033102302331441",
"1403223431223310033303222343004430443321130033244430123031131014331441114414210011244014231104434343441022002102423422323423111001033",
"1210213211314430013110040042101041443001210332140212212033424342302110420203233202303111013444441210400234132403114000413211214224020",
"0004032234442230010321424230433430203432334030100000343433440433310330041333231340114020214123201041101224133131022243230331410414411",
"0043304023414330004222241244444221213443331234324112303334113003211331433112401433123114023314422324141430124311314400121210140320031",
"4110231442430101422222130424203221433220212303311013200001333124244444234332330434400142113331300031132134003120024231320102430002412",
"0433432400440340110232411231004042402024141234240221231323312201301003411344002213314224034404340300241311424401301113331333302012431",
"3310431211103132332220402331142410401204200312044431223332332242023221331403233132212434032240012333332333002140344110433411143214211",
"3404330104020233200303344432231130011210101334241142212223203114021442044322010343303432423440221323433430313001441340330222112111434",
"2204212000320011324230402311044001131042312331334442313420420113014001222121340033001040240143341142101033342343241304320031103300113",
"1122220220320222302442011403021214402234221332133110344241324320444221040301240203110124102411343210013023330122432402421223012440002",
"3321010332220422242213441232123240402433202124212232341334101232410333332223204123414110411000340141330333044421323143041423023014420",
"0032223120022301433034144134100320214002303441104340241041404344141334221301013300432210133123403230002232420201001414200132112401031",
"4121120244141411231202112014121122224040133331322430344201224013120443312422304032000211203342200142243122142244330332041243124002412",
"0130113210331341122333304323220214022003303300340101043012212410414111441104242420232431403224240321141023303114422221222121402021340",
"3243003413214222123014103213421034110014314102034122104130044343424220343414410313022111201001443432034421103110244042420241004232120",
"3423002431011330411321430201034230424214040220240210200334024032424004341233344002312142320124304344343240320002144223210030341140013",
"3033404000141011343131340344304100243303100121401444233144143300142220042030110410404232221213131324421223143100031301123041344110001",
"1321023130201410200312231402404121441010234243411324234303242342100443132131022040323400012031203100434231002331344211224311411402111",
"0212020113434414443301221113002212230040310342030110000332313302413220321022303113420032323021423012042030312040402114140020342213302",
"2312100240030444030243012032014033142200443030104121422444023102002222204414012010123203111422444404000122220110034241203202312200240",
"3344414301230024032310101330433432221241213344241114113402024302402440234332044221323041130442232014342342032242222014021023412402030",
"1403440113423124242210340042200403012434431014202430042444031314310002012443330102041210121314241401230144123334101200412113033200042",
"2213114223342043100004022200421324300440021424303024423411443240344112103022400434320334212321112302234220420344400421200131013010302",
"0402014404342304031123302234224321210204204102124130013243133044130440214213032404040424401000302424034000300301214130210002223210021",
"3312221302043320334313030212212131402444012040411033042242001043440443303113141101311102324410313020402034300321304332142114214303030",
"2114044303334301222101043002004242314010142001012043004241244420000000301133022141231211211223033143014004314144204144423101230430330",
"1010030332140223334121343144311424311201332202200431424333032300244440331304131342201100420431010144034212331143441402213401001400400",
"0424444231133302423340112324143144221040204433120211212144424012342223011124240124014303330342101032303112213320321311412212221020440",
"1443233404303021000020221442131022342223233443413033112001224214402114242343334044310120022341134013220434042203434133224302210233312",
"1310323003142244002223441343032130320220430003034024120043134310441440440434300433421042444414402344030220010441400243032320033132424",
"4002034033222441322404433242414210114033200133414001023221030314233440140142022024033334414103222122332202031202243421431211420124143",
"4222314421401240341320214213003430144400140440202211433132343032102114303412403210032113341341410310332410411442321132430144213302400",
"3203300121403231421213013323400114413403022313224313324044343304220000210101241024221314414022144040424024414042301343232134010420040",
"1331433332124124410014302131113440122110304022443233240110031330402330240110310131024132131121021210032313011412143403313220014140011",
"2113101101142232014304210143430004100423224412232421204212401324021332030210234222141432113320421401422100233004314003413434100001403",
"2032041312331220021131310303142431141022143020131034241432241111444223111144222023412301432402323033102234201334234330201024411011400",
"1023143124040211433343224214211302232101123030244343104234004314231223243143110444204144010104012004023114043021004113232133342010124",
"1403004031230200014141320241432322231420013140212110243330043123042004302434341011444420114011112333101340341211240014001334131342402",
"2200130422032202043144112422343031122200441100320143034211302041434332132021214313310302404421432202212111241434114221424121223030134",
"0023121341312001411301244320334004031433400441040333210100413040443222044330242323032140300302103323433002433331022041233144114243224",
"4432133301422034440342124314320211410023031230131033202340031100314224332443324402324400021434001341004212033302131321141004431300231",
"4323422401314132300034031242241121402424323243240012302404222000234331412241311011434443442022412213241014041443134414044324300140414",
"1341224002132032424244001444421122231432000404034422001320332331310330033343340130322141443424324404441104030031340022434143030331401",
"3024411024241232210232120413300241402123432323212114302344341341101220420014400314221234212242341411424202104434140340120043332442344",
"4402343404133223142423001144342211241104031441110343314321032303302113403114442341040143034434400234214111401010314100012322301043211",
"3242030340023233300020231301210304434323341243111033022103442324200110230332103304223240202400042240402424033212241100220034232032433",
"3200344134340321030043233323432014102143434211341220040100403102112113403334124331114431210111220321112343304210431441422112200421320",
"2000013123014312200422430411131340331140132341143342130432444411311112102431102421333101240214334143024012442423343322343224314022142",
"3102401234124203441410003440123324424424414300030212334141220304042222233214142430110140414241003423320342331212031421024100104322100",
"1112132230444032440214111043233421314032413210400001042433424300322004312122240320340120302234442013104134413413301434320420123001023",
"3221201110014003402341212103442342040032202000433033213204314330201330300112334022032203422432323341100044014103140420302421011344203",
"4033030402333013411424310231424041402024332034000421343121344203244331002134044114021201302414400440110032000034432012344422212022000",
"3201133130021030004201144011443010313233040211241310122340110023112332024144130120003431320140224234222334221423003123324301344144212",
"1034032243131130310221004324111224400140321110233403211230432120213222012042144433244010042321434202043040220244010122120221301403120",
"3120110211133231221312414204421040320204420011304114201104031120103004232332123441420131233342001220424144013044204423010431120131124",
"1334001021100144110030414131403201004320001313243222411102201244204443043332200304323114044144140101041341413021431031404110344044104",
"0212211314001243234221042012100414110421210412421011403210224332403222131434422242144034102420010432013043343442442003431011433310333"]);

a2:=CambridgeMatrix(1,F,133,[
"0243104324023111231222242311132241241243103430101041011120041010302330200132113111420013201200341323342142401410322221141000004124411",
"3332232224402443042403143031033213444144212222400303142332434310412011040031020341201424130431204210302401100030044432140002312211011",
"2113043333043042024111001022234144430021002432122113223243043322104301202321040330213330334234221043443134010014014334443234341334431",
"0341032142134321204241003120123121413001341000004042104002124002410224143303141021002044442424422003240441344034321034304021332412422",
"2001140344224223431404233141334414002030114342132423221104231221341100003011330404120020342102123210304044103144324304222401204024102",
"3223242004342300120200140021012311003420340231324123210313322403114023443441123003113130110014211013101424141201304222314331212110110",
"3140041034211021244234224112302204301330143212204300431231442440233033212314004313244022334223232441033400013002204241231420003234344",
"4321141442110220441242042441033210103300033133130140121204302213233344110110124304242321220040411443414213140204032213032213003230401",
"1210141233330412012003422203101433201312101111134031431244342423421332222330113043313420314132424304202022342400224433124240024021001",
"2044211003012200411132301033111342120223023012413004140420330021232141034244223220114013231244403023340402430411221033403110302200213",
"1342244012004111411404112342113402324203211024120442242431432333024040443110012013431241423142113420310031244442433101110404300322324",
"0330243413442220013241230300121302130321231234243340201324403203140302343242010413322224303030001233421433302403112421210432334204212",
"0123222210204144041202012403401102310334032130323000024103221301011402433232440432341041233340222003144132333231201321042021302201410",
"1000120024011402401232302123241032112311101334303312322030224101110211213423014433441030402443202204404101112420013420004131034122304",
"2200402021301222442042201244212400433012322300244201304240344341041021433101334124320222300100212103212214442222323104142142044311440",
"4113434311030431040040233410331103413040111134220004301432341123323301343300314234423110404330124432140441100320434421033143132033400",
"3004204110040204013200120123443042134323211000323311104234330003321321022004023301020331133312131133413310400311331300212324413412022",
"0304034134132100233300241210343112004321444230204034022402412134033023133022302323224400114240313422012403242102042434122102123144124",
"3244004202424001144322120303041342400231434214213011120233021230212100141040141242233004121203311200401141004120444303033331420343212",
"4233042341040443144403344400411313431320313222223421220402424444030304342320024033401212042240444321133322142432212012133033434021244",
"4323043432241314443320142220244322324340144024332443400230420011123304124413204312312230020122242444211320410244111211322414420330141",
"2402311030011431224010103232040103343124102323243304313210444221112042231103034101200313142210041434030410123314204123330324041204303",
"2444214433101344434104200431243314224113004440443112134320312000133212130042011130311002412233403301340234043203104101223404144321144",
"2034303123403123324000033202304424231204011133010020130441132123233222001330131300123242404123244202043333431322242314301232334101343",
"0132124341034312130240340312314404300302132402241301024320243413302331300420401400213402330040030244333430202310322040444313331423343",
"4433421141333032221102213224441110023313114112343321314440413031203301120220324414021433410013004442103131132144102224143011321043224",
"3002424131430400002112030030333344014030220413140404031341021100340401201142220213402030322401130334223122211003404340021422331310114",
"0313230131122422241422142414333212000013210041030240010430403440114421020434023101344001000121120341234343413230412211121104003224413",
"1314342412113002204041230014231434212144321330343104122301032202313011400231432100324300101202202022321144321103441012402130411023031",
"4042430323034310201342032124142434344131101203003233214322224130110114320444213002120441321012413332413121230000334414302141442244121",
"2123022230144402343041144124424221442244322240400004212232140200342320411324433204020410040000233102403111242434310224210144321310443",
"2222102332232410311331330002213043023430402224321443114433234124322230203404220201010343144424140414023332420342334323214411432233133",
"3314043123310132130412034012341210100003404432010231024200324143041000241223131103122141124200021204021030033304121332444434410304234",
"2020344240042303424241401033211221444133240224132110044331023312421224421342301444033312114341133342210231114321121332112342431441043",
"4123200444004314032321033231232343123432243312331224404133122102103031122243334313303303111123103343011202021010033000244004030330412",
"4402214024231404242110101001301102044210132142402323022123342120434323433242131302232142141222311320422134202220221011023131204241223",
"3144214044140201323331444121234140133122344114334344041120424231134211300322132120301143440224121342341111220343010334101023240130132",
"1104341412123422242300213444320002424344324132311000212003421343221413011214423011123212243142420124311144332220324400204234204424112",
"1013331311321141322201441441031104014400331012404201140322004324320003141201241014232434312413421434122300331413002032103034432003012",
"1002414442104032243324324013334022004030034144223010334031232000134440400111012414431113213434242412143332123014440143042310224321211",
"1313422111210434324122212020212043234121143443344332230344441032422204334444202442233140243223140410230201432310022200341414423221242",
"1333201141043044300204302444312134314330213423341041320410340312033244102134442234440114244320013000344441204031400001002142001244331",
"3120123204212214334004242013111244333332401300304421313043322404020242201113222314232312104204011120313111241304111240223033234313422",
"3000410404123001023220241114402314010444222130424000303140432320141344222302414233431431302342424231034422332434411041442030341123233",
"0444404214132423340441240332211342103101134243122441423010000420003043044002213240031411423430314213104223204213002032213304434423224",
"2414300041142221401331323210012342321031241444132330112220321340242411142341223144004201303024113024131202422423303230242111413310324",
"0142240413002312014013212233002214121202213230412341040032020124403344122011023144212212124112133440024110032302012344221210110431414",
"2102213414222214030104124342212333404040211104041424232412102112014404434104331143413340433212443014040442341423411011024324301012410",
"0411131412121011142344043220004400332233423334122024321413123022234204103223041021414021400011202421142201114033411332423034031432032",
"1403201412002012224313222210431211444012124011210342142244143143200022140141211400444221440310410241312144414423432120142044043104411",
"4004111331133002444024241442234423144204344013310230412240424130433330412422311144044414104223000014111344001412342104214331321121123",
"0144234042101032341341242404030202031122311103244133112233111421420441304134224240311000131030103202022114403220002041102330312404121",
"2013423113130440111003331142224040042402012201342030032302341234304042242201102043412113000432004231320020001143443021210100422232213",
"2140432230223232300242124300044413421143214032244320223113330222442242000410441104231334012041214202103431200132310040332441011431244",
"1313113441300014040312013112211220234220343441232141241102130234440424214132424430310200113212322233233041421303342301234024420140003",
"4324004002210424340241142130002004413021044130123130122324003023421233121304131143343014044121212134410000323003223041440334430423032",
"0341030143044012214231023334430120014012111130330034001413110442024411023240103441330110232413004034412001403311312402212242343022340",
"0214443322420034230124130340443314130012124112022311000214131201133241110121422220202344223024244242131313220130421014133113431143301",
"1341413411031142031340402241140221011443034200400110304300231321131312143033404003011444202422011040004011443334320004230041421440101",
"0310442113310332004440224122101003221343102101241241002210344314240121424043024121023123404010103300200034142424130033411121013133431",
"0000422130412220220022343133434103234113243300322243304242242421022012410413240342113331032411040233411401111244430224401404022341312",
"4142031344330110324213321014014432143102403424404312313403124114203032210011214102001320340300412142341002000004404243223034212121033",
"4120443002010132321421300132011344313134312310233223420410201342414111213042021124231240112434043031331240341300212421340440422023214",
"2121300144431122212344212041211323130313420021032433322143201444423120432243201140220031204011333341033032140431301321313203441211401",
"1012202402224402131320341424141332002222303312411302130210340041113404004111002123212210312032344032431213414301132103403312024201413",
"3140322113343123313403404211104023001444300120343144413213203320422034340102032240144111424204034132100231233231214400000203342240414",
"1043423200303114333324431431313131411443301244311212411343022003031323034112110220332231423212333422443333003041143222430344123310343",
"1114423042421121102421202421120212301220334313130434103421123103210041330010201221112431041430004000321034213212022311034212240341433",
"0441320133324240421232210012142123312114320234210312120303301402233302230220340024023423131310131111133302130121432404403133431302133",
"3334114423111321233324123442030404210424203210140132001033232332143012123114130141021241304422124334040432202430044342003032141330040",
"0111422314440031100020441233333011031131232302040212012041334021332402140423314310340341124302124012143202132013232400332340313223101",
"0324420412334031113120422302412240132403434204004402023013223411101234213003144441242432332333331404420140121003344124342341431322421",
"3214213204121424312400022142432423330212413404004423223434214133300140233103421304113214231200001143244123202421340220332322222241342",
"0211121230342014012113143223340144243404140133200332433230302323102414013411324301322021330202310332210413034410201242133314021114011",
"0041021342221440112104022131140243222131333420122130431124442404112003321034223423401200231130121321243002231344312430112414240220124",
"4341131333142441200202240434234324423030323344103010424143231012031332041134100132433202340144243101024124032244112144431114011440143",
"4402213431403313430233242423202422231021332223334221413340220240440232212223142421334200232400104334324143131341110243140320131303101",
"0014400332043244123114200313112023420243222244220322111423101204431201442411200140421223434120241321232041342313143414330404121402310",
"3222130000030400212022123330302300213410143232301200343231214421322100424242100333144330310204204031011223104413144004413131432020334",
"2023313213413412403030031030203234420223024131134340311101420032430023430102011430232333441200210304312201422013001004410134010344431",
"1141341241132122003100401014034431322434121003201313302032033314304331322033012304021313012124044112230133021220320003114002400402024",
"3220442334204121430300402423212131031040331021044220211012041013343224043143034011310032200143024423243112032302312401020303413133021",
"1012344121124141020304233110301121243310144414004130032203310003111312242003143310444141143120414042333120110112112113414123414143400",
"2304230301413210123423323000102410014241241222411340343422000330302104141412313111024333323440202214402203231303434133132033031221210",
"1234444101422143232202443400141143143001340043122343341440311101004302311231433412142221121022313123231133313342043011323101240213211",
"0103240223041231330031423231411413301211103303321240224412331344412001102324213334244334344004120041331002413101111310223130314311222",
"1033424033134010113122303200111004434330031304414233311002040222021431010310343420123331302404222441244423322412020124403040220312212",
"3443432300441022231304120443003134214043201023313122240331201031414301011222044434210440134143032211120221330224020014124011014223200",
"0411231012043441321332144210023034124403234320114043233200110331420024041234023222013204214333211333124040103400303430440141214212110",
"0122314342232341214140234411324212242322120232012411103223033343303440312200401041332321221123402232040134141240304240402222441111332",
"4200320421130004040101121440243030100301111432114330241220432244343411334124312110041030224023014201423032434134331212014102134142144",
"4100244000430300220213301443323023420034043232000141202220120242341234324230100303420423332211133210214014202411431102444131324421311",
"1102201232032133312411332413032300444133240342420030011002134332310101011244103022030042144312200441322444301134430331221212140244212",
"0101421434104044220214211323113031022031204144403234432124402442324304433413441121114403311043210301342231301333044213300103010012444",
"0130201430423122343032030303203010304024122110302013233122143244104143000141431143000023243244324034220120313142202114324240313100112",
"0112410423132341133121112010134040233230424121302141414021113233303131124111143424134044143413241302031333222144210113123404224232303",
"1322201212413324144232240142020301243111331133223223404403144022102123144312423201310441413331432013003024411242040201124234201422044",
"4332333201311041230442143441003031434330043210301412134041210103213400103403443430124334331303133221441140003302303400132104102310121",
"1110444231434314442132141003123244224413002222121111034221113240110400014100120210444144040303444031130230042412041110203124213200420",
"1001233412441003333421142330412114203241422412201031314340344111041341143031320214414412420440444233220441434434010130402040400043321",
"4413124143402324120010403442203021113044401201140203221021042340231442314010440031401301103231224311144243034030303124142001331401340",
"2122321433044221101331430431224020423104123320300221243421302431021033230232000244410123242312111312214304011043131100243020340444212",
"1044003440212342001103022140120424011324022243441024240223034244104100103323103341310020240432230222231410030034000014032041104142314",
"1100131132230032244331024113112402043224330314310431234240434112324210443444313442324240302133233011300211320324024204300314400413423",
"1413411111013431120022440342144143403011442224232330404104021212210433231000220143330012304442440042013103111234402322301033340124000",
"2220040431224124114423044414330420431333020303400012323041010121342444432142230201222023424143200222021031111021313442424212421441311",
"4210402434324202003033224034214304202124434040021211112112342211424121213241244300001000230030323404234013411021102104231020102311020",
"0432001204004343310444304200314242340442113410440011114014123040241412341323114212304230320104411231222411202023113141331330221030021",
"2201403024334031224001441342234144213240413222001124331420413231011433434341312344043100231433042011003420443342410432120242232403143",
"1034400400204303133314323421140133024101442144033442234223413342122203013133121141431130443311131224211314212134031032204341014121240",
"1401034042312304120442343310111023201112240143034322111140020044021313214422312302044021443241230202111320434134140020341330222223400",
"4322221233100304012312013032233222004442241013221324240344424432100333413221112133104003102310442022131410404123300030432110423104204",
"2120012040231403343444101423220011440444310143302340441412112123014000303232113003304432214303404142220020002324424122443304421424341",
"1313442434300230010034222303133133334431201220241000443041001002431223122043221041221140330434412002422224311414240141321323211310440",
"4230042310333342231332341410120313343402232120404200220322402431021133232431120114032003120011011130343432320414022210413434044004401",
"4414002421333444132001204023144020342403444422411034230333104041403001300103314241344301210212011331033031142311121213041112213010003",
"2321342434233040041223442141344130222402122442334344333421302001233044423132310114322104211323340434444211304411132134402234143042042",
"4234410102201131330410343042432034040421210340310002322022300431434113321002340114041341401020200321323133441011010323002403042012113",
"2010133300033231242121232422012000221243101111332300120012144234144224044132433212003032444102220320213023432234000120240224144133021",
"1242124222202101112030043141102242434044034131040320022312221133443323311020320342221244442121143141200244142114424324402101200012033",
"1033030332141432301041402020313013304221421232222030020414000010420442143333434030131140034214224440202043100324423034143202231014202",
"0021010033221114330214444341314211034312341441132300330102411220221432113223141210241111224012411210134103123421111012114104034322232",
"2324311003220400003012323212020314410220244120013122013134223313042322001421132342323020220222442030120343021022122113330313102222143",
"0411003404214332424212344244042422144003043233102214313011420422131304033221343310342434012133002130221143140313010023022402114014130",
"2200421130330332333110444004334030031102201111211401224213323424033323402331420040302322304022013004113031323121321323204133304214433",
"4113300403003033443121132333303010230031231042041342221201433423412012103022013234340413340342200322334212414341413234013114102013024",
"3204140431223041212134414423123024424041414240441122202403312013221023434332243043342204104030020113224202311123422421120331210120230",
"3022131233321100203004432421123334012002324100403443413330224132321002313302303144210330121042004341413233404014400332421104134241200",
"4141232400142113413340303402314200021102401230342333212010221430204323413003024241310120423041040433203402100140100443004412210113344",
"4131021122420421413001244122301324444012223133231310131104012442120011023412200331310043210231130333442111410331124004401441442032324",
"3234034132241241014300410202210200304024412112101331243034214221443113042130030104404034040330144214104114040331324441411124301040331",
"2022412441220411314021030443200412134144412401122030420212040441420113231433131003041200223413332022310011123301102134404330310443300",
"1230110131114434131403411122123401224213224201144113024230134322201004203034314112032034220320230123200233420431022321444001114300441"]);

a3:=CambridgeMatrix(1,F,133,[
"3214220223102114114404001031223421013414430341113403233202040300222311123414242032211110130231421102220120423021401431134431110101221",
"4423323223424414033204420313244331210334140100141221212024123414243314120041041314203230204241133240122230144304323412101402030123120",
"4321313230400403024343031402402220000240240233043021313321442240000111404013231404411033003320043032220243040133111304112122014113001",
"2332033100104304433200442213410030201110422001240414140322310004220104143010212014111020402443023024312324142140111300024132042140223",
"1332144102212240401021013333323021044022313200200124032021322021334122213340334003301030340234344023444422040222200432214310312232032",
"1441022403111400440440011201000321203322100300023331024121443122101321432441444222312322014241013322244033144010423323224144110023144",
"0200234313343124122333023320144204422010120420301313122000444122102332344033130333113024231004020230130432140304114101333214243410132",
"3101234201124432042131422312244230444021141140344210043020243330001040342142414322444033424101232131402312222140323232112341310311141",
"4324242121331342100303444343103440310212311030300444231420214023430313014313213131241313430234142203142122410443110431300344432222112",
"1033203234240120013301432221241144420313201403324430203334343210002141140334323201111201232014202434224100421223301041240444233203312",
"0442240022304320004300023404122333144432144112422340001033010413033432312414003432212014034440223401220122210240014203013433234242412",
"4403220121213414330313103234014024102422221244413144134440322101220131424242322221011240422343441324102122243100402240442401010322013",
"3142310043230012004003244222213311321343402443232210242242242440201322221142241233433044411333400133142011004430434240433110142320042",
"2201413121344413333142001032232314002341130124231014113021341121410211034324113113041223021200341043100303021332301221010222434113001",
"1142240041230212343112142341111223340201234104121100110423314301322114203244022234122233434133322013222124341322232144141202233202202",
"3300334031331211031341244414043042432010410122101420212300143312324142311020022421302003130024134343101444344323440444201002421441133",
"2202241324423200444002432002314013234444004142043143101304011033131431323410401104211043220243323324103040113443011344111033344041103",
"1240331113442031223312132104341034440343001313424040231420243441124340112434113144011242233042024112024122221313113234023412300411214",
"1433222312321401110124322044031344422102013313402323032110224012101240202212042204110431132221104444040410013044130423423041334102024",
"0134043334304103330103321432441320421113301034140400343313312440333220210022403432331111023232121333141014110100033134244341034231101",
"0410422332221331430442303100044412331143223401124143121303332112412032324111244030220141411230030112013333122231010320420410420410001",
"3004233041413444103224222421113310403041323120012302443200224400404214024103201030033401333334131341000322442014002242212032203211344",
"3444311213324004440102020004314241203332340021311423442312332130204031002103043200424012142433114310130401002114431410230212332144110",
"4400440442434140212412144010442321344144012400133131414413002040422204433133201044104044304244323423304203323330401302201110100030304",
"4313343424332141101434022122311042323411200333143032202112120341444104024112422140310004402030340201002433320230104412433444020220402",
"1402034422014201041420032310402224340213403420311333224233324213404414023123434300014241221222144210234424303400114334241334031312123",
"3020012303302421321020241442001123440222444401302224134100133333342224314011122023001011234130334443312302311411322410223203340301024",
"3200212344334340230040314222140231300240231004041313432400130331021210210214203130242034023040313244142033332344211341012020443204144",
"1122332412340402434113014104033042231441213244202020214143043044204240334210022133211003014220041142142314401430320200122314020402313",
"2010102414334122141121424432120333423002040133401244040022222041042130234032011044004424403102203342441431424431112142423120313334111",
"3101101231302331302011331430011321331100421400221210002220021441440333403231300220210113440243044112021131231200143112312244424142140",
"3204412034134114030143133303411440222134424404042331311042142042033102012224414203114410024343411133223032311221404404203341420434113",
"4423431000320143134232341001331401113310440313344124443004331410244242342300203103341132112044002212311240134011223430042222142043111",
"1241331131443421320103244014310411324310140001434211432110243432001230103010331424031200243232400401133143143021003330323001133400100",
"2100141321400341320001204312314311314210402110103114123134211343020330300230134222233121324133344121333034332211340040200334413344424",
"4013430321234300111032142410124042023244020204123320133122314414113324034401040442321442102043304423302121241223141410114244341014323",
"3334444313244334430401214212321144221023200320213204344214112431130141340340212442303313232233012324100033301012441310200401433401401",
"4001200423343130021423443314214344122140431101414313411221000030033403313000330204413303321112033314340300402210001433103233242113012",
"2431140143141310330411402422113330242304230041431303114340211001021244041020040403234001111330220321211324043410113041144402033321431",
"0232113412121110020440414413342040044413022403003020020133300140332214321234331232343004003200130433444341222321141410304430411041241",
"4104341022024301231002411203431432044220411200333003131143143221114444214234134443134432044342243320132244002340440014220400232102231",
"0302100220103403322143432224002134242102223404321420001144040124433211434040142311434113212432220114233134030040412444043141113101140",
"0402202113333413213342134001313131243344004003002111030130021022032132000443130142221014303403203103333104031302333131130012010223032",
"4224134200332101212224011101100342423011133313411241304431440133344102044200240431231142222100123123344323344041440110424323342131232",
"2021410033024402220340424100002212434422341420023023202000331144112111103434200233312321224130423004023202031113201013011141201311234",
"0341322211223223204031103034102043202104022401033342324140301404302224421210423441002401012031012144330221420032102004044200422134312",
"1120323141123420111211214104244422130241024034000411313340210323230030431440121220421331412241244333332433132044404413000430414010024",
"3341310322023031324100412344231110222344222001334010044301012443041023301313123143004131311143121201412043342344432023201010211103120",
"2114313432311442001104133132201430424122313101232403231421003403001040013101201441011302112323104412044000222331020114140420123032231",
"0014411431334324142213201022102032034444424001334210423433022124300020323410123234421313431030431342232440412434043033203431032212214",
"0302244132320212324410104433143243121311131232142321042310223334104144004214303423213042014232012012421443132412310002003340234324423",
"4411313020240334033333311102130203342011303020110101134132121443223034111233141430201100244320341110322420141410142304343424440440222",
"2034132203322430444143223441311044021240140422331424002102403340313000301442442034321333202022132300434323202322211434334202314434032",
"0240013310202133333130030203112314141413434214210441144131321323020004040204340404322022333340433402110222044401221312034210320423031",
"1222101320013041311134100011201223333311303404002410340424231410301034032224040304233314140321034442203441114324021223024022443022342",
"0004220243022422330444043423341402224110241212320444123404144340000441410440330141423402204313221424414113322414033422021132322204423",
"0402013133342033311313442214230304120422020233214240123143303401010302022102244323334121042104123330124304311330113212310323213000114",
"4001324444433322033443400423123323040334140400301033403333130032310241440233322424141014112434131113233111222333333120121311230013314",
"3023022224411410333113404320432332431240340301120230224022132310433010344300040123422203240432203402211424232412221021200241003400044",
"2004204224111123344300322003210432000314344200423102214000222311402212430130330401011033011144442224323012003400102321002020001231410",
"2321434041432210313401303323243114134132334043122014204300322403431304423104211234142333420141232133232103113144032201420302030022102",
"2231221404200042324400432002344100113411202142103304032344311404101034321330124204434223342343204342400013004243343113402144111214333",
"0330304111022334113114103110302213033324332113430224441130023143041414420011201211424421043431120400244242430142332302324022324430430",
"2412310212322143324302340013414142043423303111031144003420210031333130440232140204243134310441200243101044210111414104041323101322033",
"3011311424310114132240234211341232440043140124301221333032400132313044013204142111440032334214312304404112141300131340021244322014244",
"1212224132202124132042312334224240210303022304143341430221221121332133023042214310140413413123103121342041402101403004323132232442014",
"0410403421334300320330144244424013314040334124444112111112001120334422330210230324440040434321200403021433132412344134130134112204203",
"0011414412424404102231022440420111113142242404210422112433342210402043042440221442442001042120041001000234302232011334300144243322422",
"0144244022011434013231402344240442241010033234404234412130220113432423114221042422204140412234342031221313334321010413113044243242104",
"3001133333421331400043211031211401440413341443014403241423234314433030021103200013333230202402432044104421030143442342110423433034334",
"3320431201302103024114111421224334113344011441013020234101121020023321242142013141404430334314402332443233404233343243242321434404430",
"0401321343030232320044004333104013113420231244442043442441440432342204202420432321041400010012432121034112423443242041332012413002311",
"2321312234230131414220032410130223003221440201242103341013141144324111104131040200010440422343421142304013204033101030311041043020223",
"2001120242210333014142034231343131233020121344303333304042212033000302044401140012140012040200134102342334122121442200221110330044102",
"1200323121232032104402103113421021234340203322113324110034120103023112022014444100212224203412110301122321201444440330343440430321121",
"4004114340430042321011311313310344133043411220222111144043443244231021220440044114122112440334223321141441430004131411220042034314101",
"3243233243332412313412310410224440222211131022033232021233021022331032014411122041242321203134001112110110142104341444111432303202442",
"2441201100120014213210413301423443004132044443112033032310234010133411100001344323302444114011403302002432433133043041120244014200040",
"4014003143004413243000201203343010142304041213122233440111411424434114410040432000401211020412024212332232042041203132423442433120412",
"0101412031333334224441233302420020311442330322410320042401044410433102003302121040413121422324301400330044111420204123301024224104443",
"2420030300133423003344210240311210021420130443142023034412030134002430021100030232203144142241330140031413131113301021330231034222223",
"1403031412042303213044300211301321000433412101024332434013404140043044342240113003304111044234443231343013441122041220431223144314104",
"0043410432232244300311020012043331432441102244112040023243002214001324002332412341222032403112243433314234104201112333122032204414221",
"3031122110322323201333431341020132243421344340243430331242213143444422034041141121323023244130233334234423301222243201331421124403320",
"4420014241420211124133220422224434342330042030310404233332304121304440111313303322322130432143002243113140022403342332224324414004340",
"4114413101012214320024223422134212232120332404224313433021201022224123321032130133414342102333240331011410303030314310431301310320311",
"4041304120334033023044433203440122431300343113014241041204142412214031102443113112402014222244021103313243421411021230323330443223432",
"2011420130012122103412133140034132322140132133134432110120022241240204310204101244002240013120303102201423103312100212330242403141230",
"4043414034443233243223043233001302223204040441203241130412140033223204103440232214022444212412401433320413220041312220300443214420232",
"3333441144240030021140420142434414423302400431411411410330120241412012113013124301203411223331113322341142311413243124020231044044213",
"3304002442210321020131330133030301440300312110311242434320333430233313144433441133401340304340040141032441200112233121223131114203134",
"0413102021320443403034233014444124024340214000012414343310041424122442312430140142230112420121024102121221013101020420332143413110210",
"4443014032444124400200202400323030123333430213332423424340003310422021443000133030301200101204424023201241414321034301010222441414022",
"4233234124220140032210200431124134224124431230040143232443431032224243124232304142002301444044124014121120330003344212314410022314221",
"1022231013122042303431214224424414023131341141112314302110013120422103410213103013423431133313130142212313324204213114341334121414124",
"4403120010321221434044212022132102412243121040142230213112144113422223434401201244112120243223304242121333012213111233313243321213334",
"1041024412042042312034330114220134204112243130340301303040434403003342330003013400432114344222024430440413433032422224011204243333121",
"2411032104322411440000134231041013324003412440413232124000303140320440340433022321241144301220424442340240320012100443002021233010300",
"4400330234134434241032303032113334100300401343314432422001222040402031203434032441121422214131043121334032214130422010111044114320001",
"3432042142333112244402413200302430222143143323324112413223212041330441131213240102314103324014341123144241302234201140210114103022131",
"4230041423121414032411101441301223133030234334304012413444231211411222100421232404020243304001311211332044132334242112103130133424223",
"2120144224433033442040124431341341423322224240121313333314301413244022302234144224232004304020422034310233003130244034323002001242143",
"1302434323310043233011412242110322001031434332201421010214033421424430341413431100234300433243333021323014111230342401320134433023142",
"4412310033320104001223143343442124122042331340414003211000033424020443044333222201334012244114421330130304140233141012301200414244113",
"1403344124332231111303230001143403130312322424212442304102240410441304043240121022342230340010242421013321234103231132000414434101340",
"2244222341131431002410122134000313311043400040331402204230331304213142112040420010441301301301334131410113311114222334423314422201440",
"4032100201324004302412321400440011111013202442003314000120233141041401134101102302300302431110320112422202222122033214403401130012110",
"3334032204424302424424133143044143422143231324301421022034321103213441244303330341002041001122433122232442411300242103024024301123223",
"1121113003332213314134232314431420040244430100032001114113432014142134033242321413041243303003410103310120244410201423331042332021344",
"4032233403143230310314442411212113131410333343323020430121130402323231143320233433434341134001344043444312410011043114404400142131004",
"1440133112000041444120433004344113223122442221441030330304321312214423431010001304004333242431014214244212100020133441101334334102243",
"4213424033040203214214304303002342114340443111140231341023112424001422330310222041231413414004403234134003412321010014004101142113224",
"2413421430320411303223204314114231233121012414214401324003432301342104234420300432113324334320032131203131041211243001440142042124300",
"0404330041124123410132341021041404024003213204444212134301320434020310144014431330243444442441310323241142013124310433002322433203200",
"0331234400012102220142000242232032212404341410432144331010014003311320413431424014402340222332244241331104122134221200310432143314144",
"0414423311204112341042333341343040433400403341322431130312114322334043104232103244004404223311021201014312204302422241142120134340321",
"0244013230040110242042301212124302012423103442424114112133331303312404423121043143002141240402020302424013343322020330344214124200114",
"1213312014223034104004113221434010422102101340433434410313124444101141223314201334444400200240140330031312410402020134412333202011413",
"2022442002220003214243032021310402131301201431124211320204434030444243313244210042030014340204321333412311431243304433213121333000333",
"1411431240341403130333133244330400343113314333332134333033131304132204111014211104234432431432323124123324010303211112002323041231101",
"2331132222243434302311030024023423021431230211124223023430231001410033113212420212403022113310441110434131030003040123410000411314004",
"3310013033303421444010242422100124004403240444100244042320420334320022342311343231300442044434133140403211001243423001224341124132004",
"1133023123031121320323201111224323212044313334224441134324444343304330103344042042343130211210010214004013402220144044434430221001141",
"0323241111402024424213413444131220003104303430013222104421412224304404122013303333440001142301220344222031240024203130232200444040103",
"2130131410341430134042220414221121330342420420240022031444130233323424403122000434404424104212200334334430414031440334011122302330214",
"3434104310021443310314144112432034214341341030241441110432221140203313222040204341310312003304303242030110334214211330204042030440444",
"4431132030313330130044042242023231210440421131103103310032101023102042144124104434133324442120321330244213211034131002140234130410304",
"0401310434034040403202024433201014222032303241343021341104420220242222143132132200021103333110102031324010000134030011312122420422143",
"4232314124424222342241223223013300421344022110320242321423013342332323141040410402013441132013134043321332042034202242223232202031401",
"0203110111002003110020412012441402021424132441021103240403234224104043214430243440042103141042231341010312120433010323410023311432012",
"1443434110010020430423233340244200240122343424402202211400232434122412240421310312130034134414332004324320140200011344201433013334204",
"2313133411224023133211023133041410310013301334314021023242000110303124314122433412412033143302104443000222122241014244114043313414133",
"4433202220243143402024412002441214102143022322421334300314142403243234203123113420440444234434434031214334013234331303241444130421432"]);

b1:=CambridgeMatrix(1,F,133,[
"3140034342332233411331120200321343402041444303232320014124434302442300343044413301223324204434034001201310313333322131314312314144000",
"4234240030433132421030214133412234020442004031211114220200122403400132104124002302400122144302204421223311042300111124132023201342021",
"0200440023030434432424003404122143333302033213220042413310004320423333243321143100420412412303444412301304300220141341403201021342443",
"4230333244442213444041423214434211424143022323411443013433002231032012044134312004004220101432343101304242143314221030344340203103234",
"2334212010223302430114341242414434324142443042143414402213034334323041304014212020223042120323321301140021321310033122024203114213312",
"2212132441333210110103240230341310104221410001401244042322201121440042331404131234100203211300234431210014221433243214121204040020014",
"4144130242422242102302024032243300113022110103440103312002113421200241322140110044321022021231114400033304021420123112023013011434203",
"4221442212332213143223433201010201204110213330302322224003311041332024424112004214322212103303340343111101220410023003121320013103414",
"0000233011143032024133342411332434324443312300331431243123344324211442014330200433104042033000431240413334004134401231211001402434403",
"0402043201133124123102420334140000442144320313231410330201402003303234321213223201344320442332023212421401033022022241004034413021142",
"1133043442111042413303223001413020412431003021224122122101013112201040103112020121030214000232210420132223434442203103343042000022101",
"2444301311301402333300022343201414410103313341313003403403143042223240242243032021014044321012344230222343230213434400343243334023100",
"3332032104232040213031330242113144222032114031023332201233024033421232001022033404422044320302341334433332204223311232244302404424041",
"4014040003233400231142301310243332032034301333111001020233440332034202334021031002142330011144302401111010140000004412130204113310104",
"2401301321424210143142242104340220343312023230234200031022141203041311003021200010431424114212321412413424111002312444133114110040024",
"2412141140223030443313323311143323232132324311133400000023011330433243423444103233114044214111342324441443244030002131234144013423200",
"1414430122332024440433240144414332112432113431131001304234340233111231100433233010311420004442244104410101031224124001244014413141103",
"4400402202342434414422044344313241122221414444341410431003103411223443124010013113130401223412043434342304143333432211414400411132023",
"0444131002411023130134300033312003213330022012343440424011304102422322421241140422033012241142141334302331334010302344433413333443430",
"2123202340044412421320003132423101101130400322334221102134103134300023001443232300204030421033043123322243200411114344040414102122340",
"2121243333303022023122220120301401421211100430132310010041331313102231120413034034333232021242004212003303220443403222212024322103401",
"4140101424010301214324331040231041204421223124343340333134212244440141332213240430311310023412244032431434100311131323231123442223102",
"3230342232334310002310211204124223420220033234403323341211210304311114141120303201323130314132202434242034300111233203343412031313200",
"0444043000230431142000111122340410304400443200132302000300424000331341223421443100034434302320413104442414143441331221334400240223003",
"2014420222042132411133211000434022133241431400114314403432212334014432203144014202233302244441324303413143111434134133224104433320223",
"4442032222031034104332232040433301130041424421101024232442033241141311212021320121223010202433401231343010243211311234312413403224112",
"1411304442220302400310044404042123100433220144124001444241012140434043331134111102032011244431310030314102442232320020113034410241102",
"0402423244443410122343223134324001214210043043443222300212232200102400044441444104233301340221340214143112244314330010200004402140400",
"4301400433244234212440212110341343023443044431000314022432100124232301244403134320221030323010203331141434400424313211220333232013341",
"3403103443244003103232022000042144104343033023143212014142222030002040121003303424003213442231141400403421322402044434122334214020143",
"4214202433124344024340030134344401320433104024043231342320320022334302234311144344102141414410230301044033133401444143401134421230121",
"3423222324223203334021231332031144313323204123124342213144344134413040230142022013243110302333003144324143321434321022143133034043344",
"1210122010333220300102431332211320402430302034422340440042033141140304344241210234441401134433232214420332004003130201111224132004002",
"3113024341243020114133214131213103320320224201330001322234343300024344103223424032323442243120044020224411402301300142301023212313344",
"4142401420021404402404213102113034040203221024111211134420014324342202412041120340442410202230443213324103010313134212114212344021412",
"1001312144244211110433041043222313403232302242222330103302143300313310243204011233424002320030320142100402241401002131243000233224313",
"4314041031331132134012140012423000031444031101202302200431304411314341033022112413401133000421301234400210443113144442420120023024001",
"3233140324300011432104030332433424320424330031012023121110303010042312324422430324022301000413213431302130342244021002410441422100213",
"3100231342224234024424340042001230044441302243422213033000232033322300001104400140124012010321420344113002142313442233412342022031013",
"2100223301103344223030210130143400241040241212010411424221343110442220331122434433010404204431144043021034104342422111121240013413424",
"2121244441311311111402304002331314302344232230142033223130101401143404421042202324213421203300244322400121110133102121442410021020103",
"2444134440311313024441313131043010343031242334011422401423130324434414033143104423330304012023231020400144100200224321130242141113021",
"0022224414124041004430143214102240204300143120212100323230101031330242413011332311414404203022211001424310134331110344213121144243114",
"2033430431342424013122341431233033231004234011130100202234341243141444020244020342130212001111133103110411014344233244224200242332442",
"3012133204141244141033320314320101221022210312311433303021022230243321244211142031442032310300040412142001331201034344130240044230122",
"4332030131002244031400240304030120232140231432321141401202124222114043233244443103134243242202310231411040430423142001432043411120431",
"2343240430124332124232344113131230423404442443333032243101121122041124412344120244114222410130212212433442001402403142414014122201433",
"0222314213402320420313431421321333310240330403402044231440303342340140311242210133204031131102031024340233423021203040203102424212303",
"0021311210132214232202112331122023021320431222342113214400113330301333410222332303310312022224314001242320411424204132040003342220402",
"2420200010422243011313014423211400241204131320114303234102040302003212020010123411220024331034301420231443440400134140441422343322310",
"2131230124012223412214314141141241232413304034441331324012020042201021304200223121402002112214424433423113211024241134230411220303442",
"4341242413233224400440000224332314120133414421234001241121122222330241020332401401204201123312204321110411424134043202441313004302131",
"4222212024103004232421344203413230122434101441112414004143212004442102420130124040222040242324120012142234342001434333321101423330330",
"3044220020443422021321012400020201013300412124433331134012112133143320322222114011304434232122310330430322223231302222342201122043214",
"2200310330411312020321320311301340332331321404130410102340444101120320313332401342122134413043240042101000214200331023023203104031214",
"3403114040403140403442020023300303014324342312414433221403202420141240401304230122034224002033323204320322343301440240301430214310321",
"1021441440222421124421210112411441031101203432201333110103114000241102010031430041011132320232011401240302211114310444421142302220344",
"2301323423212241213130233003023303111011113144100241430222203444023401444041343311302342300240032000414423311404311440101122311233303",
"4104114343101230423122230032224021014100301444114130012021324343224111203301122404023321242111024402402040031324204003421000020114304",
"0120042033201014410242113232012023331100443310033333002134303301013342320032432244440114443002220011324304312110414444100430141331102",
"3204424412413303044041000102100331310223344244000411000143014212441124113033242134134421210011421304042202122420133431101144113320103",
"3320212101110441403333012013203020132110222443410211024213123433003123220342442344330024422113310322143230022214241103444242431311434",
"4001100321012342013414313303231100121201032101001303003440000242201042331410334034001210141404202330020342132413412034120033332120213",
"1041132110431014313402130333424224043133142410231204233344102440131020314212010203340403132133200431204241020033410130303222230222444",
"0430340210033300230244134011020023121410201140040230044330134142021123342412043111114244224043434343000401100440024221413212101321441",
"2131313331310022100044113421432103020200310004130222304233124143312031104242342121122020010014101313221311100411020000330404142231441",
"3231142130144340133323212021030134034433200220004343202213042344132424043344033134344304004002040110413340241220413211202300303114240",
"3030022030313332204213014244402144101032311230034222134143410303203102044133121003211213011203003421132031204042434204043310143041323",
"0444004323314301444210100011140111202311124214331122121144230043321032342203120302021310213344302241423441440302041040243220200313104",
"3200124004101340013033024420034123433242142201144114434120342303441443204443143413220310402233214340201331104421323300134221002413013",
"0012404133233212221121404320440240213144002432421110342014242102141030313410021213320201043000400242142324243340343011204004330001334",
"2020332023102424414422023001031324104033031112323220344214320400410413342344240212330221342240331404334412014203101021300441201423341",
"3200143032442322021233024404434003123014432121213143043132334204223401000141433113213411311422432204443220430143033233204300310004340",
"3000433121443103114002401433244330113431133221332300440233203024002204312320400024403223041004342140241301240242030344020301200113440",
"4343202442411302012430340140222043333243233042134443400303202100204133023400002012103223220200310301422434323020412213121123430112440",
"0134232244232403211333010323243112203111311022002004124143102214402201423333201101344421023421202223000400242410121423300114210110104",
"1344013012244113241013434344112024312100002041311322042331431230334044402121220411101133121213401241141344342402111404113231304402100",
"3433433020111022430243022000121041134140023021110441042343120013130112240241242230440431211321320214103110042212120221002413024144100",
"3102400111313402102114420324432332300433400321300312004222321333022131310334312003314003201300223210110224012230020100203330121114222",
"2003343222322223033311431020113443320001041140134024212441010404214001330143131024444204231410310033200312000211014123042403234134434",
"2304042330434041030421223324332042130112214020000110243311432300044120414343434212123443202423424003320133013111031344122214440312012",
"2142142024412221444441041402424310231123421212303202340000111032322011321111104143224204211010323430321433411143212331242001311124023",
"0320133100200001212030303110313142222030421234044420224330301111434403123434242304012103123204323403231432302133442420204201000024031",
"4300342034313413130020311202430024303234002013211114440120001111031314431033042230144320101431344221133142401424032110103010014430433",
"4331320341244133014343241021112211410022423401212142102023224403122443011123444442140134000102024123224441241332340410034243420234221",
"1342211144321323012342103404214210114421112101240140020424141404333122041310141304001144343334000034240344404040234220444230142011331",
"2411100331313123302420001044331210022044423113133033123042000224120123421104423004434222120111011244023311014034210441111444004240320",
"2013410323032202430322020314242043104410044012003024431443214430131220031442403343432230120444033204432122341112140232131140210023401",
"1303241341042021241134334242132343332301413034124100424322340020133032040102023343213021202010302223444201411300433001242334130411131",
"3103114310314242021112024001040223431141144133430044240324301033242121411230420343110023344134111004320043223103103231020040420224341",
"3102401123133413032421004101301423201223324244400400204441241142002004222411413211211013234234431342242321241413013142034112404243110",
"4333332341320341111341130134013420340021444332211333413231212410440440233014413411414341244243414033044222024121213411303032342111234",
"2444411334224321021222124334301314334103431014234130014304223200411234211303244232203103423041211344443130302020244344322203414002023",
"1224202210230000022033011143314233233234020341121434013200230120214403403243432312210421044014244144100322303310222023233343322400402",
"2104413034213331014400143000004030311301434111311144331222242322031331324303343210300004331200004114144402144041242302324412103444211",
"3042023303141323232212244313204221433022312204320040023201321212441023231023001301043242420040333012344312330003404124323242001111330",
"1230230412321011420212440030001343343314331242100404240304101430403423031324021204300011334441140300221000423012232433201000440031230",
"4003442203321413012233024443341012011112442144212022121144233042100212243242402301204003330404122302233444120412421322044120023211112",
"0310341404231303230033043011123233224303313113112010302243431232202300301320443213024431204134044241111424204040223413321334422422204",
"2004312022244004232322444301403033004142040420142232423123244321022142324322101041204132132102111404033341441411302332241104342400023",
"0412441320204303104024001411203120004144311402210111104431124110203332313143212030122103330110114144403210043201200130432203333310013",
"2003411411233040413210002034423403243011301444314343110323412143442312113114140304404224321144422304301103244314214402433243320422322",
"2142234333403431042431113100304232231423342020301143023141214420013133232434013030221121014400214021224034042412311224221000003020114",
"0244240234203322111332001442044222031144214033241323024214334311011120323240422004102332302101221343342224003442332143302224100421204",
"2043334321303131224010044031334142223243443444232400441214200313343430014302230141310404303032222133431334043344322013113310022244344",
"0303312442430014144241432121220324103140132000311414334232112414110404031304431214432334343344114203320324042344031411201402103033201",
"4423033441422241420411412241033133142132404321121202032432230214442213104210140113211012013140012144412214212444131443202330202321323",
"0300204333002402131202431204200133133413314424204033441233334442244330424043402011133203313423034100011401020301024023240242242112231",
"2002111144221022142001032140401132314340111231342240401414331330120112403112124331210212143333132023201424031421430410004043111421232",
"4221244021332303030204424143033401414002001441412414403120014240021142241343240234042241344320210212114104244240421410002140443220131",
"3441123401030303040423141201140414040401101143312013240203122131323041010402312331041214033342244333230014211122112220330130212403140",
"0313242014211111340101434310434422130222320442410130001430304401331230420223132122034144113134221340034403444110241132010324441112033",
"1101021321221320024201121022010130430232340204342022131333043023403020441424003210411432343224234440300233130331114340444043033210104",
"4410310400023404244302014400034334210043024412140413242041401130102331314334244014101333204021031120132340344044211213301404221332003",
"3422043344202310124121313104124104032301214411333244414124143230014244203040114214432234243122404040044404244442331134322234402310432",
"0134402001214220314334003133320414303231322042404033103043243304430023241343013314234000444030023340213002212113410441210011242142343",
"4241342013212033202244202342434211121212312423240000410002134244403213031101304011422424233203441233232431101440042110041204211000312",
"0022134241142223242342201121341330112234133023014113034012434043304404420411041141430003134344141442014310332244134203220231333120003",
"4400104214220444112333243200201241204423420244343134410120013132303444002103043233024141203323433022414340210022143423443030304021103",
"3012422204214241343313041141304123122203310301232321423002433131041400014111303140443232111420034023023144322034030410212001013314233",
"3110134242140014434131314113223413223313011202432232401201334311133243141220302013400330413004203400404223014243032314232243213203301",
"3244410244011411222300241303431402221202404441330123423020430042344333440030122042020413301044341233411004320033004042342000123442122",
"2331143422430202244002242120214401132332012420142130323032331402302112021320324042433030004331404043242440410120422422220223414143010",
"2222004432143443310401311031203303442131404112413142210143403441402003314402342133242013422040040003243001231100024031342414024342120",
"1220130042141231224404343032030443021034103322104020230043411403204131234414433014324340034133443313300233400010110221112141011134313",
"4043240220032133030303244420100011122144443040034140424323204113001004011034310230300023203113231303334044110210030043401420340213344",
"3003034221324411112022004413120024231100123341143211312020204324310331120022341342303424201212404324442434220302323222200032333401341",
"1013444300232343311332204241331303232031411003333304301442141343000200113320244123323010312324400422220431142411032031401022323334322",
"2134024143020023130142040033213203312243234444143112313341143300111413003130312413113044422344101412423120200002331240324421243442244",
"1003310301422042412221234033241021320223230244241042233242403441311424031133024420313311030223214341113224212030013034123240100200241",
"4104024123121134400413211023322232241033314330344020114202232302420223322311234040043231304223304314144034314341102124224324314340134",
"2041330440024401103322321013112343131222344113243314202240221141111101414324104110240243412200304423113221402123012022411003224203230",
"2034101403314412141440421201034223130111123133302004141423120021143320421313001330021124010321212300310212320421221321220202133044434"]);

H:=sub<GL(133,F)|a1,a2>;
L1:=sub<GL(133,F)|a1,a2,a3>;
L2:=sub<GL(133,F)|a1,a2,GL(133,F)!a3^GL(133,F)!b1>;
G1:=sub<GL(133,F)|a1,a2,a3,GL(133,F)!a3^GL(133,F)!b1>;
G2:=sub<GL(133,F)|a1,a2,a3,b1>;

G1tree:=CompositionTree(G1);
G2tree:=CompositionTree(G2);

// First check that G2=G1.2 It obviously contains it so we check index 2.

CompositionTreeOrder(G2) eq CompositionTreeOrder(G1)*2;

// Then check that G1=E7(5).

q:=5; n1:=q^63*(q^18-1)*(q^14-1)*(q^12-1)*(q^10-1)*(q^8-1)*(q^6-1)*(q^2-1) div 2;
n1 eq CompositionTreeOrder(G1);

CompositionTreeNonAbelianFactors(G1) eq [* <"E", 7, 5> *];

// Now check that L1 and L2 are copies of HS.

L1tree:=CompositionTree(L1);
L2tree:=CompositionTree(L2);
CompositionTreeOrder(L1) eq CompositionTreeOrder(L2);
CompositionTreeOrder(L1) eq 44352000;

CompositionTreeNonAbelianFactors(L1) eq [* <18, 7, "HS"> *];
CompositionTreeNonAbelianFactors(L2) eq [* <18, 7, "HS"> *];

// Finally, check that H is M22.

Htree:=CompositionTree(H);
CompositionTreeOrder(H) eq 443520;
CompositionTreeNonAbelianFactors(H) eq [* <18, 3, "M22"> *];

// Now we check the claims about R^H(LG).

LH:=GModule(H);
ELH:=ExteriorSquare(LH);
homs:=AHom(ELH,LH);

// Some constants.
nr:=NumberOfRows(homs.1);
nc:=NumberOfColumns(homs.1);
dh:=Dimension(homs);
R:=PolynomialRing(F,dh);

// The general alternating product.
ff:=&+[ScalarMatrix(nr,R.i)*ChangeRing(Matrix(homs.i),R):i in [1..dh]];
ff2:=[[ff[i,j]:j in [1..nc]]:i in [1..nr]];

function ScalMult(l,X)
return [l*i:i in X];
end function;

function AddSeqs(X)
return [&+[i[j]:i in X]:j in [1..#X[1]]];
end function;

function TestJacobi(i,j,k,f)

ij:=f[133*(i-1)+j];
jk:=f[133*(j-1)+k];
ki:=f[133*(k-1)+i];

ijk:=AddSeqs([ScalMult(ij[a],f[133*(a-1)+k]):a in [1..133]]);
jki:=AddSeqs([ScalMult(jk[a],f[133*(a-1)+i]):a in [1..133]]);
kij:=AddSeqs([ScalMult(ki[a],f[133*(a-1)+j]):a in [1..133]]);
return AddSeqs([ijk,jki,kij]);

end function;

// The function to put in TestJacobi

seqs2:=[[i,j]:i,j in [1..Dimension(LH)]];

strc:=[];
for i in seqs2 do if(i[1] eq i[2]) then Append(~strc,[R!0:i in [1..Dimension(LH)]]); elif(i[1] lt i[2]) then Append(~strc,ff2[(i[2]-1)*(i[2]-2) div 2+i[1]]);
else Append(~strc,[-j:j in ff2[(i[1]-1)*(i[1]-2) div 2+i[2]]]); end if; end for;

p1:=TestJacobi(1,2,3,strc);

Reduce(p1) eq [R.1*R.2,R.2^2];

// Thus R.2=0 and we are left with at most one Lie product. Since HS embeds in E7, so does M22, and we are done.

==> anc/E7/NilpElts.txt <==
// This file checks the Jordan normal forms of the nilpotent elements in David Stewart's paper to make sure
// there are no misprints. The interpolated classes are wrong in Stewart's article on the minimal module, but all
// odd primes are good.

// Computes the JNF of a nilpotent matrix. Will continue forever if the matrix is not nilpotent.
function JordanNormalForm(a);
ranks:=[NumberOfRows(a)]; apower:=a;
repeat Append(~ranks,Rank(apower)); apower*:=a; until ranks[#ranks] eq 0;
Prune(~ranks); Reverse(~ranks);
for i in [1..#ranks-1] do for j in [i+1..#ranks] do ranks[j]-:=(j-i+1)*ranks[i]; end for; end for;
return ranks;
end function;

// Now write this as something outputtable.

function ConvertJNFToLaTeX(X)

str:=""; Y:=Reverse(X);
while(Y ne []) do
  if(Y[#Y] eq 0) then Prune(~Y); continue; end if;
  str cat:=IntegerToString(#Y);
  if Y[#Y] eq 1 then str cat:=","; Prune(~Y); continue; end if;
  str cat:="^{" cat IntegerToString(Y[#Y]) cat "},";
  Prune(~Y);
end while;
Prune(~str);
return str;
end function;



function CheckJBAction(p)
assert IsPrime(p);

L:=LieAlgebra("E7",GF(p):Isogeny:="SC");
Rep:=AdjointRepresentation(L);
Std:=StandardRepresentation(L);
_,Rv:=RootSystem(L);


orbs_p2:=
[ Rv[1]+Rv[2]+Rv[3]+Rv[4]+Rv[5]+Rv[6]+Rv[7], 
Rv[1]+Rv[3]+Rv[10]+Rv[9]+Rv[5]+Rv[6]+Rv[7],
Rv[1]+Rv[2]+Rv[3]+Rv[9]+Rv[11]+Rv[12]+Rv[13], 
Rv[1]+Rv[9]+Rv[10]+Rv[16]+Rv[22]+Rv[12]+Rv[7], 
Rv[1]+Rv[2]+Rv[3]+Rv[4]+Rv[5]+Rv[6], 
Rv[1]+Rv[3]+Rv[5]+Rv[9]+Rv[10]+Rv[6], 
Rv[2]+Rv[3]+Rv[4]+Rv[5]+Rv[6]+Rv[7], 
Rv[1]+Rv[15]+Rv[17]+Rv[16]+Rv[18]+Rv[24]+Rv[13], 
Rv[2]+Rv[5]+Rv[6]+Rv[7]+Rv[10]+Rv[9], 
Rv[1]+Rv[2]+Rv[3]+Rv[4]+Rv[5]+Rv[7], 
Rv[14]+Rv[17]+Rv[15]+Rv[16]+Rv[12]+Rv[37]+Rv[13], 
Rv[1]+Rv[3]+Rv[4]+Rv[5]+Rv[6]+Rv[7], 
Rv[14]+Rv[15]+Rv[27]+Rv[16]+Rv[18]+Rv[19]+Rv[24], 
Rv[1]+Rv[2]+Rv[3]+Rv[4]+Rv[5], 
Rv[17]+Rv[9]+Rv[1]+Rv[8]+Rv[6]+Rv[12], 
Rv[2]+Rv[3]+Rv[10]+Rv[11]+Rv[12]+Rv[13],
Rv[7]+Rv[1]+Rv[3]+Rv[9]+Rv[11]+Rv[5],
Rv[1]+Rv[2]+Rv[4]+Rv[5]+Rv[6]+Rv[7],
  Rv[1]+Rv[3]+Rv[4]+Rv[5]+Rv[6], 
Rv[1]+Rv[2]+Rv[3]+Rv[4]+Rv[6]+Rv[7], 
Rv[1]+Rv[3]+Rv[9]+Rv[11]+Rv[5],
 Rv[1]+Rv[3]+Rv[4]+Rv[5]+Rv[7], 
  Rv[2]+Rv[3]+Rv[4]+Rv[5]+Rv[7], 
Rv[2]+Rv[4]+Rv[5]+Rv[6]+Rv[7], 
  Rv[1]+Rv[2]+Rv[3]+Rv[5]+Rv[6]+Rv[7], 
Rv[1]+Rv[3]+Rv[4]+Rv[5], 
  Rv[7]+Rv[18]+Rv[29]+Rv[17]+Rv[9]+Rv[13], 
Rv[1]+Rv[3]+Rv[4]+Rv[6]+Rv[7], 
  Rv[3]+Rv[2]+Rv[9]+Rv[11]+Rv[7], 
Rv[2]+Rv[3]+Rv[4]+Rv[5], 
  Rv[1]+Rv[2]+Rv[4]+Rv[5]+Rv[7], 
Rv[3]+Rv[2]+Rv[9]+Rv[11], 
  Rv[1]+Rv[3]+Rv[4]+Rv[6], 
Rv[1]+Rv[2]+Rv[3]+Rv[5]+Rv[6], 
Rv[2]+Rv[5]+Rv[6]+Rv[7], 
  Rv[1]+Rv[2]+Rv[3]+Rv[5]+Rv[7], 
Rv[1]+Rv[3]+Rv[6]+Rv[7], 
Rv[1]+Rv[3]+Rv[4], 
  Rv[1]+Rv[3]+Rv[5]+Rv[7], 
Rv[1]+Rv[3]+Rv[5], 
Rv[1]+Rv[2]+Rv[5]+Rv[7],
  Rv[1]+Rv[3], 
Rv[1]+Rv[4]+Rv[6], 
Rv[2]+Rv[5]+Rv[7], 
Rv[1]+Rv[4], 
Rv[1] ];


labels_p2:=[ "E_{7}", "E_{7}(a_{1})", "E_{7}(a_{2})", "E_{7}(a_{3})", "E_{6}", 
  "E_{6}(a_{1})", "D_{6}", "E_{7}(a_{4})", "D_{6}(a_{1})", "D_{5}+A_{1}", 
  "(A_{6})^{(2)}", "A_{6}", "E_{7}(a_{5})", "D_{5}", "E_{6}(a_{3})", 
  "D_{6}(a_{2})", "D_{5}(a_{1})+A_{1}", "A_{5}+A_{1}", "(A_{5})'", 
  "A_{4}+A_{2}", "D_{5}(a_{1})", "A_{4}+A_{1}", "D_{4}+A_{1}", 
  "(A_{5})''", "A_{3}+A_{2}+A_{1}", "A_{4}", 
  "(A_{3}+A_{2})^{(2)}", "A_{3}+A_{2}", "D_{4}(a_{1})+A_{1}", "D_{4}", 
  "A_{3}+2A_{1}", "D_{4}(a_{1})", "(A_{3}+A_{1})'", "2A_{2}+A_{1}", 
  "(A_{3}+A_{1})''", "A_{2}+3A_{1}", "2A_{2}", "A_{3}", 
  "A_{2}+2A_{1}", "A_{2}+A_{1}", "4A_{1}", "A_{2}", "(3A_{1})'", 
  "(3A_{1})''", "2A_{1}", "A_{1}"];


orbs_odd:=
  [ Rv[1]+Rv[2]+Rv[3]+Rv[4]+Rv[5]+Rv[6]+Rv[7], 
Rv[1]+Rv[3]+Rv[10]+Rv[9]+Rv[5]+Rv[6]+Rv[7],
  Rv[1]+Rv[2]+Rv[3]+Rv[9]+Rv[11]+Rv[12]+Rv[13], 
  Rv[1]+Rv[9]+Rv[10]+Rv[16]+Rv[22]+Rv[12]+Rv[7], 
Rv[1]+Rv[2]+Rv[3]+Rv[4]+Rv[5]+Rv[6], 
  Rv[1]+Rv[3]+Rv[5]+Rv[9]+Rv[10]+Rv[6], 
Rv[2]+Rv[3]+Rv[4]+Rv[5]+Rv[6]+Rv[7], 
  Rv[1]+Rv[15]+Rv[17]+Rv[16]+Rv[18]+Rv[24]+Rv[13], 
  Rv[2]+Rv[5]+Rv[6]+Rv[7]+Rv[10]+Rv[9], 
Rv[1]+Rv[2]+Rv[3]+Rv[4]+Rv[5]+Rv[7], 
  Rv[1]+Rv[3]+Rv[4]+Rv[5]+Rv[6]+Rv[7], 
Rv[14]+Rv[15]+Rv[27]+Rv[16]+Rv[18]+Rv[19]+Rv[24], 
  Rv[1]+Rv[2]+Rv[3]+Rv[4]+Rv[5], 
Rv[17]+Rv[9]+Rv[1]+Rv[8]+Rv[6]+Rv[12], 
  Rv[2]+Rv[3]+Rv[10]+Rv[11]+Rv[12]+Rv[13], 
  Rv[7]+Rv[1]+Rv[3]+Rv[9]+Rv[11]+Rv[5], 
Rv[1]+Rv[2]+Rv[4]+Rv[5]+Rv[6]+Rv[7],
  Rv[1]+Rv[3]+Rv[4]+Rv[5]+Rv[6], 
Rv[1]+Rv[2]+Rv[3]+Rv[4]+Rv[6]+Rv[7], 
  Rv[1]+Rv[3]+Rv[9]+Rv[11]+Rv[5], 
Rv[1]+Rv[3]+Rv[4]+Rv[5]+Rv[7], 
  Rv[2]+Rv[3]+Rv[4]+Rv[5]+Rv[7], 
Rv[2]+Rv[4]+Rv[5]+Rv[6]+Rv[7], 
  Rv[1]+Rv[2]+Rv[3]+Rv[5]+Rv[6]+Rv[7], 
Rv[1]+Rv[3]+Rv[4]+Rv[5], 
  Rv[1]+Rv[3]+Rv[4]+Rv[6]+Rv[7], 
  Rv[3]+Rv[2]+Rv[9]+Rv[11]+Rv[7], 
  Rv[2]+Rv[3]+Rv[4]+Rv[5], 
Rv[1]+Rv[2]+Rv[4]+Rv[5]+Rv[7], 
  Rv[3]+Rv[2]+Rv[9]+Rv[11],
Rv[1]+Rv[3]+Rv[4]+Rv[6], 
  Rv[1]+Rv[2]+Rv[3]+Rv[5]+Rv[6], 
Rv[2]+Rv[5]+Rv[6]+Rv[7], 
  Rv[1]+Rv[2]+Rv[3]+Rv[5]+Rv[7], 
Rv[1]+Rv[3]+Rv[6]+Rv[7], 
Rv[1]+Rv[3]+Rv[4], 
  Rv[1]+Rv[3]+Rv[5]+Rv[7], 
Rv[1]+Rv[3]+Rv[5], 
Rv[1]+Rv[2]+Rv[5]+Rv[7], 
  Rv[1]+Rv[3], 
Rv[1]+Rv[4]+Rv[6], 
Rv[2]+Rv[5]+Rv[7], 
Rv[1]+Rv[4], 
Rv[1] ];


labels_odd:=[ "E_{7}", "E_{7}(a_{1})", "E_{7}(a_{2})", "E_{7}(a_{3})", "E_{6}", 
  "E_{6}(a_{1})", "D_{6}", "E_{7}(a_{4})", "D_{6}(a_{1})", "D_{5}+A_{1}", 
   "A_{6}", "E_{7}(a_{5})", "D_{5}", "E_{6}(a_{3})", 
  "D_{6}(a_{2})", "D_{5}(a_{1})+A_{1}", "A_{5}+A_{1}", "(A_{5})'", 
  "A_{4}+A_{2}", "D_{5}(a_{1})", "A_{4}+A_{1}", "D_{4}+A_{1}", 
  "(A_{5})''", "A_{3}+A_{2}+A_{1}", "A_{4}", 
   "A_{3}+A_{2}", "D_{4}(a_{1})+A_{1}", "D_{4}", 
  "A_{3}+2A_{1}", "D_{4}(a_{1})", "(A_{3}+A_{1})'", "2A_{2}+A_{1}", 
  "(A_{3}+A_{1})''", "A_{2}+3A_{1}", "2A_{2}", "A_{3}", 
  "A_{2}+2A_{1}", "A_{2}+A_{1}", "4A_{1}", "A_{2}", "(3A_{1})'", 
  "(3A_{1})''", "2A_{1}", "A_{1}"];

if(p eq 2) then 
"\\begin{tabular}{ccc}";
"Label & Action on M(E7) & Action on L(E7)";
for ii in [1..#orbs_p2] do
  elt:=orbs_p2[ii];
  eltAdj:=Matrix(Rep(elt));
  eltSC:=Matrix(Std(elt));
  "\\\\$",labels_p2[ii],"$&$",ConvertJNFToLaTeX(JordanNormalForm(eltSC)),"$&$",ConvertJNFToLaTeX(JordanNormalForm(eltAdj)),"$";
end for;

else 

"\\begin{tabular}{ccc}";
"Label & Action on M(E7) & Action on L(E7)";
for ii in [1..#orbs_odd] do
  elt:=orbs_odd[ii];
  eltAdj:=Matrix(Rep(elt));
  eltSC:=Matrix(Std(elt));
  "\\\\$",labels_odd[ii],"$&$",ConvertJNFToLaTeX(JordanNormalForm(eltSC)),"$&$",ConvertJNFToLaTeX(JordanNormalForm(eltAdj)),"$";
end for;

end if;
return "\\end{tabular}";
end function;

==> anc/E7/PGL219/pgl219p=0.txt <==
// w satisfies Conway polynomial w^4+5*w^2+4*w+3.
SetSeed(0,0);
G:=SL(2,19);
F<w>:=GF(7^4);

a1:=GL(56,F)![[6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,1,4,5,0,6,5,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,5,5,6,1,2,4,5,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,3,2,1,5,4,6,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,6,3,6,5,2,5,3,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^467,w^546,w^2244,w^1994,w^187,w^1071,w^941,w^2070,w^144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1188,w^1550,w^602,w^367,w^377,w^2036,w^647,w^1951,w^364,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2031,w^2046,w^775,w^56,w^1469,w^377,w^2056,w^1367,w^2222,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1084,w^1989,w^89,w^282,w^2295,w^2309,w^2180,w^1567,w^1105,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2089,w^2188,w^2190,w^727,w^1270,w^393,w^917,w^1389,w^1714,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1146,w^135,w^162,w^434,w^1241,w^1214,w^1334,w^2179,w^2306,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2161,w^1595,w^2251,w^1390,w^1926,w^2362,w^1521,w^15,w^997,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1201,w^1836,w^704,w^1724,w^1306,w^1529,w^458,w^1296,w^187,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^7,w^412,w^1674,w^709,w^2329,w^1846,w^696,w^771,w^506,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^213,w^191,w^1633,w^767,w^958,w^2232,w^1906,w^1186,w^1829,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1311,w^2191,w^1430,w^1869,w^515,w^1462,w^2355,w^2092,w^1404,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1608,w^1788,w^1843,w^1942,w^734,w^2345,w^366,w^1023,w^327,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1011,w^1017,w^1174,w^15,w^2118,w^1701,w^153,w^1691,w^1672,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1716,w^1681,w^374,w^2084,w^723,w^240,w^681,w^1972,w^1153,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1291,w^2290,w^1905,w^1510,w^2157,w^2331,w^1652,w^2032,w^1270,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^354,w^30,w^2200,w^1718,w^1761,w^2158,w^1829,w^1543,w^9,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1979,w^1561,w^2202,w^1355,w^729,w^1840,w^1120,w^1975,w^126,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1488,w^59,w^1513,w^86,w^1412,w^2289,w^1675,w^833,w^1279,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1283,w^354,w^1956,w^1706,w^1963,w^2079,w^509,w^630,w^2256,w^612,w^1550,w^698,w^1183,w^1673,w^1364,w^503,w^1999,w^1036,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1119,w^1854,w^1975,w^344,w^2381,w^1673,w^2344,w^2183,w^878,w^316,w^1461,w^1961,w^1818,w^2055,w^341,w^1220,w^2383,w^1345,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1561,w^1612,w^1710,w^2023,w^2230,w^57,w^1733,w^861,w^2386,w^954,w^1815,w^738,w^2066,w^809,w^1886,w^566,w^1171,w^194,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^289,w^1355,w^2299,w^910,w^774,w^538,w^129,w^735,w^853,w^1249,w^1164,w^896,w^476,w^1594,w^521,w^842,w^1104,w^1963,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^343,w^988,w^426,w^1141,w^1321,w^1654,w^504,w^1779,w^794,w^837,w^2159,w^817,w^1583,w^1342,w^1368,w^2194,w^514,w^821,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1839,w^1759,w^470,w^381,w^1235,w^2038,w^195,w^1708,w^1596,w^1992,w^1212,w^1507,w^1558,w^2366,w^2105,w^1134,w^2127,w^1623,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1539,w^1833,w^2326,w^735,w^582,w^1749,w^297,w^1259,w^328,w^84,w^769,w^1526,w^1316,w^1827,w^2160,w^2169,w^628,w^1297,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^859,w^1810,w^2145,w^1990,w^93,w^1419,w^1748,w^1168,w^2230,w^546,w^1470,w^2200,w^182,w^2289,w^142,w^821,w^1207,w^441,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^971,w^2089,w^2298,w^1595,w^2121,w^1360,w^2080,w^775,w^1374,w^912,w^491,w^2137,w^1814,w^1988,w^1761,w^475,w^17,w^271,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^279,w^1561,w^1954,w^685,w^242,w^913,w^1471,w^352,w^1098,w^1943,w^2161,w^2184,w^1064,w^1395,w,w^2205,w^647,w^1350,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1779,w^623,w^1936,w^2109,w^2211,w^1869,w^227,w^690,w^1307,w^1749,w^228,w^2398,w^2041,w^221,w^1436,w^2154,w^72,w^1870,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^229,w^1336,w^1128,w^1950,w^1459,w^2361,w^1274,w^580,w^1365,w^300,w^2263,w^978,w^111,w^779,w^1947,w^2378,w^1918,w^1594,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1221,w^448,w^2316,w^698,w^523,w^1134,w^977,w^2060,w^1763,w^922,w^1687,w^1038,w^1331,w^988,w^72,w^1064,w^477,w^1329,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^981,w^1073,w^941,w^588,w^583,w^316,w^2031,w^1721,w^1410,w^1797,w^874,w^360,w^82,w^562,w^1381,w^1451,w^1660,w^1464,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2349,w^2023,w^1653,w^1951,w^441,w^1138,w^431,w^1611,w^1502,w^986,w^1489,w^1665,w^1845,w^1188,w^1611,w^1283,w^1051,w^94,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^387,w^601,w^1190,w^1239,w^1511,w^1234,w^363,w^1684,w^1856,w^1640,w^1447,w^1537,w^1847,w^460,w^97,w^1470,w^244,w^1059,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1535,w^332,w^68,w^423,w^337,w^555,w^36,w^1061,w^732,w^2330,w^749,w^2300,w^1850,w^127,w^1556,w^1890,w^2354,w^2030,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2016,w^2335,w^412,w^1800,w^1356,w^356,w^557,w^644,w^1448,w^249,w^1236,w^1641,w^2098,w^349,w^2349,w^68,w^1537,w^342,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1671,w^2089,w^2146,w^2365,w^2258,w^1537,w^79,w^448,w^1002,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1607,w^289,w^1416,w^1736,w^1155,w^49,w^45,w^503,w^1350,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^771,w^1727,w^1264,w^141,w^339,w^381,w^1523,w^210,w^1643,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1701,w^1572,w^2302,w^1609,w^1229,w^764,w^2346,w^1128,w^430,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1621,w^664,w^72,w^1950,w^1891,w^489,w^26,w^2020,w^2085,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^300,w^487,w^2322,w^639,w^2171,w^1803,w^1322,w^382,w^1306,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2229,w^352,w^684,w^602,w^1627,w^366,w^2273,w^140,w^2387,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1978,w^1063,w^462,w^419,w^412,w^1128,w^1736,w^1773,w^321,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^69,w^2177,w^509,w^12,w^2167,w^1084,w^1119,w^329,w^1890,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1653,w^2026,w^840,w^1618,w^1138,w^469,w^1499,w^2140,w^2136,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2301,w^727,w^1797,w^1999,w^9,w^562,w^1919,w^2139,w^1598,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^314,w^961,w^2385,w^1605,w^612,w^2139,w^467,w^1099,w^2206,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2163,w^649,w^710,w^711,w^2039,w^466,w^987,w^916,w^2144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1160,w^1303,w^913,w^1703,w^940,w^2353,w^30,w^2356,w^1491,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^815,w^1868,w^932,w^1527,w^2113,w^795,w^1764,w^1589,w^2268,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1370,w^701,w^2300,w^1850,w^1423,w^1844,w^1410,w^146,w^1070,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^384,w^1615,w^988,w^1800,w^1644,w^644,w^893,w^356,w^1352,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^201,w^564,w^1209,w^2002,w^301,w^2301,w^932,w^913,w^2358,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,6,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,3,0,2,0,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,2,0,0,3,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,6,0,3,0,0,5,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,5,0,5,0,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,1,6,0,0,5,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,1,0,6,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,6,0,2,0,1,3,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,6,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,1,0,0,5,0,6]];

a2:=GL(56,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,1,4,5,0,6,5,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,6,3,6,5,2,5,3,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1937,w^271,5,w^1184,w^1515,w^1322,w^1150,w^1419,w^287,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^428,w^1637,w^131,w^1883,w^1103,w^1652,w^2002,w^735,w^161,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1045,w^1120,w^1076,w^2117,w^1333,w^521,w^2017,w^1395,w^1225,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^238,w^17,w^1393,w^605,w^918,w^881,w^56,w^1823,w^1017,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^604,w^215,w^1009,w^529,w^542,w^791,w^167,w^2235,w^1722,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1521,w^879,w^20,w^764,w^96,w^465,w^2242,w^2364,w^1601,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2324,w^2234,w^2032,w^2059,w^2050,w^1367,w^2345,w^378,w^1567,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2385,w^699,w^2153,w^2325,w^2057,w^606,w^461,w^2152,w^1339,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^765,w^564,w^2386,w^2339,w^1912,w^219,w^2102,w^1331,w^760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1491,w^1268,w^1225,w^1946,w^1601,w^1818,w^1306,w^1731,w^918,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1394,w^697,w^409,w^2278,w^2313,w^41,w^895,w^1401,w^2074,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^363,w^729,w^242,w^155,w^496,w^52,w^1585,w^262,w^1009,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^201,w^933,w^1343,w^1367,w^1233,w^1187,w^26,w^1377,w^1300,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^202,w^1001,w^2372,w^202,w^805,w^1581,w^1064,w^90,w^1407,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^354,w^1100,w^2214,w^339,w^2075,w^495,w^1010,w^1158,w^2363,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1192,w^1359,w^1953,w^1308,w^270,w^1576,w^2372,w^1204,w^2248,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^818,w^985,w^487,w^2169,w^2254,w^1470,w^2380,w^520,w^794,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^559,w^1269,w^970,w^1568,w^709,w^1502,w^1170,w^2255,w^636,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1313,w^1279,5,w^416,w^2235,w^2378,w^1150,w^2331,w^2063,w^1772,w^1013,w^1619,w^1067,w^1247,w^1748,w^2098,w^15,w^689,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^805,w^2080,w^2324,w^533,w^517,w^1529,w^433,w^1155,w^25,w^2062,w^833,w^1057,w^845,w^1782,w^2369,w^344,w^527,w^1833,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^796,w^935,w^1441,w^1921,w^158,w^359,w^983,w^1515,w^378,w^129,w^2271,w^980,w^1436,w^2304,w^1185,w^1858,w^636,w^1649,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1076,w^1466,w^1168,w^91,w^2050,w^2183,w^2105,w^1722,w^2383,w^1665,w^651,w^2297,w^1125,w^2393,w^894,w^989,w^2248,w^811,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1485,w^1236,w^1714,w^1811,w^88,w^1131,w^2198,w^419,w^1240,w^1059,w^2132,w^25,w^1754,w^1649,w^282,w^1594,w^819,w^1782,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1106,w^553,w^841,w^1222,w^537,w^2009,w^655,w^1449,w^826,w^987,w^2121,w^2258,w^395,w^304,w^148,w^865,w^838,w^1441,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^249,w^117,w^1007,w^2183,w^417,w^563,w^1274,w^273,w^1300,w^298,w^1049,w^1028,w^298,w^1045,w^669,w^1736,w^2010,w^1743,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^546,w^1100,w^486,w^2211,w^875,w^255,w^1490,w^1542,w^587,w^808,w^1791,w^2097,w^1692,w^1230,w^424,w^1028,w^1396,w^2152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1682,w^265,w^2263,w^681,w^46,w^30,w^1420,w^1480,w^506,w^991,w^2181,w^1930,w^32,w^1141,w^1598,w^2130,w^95,w^2364,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2396,w^569,w^1366,w^1779,w^815,w^351,w^1888,w^1851,w^1441,w^1905,w^51,w^1171,w^938,w^1045,w^1051,w^662,w^1430,w^1771,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^621,w^157,w^681,w^1302,w^1822,w^160,w^98,w^1531,w^769,w^2335,w^899,w^2283,w^2375,w^1816,w^554,w^382,w^777,w^1755,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1938,w^2076,w^1855,w^1150,w^180,w^1644,w^1981,w^1416,w^2362,w^372,w^530,w^2050,w^780,w^1943,w^887,w^965,w^1042,w^2076,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1190,w^1795,w^1443,w^688,w^2367,w^2223,w^294,w^788,w^1855,w^1722,w^1689,w^1381,w^1736,w^2144,w^1608,w^1982,w^562,w^178,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1905,w^1017,w^851,w^1562,w^1015,w^764,w^1032,w^537,w^331,w^363,w^1829,w^2348,w^948,w^730,w^51,w^2259,w^242,w^742,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^971,w^1795,w^2372,w^2020,w^637,w^2013,w^307,w^2150,w^2272,w^2374,w^524,w^2261,w^2351,w^1283,w^598,w^626,w^13,w^241,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^940,w^1337,w^1681,w^2269,w^34,w^1866,w^1904,w^2157,w^1635,4,w^481,w^1666,w^1070,w^887,w^348,w^2105,w^1942,w^199,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1751,w^227,w^347,w^1014,w^1687,w^737,w^1617,w^1306,w^1679,w^1714,w^2092,w^1116,w^729,w^219,w^2331,w^1728,w^1897,w^1291,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1805,w^505,w^1029,w^560,w^761,w^634,w^308,w^68,w^80,w^1931,w^83,w^1329,w^206,w^716,w^329,w^1432,w^1783,w^122,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2204,w^1481,w^2134,w^771,w^1535,w^399,w^1312,w^1899,w^1009,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2145,w^99,w^2179,w^362,w^805,w^1099,w^1238,w^470,w^379,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1629,w^493,w^2169,w^1398,w^478,w^640,w^2,w^619,w^1681,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1615,w^851,w^1467,w^1175,w^184,w^746,w^1918,w^2073,w^1995,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1362,w^924,w^2095,w^1150,w^1620,w^1356,w^1069,w^2184,w^538,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1428,w^1970,w^2050,w^2220,w^1607,w^263,w^1685,w^658,w^924,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^710,w^1555,w^1107,w^112,w^783,w^927,w^6,w^212,w^2095,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^378,w^1161,w^469,w^1064,w^1856,w^1992,w^1118,w^1138,w^1522,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2145,w^1833,w^899,w^2138,w^1735,w^1436,w^168,w^2313,w^1819,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^987,w^821,w^2252,w^852,w^2170,w^99,w^291,w^2258,w^358,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1979,w^1555,w^1028,w^580,w^13,w^237,w^643,w^2150,w^928,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1126,w^1676,w^389,w^2399,w^467,w^502,w^1874,w^637,w^2209,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^460,w^713,w^769,w^781,w^1666,w^234,w^2096,w^93,w^915,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,w^1969,w^34,w^2030,w^263,w^252,w^2345,w^1558,w^151,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1799,w^1523,w^203,w^1686,w^1063,w^113,w^33,w^1594,w^671,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2386,w^1708,w^1884,w^2121,w^1131,w^1419,w^672,w^1753,w^859,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2045,w^745,w^21,w^1040,w^1289,w^2266,w^692,w^932,w^1520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1019,w^1667,w^321,w^494,w^1484,w^1721,w^568,w^967,w^1178,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,6,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,5,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,5,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,1,6,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,5,0,0,1,0]];

b1:=GL(133,F)![[0,1,1,2,4,2,6,0,3,5,6,1,5,3,0,3,2,1,2,2,0,6,2,1,4,4,3,4,5,3,4,4,0,6,0,4,4,0,2,4,1,2,5,4,2,0,4,5,4,1,5,4,5,6,4,6,2,4,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,2,6,2,6,2,6,3,3,5,0,0,5,3,3,3,3,0,2,2,3,6,3,2,4,0,2,4,1,0,4,4,5,6,4,6,4,2,6,4,3,6,5,6,1,0,2,1,4,6,4,4,4,6,4,1,1,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,3,2,4,6,1,2,2,2,0,3,5,2,0,1,2,3,6,6,0,4,2,3,2,0,2,4,3,2,5,5,0,1,5,5,3,6,6,6,2,6,0,4,6,4,6,1,2,4,1,3,5,4,1,3,6,5,6,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,4,6,6,1,1,0,5,5,1,3,1,5,1,3,3,1,1,4,3,3,5,3,1,6,4,3,4,4,3,6,0,2,4,0,5,5,3,5,3,3,4,5,4,1,0,3,5,2,0,5,2,1,0,6,5,5,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,5,3,3,6,2,1,0,3,3,1,4,2,5,4,3,3,2,2,4,6,3,5,4,2,6,0,2,4,0,6,6,2,1,4,5,1,5,1,5,3,0,3,5,5,1,0,1,1,2,5,0,2,1,1,6,3,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,4,1,6,3,1,2,1,3,5,3,5,5,2,2,6,3,5,4,2,3,5,3,2,0,2,6,0,2,4,6,6,1,1,1,2,3,1,6,0,5,3,1,3,3,3,1,1,1,1,0,3,0,3,2,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,2,6,6,4,6,0,1,0,3,6,4,0,0,2,1,1,2,2,3,3,0,5,2,5,4,6,6,4,4,4,5,3,4,5,5,4,3,6,1,2,3,4,3,3,3,4,0,1,6,3,5,4,4,0,2,6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,2,5,6,3,3,6,1,4,0,2,0,4,0,3,2,2,2,2,5,1,3,5,5,2,2,5,6,3,1,4,2,1,3,2,2,5,0,6,6,3,2,3,0,5,3,0,4,0,0,5,3,2,6,4,2,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,1,2,5,2,3,3,0,6,4,2,0,0,4,6,3,4,1,2,0,1,1,1,6,5,4,2,5,2,6,1,6,6,1,5,0,2,5,2,6,2,0,2,3,0,5,3,0,4,0,6,5,5,6,6,6,4,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,6,3,4,3,4,3,4,3,6,6,6,2,6,0,2,0,2,6,3,0,1,1,2,0,3,4,0,1,0,2,1,0,6,3,2,3,3,5,5,1,5,1,2,1,1,2,3,4,1,4,2,1,5,3,6,1,5,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,2,5,4,0,2,3,0,4,6,5,0,2,6,6,2,2,0,6,3,6,1,3,5,0,0,0,0,1,0,2,1,6,6,5,1,3,1,1,5,6,3,1,3,2,1,5,5,4,5,1,2,6,3,3,0,3,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,2,4,0,5,4,0,2,3,1,4,4,4,0,1,6,6,4,2,0,2,2,6,4,0,5,0,3,0,1,3,0,3,1,6,4,3,1,4,4,1,4,2,3,4,1,2,6,1,5,2,4,1,1,0,3,3,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,2,0,5,2,0,5,5,1,5,1,3,3,3,0,0,0,6,3,3,1,2,5,3,5,3,4,1,1,2,6,2,3,6,4,3,0,4,0,6,0,1,2,5,1,4,4,0,1,5,3,5,1,2,0,3,2,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,4,6,0,0,1,0,3,3,1,6,2,3,6,0,0,0,2,6,6,1,1,0,2,3,1,3,4,2,6,2,1,5,3,3,5,3,4,0,0,6,1,1,0,5,1,1,1,0,6,3,3,6,2,2,3,1,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,6,4,0,6,0,2,1,3,4,3,0,4,2,2,0,0,0,4,2,5,0,1,1,3,2,4,6,3,6,3,6,3,2,5,6,5,5,0,4,0,6,0,1,1,3,5,2,4,1,6,4,3,2,2,2,5,4,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,5,1,5,6,2,4,0,6,2,2,5,5,6,5,6,2,3,3,1,3,0,4,4,6,2,5,1,4,0,4,5,3,0,2,2,1,3,6,6,3,4,4,6,4,6,4,4,1,2,5,0,5,0,6,2,4,6,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,6,6,5,1,4,4,6,1,2,0,1,5,4,2,6,5,2,3,4,5,0,1,1,6,0,0,1,4,2,4,1,6,0,4,4,1,2,5,6,0,5,4,3,5,6,1,1,1,0,0,0,5,5,6,6,1,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,3,5,3,6,6,4,4,3,0,1,2,5,1,2,1,2,4,5,2,0,3,5,1,0,1,6,5,0,5,3,2,5,5,6,4,6,4,3,0,5,6,2,5,0,3,5,0,0,1,1,1,0,5,4,5,5,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,1,1,5,1,1,0,6,4,2,3,2,2,1,1,3,6,5,2,2,1,2,3,6,2,5,5,4,1,5,0,1,1,5,4,6,0,3,4,1,6,0,0,3,4,4,4,3,6,2,2,1,3,2,3,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,1,3,1,6,4,1,6,2,4,5,3,2,3,4,1,2,6,5,4,2,1,5,1,6,0,3,5,5,3,5,1,5,1,2,2,6,3,4,4,0,2,0,3,5,4,1,6,3,1,2,2,4,6,2,5,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,3,0,4,3,0,4,4,0,1,2,2,2,3,5,6,4,3,5,6,2,1,2,6,0,1,6,1,3,3,3,3,6,6,5,3,2,2,2,0,4,4,2,2,3,3,5,5,3,6,4,5,2,6,1,6,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,5,2,4,4,3,5,1,5,2,0,1,2,3,5,3,2,2,5,1,1,3,6,2,3,5,0,3,6,6,0,2,0,4,4,0,2,3,3,3,3,3,1,0,6,1,4,0,1,0,2,5,2,6,3,4,1,4,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,5,0,2,4,0,1,5,6,3,2,1,1,2,1,6,3,4,3,5,2,6,3,1,0,3,5,4,3,5,0,0,2,0,4,4,2,2,6,2,3,6,4,1,6,0,1,4,6,1,2,4,5,1,3,3,5,3,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,5,0,2,4,4,1,4,3,3,3,3,1,3,5,6,0,6,3,0,3,6,4,1,0,1,1,4,1,6,0,2,5,0,1,4,2,1,4,2,2,4,4,0,5,0,5,6,6,3,3,4,6,1,3,1,5,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,5,1,1,2,4,3,0,3,2,0,3,5,2,4,6,5,5,2,3,6,6,5,3,1,6,0,0,0,2,6,1,3,5,6,1,5,0,1,6,5,2,2,5,6,5,4,3,4,6,4,1,3,4,1,3,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,1,5,6,1,3,0,4,3,0,3,2,6,3,0,1,4,4,2,5,5,1,6,4,4,3,0,0,0,0,3,2,0,4,3,4,0,1,5,1,1,4,1,2,0,5,6,2,4,3,3,2,4,4,2,4,4,4,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,1,6,2,6,4,2,0,0,6,0,5,0,6,3,5,1,1,1,2,3,5,1,3,0,4,3,0,0,0,0,3,2,5,4,0,1,0,6,5,1,5,0,1,2,6,5,1,2,4,6,5,2,1,5,2,1,1,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,4,1,3,2,6,6,5,3,5,6,6,1,6,2,3,2,6,0,3,5,4,4,6,2,5,3,0,2,0,1,4,5,3,6,4,5,1,0,0,3,6,2,0,6,0,0,4,2,3,2,6,4,6,6,5,1,5,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,4,5,4,3,1,2,6,1,4,5,5,6,1,1,4,3,1,1,0,1,4,4,3,2,2,1,0,0,2,1,1,2,5,3,3,0,5,1,4,0,2,4,2,6,5,0,4,6,2,5,4,6,3,3,6,6,3,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,3,2,3,4,4,3,2,0,1,4,3,3,6,2,3,4,4,3,1,1,2,4,0,3,2,3,6,0,2,6,1,3,2,5,6,3,0,6,6,4,2,4,4,1,5,5,4,1,6,0,2,4,2,4,3,5,1,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,1,6,5,6,5,3,1,0,6,3,3,1,2,4,2,5,2,0,6,0,2,3,2,3,5,1,3,3,1,1,3,3,5,3,0,4,4,2,2,5,3,4,3,2,1,6,1,4,3,2,4,2,3,1,5,3,5,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,2,0,1,5,4,0,3,1,2,6,6,5,1,6,6,2,0,0,0,6,6,2,5,3,3,6,3,3,4,2,1,6,0,5,3,6,4,6,2,2,1,6,4,5,3,1,0,6,4,5,2,4,5,2,1,1,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,2,5,1,2,3,0,4,4,2,5,4,5,0,0,6,2,4,0,6,1,6,0,4,3,2,5,3,0,4,2,0,2,0,1,4,6,3,3,2,3,1,6,2,0,3,1,1,6,2,1,2,2,3,2,2,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,5,0,3,6,2,6,0,3,0,5,3,4,1,0,4,0,3,4,6,1,0,5,0,6,5,4,3,1,4,5,1,5,3,3,2,5,6,1,6,1,6,2,3,4,3,5,2,4,1,1,4,3,0,4,4,5,4,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,5,6,3,1,2,6,3,2,0,1,0,4,1,2,4,3,3,4,0,0,0,5,5,6,2,5,3,5,1,5,6,6,3,5,3,5,0,4,6,0,5,2,0,6,3,0,3,4,2,0,4,3,1,4,2,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,3,3,6,4,2,2,2,3,2,1,3,0,5,2,2,0,0,3,4,1,0,5,6,5,1,1,5,1,4,1,4,1,6,1,0,3,5,0,4,6,0,5,2,0,6,3,6,3,6,2,0,0,6,1,6,0,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,6,2,3,4,2,6,1,1,2,2,1,0,3,0,6,4,0,4,5,0,2,0,1,6,1,3,3,0,2,2,3,4,3,4,6,0,0,6,3,4,3,3,4,3,6,3,5,6,0,5,6,1,4,4,6,3,6,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,1,1,6,3,6,3,6,2,3,2,3,0,0,3,0,6,4,0,4,5,3,2,1,2,6,4,6,3,2,5,2,0,4,3,3,4,0,6,2,3,0,2,3,0,1,6,1,1,6,5,5,6,5,2,4,2,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,2,4,6,2,6,3,1,2,3,5,2,0,3,5,0,3,1,0,2,3,3,3,5,2,3,6,6,5,0,5,2,2,4,6,4,4,6,0,2,3,0,2,3,3,1,0,1,1,4,1,5,4,6,2,6,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,6,5,1,1,6,4,4,4,4,1,6,4,2,6,4,4,1,1,1,1,5,3,1,1,5,5,6,4,1,0,1,1,5,6,0,6,3,1,2,5,3,0,2,1,4,3,0,4,1,1,6,0,5,6,5,5,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,5,3,5,2,5,6,1,3,4,5,6,6,6,5,6,1,3,1,2,2,1,1,1,1,6,5,5,3,3,1,1,4,1,4,2,0,2,1,1,0,6,3,2,2,1,0,3,0,5,0,1,6,1,5,4,5,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,4,5,6,3,0,3,5,0,1,3,2,4,6,5,3,5,0,6,3,3,3,2,2,4,1,0,2,5,1,3,3,2,5,4,5,6,2,2,0,1,1,6,6,5,0,2,1,1,3,5,4,0,0,5,1,2,4,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,4,4,6,6,4,3,3,3,3,3,5,1,3,1,1,3,3,6,4,6,3,4,0,3,3,2,4,6,3,4,4,2,4,0,3,5,1,5,2,3,1,0,6,3,4,2,0,0,0,5,5,2,4,1,2,1,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,2,6,4,4,5,2,4,6,2,3,6,2,5,4,2,1,4,5,3,3,5,6,0,2,0,6,4,2,3,5,3,1,0,2,4,3,3,6,2,5,5,4,1,6,6,3,6,0,0,0,6,5,0,6,4,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,5,1,1,4,2,4,2,3,4,2,2,5,2,2,5,2,5,2,5,6,0,5,6,4,2,6,2,4,5,3,5,4,5,0,6,4,3,2,1,2,3,4,4,0,4,6,2,0,0,0,0,6,5,2,6,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,4,4,1,0,5,5,5,3,6,6,4,6,3,0,3,4,0,6,4,4,6,6,3,1,3,2,2,6,3,3,1,4,0,2,4,2,6,0,2,6,6,6,0,0,5,3,2,0,3,5,6,6,4,1,6,4,5,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,1,1,1,1,5,2,5,1,5,6,3,0,6,3,0,3,4,5,6,1,2,6,2,6,1,5,2,2,2,5,3,5,5,0,6,0,2,6,4,2,5,0,6,0,6,5,5,1,0,1,5,6,3,5,1,3,2,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,5,2,1,1,6,3,2,6,2,5,2,2,0,2,5,0,0,3,5,0,6,2,1,1,6,6,6,2,4,1,5,1,4,5,6,4,0,1,1,4,0,0,0,6,1,6,3,3,1,1,2,5,2,2,5,4,4,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,5,0,5,4,2,4,6,6,1,0,5,2,2,4,4,6,6,5,1,4,2,6,0,2,4,2,3,5,0,1,4,6,2,3,4,2,0,4,0,1,0,6,1,6,4,5,4,4,0,6,2,2,6,2,2,2,5,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,5,6,5,6,4,4,5,1,1,5,5,2,6,4,4,5,5,5,5,0,2,6,6,2,6,0,3,5,4,1,3,5,2,0,5,2,4,0,0,1,4,6,0,5,4,2,4,4,6,4,2,1,6,2,4,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,3,4,6,4,1,4,2,1,1,6,4,5,1,1,4,2,1,5,3,4,0,1,4,6,1,1,0,1,2,4,4,0,5,2,5,5,6,3,0,1,0,4,6,6,5,6,4,4,3,3,4,3,5,6,6,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,2,6,6,4,6,6,1,5,0,4,0,4,2,6,3,1,0,6,6,1,2,4,5,1,5,3,1,5,3,6,2,3,6,0,5,5,1,6,3,1,6,4,3,0,4,4,6,0,4,1,5,3,6,6,4,5,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,3,1,5,6,3,3,6,0,5,5,4,6,0,6,3,6,4,4,0,5,5,1,6,1,5,6,1,3,6,6,3,1,0,3,6,3,5,6,3,6,4,2,6,0,5,0,1,5,6,4,2,1,1,5,6,3,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,4,2,5,2,0,3,6,5,5,2,4,6,6,5,3,3,1,4,5,4,5,0,4,1,4,4,1,2,3,6,4,4,0,2,4,3,4,5,3,3,0,2,6,3,5,1,5,5,3,3,2,2,2,5,2,0,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,4,0,1,4,2,5,5,3,2,2,0,5,2,6,1,0,0,4,4,6,0,4,5,3,0,1,5,1,6,2,6,3,4,1,3,0,3,1,4,4,2,3,4,3,3,1,2,6,3,2,2,5,5,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,4,6,1,6,2,5,1,0,2,2,4,5,1,0,1,0,4,4,3,1,0,2,3,3,1,4,5,0,2,2,2,2,4,4,3,0,4,6,4,6,2,3,0,6,3,3,6,6,5,1,2,3,0,0,1,3,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,6,4,6,0,3,2,6,6,0,4,3,4,6,0,0,1,2,4,0,6,1,2,3,3,4,0,4,5,6,2,4,5,2,1,5,3,4,4,6,3,0,2,3,2,6,6,1,6,4,2,1,5,3,0,1,6,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,2,3,2,5,6,0,0,1,1,2,0,2,4,0,0,2,0,6,0,1,2,2,0,0,4,4,5,2,3,0,0,5,6,6,5,4,1,5,1,0,6,4,1,0,3,1,4,2,1,2,0,2,4,3,2,3,1,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,5,5,4,2,4,3,0,1,0,1,2,0,2,4,0,0,2,3,6,1,0,2,2,5,0,1,2,5,5,1,0,5,1,6,4,1,4,6,4,1,6,0,4,1,5,3,5,6,2,3,5,0,6,2,3,5,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,2,3,5,4,6,3,3,1,6,0,3,5,0,6,6,0,2,3,3,0,6,0,4,3,5,1,1,2,3,1,1,5,5,1,3,4,1,3,4,4,0,3,0,5,1,5,1,2,6,5,4,5,6,1,2,1,6,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,5,0,3,0,0,4,5,3,2,1,6,2,1,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,5,0,1,0,5,4,0,6,0,3,5,3,3,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,6,0,0,0,3,4,4,5,4,5,6,3,2,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,1,1,5,0,4,3,6,1,5,5,5,5,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,0,2,1,2,3,6,6,4,3,3,6,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,4,0,1,0,3,2,3,6,4,5,0,4,5,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,5,0,0,0,1,2,0,5,1,0,1,4,4,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,5,0,4,0,2,6,4,1,4,3,5,1,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,4,0,3,0,0,4,5,4,2,3,2,6,3,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,5,5,3,1,2,1,5,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,3,2,4,5,0,6,1,2,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,3,1,0,2,5,6,0,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,4,6,2,5,3,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^150,w^200,4,w^1000,w^550,w^650,w^1450,w^750,w^300,w^1250,4,3,w^1650,w^1700,w^1000,w^1700,w^1800,w^2250,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2250,w^650,w^2300,w^250,w^1000,w^550,w^850,w^1050,w^1950,w^1500,w^1300,w^50,w^1650,w^1950,w^950,2,w^1550,w^1350,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1700,w^1650,w^700,w^850,w^1000,w^350,w^750,w^750,w^550,w^600,w^450,w^2250,w^250,w^2050,w^2100,w^1800,w^1850,w^700,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^900,w^1000,w^900,0,2,w^1100,5,w^1550,6,w^1250,w^1050,w^1550,w^1450,w^2150,w^50,w^1400,w^1750,w^2150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^250,w^700,3,w^500,6,w^1750,w^250,w^450,w^1750,w^2200,w^250,w^2350,w^50,w^1300,w^350,w^1300,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1350,w^1400,w^1400,w^1900,w^700,w^150,w^900,w^1100,w^2100,w^1400,w^50,w^550,w^200,w^550,w^150,1,w^700,w^1150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1100,3,6,w^1550,w^100,w^850,1,w^2200,w^2100,w^950,w^450,w^1550,w^750,w^2300,w^150,w^2050,w^1300,w^1150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,6,w^2350,4,w^1400,w^2100,3,1,w^1050,w^200,6,w^1500,w^150,w^2150,w^1300,w^950,w^1400,w^100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2100,w^50,w^1900,6,w^200,w^1450,w^350,w^50,w^1300,w^1550,w^1550,w^1350,w^150,w^450,w^1700,w^450,w^700,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1700,w^1150,w^1700,w^1750,w^500,w^150,5,w^350,w^1500,w^1800,4,w^1650,w^1800,w^700,0,w^850,1,w^150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^700,w^350,w^450,w^2100,w^2250,2,w^1550,w^50,w^2300,w^2200,w^900,3,w^900,w^350,w^550,w^1800,w^1500,w^250,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1500,w^2200,w^2050,w^1750,w^1450,w^200,w^300,w^1000,w^1950,w^450,w^500,w^300,w^150,1,0,w^200,w^1300,w^600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^1800,w^2150,w^1800,w^50,w^1100,w^1650,w^550,w^2350,w^100,w^950,w^1150,w^700,w^950,w^1950,w^1850,w^250,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^550,5,w^1900,w^450,w^100,w^300,w^450,w^350,w^50,6,2,w^150,w^100,w^2200,1,w^250,w^2100,w^500,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^900,w^2100,w^1050,w^600,1,1,w^2050,w^700,w^100,w^1150,w^1850,w^1550,w^550,w^1000,w^1450,3,w^1150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^350,w^1100,w^1000,w^1450,4,w^1500,5,w^1750,0,w^600,w^1650,2,w^850,w^1750,w^1500,w^200,w^2100,w^1100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2050,6,w^750,w^1950,w^350,w^1950,w^1350,w^1500,w^200,w^1050,w^1050,w^1050,w^500,w^1850,w^950,w^1050,w^100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^300,w^1650,w^550,w^1000,w^2050,w^1150,w^750,w^900,w^950,w^100,w^950,w^200,w^100,w^250,1,w^1750,w^2150,w^2300,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1050,w^1400,4,w^2200,w^1450,w^2150,w^550,w^450,w^2100,w^1550,4,3,w^1950,w^2300,w^2200,w^2300,w^600,w^1350,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1350,w^2150,w^1700,w^1750,w^2200,w^1450,w^1150,w^150,w^1650,w^900,w^1900,w^350,w^1950,w^1650,w^1850,2,w^1250,w^2250,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2300,w^1950,w^100,w^1150,w^2200,w^50,w^450,w^450,w^1450,w^1800,w^750,w^1350,w^1750,w^2350,w^300,w^600,w^950,w^100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1500,w^2200,w^1500,0,2,w^500,5,w^1250,6,w^1550,w^150,w^1250,w^550,w^650,w^350,w^200,w^250,w^650,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1750,w^100,3,w^1100,6,w^250,w^1750,w^750,w^250,w^1000,w^1750,w^2050,w^350,w^1900,w^50,w^1900,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2250,w^200,w^200,w^1300,w^100,w^1050,w^1500,w^500,w^300,w^200,w^350,w^1450,w^1400,w^1450,w^1050,1,w^100,w^850,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^500,3,6,w^1250,w^700,w^1150,1,w^1000,w^300,w^1850,w^750,w^1250,w^450,w^1700,w^1050,w^2350,w^1900,w^850,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,6,w^2050,4,w^200,w^300,3,1,w^150,w^1400,6,w^900,w^1050,w^650,w^1900,w^1850,w^200,w^700,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^300,w^350,w^1300,6,w^1400,w^550,w^50,w^350,w^1900,w^1250,w^1250,w^2250,w^1050,w^750,w^2300,w^750,w^100,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2300,w^850,w^2300,w^250,w^1100,w^1050,5,w^50,w^900,w^600,4,w^1950,w^600,w^100,0,w^1150,1,w^1050,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^100,w^50,w^750,w^300,w^1350,2,w^1250,w^350,w^1700,w^1000,w^1500,3,w^1500,w^50,w^1450,w^600,w^900,w^1750,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^900,w^1000,w^2350,w^250,w^550,w^1400,w^2100,w^2200,w^1650,w^750,w^1100,w^2100,w^1050,1,0,w^1400,w^1900,w^1800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^600,w^650,w^600,w^350,w^500,w^1950,w^1450,w^2050,w^700,w^1850,w^850,w^100,w^1850,w^1650,w^950,w^1750,w^350,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1450,5,w^1300,w^750,w^700,w^2100,w^750,w^50,w^350,6,2,w^1050,w^700,w^1000,1,w^1750,w^300,w^1100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^1500,w^300,w^150,w^1800,1,1,w^2350,w^100,w^700,w^850,w^950,w^1250,w^1450,w^2200,w^550,3,w^850,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^500,w^2200,w^550,4,w^900,5,w^250,0,w^1800,w^1950,2,w^1150,w^250,w^900,w^1400,w^300,w^500,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2350,6,w^450,w^1650,w^50,w^1650,w^2250,w^900,w^1400,w^150,w^150,w^150,w^1100,w^950,w^1850,w^150,w^700,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2100,w^1950,w^1450,w^2200,w^2350,w^850,w^450,w^1500,w^1850,w^700,w^1850,w^1400,w^700,w^1750,1,w^250,w^650,w^1700,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1050,w^1400,4,w^2200,w^1450,w^2150,w^550,w^450,w^2100,w^1550,4,3,w^1950,w^2300,w^2200,w^2300,w^600,w^1350],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1350,w^2150,w^1700,w^1750,w^2200,w^1450,w^1150,w^150,w^1650,w^900,w^1900,w^350,w^1950,w^1650,w^1850,2,w^1250,w^2250],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2300,w^1950,w^100,w^1150,w^2200,w^50,w^450,w^450,w^1450,w^1800,w^750,w^1350,w^1750,w^2350,w^300,w^600,w^950,w^100],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1500,w^2200,w^1500,0,2,w^500,5,w^1250,6,w^1550,w^150,w^1250,w^550,w^650,w^350,w^200,w^250,w^650],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1750,w^100,3,w^1100,6,w^250,w^1750,w^750,w^250,w^1000,w^1750,w^2050,w^350,w^1900,w^50,w^1900,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2250,w^200,w^200,w^1300,w^100,w^1050,w^1500,w^500,w^300,w^200,w^350,w^1450,w^1400,w^1450,w^1050,1,w^100,w^850],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^500,3,6,w^1250,w^700,w^1150,1,w^1000,w^300,w^1850,w^750,w^1250,w^450,w^1700,w^1050,w^2350,w^1900,w^850],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,6,w^2050,4,w^200,w^300,3,1,w^150,w^1400,6,w^900,w^1050,w^650,w^1900,w^1850,w^200,w^700],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^300,w^350,w^1300,6,w^1400,w^550,w^50,w^350,w^1900,w^1250,w^1250,w^2250,w^1050,w^750,w^2300,w^750,w^100,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2300,w^850,w^2300,w^250,w^1100,w^1050,5,w^50,w^900,w^600,4,w^1950,w^600,w^100,0,w^1150,1,w^1050],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^100,w^50,w^750,w^300,w^1350,2,w^1250,w^350,w^1700,w^1000,w^1500,3,w^1500,w^50,w^1450,w^600,w^900,w^1750],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^900,w^1000,w^2350,w^250,w^550,w^1400,w^2100,w^2200,w^1650,w^750,w^1100,w^2100,w^1050,1,0,w^1400,w^1900,w^1800],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^600,w^650,w^600,w^350,w^500,w^1950,w^1450,w^2050,w^700,w^1850,w^850,w^100,w^1850,w^1650,w^950,w^1750,w^350],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1450,5,w^1300,w^750,w^700,w^2100,w^750,w^50,w^350,6,2,w^1050,w^700,w^1000,1,w^1750,w^300,w^1100],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^1500,w^300,w^150,w^1800,1,1,w^2350,w^100,w^700,w^850,w^950,w^1250,w^1450,w^2200,w^550,3,w^850],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^500,w^2200,w^550,4,w^900,5,w^250,0,w^1800,w^1950,2,w^1150,w^250,w^900,w^1400,w^300,w^500],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2350,6,w^450,w^1650,w^50,w^1650,w^2250,w^900,w^1400,w^150,w^150,w^150,w^1100,w^950,w^1850,w^150,w^700,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2100,w^1950,w^1450,w^2200,w^2350,w^850,w^450,w^1500,w^1850,w^700,w^1850,w^1400,w^700,w^1750,1,w^250,w^650,w^1700]];

b2:=GL(133,F)![[0,4,0,1,2,6,1,4,1,1,0,3,3,1,3,5,4,6,3,4,1,0,4,5,5,3,2,4,5,4,3,5,5,2,0,1,2,2,4,1,6,0,4,5,3,3,5,3,1,4,3,2,2,2,6,1,4,5,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4,4,1,1,3,1,5,2,1,3,2,3,4,4,5,3,3,3,5,1,0,2,6,5,5,5,4,2,1,3,3,3,2,1,5,2,6,0,1,6,2,4,1,2,3,1,2,1,0,6,2,4,5,6,5,6,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,4,3,4,2,1,3,6,2,2,4,5,2,0,2,4,1,1,3,1,6,1,2,1,6,3,6,5,6,2,1,6,3,3,3,4,5,1,4,0,0,3,2,5,3,2,4,0,2,1,5,6,6,1,5,4,5,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,1,2,4,3,1,2,0,0,6,1,1,5,4,3,0,5,3,2,2,5,6,4,2,4,5,4,5,2,1,2,3,3,4,2,5,2,3,3,4,0,1,6,5,4,3,5,4,0,5,3,6,0,5,1,1,4,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,2,1,2,2,0,0,1,2,3,0,0,5,1,2,1,3,5,6,3,4,5,5,3,1,2,2,6,4,0,2,1,5,6,3,6,2,5,5,0,3,4,1,1,4,1,4,1,1,4,5,0,3,6,3,5,2,3,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,3,3,0,2,2,6,0,3,0,3,0,6,5,3,1,1,1,5,6,0,2,5,1,6,1,4,0,6,4,1,2,6,4,6,2,1,2,3,5,0,0,5,1,5,3,1,5,1,1,2,4,0,2,6,3,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,5,4,0,4,4,4,0,1,1,5,6,6,3,3,2,0,0,2,4,2,1,2,5,0,6,6,4,5,5,0,5,0,0,3,3,3,5,5,3,1,2,3,6,4,3,3,2,1,6,1,6,0,3,0,1,6,4,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,3,2,5,0,1,3,4,1,4,1,4,2,6,6,0,2,0,6,2,6,1,1,0,4,0,5,1,4,3,0,0,5,2,0,6,1,3,3,6,3,3,5,3,3,6,3,5,3,1,0,2,6,3,4,0,0,3,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,5,5,3,5,1,3,3,5,5,4,5,4,2,5,0,0,2,4,6,1,0,1,1,1,4,5,2,1,0,1,0,5,4,2,6,2,1,6,2,6,6,2,5,6,1,6,1,0,3,1,2,2,2,0,4,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,3,4,4,2,2,5,1,3,1,6,3,1,2,6,3,0,4,4,6,6,5,0,5,0,4,3,0,6,3,0,5,2,5,0,2,2,2,0,2,1,1,2,4,0,6,3,5,5,3,1,4,0,2,4,2,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,3,6,4,6,3,2,6,4,3,0,6,3,3,0,6,3,4,4,3,0,6,5,5,5,4,4,3,6,1,3,5,0,2,5,6,2,4,3,0,3,5,1,6,2,0,2,2,5,1,0,1,4,6,2,6,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,5,4,6,3,4,3,1,0,4,3,2,6,6,2,0,2,2,4,0,1,0,4,5,5,2,4,4,2,1,1,1,1,0,0,5,6,6,2,3,3,4,5,0,6,2,2,3,2,6,5,0,5,4,6,1,5,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,1,4,2,6,3,2,5,4,0,3,0,4,4,2,2,1,5,3,1,6,0,1,1,6,2,2,5,2,3,5,2,6,3,1,4,6,4,1,5,6,4,6,4,5,3,0,1,1,6,3,6,0,5,0,0,1,5,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,6,5,2,2,2,5,2,2,0,0,3,6,4,6,1,2,6,4,3,0,3,0,2,6,6,4,2,5,5,4,5,1,5,3,5,3,6,5,5,5,3,1,6,2,3,3,1,2,1,2,1,6,5,3,0,1,1,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,5,4,6,2,4,6,5,4,2,0,3,4,6,3,4,1,1,0,4,3,6,3,2,5,6,3,1,2,3,3,4,6,1,5,1,1,3,4,2,5,1,6,1,1,3,3,4,6,2,3,1,1,4,3,3,1,5,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,1,6,5,4,4,6,5,4,6,6,4,6,5,3,6,5,0,3,0,0,2,2,6,6,2,4,3,4,4,1,4,3,4,0,4,6,0,5,6,4,0,1,3,2,0,6,3,5,3,1,5,2,1,0,3,4,1,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,2,0,5,5,1,5,6,2,5,6,3,2,6,1,0,6,5,0,3,0,4,2,1,5,6,6,5,3,1,2,1,0,5,4,4,1,6,5,0,6,4,6,1,5,2,0,2,3,5,4,3,5,3,5,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,2,3,5,6,6,5,1,2,5,2,3,2,0,1,0,4,0,0,3,3,4,3,4,5,5,3,5,4,0,2,1,5,5,1,1,1,4,5,0,3,1,6,6,6,2,2,5,3,2,2,3,1,0,5,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,3,4,4,4,0,3,3,5,3,1,1,0,5,2,5,1,4,2,1,6,2,2,1,2,5,4,2,4,1,4,0,5,2,1,5,1,1,0,0,5,5,2,2,1,1,1,0,3,1,6,4,0,5,3,3,1,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,4,0,0,4,4,1,3,1,3,3,2,6,0,0,5,5,5,4,2,0,3,2,3,5,2,2,3,2,5,1,4,5,1,2,6,0,1,1,1,0,3,3,2,3,0,1,1,4,3,0,1,4,5,3,3,4,6,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,4,5,0,1,3,1,4,6,3,5,0,6,0,1,5,3,0,4,2,2,3,5,6,5,4,1,3,0,1,1,2,4,1,1,3,0,2,2,1,3,2,3,5,3,0,2,0,4,3,1,1,2,5,3,0,1,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,3,2,5,2,6,1,5,1,6,1,4,0,2,5,1,2,4,3,1,0,5,2,0,2,2,6,3,4,1,1,2,2,0,4,0,1,4,3,1,5,5,0,4,2,2,2,2,4,6,3,1,3,3,3,3,4,4,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,3,5,4,5,1,3,1,6,5,6,5,1,0,0,5,1,6,0,3,1,0,5,2,4,2,1,3,3,5,6,1,4,0,0,4,2,1,0,1,1,3,6,0,6,6,2,4,2,4,2,2,1,6,5,3,0,4,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,6,1,3,4,6,4,3,0,1,5,4,0,1,0,4,5,0,3,0,4,6,0,0,3,4,3,1,3,1,5,6,5,5,0,4,0,2,1,2,1,4,4,6,6,5,6,6,6,2,6,4,2,0,0,5,3,4,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,1,1,6,1,0,5,5,3,4,6,6,6,1,5,4,6,2,2,0,0,3,0,4,1,5,6,5,5,0,1,4,3,6,6,1,0,0,6,0,6,5,2,6,6,4,4,5,6,5,2,2,4,0,5,5,6,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,6,3,1,0,1,0,3,4,3,3,3,6,0,4,5,3,0,2,2,0,0,3,1,4,6,1,6,3,5,0,5,4,3,5,0,1,0,4,6,6,4,5,1,5,6,1,1,5,4,5,2,6,1,0,3,1,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,3,6,0,3,1,2,1,3,2,4,6,0,3,6,2,4,1,6,0,4,2,0,3,4,1,3,2,1,2,1,5,5,1,4,1,0,0,1,4,4,5,3,4,6,3,5,0,5,1,2,4,5,1,2,1,3,4,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,1,6,5,6,0,0,1,1,2,6,6,6,1,3,6,2,0,2,0,0,0,6,4,0,2,2,0,5,5,0,6,6,1,0,0,4,2,2,6,6,1,0,1,1,1,0,3,1,2,6,0,2,6,4,4,2,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,2,3,4,6,4,3,0,1,4,1,1,3,6,0,6,3,1,0,0,2,4,0,6,6,4,2,1,2,5,4,5,6,0,6,1,6,0,6,4,2,5,3,1,1,0,1,1,6,3,3,6,6,2,5,6,1,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,3,5,5,4,3,3,3,1,3,4,2,0,3,6,3,6,4,6,0,2,4,4,6,6,6,6,1,1,0,4,4,4,3,0,0,4,6,6,1,4,0,3,3,2,3,0,2,2,6,6,6,6,1,3,5,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,6,2,2,2,3,6,4,1,3,5,0,1,4,1,0,5,4,5,2,2,6,6,0,4,0,6,6,1,2,2,1,2,6,4,4,5,4,1,1,6,2,3,1,2,4,5,1,3,5,3,3,6,1,5,5,2,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,4,1,2,2,5,3,6,5,0,3,5,3,1,5,5,0,2,6,5,4,0,6,6,4,4,6,6,6,3,6,2,3,5,6,1,3,5,5,6,1,1,6,3,3,3,4,6,2,3,1,3,3,0,6,5,0,6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,5,1,2,0,1,3,4,1,0,1,1,3,6,6,5,2,5,6,2,4,0,5,4,4,3,2,6,2,2,6,5,3,5,0,1,3,3,3,6,2,2,6,6,4,3,3,3,2,4,0,3,3,0,6,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,1,6,3,2,0,1,1,0,5,0,1,3,2,3,2,3,2,1,1,2,6,6,3,5,3,2,4,1,2,0,1,3,0,6,0,5,5,5,3,3,4,6,5,4,1,2,6,6,4,2,6,0,2,5,5,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,4,0,0,3,2,0,1,1,3,5,1,2,3,5,6,2,5,6,1,3,2,6,2,6,5,5,6,4,3,2,0,4,0,0,6,1,5,3,5,3,0,5,6,2,4,1,1,6,6,6,6,6,2,6,5,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,4,6,0,5,3,0,2,3,3,6,1,2,1,1,6,0,2,6,4,6,2,1,1,6,3,2,6,0,5,2,4,4,0,6,2,1,1,0,5,3,6,5,1,3,4,2,4,6,5,6,6,1,0,6,5,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,5,6,6,3,0,6,4,6,2,3,6,3,0,4,3,0,2,4,2,4,4,4,6,4,1,5,5,2,3,5,1,3,4,6,1,5,0,3,3,0,5,2,0,4,5,3,2,3,5,0,3,3,1,3,1,1,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,5,4,0,6,3,4,6,3,4,2,2,5,3,4,6,3,2,5,4,6,4,4,3,1,4,6,2,5,5,2,5,4,3,4,0,2,5,3,1,3,5,5,2,4,6,5,5,0,3,5,3,3,4,3,3,2,0,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,4,2,2,0,2,2,4,2,6,4,4,5,5,0,6,6,5,4,5,3,2,4,0,4,1,3,1,2,3,5,2,2,0,3,4,2,2,1,1,1,1,5,5,6,1,6,3,1,0,1,5,3,0,6,3,5,5,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,3,3,0,0,0,6,3,5,5,5,3,2,4,5,2,0,5,3,6,2,4,5,0,2,2,3,3,2,2,1,5,1,3,2,0,0,0,5,3,1,2,6,0,6,2,5,4,2,5,5,5,3,3,6,0,0,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,5,0,3,0,2,0,2,1,5,3,5,3,6,0,5,2,4,5,2,1,2,2,6,0,4,6,3,5,1,2,6,6,1,5,0,0,0,3,5,4,0,2,6,1,6,0,1,4,0,2,5,1,0,3,6,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,2,0,0,0,3,6,2,2,2,1,1,4,5,2,6,0,0,6,4,0,6,1,4,5,6,4,1,6,1,4,1,1,1,6,6,0,0,0,5,3,2,4,0,1,0,1,6,0,1,4,3,2,6,4,0,2,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,2,1,3,5,6,3,0,3,5,3,2,0,1,1,2,0,4,1,3,3,1,0,0,3,4,6,0,5,6,0,4,5,5,5,2,1,0,0,0,1,0,0,6,3,5,2,2,2,4,2,5,0,3,1,5,3,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,0,1,1,1,0,6,3,2,3,1,3,2,1,0,1,2,2,4,4,0,3,1,5,0,0,1,6,5,5,6,4,1,5,3,0,2,1,3,0,1,4,0,6,6,3,0,5,2,6,0,2,5,1,3,6,5,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,0,3,1,2,2,0,2,3,2,4,3,3,3,6,0,3,5,2,1,3,0,4,0,5,0,1,1,4,5,5,3,2,1,1,3,0,3,3,3,1,4,4,6,0,6,3,4,5,1,1,0,0,4,1,2,4,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,3,6,3,5,5,3,3,5,1,1,3,0,3,4,1,2,2,3,6,6,2,1,1,4,0,1,6,5,0,2,0,2,6,6,4,1,1,2,6,1,0,0,6,2,6,1,4,2,2,1,4,4,4,0,3,0,6,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,3,2,1,3,3,1,3,1,2,1,4,5,0,0,6,1,4,4,3,5,3,2,2,3,4,1,0,6,5,6,2,2,5,6,3,6,1,3,0,6,1,6,0,1,5,6,5,3,2,3,5,4,1,0,0,3,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,4,5,2,1,6,3,1,4,5,2,5,0,5,0,5,6,5,1,4,1,6,3,4,3,3,5,1,0,4,6,6,4,2,5,2,2,6,4,3,0,0,3,6,1,1,5,4,2,3,5,3,5,5,2,0,3,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,1,5,6,3,2,6,0,3,3,6,1,3,0,6,3,3,0,1,1,4,2,2,1,4,6,1,6,1,3,6,5,2,1,3,0,6,0,2,3,4,0,1,0,2,6,6,4,0,3,5,1,3,6,6,0,4,6,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,1,6,6,6,5,2,6,3,3,3,0,4,3,6,0,3,3,5,1,5,3,2,3,3,4,0,2,6,4,6,6,0,0,1,3,6,6,2,0,3,4,6,1,2,5,6,3,1,0,1,4,1,2,5,6,4,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,1,0,1,6,4,2,2,2,0,3,3,4,4,2,2,0,6,1,5,6,2,3,5,0,3,4,5,2,3,0,6,6,2,0,4,6,6,1,5,0,0,6,6,3,2,5,2,3,1,1,6,4,3,5,5,3,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,0,0,3,1,5,2,1,1,0,2,3,0,5,6,6,6,1,2,5,3,0,6,6,0,4,4,0,3,6,1,3,5,6,5,5,2,2,4,3,0,5,0,4,5,4,4,5,1,6,5,4,5,0,0,0,1,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,6,3,0,4,3,5,3,6,1,2,1,3,5,4,6,5,1,1,0,4,3,6,5,6,4,2,4,3,2,6,4,1,5,4,6,5,4,0,4,3,5,5,4,5,5,1,4,5,0,1,5,2,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,5,5,3,4,2,3,1,6,6,3,1,1,1,1,4,4,0,1,1,4,4,2,5,5,3,2,2,0,5,2,3,5,1,2,5,6,2,2,0,0,5,5,2,3,5,6,0,4,5,6,1,0,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,2,5,0,5,3,6,4,2,0,1,3,6,2,5,3,6,6,2,0,4,6,5,2,5,3,4,5,4,5,4,3,3,3,6,3,6,6,2,5,5,2,1,4,5,6,6,0,2,6,1,0,6,2,3,0,4,5,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,4,0,2,0,1,6,6,6,2,0,4,1,6,0,4,3,5,5,2,4,6,6,0,5,5,0,1,5,2,2,4,6,2,3,2,6,6,1,6,5,0,1,1,2,0,6,6,3,2,0,6,0,1,5,3,4,5,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,4,3,2,1,4,6,5,5,2,4,0,1,6,1,4,1,5,5,6,0,6,6,0,5,5,6,1,0,4,2,3,6,2,5,3,6,0,0,6,5,6,1,3,4,0,5,0,3,2,3,6,1,5,5,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,2,6,1,1,4,2,0,1,6,4,2,6,6,4,5,4,4,1,3,1,3,5,3,0,6,1,6,3,4,4,6,4,5,0,6,5,2,4,6,4,6,0,0,3,0,3,3,3,5,4,6,5,3,2,0,1,4,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,5,1,5,1,5,3,2,1,6,6,6,5,6,3,5,5,1,3,1,4,2,3,1,3,0,0,5,6,0,5,4,3,4,5,6,5,5,6,4,6,3,2,0,3,2,0,6,5,3,2,2,6,1,3,2,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,4,6,1,5,6,3,3,3,4,6,5,2,5,2,3,5,6,5,3,5,3,2,4,0,3,0,0,5,6,2,5,0,4,4,4,4,5,4,2,4,2,2,2,3,4,2,6,6,5,5,3,2,0,3,3,3,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,1,0,0,5,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,6,2,6,6,6,3,6,0,6,0,2,3,0,0,3,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0,5,0,0,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,1,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,6,1,0,6,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,5,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,4,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,0,3,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,2,5,1,4,6,0,5,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,6,2,2,0,3,3,3,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1150,w^550,w^1800,w^600,w^750,2,w^1000,w^1500,w^2150,6,w^2150,4,w^1900,w^300,w^600,w^150,w^350,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1100,5,w^900,w^1850,w^1100,w^2250,w^1900,w^2050,w^1100,5,w^350,w^2300,w^500,w^1400,0,w^1650,w^1150,w^2150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,6,w^200,w^1750,w^2150,2,w^50,w^2100,w^1900,w^450,w^850,w^1800,w^1450,w^900,w^2050,w^1100,w^1100,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^450,w^250,w^1150,w^250,w^900,w^1700,w^1050,0,w^1550,6,w^850,w^1500,2,w^300,w^1850,w^2200,w^1650,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1650,w^1850,w^2200,w^2300,w^550,w^2200,w^750,5,w^950,w^450,6,5,w^1650,w^500,w^1450,6,4,w^2250,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1350,w^550,w^2350,w^2350,w^450,w^2050,w^2300,w^1800,w^2300,w^300,w^150,w^900,w^200,w^600,w^300,w^1700,6,w^450,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1550,w^1000,w^1150,w^1500,w^1850,w^1550,w^250,2,w^850,w^500,w^350,4,w^2150,w^950,w^1150,w^600,w^2350,w^600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^600,w^1650,w^1900,w^1350,w^50,w^1500,w^750,w^1350,w^850,w^1100,w^1650,1,w^1300,w^850,w^1450,w^50,w^1100,w^1550,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2300,w^300,w^600,4,w^1100,w^100,6,w^1000,w^2050,2,w^2200,1,w^500,w^850,w^2350,w^1900,w^750,w^950,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^150,w^150,w^700,w^700,1,w^1800,w^2050,w^1500,w^1050,w^100,w^200,w^2300,w^2150,w^1950,w^300,w^1700,w^1750,w^2200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,w^50,w^2150,w^1100,w^300,w^50,w^1150,w^1400,1,w^1500,1,w^2300,w^650,w^1400,w^1750,w^750,3,w^1050,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1750,3,w^1950,w^450,w^1250,w^1650,w^750,w^1150,w^650,w^50,w^200,w^900,w^350,w^1100,w^50,w^1150,2,w^750,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^650,w^1000,w^1650,w^2150,w^50,w^1800,w^450,w^1650,w^1350,w^1750,w^1150,w^2350,1,2,w^2250,w^1500,w^1250,w^1000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1100,w^1150,w^2250,w^2200,w^2300,w^1800,w^1400,w^350,w^950,w^1250,w^1250,w^1950,w^350,w^1700,w^2350,w^2350,w^1100,w^1100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^700,3,w^650,3,w^1300,w^300,w^1100,w^50,w^700,w^150,w^2150,w^300,w^450,0,w^1700,w^1500,w^1500,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1800,w^1350,w^1900,w^1000,w^1000,w^50,4,w^650,w^1400,w^1550,w^1500,w^650,w^1350,w^150,w^1900,w^1500,2,w^1950,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^950,w^1800,w^1350,w^350,5,w^850,w^350,w^500,w^50,6,w^350,w^750,6,w^550,w^1550,w^300,w^1550,w^1500,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^250,w^1900,1,w^1800,w^1250,w^2200,w^1700,w^450,w^1350,w^2250,w^1900,w^1850,w^1900,w^1000,w^1100,3,5,w^450,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^850,w^1450,w^600,w^1800,w^450,2,w^2200,w^900,w^650,6,w^650,4,w^1300,w^2100,w^1800,w^1050,w^50,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^500,5,w^1500,w^950,w^500,w^1350,w^1300,w^2350,w^500,5,w^50,w^1700,w^1100,w^200,0,w^1950,w^850,w^650,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,6,w^1400,w^250,w^650,2,w^350,w^300,w^1300,w^750,w^1150,w^600,w^550,w^1500,w^2350,w^500,w^500,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^750,w^1750,w^850,w^1750,w^1500,w^2300,w^150,0,w^1250,6,w^1150,w^900,2,w^2100,w^950,w^1000,w^1950,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1950,w^950,w^1000,w^1700,w^1450,w^1000,w^450,5,w^1850,w^750,6,5,w^1950,w^1100,w^550,6,4,w^1350,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2250,w^1450,w^2050,w^2050,w^750,w^2350,w^1700,w^600,w^1700,w^2100,w^1050,w^1500,w^1400,w^1800,w^2100,w^2300,6,w^750,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1250,w^2200,w^850,w^900,w^950,w^1250,w^1750,2,w^1150,w^1100,w^50,4,w^650,w^1850,w^850,w^1800,w^2050,w^1800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1800,w^1950,w^1300,w^2250,w^350,w^900,w^450,w^2250,w^1150,w^500,w^1950,1,w^1900,w^1150,w^550,w^350,w^500,w^1250,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1700,w^2100,w^1800,4,w^500,w^700,6,w^2200,w^2350,2,w^1000,1,w^1100,w^1150,w^2050,w^1300,w^450,w^1850,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1050,w^1050,w^100,w^100,1,w^600,w^2350,w^900,w^150,w^700,w^1400,w^1700,w^650,w^1650,w^2100,w^2300,w^250,w^1000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,w^350,w^650,w^500,w^2100,w^350,w^850,w^200,1,w^900,1,w^1700,w^2150,w^200,w^250,w^450,3,w^150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^250,3,w^1650,w^750,w^1550,w^1950,w^450,w^850,w^2150,w^350,w^1400,w^1500,w^50,w^500,w^350,w^850,2,w^450,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2150,w^2200,w^1950,w^650,w^350,w^600,w^750,w^1950,w^2250,w^250,w^850,w^2050,1,2,w^1350,w^900,w^1550,w^2200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^500,w^850,w^1350,w^1000,w^1700,w^600,w^200,w^50,w^1850,w^1550,w^1550,w^1650,w^50,w^2300,w^2050,w^2050,w^500,w^500,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^100,3,w^2150,3,w^1900,w^2100,w^500,w^350,w^100,w^1050,w^650,w^2100,w^750,0,w^2300,w^900,w^900,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^600,w^2250,w^1300,w^2200,w^2200,w^350,4,w^2150,w^200,w^1250,w^900,w^2150,w^2250,w^1050,w^1300,w^900,2,w^1650,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1850,w^600,w^2250,w^50,5,w^1150,w^50,w^1100,w^350,6,w^50,w^450,6,w^1450,w^1250,w^2100,w^1250,w^900,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1750,w^1300,1,w^600,w^1550,w^1000,w^2300,w^750,w^2250,w^1350,w^1300,w^950,w^1300,w^2200,w^500,3,5,w^750,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^850,w^1450,w^600,w^1800,w^450,2,w^2200,w^900,w^650,6,w^650,4,w^1300,w^2100,w^1800,w^1050,w^50,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^500,5,w^1500,w^950,w^500,w^1350,w^1300,w^2350,w^500,5,w^50,w^1700,w^1100,w^200,0,w^1950,w^850,w^650],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,6,w^1400,w^250,w^650,2,w^350,w^300,w^1300,w^750,w^1150,w^600,w^550,w^1500,w^2350,w^500,w^500,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^750,w^1750,w^850,w^1750,w^1500,w^2300,w^150,0,w^1250,6,w^1150,w^900,2,w^2100,w^950,w^1000,w^1950],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1950,w^950,w^1000,w^1700,w^1450,w^1000,w^450,5,w^1850,w^750,6,5,w^1950,w^1100,w^550,6,4,w^1350],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2250,w^1450,w^2050,w^2050,w^750,w^2350,w^1700,w^600,w^1700,w^2100,w^1050,w^1500,w^1400,w^1800,w^2100,w^2300,6,w^750],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1250,w^2200,w^850,w^900,w^950,w^1250,w^1750,2,w^1150,w^1100,w^50,4,w^650,w^1850,w^850,w^1800,w^2050,w^1800],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1800,w^1950,w^1300,w^2250,w^350,w^900,w^450,w^2250,w^1150,w^500,w^1950,1,w^1900,w^1150,w^550,w^350,w^500,w^1250],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1700,w^2100,w^1800,4,w^500,w^700,6,w^2200,w^2350,2,w^1000,1,w^1100,w^1150,w^2050,w^1300,w^450,w^1850],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1050,w^1050,w^100,w^100,1,w^600,w^2350,w^900,w^150,w^700,w^1400,w^1700,w^650,w^1650,w^2100,w^2300,w^250,w^1000],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,w^350,w^650,w^500,w^2100,w^350,w^850,w^200,1,w^900,1,w^1700,w^2150,w^200,w^250,w^450,3,w^150],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^250,3,w^1650,w^750,w^1550,w^1950,w^450,w^850,w^2150,w^350,w^1400,w^1500,w^50,w^500,w^350,w^850,2,w^450],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2150,w^2200,w^1950,w^650,w^350,w^600,w^750,w^1950,w^2250,w^250,w^850,w^2050,1,2,w^1350,w^900,w^1550,w^2200],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^500,w^850,w^1350,w^1000,w^1700,w^600,w^200,w^50,w^1850,w^1550,w^1550,w^1650,w^50,w^2300,w^2050,w^2050,w^500,w^500],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^100,3,w^2150,3,w^1900,w^2100,w^500,w^350,w^100,w^1050,w^650,w^2100,w^750,0,w^2300,w^900,w^900],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^600,w^2250,w^1300,w^2200,w^2200,w^350,4,w^2150,w^200,w^1250,w^900,w^2150,w^2250,w^1050,w^1300,w^900,2,w^1650],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1850,w^600,w^2250,w^50,5,w^1150,w^50,w^1100,w^350,6,w^50,w^450,6,w^1450,w^1250,w^2100,w^1250,w^900],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1750,w^1300,1,w^600,w^1550,w^1000,w^2300,w^750,w^2250,w^1350,w^1300,w^950,w^1300,w^2200,w^500,3,5,w^750]];

// The standard set up of the tensor square, Lie product, etc.

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;


// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in homsall],11);
W1:=(XLG[n1]);
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=Position([Dimension(i):i in XLG],19);
W2:=(XLG[n2]);
homs2:=homsall[n2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];

// We now extend the basis to all of U, but via a complement to U1+U2 so as to make our equations easier.

U12comp:=sub<U|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [jj:jj in [1..#homsall]|not jj in [n1,n2]]]>;
bas2:=bas cat [U!(U12comp.i):i in [1..Dimension(U12comp)]];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// Now set up the variables.

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh:=dh1+dh2;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B];
end function;

////////////////
// Stage 1
////////////////

// We need a few products with elements of W1 and W2.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abc:=LieProd(ab,c);
abC:=(Matricise(ab)*Cinv)[1];
abcC:=(Matricise(abc)*Cinv)[1];

d:=[&+[R.(i+dh1)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(i+dh1)*bas3[Dimension(W1)*dh1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
f:=[&+[R.(i+dh1)*bas3[Dimension(W1)*dh1+3+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
de:=LieProd(d,e);
def:=LieProd(de,f);
deC:=(Matricise(de)*Cinv)[1];
defC:=(Matricise(def)*Cinv)[1];

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

abd:=LieProd(ab,d);
ade:=LieProd(ad,e);
abdC:=(Matricise(abd)*Cinv)[1];
adeC:=(Matricise(ade)*Cinv)[1];


BB:=GroebnerBasis([j[i]:i in [Dimension(U)+1..Dimension(MG2)],j in [abC,adC,deC,defC,abcC,abcC,adeC]]);

BB:=GroebnerBasis(SimplifyBasis(BB));
BB:=GroebnerBasis(SimplifyBasis(BB));
II:=ideal<R|BB>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II];
BB:=GroebnerBasis(BB cat elts);
II:=ideal<R|BB>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II] cat [i*j:i,j in facts|i^3*j^3 in II and i*j notin II];
BB:=GroebnerBasis(BB cat elts);

// Finally, we need to understand the centralizer of G in Sp(56,k)

ce1:=DiagonalMatrix(F,[w:i in [1..10]] cat [1:i in [1..18+18]] cat [w^-1:i in [1..10]]);
ce2:=DiagonalMatrix(F,[1:i in [1..10]] cat [-1:i in [1..9]] cat [1:i in [1..18]] cat [-1:i in [1..9]] cat [1:i in [1..10]]);

&and[i*j eq j*i:i in [a1,a2],j in [ce1,ce2]] and
&and[i in Sp(56,F):i in [ce1,ce2]];

ce1d:=KroneckerProduct(ce1,ce1);
ce2d:=KroneckerProduct(ce2,ce2);


[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq bas3[1+Dimension(W1)*(i-1)]] eq [4,5,6,8,9] and
[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq w*bas3[1+Dimension(W1)*(i-1)]] eq [2,3] and
[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq w^-1*bas3[1+Dimension(W1)*(i-1)]] eq [7,10] and
[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq w^2*bas3[1+Dimension(W1)*(i-1)]] eq [1] and 
[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq w^-2*bas3[1+Dimension(W1)*(i-1)]] eq [11];

[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce2d eq bas3[1+Dimension(W1)*(i-1)]] eq [ 1, 3, 4, 5, 8, 9, 10, 11 ];

// If [a,b]=[a,d]=[d,e]=0 then W1+W2 is abelian. This has dimension 18+19=37, too large.
W11:=TensorProduct(W1,W1);
W12:=TensorProduct(W1,W2);
W22:=TensorProduct(W2,W2);

Dimension(sub<W11|W11.2-W11.(Dimension(W1)+1)>) eq Dimension(W1)*(Dimension(W1)-1) div 2 and
Dimension(sub<W22|W22.2-W22.(Dimension(W2)+1)>) eq Dimension(W2)*(Dimension(W2)-1) div 2 and
W12 eq sub<W12|W12.1>;


////////////////
// Stage 2
////////////////

// Assume that R.5 and R.10 are non-zero. By ce1, both can be scaled to 1.

BB2a:=GroebnerBasis(BB cat [R.5-1,R.10-1]);

(R.7 + w^168)*(R.7 - w^168) in BB2a;

// ce2 swaps these two, so we may choose either one.

BB2a:=GroebnerBasis(BB cat [R.5-1,R.10-1,R.7-w^168]);

// This determines W1.

coeffs2a:=ChangeLinearCoefficients(coeffs1,BB2a);

// [[a,b],c] generates all of the 133.

M1:=sub<MG2|[Evaluate(i,coeffs2a):i in abc]>; Dimension(M1) eq 133;


// We will pick this up in Stage 5.


////////////////
// Stage 3
////////////////

// So for the rest of the proof we assume that R.5*R.10=0.

BB2:=GroebnerBasis(BB cat [R.5*R.10]);
BB2:=GroebnerBasis(SimplifyBasis(BB2));
BB2:=GroebnerBasis(SimplifyBasis(BB2));

// The exterior square of W1 has two copies of W1 in it, so we might
// have some projection of [a,b] onto W1. This is incompatible with
// R.5*R.10=0.

abW1coeffs1:=[abC[i]:i in [1..dh1*Dimension(W1) by Dimension(W1)]];
abW1coeffs2:=[abC[i]:i in [2..dh1*Dimension(W1) by Dimension(W1)]];

// If either of these is non-zero then up to scalar they are equal
// to R.1,...,R.11.

abW1rels1:=[abW1coeffs1[i]-R.i:i in [1..dh1]];
abW1rels2:=[abW1coeffs2[i]-R.i:i in [1..dh1]];

// This doesn't work.
[R.i:i in [1..dh1]] subset GroebnerBasis(BB2 cat abW1rels1) and
[R.i:i in [1..dh1]] subset GroebnerBasis(BB2 cat abW1rels2);

// Thus we may assume that abW1coeffs1=abW1coeffs2=0.

BB2:=GroebnerBasis(SimplifyBasis(GroebnerBasis(BB2 cat abW1coeffs1 cat abW1coeffs2)));

// This forces [a,b]=0, actually, so W1 is abelian. But, in fact W1 has be one
// of only two things.

[R.1*R.11] cat [R.i:i in [2..10]] subset BB2;

// So we have that W1 is either the first or last copy from homs1.
// Exactly one of these is non-zero, so we can add:

BB2:=GroebnerBasis(SimplifyBasis(GroebnerBasis(BB2 cat [(R.1-1)*(R.11-1)])));


////////////////
// Stage 4
////////////////

// Just as [a,b] maps onto W1 (or not), [d,e] maps onto W2.

deW2coeffs:=[deC[i]:i in [dh1*Dimension(W1)+1..dh1*Dimension(W1)+dh2*Dimension(W2) by Dimension(W2)]];
deW2rels:=[deW2coeffs[i]-R.(dh1+i):i in [1..dh2]];

// It cannot map onto W2 because:
[R.i:i in [dh1+1..dh1+dh2]] subset GroebnerBasis(BB2 cat deW2rels);

// so we may assume that deW2coeffs=0.

BB2:=GroebnerBasis(BB2 cat deW2coeffs);

// Now assume that either R.1=1 or R.11=1.

BB3a:=GroebnerBasis(BB2 cat [R.1-1]);
BB3b:=GroebnerBasis(BB2 cat [R.11-1]);

// Make the ideals, quotients and images of [d,e]

II3a:=ideal<R|BB3a>; &and[i in II3a:i in ab cat ad];
II3b:=ideal<R|BB3b>; &and[i in II3b:i in ab cat ad];
quo3a:=R/II3a;
quo3b:=R/II3b;
de3a:=[R!quo3a!i:i in de];
de3b:=[R!quo3b!i:i in de];

// We see that de3a and de3b are either 0 or a multiple of a point.

{*Normalize(i):i in de3a*} eq {* 0^^3038, R.14^2^^98*} and
{*Normalize(i):i in de3b*} eq {* 0^^3046, R.21^2^^90*};

// Extract this point by dividing by the parameters involved.
de3apt:=MG2![i div R.14^2:i in de3a];
de3bpt:=MG2![i div R.21^2:i in de3b];
M3a:=sub<MG2|de3apt>;
M3b:=sub<MG2|de3bpt>;

Dimension(M3a) eq 36 and Dimension(M3b) eq 36;

// If one of these is not a subspace of L(E7) then [d,e]=0,
// and W1+W2 is abelian, which is not allowed. But M3a and
// M3b are abelian, and this is a contradiction.

// This takes about two hours. There are faster ways to check this.

for i in [1..35] do for j in [i+1..36] do
  if MG2!LieProd(MG2!M3a.i,MG2!M3a.j) ne MG2!0 then "I AM WRONG!"; end if;
  if MG2!LieProd(MG2!M3b.i,MG2!M3b.j) ne MG2!0 then "I AM WRONG!"; end if;
end for; end for;


////////////////
// Stage 5
////////////////

// Now produce the structure constants and check that it's E7. This takes just over an hour.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";

// We give an element that normalizes our PSL(2,19) subgroup that lies in E7.

n1:=GL(56,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1945,w^745,w^1945,w^745,w^745,w^745,w^1945,w^745,w^745,w^745],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1945,w^1945,w^745,w^745,w^745,w^745,w^745,w^745,w^1945,w^745],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^745,w^1145,w^745,w^745,w^745,w^745,w^745,w^1945,w^745,w^745],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1945,w^745,w^745,w^1945,w^745,w^1945,w^1945,w^745,w^745,w^1945],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1945,w^1945,w^745,w^1945,w^1945,w^745,w^1945,w^745,w^745,w^745],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^745,w^1945,w^1945,w^1945,w^745,w^1945,w^745,w^745,w^745,w^745],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^745,w^1945,w^745,w^745,w^1945,w^1945,w^1945,w^745,w^745,w^745],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2345,w^745,w^1945,w^745,w^1945,w^745,w^745,w^745,w^745,w^1945],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^745,w^745,w^745,w^1945,w^1945,w^1945,w^745,w^1145,w^1945,w^745],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^745,w^745,w^2345,w^745,w^745,w^1945,w^1945,w^745,w^1945,w^1945],
[0,0,0,0,0,0,0,0,0,0,w^1281,w^1924,w^1341,w^2364,w^409,w^1364,w^2355,w^1140,w^803,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1615,w^1136,w^58,w^1206,w^100,w^169,w^1347,w^1133,w^2037,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^254,w^1109,w^1140,w^665,w^134,w^2393,w^1633,w^101,w^1974,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1599,w^1562,w^1272,w^2063,w^1233,w^1171,w^1071,w^836,w^1133,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2073,w^421,w^396,w^1754,w^961,w^406,w^1395,w^23,w^660,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1477,w^131,w^2065,w^1309,w^1217,w^939,w^701,w^1071,w^1347,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2150,w^1774,w^501,w^198,w^228,w^1348,w^298,w^1701,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1030,w^764,w^855,w^1495,w^1832,w^1516,w^939,w^1171,w^169,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1194,w^1532,w^246,w^415,w^2033,w^281,w^1944,w^1133,w^1197,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1139,w^2203,w^394,w^2023,w^544,w^1832,w^1217,w^1233,w^100,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1508,w^1052,w^514,w^276,w^584,w^227,w^1444,w^1300,w^1422,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1418,w^1218,w^2038,w^1796,w^2023,w^1495,w^1309,w^2063,w^1206,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^911,w^768,w^98,w^1162,w^1528,w^2154,w^479,w^1673,w^1706,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1558,w^1985,w^7,w^2038,w^394,w^855,w^2065,w^1272,w^58,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2052,w^1520,w^532,w^358,w^328,w^2,w^2275,w^1913,w^283,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^847,w^1197,w^1985,w^1218,w^2203,w^764,w^131,w^1562,w^1136,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^959,w^538,w^2305,w^1832,w^520,w^1103,w^1022,w^622,w^1924,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^556,w^847,w^1558,w^1418,w^1139,w^1030,w^1477,w^1599,w^1615,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^369,w^676,w^909,w^636,w^841,w^2036,w^195,w^660,w^947,w^2335,w^464,w^442,w^1494,w^100,w^1081,w^1203,w^317,w^1413,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^446,w^1541,w^660,w^1385,w^1766,w^2057,w^817,w^149,w^726,w^1551,w^2138,w^2328,w^287,w^417,w^2179,w^2079,w^164,w^317,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^777,w^1429,w^204,w^1946,w^1489,w^694,w^1155,w^1127,w^1140,w^373,w^1619,w^385,w^1741,w^2033,w^411,w^749,w^2079,w^1203,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2150,w^526,w^549,w^102,w^1572,w^1252,w^202,w^1749,1,w^70,w^1436,w^1095,w^1255,w^968,w^2284,w^411,w^2179,w^1081,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^906,w^668,w^54,w^1135,w^1217,w^1769,w^1656,w^317,w^1053,w^611,w^2347,w^106,w^727,w^256,w^968,w^2033,w^417,w^100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1892,w^1148,w^1186,w^1524,w^2216,w^1523,w^1156,w^1300,w^78,w^2282,w^2082,w^1462,w^1604,w^727,w^1255,w^1741,w^287,w^1494,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1439,w^1632,w^2,w^1738,w^472,w^2346,w^1871,w^377,w^1994,w^1942,w^1265,w^343,w^1462,w^106,w^1095,w^385,w^2328,w^442,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2148,w^80,w^2068,w^742,w^1672,w^98,w^1075,w^137,w^1867,w^703,w^1053,w^1265,w^2082,w^2347,w^1436,w^1619,w^2138,w^464,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1391,w^2362,w^145,w^968,w^1480,w^1247,w^2078,w^1678,w^676,w^844,w^703,w^1942,w^2282,w^611,w^70,w^373,w^1551,w^2335,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^367,w^1569,w^2302,w^368,w^1114,w^737,w^874,w^2175,w^203,w^1876,w^667,w^794,w^1278,w^2253,6,w^2340,w^1926,w^2147,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^968,w^1680,w^114,w^1498,w^550,w^357,w^1093,w^1113,w^2175,w^478,w^1337,w^1577,w^100,w^1517,w^549,w^2327,w^1349,w^1860,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^831,w^1182,w^2256,w^1364,w^556,w^402,w^500,w^1093,w^874,w^878,w^2275,w^671,w^2356,w^456,w^1402,w^2355,w^2017,w^1395,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1706,w^583,w^1767,w^1528,w^515,w^1220,w^402,w^357,w^737,w^47,w^1298,w^1146,w^323,w^569,w^52,w^1894,w^857,w^836,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1512,w^195,w^338,w^1993,w^2162,w^515,w^556,w^550,w^1114,w^280,w^472,w^1672,w^1016,w^17,w^372,w^289,w^566,w^2041,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^304,w^1681,w^1059,w^161,w^1993,w^1528,w^1364,w^1498,w^368,w^2168,w^1942,w^538,w^324,w^2335,w^1302,w^746,w^185,w^1836,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1180,w^597,w^526,w^1059,w^338,w^1767,w^2256,w^114,w^2302,w^1345,w^868,w^1202,w^2386,w^1254,w^1749,w^1404,w^1860,w^2109,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1636,w^524,w^597,w^1681,w^195,w^583,w^1182,w^1680,w^1569,w^1162,w^1280,w^432,w^2348,w^1868,w^1726,w^229,w^341,w^1876,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2070,w^1636,w^1180,w^304,w^1512,w^1706,w^831,w^968,w^367,w^191,w^948,w^239,w^692,w^2106,w^950,w^1977,w^1646,w^1569,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1183,w^81,w^2398,w^1232,w^1786,w^113,w^2026,w^975,w^347,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^724,w^1483,w^506,w^222,w^2397,6,w^1860,w^774,w^2003,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1832,w^720,w^786,w^1402,w^550,w^693,w^757,w^1737,w^975,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1822,w^713,w^473,w^100,w^2333,w^501,w^1223,w^1301,w^2340,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2319,w^318,w^144,w^2036,w^844,w^498,w^500,w^757,w^2026,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2222,w^1075,w^1679,w^244,w^744,w^1498,w^195,w^433,w^1155,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1994,w^2167,w^183,w^472,w^1235,w^2180,w^498,w^693,w^113,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2303,w^1202,w^954,w^1427,w^1481,w^148,w^1606,w^1193,w^164,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2088,w^2355,w^2162,w^1657,w^338,w^1235,w^844,w^550,w^1786,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1720,w^1528,w^328,w^1784,w^833,w^1428,w^2161,w^1334,w^1609,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^496,w^769,w^1491,w^689,w^1657,w^472,w^2036,w^1402,w^1232,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^632,w^1558,w^2362,w^1476,w^1615,w^1398,w^554,w^1865,w^1164,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^220,w^453,w^1774,w^1491,w^2162,w^183,w^144,w^786,w^2398,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1105,w^1732,w^1298,w^1714,w^1446,w^1701,w^1596,w^2340,w^141,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^964,w^1676,w^453,w^769,w^2355,w^2167,w^318,w^720,w^81,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1738,w^320,w^1968,w^2252,w^332,w^574,w^1621,w^2309,w^724,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^630,w^964,w^220,w^496,w^2088,w^1994,w^2319,w^1832,w^1183,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2159,w^852,w^2111,w^308,w^2394,w^950,w^873,w^1454,w^81,0,0,0,0,0,0,0,0,0,0],
[w^1255,w^1655,w^55,w^855,w^1655,w^1655,w^2055,w^55,w^1255,w^1255,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^455,w^455,w^1655,w^2055,w^55,w^455,w^855,w^1255,w^55,w^1255,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^1655,w^455,w^855,w^2055,w^1655,w^855,w^455,w^1655,w^1255,w^55,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^55,0,w^855,w^1255,w^55,0,w^55,w^455,w^855,w^2055,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^2055,0,w^455,w^55,w^1655,w^1255,0,w^855,w^455,w^1655,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^1655,w^455,w^55,w^455,w^1655,w^55,w^1655,w^55,w^1655,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^455,w^55,w^455,w^55,w^55,w^1255,w^2055,w^2055,w^855,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^1655,w^1255,w^455,w^55,w^455,w^455,w^855,w^855,w^1655,w^55,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^1255,w^2055,w^1255,w^455,w^1655,0,0,w^455,w^455,w^1655,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^55,w^1255,w^1655,0,0,w^2055,w^55,w^1655,w^455,w^1255,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];


&and[i^n1 in sub<GL(56,F)|a1,a2>:i in [a1,a2]] and n1 in Sp(56,F);
apt:=MG2![Evaluate(i,coeffs2a):i in a];
n1d:=KroneckerProduct(n1,n1);
apt*n1d in M1;

// Thus SL(2,19).2 lies in E7. Finally, check the claims about Out(G.2)

G2:=sub<GL(56,F)|a1,a2,n1>;
AG2:=AutomorphismGroup(G2);
// Check statement about size of AG2.
#Center(G2) eq 2 and #G2 eq #AG2;

// Now about the action on elements of order 8.

CCG2:=ConjugacyClasses(G2);
[i:i in [1..#CCG2]|CCG2[i,1] eq 8] eq [9,10];
for i in [1..#Generators(AG2)] do
  if(not IsInner(AG2.i)) then
    bool:=IsConjugate(G2,CCG2[9,3],CCG2[10,3]^i); bool;
  end if;
end for;

// And the character of these elements of order 8 is really \sqrt 8.
(BrauerCharacter(GModule(G2))[9])^2 eq 8;


==> anc/E7/PGL219/pgl219p=3.txt <==
// w satisfies Conway polynomial w^4+2*w^3+2.
SetSeed(0,0);
G:=SL(2,19);
F<w>:=GF(3^4);

a1:=GL(56,F)![[2,0,1,0,0,w^20,0,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,w^50,0,0,w^20,0,0,0,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^70,1,0,2,0,1,0,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^20,0,1,2,0,w^60,0,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,1,w^10,0,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,0,0,1,0,w^10,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^10,0,0,w^20,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^30,0,2,0,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^50,0,0,w^10,0,w^30,0,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^50,0,0,w^60,0,w^10,0,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^28,w^25,w^3,w^30,w^57,w^70,w^73,w^11,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^75,w^41,w^32,w^50,w^60,w^33,w^17,w^10,w^59,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^49,w^27,w^32,w^11,w^53,w^20,w^7,w^16,w^26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47,w^53,w^3,w^2,w^59,w^34,w^38,w^34,w^34,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^8,w^49,w^17,w^60,w^72,w^64,w,w^49,w^24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^31,w^31,w^19,w^3,w^43,w^64,w^24,w^72,w^10,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^17,w^66,w^65,w^12,w^47,w^62,w^74,w^46,w^76,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^71,w^23,w^11,w^36,w^37,w^4,w^41,w^59,w^12,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^76,0,w^76,w^50,w^68,w^15,w^53,w^50,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^70,w^73,w^9,w^48,0,w^21,w^35,w^73,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^52,w^14,w^26,w^65,w^43,w^11,w^4,w^74,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^33,w^53,w^55,w^24,w^55,0,w^12,w^76,w^7,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^44,w^54,w^61,w^42,w^61,w^37,w^30,w^45,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^46,w^56,w^77,w^44,w^53,w^46,w^22,w^31,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^38,w^47,w^12,w^7,w^70,w^3,w^18,w^8,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55,w^41,w^63,w^14,w^4,w^67,w^3,w^31,w^38,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^73,w^77,w^62,w^14,w^7,w^24,w^76,w^10,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^9,w^15,w^63,w^39,w^25,w^20,w^31,w^56,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^65,w^27,w^30,w^33,w^70,w^17,w^19,w^29,w^35,w^49,w^48,w^50,w^60,w^57,w^73,w^10,w^51,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^3,w^48,w^19,w^77,w^20,w^63,w^64,w^74,w^23,w^77,w^27,w^18,w^51,w^66,w^22,w^66,w^66,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^72,w^41,w^73,w^60,w^8,w^16,w^9,w^41,w^56,w^39,w^39,w^11,w^27,w^67,w^16,w^56,w^8,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^73,w^34,w^25,w^28,w^23,w^78,w^26,w^14,w^44,w^79,w^47,w^19,w^4,w^13,w^36,w^49,w^51,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^44,0,w^44,w^50,w^52,w^55,w^77,w^50,w^13,1,w^70,w^17,w,w^32,0,w^29,w^75,w^17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^68,w^46,w^74,w^25,w^67,w^19,w^36,w^26,w^30,w^57,w^77,w^15,w^56,w^15,0,w^28,w^44,w^63,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^76,w^6,w^69,w^58,w^69,w^13,w^30,w^5,w^27,w^28,w^14,w^24,w^53,w^76,w^77,w^14,w^38,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^23,w^28,w^63,w^70,w^27,w^2,w^72,w^75,w^15,w^49,w^7,w^46,w^36,w^43,w^27,w^39,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^53,w^78,w^46,w^63,w^56,w^44,w^10,w^18,w^49,w,w^55,w^7,w^31,w^65,w^20,w^39,w^24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47,w^10,w^69,w^59,w^65,w^5,w^16,w^63,w^21,w^66,w^38,w^48,w^23,w^42,w^43,w^60,w^79,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^33,w^51,w^41,w^54,w^3,w^62,w^11,w^38,w^51,w^70,0,w^3,w,w^75,w^53,w^75,w^63,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^76,w^15,w^73,w^26,w^57,w^75,w^50,w^78,w^30,w^32,w^64,w^29,w^77,w^71,w^26,w^74,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^48,w^38,w^22,w^20,w^16,w^71,w^43,w^33,w^6,w^31,w^27,w^61,w^8,w^59,w^13,w^31,w^48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^29,w^3,w^22,w^49,w^66,w^26,w^48,w^61,w^65,w^29,w^52,w^24,w^61,w^45,w^17,w^51,w^52,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52,w^36,0,w^17,w^36,w^54,w^28,w^60,w^18,w^26,w^10,w^78,w^67,w^32,w^7,w^2,w^57,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^49,w^24,w^64,w^71,w^60,w^51,w^47,w^68,w^24,w^37,w^3,w^35,w^13,w^72,w^77,w^43,w^77,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^7,w^44,w^16,w^23,w^54,w^74,w^39,w^11,w^55,w^71,w^69,w^28,w^6,w^24,w^49,w^22,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^57,w^67,w^24,w^18,w^31,w^79,w^9,w^75,w^74,w^13,w^30,w^16,w^37,w^52,w^76,w^30,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^23,w^10,w^61,w^51,w^25,w^45,w^64,w^7,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^34,w^22,w^32,w^47,w^58,w^67,w^60,w^71,w^55,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^57,w^59,w^49,w^6,w^27,w^78,w^19,w^22,w^59,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,0,w^27,w^9,w^35,w^77,w^35,w^7,w^10,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^73,w^44,w^55,w^17,w^74,w^33,w^35,w^50,w^62,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^48,w^16,w^21,w^53,w^79,w^74,w^26,w^5,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^38,w^32,w^22,w^38,w^20,w^64,w^79,w^67,w^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^39,w^3,w^69,w^72,w^51,w^37,w^39,w^32,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^28,w^21,w^27,w^38,w^41,w^34,w^74,w^32,w^69,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^25,w^21,w^68,w^56,w^69,w^5,w^73,w^59,w^68,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^68,w^4,0,w^73,w^4,w^6,w^12,w^60,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^74,w^10,w^62,w^43,w^48,w^63,w^18,w^33,w^64,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^38,w^41,w^56,w^16,w^79,w^60,w^59,w^23,w^52,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^56,w^13,w^27,w^75,w^37,w^8,w^53,w^67,w^53,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^73,w^63,w^76,w^64,w^47,w^6,w^26,w^31,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^79,w^61,w^12,w^54,w^56,w^41,w^38,w^13,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2,w^33,w^43,w^56,w^2,w^39,w^71,w,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,w^37,w^30,w^64,w^13,w^68,w^44,w^30,w^10,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^50,0,w^10,2,1,w^20,w^70,w^50,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,1,w^30,0,w^30,w^30,w^70,w^10,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^50,w^70,w^60,2,0,1,1,w^60,w^60],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,0,w^30,1,w^50,w^70,1,1,w^30,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2]];

a2:=GL(56,F)![[0,1,0,0,1,0,0,0,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,w^50,0,0,0,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,w^70,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w^20,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,1,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,2,0,0,0,w^50,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w^10,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w^50,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,w^50,0,0,0,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^44,w^78,w^32,w^32,w^2,w^42,w^79,w^19,w^43,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^28,w^78,w^78,w^53,1,w^79,w^47,w^44,w^59,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^51,w^6,w^74,w^43,w^37,w^56,w^64,w^35,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^53,w^79,w^35,w^65,w^51,w^50,w^58,w^4,w^6,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^35,w^29,w^65,w^51,w^24,w^45,w^47,w^18,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,w^48,w^30,w^29,w^5,w^49,w,w^26,w^62,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^33,w^12,w^2,w^75,w^79,w^42,w^38,w^52,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29,w^24,w^64,w^78,w^59,w^66,w^73,w^27,w^12,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^42,w^16,w^44,w^72,w^72,w^37,w^48,w^5,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^38,w^23,w^54,w^28,w^33,w^53,w^73,w^67,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^63,w^61,w^76,0,w^8,w^38,w^21,w^20,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^28,w^42,w^78,w^78,w^76,w^47,w^38,w^71,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^3,w^20,w^19,0,w^66,w^16,w^34,w^37,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^43,w^31,w^23,w^29,w^18,w^78,w^25,w^53,w^74,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^29,w^58,w^17,w^63,w^39,w^44,w^48,w^66,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^22,w^21,w^46,w^48,w^42,w^61,w^76,w^74,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^5,w^49,w^34,w^34,w^23,w^55,w^46,w^71,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^76,w^16,w^44,w^43,w^57,1,w^41,w^73,w^64,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^76,w^62,w^48,w^48,w^18,w^58,w^71,w^11,w^67,w^12,w^62,w^62,w^77,1,w^71,w^23,w^76,w^51,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^59,w^54,w^26,w^67,w^13,w^24,w^16,w^75,w^31,w^77,w^71,w^75,w^25,w^59,w^50,w^42,w^36,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^75,w^21,w^25,w^59,w^56,w^5,w^23,w^2,w^28,w^70,w^32,w^30,w^21,w^45,w^41,w^9,w^74,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^57,w^28,w^18,w^35,w^71,w^58,w^22,w^68,w^75,w^21,w^56,w^16,w^62,w^51,w^34,w^17,w^3,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^58,w^64,w^76,w^8,w^8,w^13,w^32,w^45,w^64,w^27,w^22,w^47,w^6,w^12,w^57,w^77,w^17,w^43,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^69,w^44,0,w^72,w^22,w^29,w^20,2,w^20,w^12,w^58,w^62,w^62,w^44,w^23,w^22,w^79,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^20,w^11,0,w^34,w^64,w^66,w^13,w^31,w^67,w^39,w^47,w^21,w^2,w^62,w^65,w^77,w^26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^42,w^73,w^7,w^31,w^76,w^32,w^34,w^45,w^47,w^38,w^29,w^14,w^32,w^58,w^69,w^44,w^26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^41,w^66,w^66,w^47,w^15,w^14,w^79,w^58,w^44,w^64,w^76,w^67,w^33,1,w^49,w^17,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^24,w^25,w^49,w^30,w^73,0,w^12,1,w^36,w^15,w^10,w^65,w^65,w^71,w^70,w^51,w^58,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^15,0,w^6,w^43,w^33,w^20,w^21,w^33,w^48,w^22,w^5,w^8,w^22,w^53,w^50,w^75,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^73,w^9,2,w^10,w^61,w^66,w^33,w^4,w^61,w^7,w^68,w^37,w^66,w^3,w^53,w^12,w^15,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^35,w^8,w^47,w^48,w^39,w,w^37,w^64,w^49,w^23,w^46,w^7,w,w^9,w^68,w^59,w^75,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55,w^9,w^19,w^66,w^32,w^4,w^70,w^79,w^23,w^33,w^45,w^46,w^2,w^79,w^72,w^32,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55,w^18,w^76,w^62,w^50,w^41,w^44,w^3,w^68,w^53,w^2,w^22,w^41,w^34,w^22,w^31,w^42,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^76,w^45,w^73,w^19,w^8,w^44,w^6,w^32,w^64,w^18,w^76,w^5,w^9,w^7,1,2,w^70,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^38,w^29,w^64,w^52,w^4,w^10,w^65,w^52,w^55,w^20,0,w^20,2,w^44,w^59,w^6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^56,w^76,w^46,w^25,w^68,w^21,w^62,w^54,w^56,w^15,w^18,w^37,w^11,w^63,w^42,w^9,w^14,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^56,w^65,w^41,w^30,w^17,0,w^28,1,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55,w^10,w^25,w^25,w^79,w^70,w^59,w^42,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,w^6,w^55,0,w^54,w^67,w^57,w^20,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^57,w^32,w^38,w^45,w^72,w^38,w^77,w^50,w^35,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^17,w,2,w^10,w^69,w^34,w^57,w^36,w^69,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^63,w^52,w^13,w^34,w^27,w^77,w^28,w^55,w^2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^75,w^72,w^23,w^32,w^31,w^9,w^13,w^16,w^41,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47,w^14,w^63,w^9,w,w^52,w^51,w^35,w^54,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w,w^11,w^34,w^48,w^36,w^70,w^71,w^47,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^57,w^5,w^14,w^18,w^71,w^8,w^48,1,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^2,w^44,w^78,w^50,w^49,w^76,w^27,w^52,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^77,w^18,w^38,w^49,w^66,w^38,w^39,w^58,w^20,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^44,w^5,w^17,w^11,w^72,w^76,w^54,w^48,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^44,w^45,w,w^63,1,2,w^70,w^5,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,w^22,w^21,w^16,w^68,w^36,w^10,w^25,w^68,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^20,0,w^20,2,w^76,w^51,w^54,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^24,w^44,w^14,w^65,w^52,w^29,w^78,w^6,w^24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55,w^2,w^13,w^19,w^7,w^58,w,w^46,w^54,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^50,0,w^10,2,1,w^20,w^70,w^50,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,0,w^30,1,w^50,w^70,1,1,w^30,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0]];

b1:=GL(133,F)![[0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,1,0,2,0,2,0,1,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,2,2,1,2,1,1,1,2,2,2,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,2,2,2,2,1,2,1,2,1,0,2,2,2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,2,0,0,0,0,0,0,1,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,1,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,2,1,2,2,0,1,2,1,2,2,2,2,2,2,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,2,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,2,2,1,2,1,2,2,2,1,2,1,1,1,1,1,1,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,2,0,1,0,1,0,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,2,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,1,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,2,1,2,1,0,1,2,1,2,0,2,2,2,2,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,2,1,2,1,2,1,1,2,2,1,2,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,2,2,1,0,1,2,1,2,1,2,2,2,2,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,2,2,1,0,1,0,2,2,1,2,1,1,1,1,2,1,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,2,2,0,2,0,1,0,2,2,2,0,1,1,1,1,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,2,1,2,2,1,1,2,1,2,2,2,2,0,2,2,2,1,1,0,2,2,2,2,1,2,2,2,0,2,0,0,1,2,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,2,0,0,0,0,1,0,0,1,0,0,2,2,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,2,2,2,2,1,2,2,2,1,2,1,1,1,1,2,1,1,0,2,0,2,0,0,1,0,0,1,0,1,0,0,0,0,1,0,2,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,2,2,1,0,1,2,1,2,0,2,2,0,2,2,0,1,2,1,1,1,1,2,2,0,1,1,1,2,0,2,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,1,1,2,0,2,1,0,1,2,1,2,2,2,2,2,2,2,1,0,1,1,2,2,2,1,2,1,2,2,0,2,0,1,2,2,1,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,1,1,1,0,2,0,0,1,2,1,2,0,2,2,0,2,2,1,0,2,1,1,1,0,2,2,2,1,1,1,1,2,0,0,2,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,2,2,1,0,1,1,2,2,1,2,1,1,1,1,1,1,1,0,1,0,2,2,0,0,0,0,1,0,0,2,0,2,2,2,1,2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,1,1,1,2,2,1,2,1,1,1,1,2,1,1,1,0,1,1,2,2,1,1,1,2,2,2,1,2,0,0,0,0,0,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,1,1,2,0,2,1,2,1,2,0,2,2,2,2,2,1,0,2,1,1,1,0,2,2,1,1,1,1,1,0,2,2,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,1,1,2,0,2,2,0,1,2,1,2,0,2,2,2,2,2,1,0,0,2,0,0,0,0,0,0,0,0,1,0,1,1,1,1,1,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,2,2,0,2,1,1,0,2,1,2,1,1,1,1,2,1,1,0,1,1,2,2,2,1,1,1,2,2,2,2,2,2,2,0,2,1,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,2,1,2,1,1,2,1,2,0,2,1,2,1,1,2,1,1,1,2,0,1,0,0,1,0,0,0,0,0,0,0,0,2,0,2,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,0,2,0,0,1,0,0,0,1,1,1,2,2,1,1,1,1,2,2,2,2,1,1,0,1,1,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,1,0,0,0,0,2,0,0,0,0,0,1,0,2,2,1,1,1,2,2,0,1,1,0,1,2,2,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,2,1,2,2,0,1,2,1,2,0,2,2,0,2,2,2,2,2,0,1,1,1,2,2,2,1,1,2,1,0,0,1,1,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,2,2,1,1,2,2,2,2,1,1,0,1,0,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,0,0,0,0,0,2,0,0,1,0,0,2,1,0,0,0,0,1,0,0,1,0,0,1,0,2,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,1,1,2,0,2,1,2,1,2,1,2,1,2,2,0,2,2,1,1,1,0,2,2,2,1,1,2,2,2,1,2,2,2,2,1,1,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,1,2,2,0,1,2,2,2,0,2,2,0,2,2,1,2,0,2,0,0,1,0,0,1,0,0,2,0,0,0,0,2,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,1,1,2,2,2,0,1,1,0,1,1,0,1,1,2,2,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,2,2,2,2,1,2,1,2,2,2,2,1,2,2,1,2,2,0,2,1,1,2,2,2,1,1,0,1,2,0,0,1,1,2,2,1,0,2,1,2,1,1,2,0,0,1,1,0,1,0,0,2,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,2,2,0,2,1,2,1,2,1,2,2,1,2,2,0,2,2,2,0,1,1,2,2,2,1,1,2,1,1,0,0,0,2,2,2,1,0,0,2,1,0,0,0,1,0,0,1,1,0,2,1,2,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,2,2,0,1,1,2,1,2,0,2,2,2,2,2,2,0,0,2,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,0,2,0,2,1,0,0,1,1,1,0,1,0,1,0,2,0,0,1,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,2,2,0,2,1,2,1,2,0,2,2,1,2,2,0,2,2,1,1,1,2,2,2,0,1,1,2,1,0,0,0,1,1,2,1,1,2,0,0,2,0,2,1,2,1,2,1,0,1,0,0,0,1,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,2,2,2,0,1,2,1,2,1,2,2,1,2,2,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,2,2,1,1,2,1,0,0,2,0,1,0,2,2,2,0,0,0,0,0,2,0,2,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,1,1,0,1,2,1,2,1,0,1,1,1,1,1,0,1,2,0,0,1,1,2,2,1,1,1,1,1,0,0,1,0,2,2,0,0,0,2,2,2,0,1,2,2,2,1,0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,1,0,0,0,0,1,0,0,2,0,0,1,0,0,1,2,0,2,0,0,0,0,0,1,0,2,2,1,0,2,2,2,0,0,2,2,0,0,2,1,1,0,1,1,0,0,0,0,0,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,1,1,2,1,2,1,2,1,1,1,1,0,1,1,2,1,1,2,0,2,1,1,1,2,2,2,1,2,1,1,1,0,1,2,1,2,1,0,1,1,0,2,2,2,1,1,2,1,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,2,0,1,0,0,0,0,0,2,0,2,0,1,1,0,0,0,1,2,0,2,2,0,2,2,2,2,0,1,0,1,0,0,1,1,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,2,2,2,0,1,2,1,2,1,2,2,1,2,2,2,1,1,1,1,2,0,1,1,0,2,2,1,2,0,1,2,2,2,2,0,0,0,0,2,2,0,0,0,2,2,2,2,0,1,1,0,1,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,1,1,0,1,2,1,2,1,1,1,1,1,1,1,1,1,1,0,1,2,0,1,1,1,2,2,0,2,2,1,2,2,2,2,0,1,1,0,2,0,0,2,1,2,0,0,0,0,2,1,0,0,0,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,1,0,0,2,0,0,1,2,1,2,0,2,2,1,1,0,2,2,0,2,0,1,2,2,2,2,0,0,0,2,1,1,0,2,1,2,0,0,1,2,2,0,0,1,1,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,2,0,0,1,2,0,1,1,0,0,0,0,2,0,0,0,0,2,1,0,0,2,1,0,1,1,0,1,0,0,1,0,2,2,1,1,0,0,0,0,2,2,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,2,2,0,1,1,2,1,2,2,2,2,1,2,2,2,0,1,2,2,2,1,1,1,1,2,2,0,2,0,0,2,0,2,1,1,1,1,2,0,2,0,0,0,1,2,0,2,0,1,2,0,1,2,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,2,2,2,1,1,1,1,2,2,0,1,1,0,1,2,0,1,2,1,2,0,0,0,2,0,2,0,0,1,1,1,0,1,1,2,0,0,0,2,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,2,2,0,0,1,2,1,2,0,2,2,1,2,2,1,1,1,0,2,2,0,1,1,1,2,2,1,2,2,0,2,2,1,1,0,1,1,0,0,2,0,2,0,2,2,1,1,0,1,2,0,2,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,2,2,1,1,1,2,1,2,2,2,2,2,2,2,0,0,2,2,2,1,2,2,2,1,1,1,0,1,0,0,0,2,0,2,0,0,1,0,1,1,0,2,1,0,2,2,1,0,1,0,0,2,2,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,2,0,0,1,0,0,1,0,1,1,0,2,0,1,1,1,2,2,1,2,1,0,2,2,1,1,1,2,2,0,1,0,0,1,1,1,1,2,2,1,1,2,0,2,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,2,2,0,0,1,2,1,2,1,2,2,0,2,2,1,1,1,1,0,2,2,1,1,1,2,2,1,2,1,1,1,0,2,2,1,0,2,1,1,2,0,1,1,1,0,0,2,2,0,1,0,2,2,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,2,w^60,w^60,0,1,w^30,0,0,w^60,0,w^30,w^30,0,w^70,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,2,w^10,0,2,0,2,1,w^30,0,1,w^60,w^70,0,w^50,0,w^70,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,1,0,0,w^60,0,0,w^20,1,w^50,w^50,w^20,w^60,w^20,0,w^20,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^30,2,0,0,w^10,0,w^30,w^50,0,w^20,w^60,w^70,w^10,w^50,2,w^30,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^50,w^50,0,w^50,w^20,0,0,2,0,w^10,2,w^60,w^70,2,0,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^60,w^60,0,w^70,w^20,0,w^20,w^50,0,w^20,w^50,w^70,w^20,w^30,0,w^70,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^20,0,0,w^50,w^10,0,w^50,w^60,0,w^60,w^20,0,w^10,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^60,w^30,0,w^60,w^50,0,w^70,w^70,0,w^20,2,1,w^50,w^70,0,w^10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,1,0,0,w^50,1,0,1,0,0,2,w^30,w^30,1,0,0,0,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,2,w^60,0,0,w^10,0,w^70,0,0,1,w^50,0,w^10,0,0,w^30,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,w^60,0,2,1,0,w^20,1,0,1,2,w^50,1,1,0,w^10,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,0,w^30,0,w^20,w^30,0,1,w^70,0,0,w^70,2,w^60,w^70,0,w^60,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^70,2,0,0,1,0,2,w^50,0,w^30,w^50,w^70,1,w^30,0,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,2,0,0,2,w^10,0,w^20,1,0,1,1,w^30,w^10,1,0,1,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,2,0,w^30,2,0,2,w^30,0,w^50,0,2,2,w^30,0,w^30,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^60,2,0,w^20,w^50,0,w^60,w^30,0,w^20,w^10,w^60,w^50,w^30,0,w^10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^70,1,0,w^60,w^10,0,w^70,w^50,0,w^30,2,2,w^10,w^50,0,w^20,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^30,w^50,0,0,1,0,w^10,w^70,0,w^70,2,w^20,1,w^70,0,w^60,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,2,w^20,w^20,0,1,w^10,0,0,w^20,0,w^10,w^10,0,w^50,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,2,w^30,0,2,0,2,1,w^10,0,1,w^20,w^50,0,w^70,0,w^50,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,1,0,0,w^20,0,0,w^60,1,w^70,w^70,w^60,w^20,w^60,0,w^60,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^10,2,0,0,w^30,0,w^10,w^70,0,w^60,w^20,w^50,w^30,w^70,2,w^10,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^70,w^70,0,w^70,w^60,0,0,2,0,w^30,2,w^20,w^50,2,0,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^20,w^20,0,w^50,w^60,0,w^60,w^70,0,w^60,w^70,w^50,w^60,w^10,0,w^50,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^60,0,0,w^70,w^30,0,w^70,w^20,0,w^20,w^60,0,w^30,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^20,w^10,0,w^20,w^70,0,w^50,w^50,0,w^60,2,1,w^70,w^50,0,w^30,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,1,0,0,w^70,1,0,1,0,0,2,w^10,w^10,1,0,0,0,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,2,w^20,0,0,w^30,0,w^50,0,0,1,w^70,0,w^30,0,0,w^10,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,w^20,0,2,1,0,w^60,1,0,1,2,w^70,1,1,0,w^30,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,0,w^10,0,w^60,w^10,0,1,w^50,0,0,w^50,2,w^20,w^50,0,w^20,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^50,2,0,0,1,0,2,w^70,0,w^10,w^70,w^50,1,w^10,0,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,2,0,0,2,w^30,0,w^60,1,0,1,1,w^10,w^30,1,0,1,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,2,0,w^10,2,0,2,w^10,0,w^70,0,2,2,w^10,0,w^10,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^20,2,0,w^60,w^70,0,w^20,w^10,0,w^60,w^30,w^20,w^70,w^10,0,w^30,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^50,1,0,w^20,w^30,0,w^50,w^70,0,w^10,2,2,w^30,w^70,0,w^60,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,w^10,w^70,0,0,1,0,w^30,w^50,0,w^50,2,w^60,1,w^50,0,w^20,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,2,w^20,w^20,0,1,w^10,0,0,w^20,0,w^10,w^10,0,w^50,w^10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,2,w^30,0,2,0,2,1,w^10,0,1,w^20,w^50,0,w^70,0,w^50,w^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,1,0,0,w^20,0,0,w^60,1,w^70,w^70,w^60,w^20,w^60,0,w^60,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^10,2,0,0,w^30,0,w^10,w^70,0,w^60,w^20,w^50,w^30,w^70,2,w^10,w^10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^70,w^70,0,w^70,w^60,0,0,2,0,w^30,2,w^20,w^50,2,0,w^50,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^20,w^20,0,w^50,w^60,0,w^60,w^70,0,w^60,w^70,w^50,w^60,w^10,0,w^50,w^70],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^60,0,0,w^70,w^30,0,w^70,w^20,0,w^20,w^60,0,w^30,w^20,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^20,w^10,0,w^20,w^70,0,w^50,w^50,0,w^60,2,1,w^70,w^50,0,w^30,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,1,0,0,w^70,1,0,1,0,0,2,w^10,w^10,1,0,0,0,w^60],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,2,w^20,0,0,w^30,0,w^50,0,0,1,w^70,0,w^30,0,0,w^10,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,w^20,0,2,1,0,w^60,1,0,1,2,w^70,1,1,0,w^30,w^10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,0,w^10,0,w^60,w^10,0,1,w^50,0,0,w^50,2,w^20,w^50,0,w^20,w^60],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^50,2,0,0,1,0,2,w^70,0,w^10,w^70,w^50,1,w^10,0,w^50,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,2,0,0,2,w^30,0,w^60,1,0,1,1,w^10,w^30,1,0,1,w^10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,2,0,w^10,2,0,2,w^10,0,w^70,0,2,2,w^10,0,w^10,w^60],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^20,2,0,w^60,w^70,0,w^20,w^10,0,w^60,w^30,w^20,w^70,w^10,0,w^30,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^50,1,0,w^20,w^30,0,w^50,w^70,0,w^10,2,2,w^30,w^70,0,w^60,w^70],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,w^10,w^70,0,0,1,0,w^30,w^50,0,w^50,2,w^60,1,w^50,0,w^20,w^70]];

b2:=GL(133,F)![[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,2,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,2,0,0,1,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,2,0,0,1,0,0,0,0,0,0,0,2,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,2,2,2,2,1,1,2,1,2,1,2,2,2,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,1,0,0,0,2,2,1,0,2,0,0,1,0,1,0,0,0,1,2,1,0,2,2,2,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,2,0,1,0,0,0,1,2,0,0,0,0,2,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,2,0,2,0,0,0,2,0,0,1,0,0,2,0,0,1,0,0,1,1,0,0,0,0,2,1,0,2,2,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,2,0,1,0,0,2,0,1,0,0,2,1,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,2,1,0,0,0,2,0,1,0,0,0,0,0,1,2,2,0,0,0,0,2,1,2,1,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,2,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,2,2,0,2,0,0,0,1,0,0,0,0,0,0,0,2,0,0,2,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,2,2,0,0,0,0,0,0,0,2,0,1,2,2,1,1,1,1,2,2,1,1,1,1,0,0,2,1,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,2,0,0,0,1,0,1,0,0,1,0,0,0,2,1,2,1,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,2,0,0,0,1,0,0,0,0,1,0,0,1,2,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,1,0,0,1,0,0,1,2,2,2,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,1,0,0,2,0,0,0,1,0,0,2,0,0,0,0,0,0,1,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,2,0,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0,0,0,2,0,0,0,0,1,0,0,1,2,0,2,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,2,1,0,2,0,0,0,1,0,2,2,0,0,0,0,1,0,0,2,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,2,1,0,0,0,0,1,0,2,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,2,0,2,0,0,0,0,0,0,0,1,2,1,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,2,0,0,0,2,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,2,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,2,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,2,0,1,1,0,1,0,0,1,0,1,2,1,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,2,0,0,2,1,0,0,0,0,0,0,0,0,2,0,0,0,0,1,1,0,1,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,1,0,0,1,2,0,1,0,2,0,0,0,1,1,0,0,0,0,1,1,0,0,1,1,0,0,0,2,1,0,0,1,1,0,0,0,0,2,0,1,2,2,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,2,0,1,0,0,2,0,0,1,0,0,0,0,0,1,0,1,1,0,0,2,1,0,0,0,1,0,1,1,2,0,0,2,1,1,2,0,0,2,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,0,2,2,0,0,0,0,0,0,0,1,2,0,0,0,0,2,1,1,1,1,1,2,1,0,2,0,0,0,1,1,1,2,1,1,2,1,1,0,2,2,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,2,0,0,1,0,2,2,0,1,2,2,0,1,0,2,0,0,1,2,2,2,1,1,0,1,2,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,1,2,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,2,0,0,2,1,0,0,1,0,0,0,0,2,1,1,2,0,2,1,0,1,2,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,2,0,0,2,0,2,0,0,0,0,0,0,0,1,1,1,0,0,2,1,1,2,2,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,1,1,1,0,0,0,1,0,1,0,0,0,2,1,2,1,2,0,0,0,0,2,2,2,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,1,0,0,0,2,0,1,0,0,0,0,0,1,1,2,1,0,1,2,1,0,0,0,0,0,1,2,2,2,0,2,2,0,0,2,0,1,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,1,0,0,2,0,0,0,0,0,0,0,0,1,2,2,0,2,1,1,2,1,0,2,0,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,1,0,1,0,0,1,1,0,2,0,0,0,2,2,0,1,2,2,2,1,0,2,0,1,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,2,2,1,0,1,1,1,0,0,0,0,0,2,2,2,2,0,0,1,2,2,0,0,0,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,2,0,0,1,0,0,1,1,2,2,1,2,2,2,0,1,0,0,0,2,2,2,1,2,1,2,2,2,2,2,2,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,1,2,1,0,1,2,0,0,0,0,0,0,0,2,0,2,1,1,0,1,2,0,1,0,0,2,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,2,1,0,2,2,2,1,0,0,1,2,0,1,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,2,0,0,0,0,2,2,2,1,0,2,0,1,0,0,0,0,0,1,2,1,0,2,0,1,0,0,1,2,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,2,2,2,0,0,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,1,1,2,0,1,1,0,0,0,1,0,0,0,2,2,0,1,1,1,0,1,0,2,0,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,0,1,2,0,2,0,0,0,0,0,1,2,2,2,0,0,1,2,0,1,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,2,2,1,1,1,1,1,1,0,1,0,0,0,1,0,2,0,2,0,0,1,0,1,1,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,w^30,0,w^70,w^10,w^10,w^10,w^20,w^20,w^20,w^20,w^70,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,w^20,w^60,0,1,w^20,w^70,w^60,w^50,w^30,0,w^60,0,w^10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^30,w^50,0,2,2,w^10,w^20,0,0,0,w^20,w^30,w^20,w^60,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^70,w^50,w^10,2,w^50,0,w^50,1,w^10,w^70,w^50,w^10,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,w^20,1,w^50,2,w^70,0,w^10,w^70,w^30,w^30,1,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,w^30,2,w^60,2,w^60,w^70,w^10,2,w^60,w^10,w^20,w^60,w^70,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^50,w^30,w^50,w^20,w^50,2,w^70,w^70,w^10,w^20,w^20,w^50,w^20,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^70,w^20,1,w^30,w^60,w^60,2,w^10,2,w^70,2,w^10,w^30,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^20,w^30,2,w^30,1,w^70,w^70,w^70,w^50,w^30,1,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,w^10,w^50,0,2,2,0,w^10,w^30,w^10,w^30,w^50,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^20,2,2,2,w^60,0,w^60,2,w^20,w^10,w^20,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,1,w^20,w^30,w^30,0,0,2,w^20,2,w^60,w^30,w^20,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^60,2,w^60,w^70,w^10,0,w^60,1,w^50,2,2,w^70,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^20,w^20,w^50,2,2,w^30,w^60,2,2,w^70,w^20,w^50,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,2,0,1,w^70,w^10,w^20,w^50,w^60,0,w^50,2,1,w^70,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^60,w^60,w^10,w^70,w^10,w^70,2,1,w^50,w^20,w^30,w^10,w^70,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^70,w^70,2,w^10,w^70,w^10,w^50,w^10,w^10,w^20,w^50,w^50,w^10,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^10,2,0,w^30,2,0,w^10,w^30,w^50,w^70,2,w^30,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,w^10,0,w^50,w^30,w^30,w^30,w^60,w^60,w^60,w^60,w^50,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,w^60,w^20,0,1,w^60,w^50,w^20,w^70,w^10,0,w^20,0,w^30,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^10,w^70,0,2,2,w^30,w^60,0,0,0,w^60,w^10,w^60,w^20,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^50,w^70,w^30,2,w^70,0,w^70,1,w^30,w^50,w^70,w^30,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^60,1,w^70,2,w^50,0,w^30,w^50,w^10,w^10,1,w^70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^10,2,w^20,2,w^20,w^50,w^30,2,w^20,w^30,w^60,w^20,w^50,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,w^70,w^10,w^70,w^60,w^70,2,w^50,w^50,w^30,w^60,w^60,w^70,w^60,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^50,w^60,1,w^10,w^20,w^20,2,w^30,2,w^50,2,w^30,w^10,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,w^60,w^10,2,w^10,1,w^50,w^50,w^50,w^70,w^10,1,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^30,w^70,0,2,2,0,w^30,w^10,w^30,w^10,w^70,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^60,2,2,2,w^20,0,w^20,2,w^60,w^30,w^60,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,1,w^60,w^10,w^10,0,0,2,w^60,2,w^20,w^10,w^60,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^20,2,w^20,w^50,w^30,0,w^20,1,w^70,2,2,w^50,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^60,w^60,w^70,2,2,w^10,w^20,2,2,w^50,w^60,w^70,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,2,0,1,w^50,w^30,w^60,w^70,w^20,0,w^70,2,1,w^50,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^20,w^20,w^30,w^50,w^30,w^50,2,1,w^70,w^60,w^10,w^30,w^50,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,w^50,w^50,2,w^30,w^50,w^30,w^70,w^30,w^30,w^60,w^70,w^70,w^30,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^30,2,0,w^10,2,0,w^30,w^10,w^70,w^50,2,w^10,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,w^10,0,w^50,w^30,w^30,w^30,w^60,w^60,w^60,w^60,w^50,w^50,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,w^60,w^20,0,1,w^60,w^50,w^20,w^70,w^10,0,w^20,0,w^30,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^10,w^70,0,2,2,w^30,w^60,0,0,0,w^60,w^10,w^60,w^20,w^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^50,w^70,w^30,2,w^70,0,w^70,1,w^30,w^50,w^70,w^30,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^60,1,w^70,2,w^50,0,w^30,w^50,w^10,w^10,1,w^70],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^10,2,w^20,2,w^20,w^50,w^30,2,w^20,w^30,w^60,w^20,w^50,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,w^70,w^10,w^70,w^60,w^70,2,w^50,w^50,w^30,w^60,w^60,w^70,w^60,w^60],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^50,w^60,1,w^10,w^20,w^20,2,w^30,2,w^50,2,w^30,w^10,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,w^60,w^10,2,w^10,1,w^50,w^50,w^50,w^70,w^10,1,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^30,w^70,0,2,2,0,w^30,w^10,w^30,w^10,w^70,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^60,2,2,2,w^20,0,w^20,2,w^60,w^30,w^60,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,1,w^60,w^10,w^10,0,0,2,w^60,2,w^20,w^10,w^60,w^10,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^20,2,w^20,w^50,w^30,0,w^20,1,w^70,2,2,w^50,w^50],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^60,w^60,w^70,2,2,w^10,w^20,2,2,w^50,w^60,w^70,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,2,0,1,w^50,w^30,w^60,w^70,w^20,0,w^70,2,1,w^50,w^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^20,w^20,w^30,w^50,w^30,w^50,2,1,w^70,w^60,w^10,w^30,w^50,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70,w^50,w^50,2,w^30,w^50,w^30,w^70,w^30,w^30,w^60,w^70,w^70,w^30,w^50],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^30,2,0,w^10,2,0,w^30,w^10,w^70,w^50,2,w^10,w^10]];

// The standard set up of the tensor square, Lie product, etc.

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;


// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];
UU:=[sub<MG2|&+[Image(i.j):j in [1..Dimension(i)]]>:i in homsall];

U:=&+UU;
JU:=JacobsonRadical(U);

n1:=Position([Dimension(i):i in homsall],11);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=UU[n1];

n2:=Position([Dimension(i):i in XLG],79);
W2:=Socle(XLG[n2]);
homs2:=AHom(W2,JU);
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

// At one point later it becomes convenient to tease out the other 19s in the socle

homs2a:=AHom(W2,U);
U2a:=sub<MG2|[Image(homs2a.i):i in [1..Dimension(homs2a)]]>;
U12a:=U1+U2a;

U12all:=U1+UU[n2];

// First list those of U2, then U2, then add the extra 19s in the socle.
bas:=[U12a!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U12a!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas2:=[U12all!(U12a!j):j in ExtendBasis([VectorSpace(U12a)!i:i in bas],VectorSpace(U12a))];

// Now extend this to all homs from XLG[n1] and XLG[n2].
bas2all:=[U!(U12all!j):j in ExtendBasis([VectorSpace(U12all)!i:i in bas2],VectorSpace(U12all))];

// At another point it becomes convenient to have the other 18-dimensionals complemented out.

U3:=&+[UU[i]:i in [1..#XLG]|i notin [n1,n2]];

// Add U3.
bas2all cat:=[U!(U3.i):i in [1..Dimension(U3)]];
// Now add the rest of MG2.
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2all],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// Now set up the variables.

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh:=dh1+dh2;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;


// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;


////////////////
// Stage 1
////////////////

// Some Lie products with elements of W1 and W2.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abc:=LieProd(ab,c);
abC:=(Matricise(ab)*Cinv)[1];
abcC:=(Matricise(abc)*Cinv)[1];

d:=[&+[R.(i+dh1)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(i+dh1)*bas3[Dimension(W1)*dh1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
f:=[&+[R.(i+dh1)*bas3[Dimension(W1)*dh1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
de:=LieProd(d,e);
deC:=(Matricise(de)*Cinv)[1];

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

abd:=LieProd(ab,d);
abdC:=(Matricise(abd)*Cinv)[1];

ade:=LieProd(a,de);
adeC:=(Matricise(ade)*Cinv)[1];


BB:=GroebnerBasis([j[i]:i in [Dimension(U)+1..Dimension(MG2)],j in [abC,adC,deC,adeC,abdC,abcC]]);
for i in [1..3] do BB:=GroebnerBasis(SimplifyBasis(BB)); end for;
II:=ideal<R|BB>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II];
BB:=GroebnerBasis(BB cat elts);
II:=ideal<R|BB>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II];
BB:=GroebnerBasis(BB cat elts);
II:=ideal<R|BB>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i*j:i,j in facts|i^3*j^3 in II and i*j notin II];
BB:=GroebnerBasis(BB cat elts);

// Finally, we need to understand the centralizer of G in Sp(56,k)

ce1:=DiagonalMatrix(F,[w:i in [1..10]] cat [1:i in [1..18+18]] cat [w^-1:i in [1..10]]);
ce2:=DiagonalMatrix(F,[1:i in [1..10]] cat [-1:i in [1..9]] cat [1:i in [1..18]] cat [-1:i in [1..9]] cat [1:i in [1..10]]);

&and[i*j eq j*i:i in [a1,a2],j in [ce1,ce2]] and
&and[i in Sp(56,F):i in [ce1,ce2]];

ce1d:=KroneckerProduct(ce1,ce1);
ce2d:=KroneckerProduct(ce2,ce2);


[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq bas3[1+Dimension(W1)*(i-1)]] eq [4,5,6,8,9] and
[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq w*bas3[1+Dimension(W1)*(i-1)]] eq [2,3] and
[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq w^-1*bas3[1+Dimension(W1)*(i-1)]] eq [7,10] and
[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq w^2*bas3[1+Dimension(W1)*(i-1)]] eq [1] and 
[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq w^-2*bas3[1+Dimension(W1)*(i-1)]] eq [11];

[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce2d eq bas3[1+Dimension(W1)*(i-1)]] eq [ 1, 3, 4, 5, 8, 9, 10, 11 ];


// We want to know that, if [a,b]=0, then [W1,W1]=0, and similarly for [a,d] and [d,e].
// In other words, we want to check that W1 \otimes W1 is spanned by elements of the form (a \otimes b)g
// i.e., is generated by a\otimes b
W11:=TensorProduct(W1,W1);
W12:=TensorProduct(W1,W2);
W22:=TensorProduct(W2,W2);

Dimension(sub<W11|W11.2-W11.(Dimension(W1)+1)>) eq Dimension(W1)*(Dimension(W1)-1) div 2 and
Dimension(sub<W22|W22.2-W22.(Dimension(W2)+1)>) eq Dimension(W2)*(Dimension(W2)-1) div 2 and
W12 eq sub<W12|W12.1>;


////////////////
// Stage 2
////////////////

// Assume that R.5 and R.10 are non-zero. By ce1, both can be scaled to 1.

BB2a:=GroebnerBasis(BB cat [R.5-1,R.10-1]);

(R.7 + w^16)*(R.7 - w^16) in BB2a;

// ce2 swaps these two, so we may choose either one.

BB2a:=GroebnerBasis(BB cat [R.5-1,R.10-1,R.7-w^16]);

// This determines W1.

coeffs2a:=ChangeLinearCoefficients(coeffs1,BB2a);

// [[a,b],c] generates all of the 133.

M1:=sub<MG2|[Evaluate(i,coeffs2a):i in abc]>; Dimension(M1) eq 133;


// We will pick this up in Stage 5.


////////////////
// Stage 3
////////////////

// So for the rest of the proof we assume that R.5*R.10=0.

BB2:=GroebnerBasis(BB cat [R.5*R.10]);
BB2:=GroebnerBasis(SimplifyBasis(BB2));
BB2:=GroebnerBasis(SimplifyBasis(BB2));


// The exterior square of W1 has two copies of W1 in it, so we might
// have some projection of [a,b] onto W1. This is incompatible with
// R.5*R.10=0.

abW1coeffs1:=[abC[i]:i in [1..dh1*Dimension(W1) by Dimension(W1)]];
abW1coeffs2:=[abC[i]:i in [2..dh1*Dimension(W1) by Dimension(W1)]];

// If either of these is non-zero then up to scalar they are equal
// to R.1,...,R.11.

abW1rels1:=[abW1coeffs1[i]-R.i:i in [1..dh1]];
abW1rels2:=[abW1coeffs2[i]-R.i:i in [1..dh1]];

// This doesn't work.
[R.i:i in [1..dh1]] subset GroebnerBasis(BB2 cat abW1rels1) and
[R.i:i in [1..dh1]] subset GroebnerBasis(BB2 cat abW1rels2);

// Thus we may assume that abW1coeffs1=abW1coeffs2=0.

BB2:=GroebnerBasis(SimplifyBasis(GroebnerBasis(BB2 cat abW1coeffs1 cat abW1coeffs2)));

// This forces [a,b]=0, actually, so W1 is abelian. But, in fact W1 has be one
// of only two things.

[R.1*R.11] cat [R.i:i in [2..10]] subset BB2;

// So we have that W1 is either the first or last copy from homs1.
// Exactly one of these is non-zero, so we can add:

BB2:=GroebnerBasis(SimplifyBasis(GroebnerBasis(BB2 cat [(R.1-1)*(R.11-1)])));


////////////////
// Stage 4
////////////////

// Just as [a,b] maps onto W1 (or not), [d,e] maps onto W2.

deW2coeffs:=[deC[i]:i in [dh1*Dimension(W1)+1..dh1*Dimension(W1)+dh2*Dimension(W2) by Dimension(W2)]];
deW2rels:=[deW2coeffs[i]-R.(dh1+i):i in [1..dh2]];

// It cannot map onto W2 because:
[R.i:i in [dh1+1..dh1+dh2]] subset GroebnerBasis(BB2 cat deW2rels);

// so we may assume that deW2coeffs=0.

BB2:=GroebnerBasis(BB2 cat deW2coeffs);

// Now assume that either R.1=1 or R.11=1.

BB3a:=GroebnerBasis(BB2 cat [R.1-1]);
BB3b:=GroebnerBasis(BB2 cat [R.11-1]);

// Make the ideals, quotients and images of [d,e]

II3a:=ideal<R|BB3a>; &and[i in II3a:i in ab cat ad];
II3b:=ideal<R|BB3b>; &and[i in II3b:i in ab cat ad];
quo3a:=R/II3a;
quo3b:=R/II3b;

deC3a:=[R!quo3a!deC[i]:i in [1..Dimension(MG2)]];
deC3b:=[R!quo3b!deC[i]:i in [1..Dimension(MG2)]];

dimU12:=Dimension(U1)+Dimension(U2);

[i:i in [1..Dimension(MG2)]|deC3a[i] ne 0] subset
   [1..Dimension(W1)] cat [dimU12+1..dimU12+Dimension(W2)] cat [Dimension(U12all)+1..Dimension(U12all)+18*3];

// The first part is a copy of W1, the second part is a copy of W2 outside of JU,
// and the third part is in copies of the other 18. That middle term, the copy
// of W2 outside of JU, cannot exist, and so these elements must be zero.

BB3a:=GroebnerBasis(BB3a cat [deC3a[i]:i in [dimU12+1..dimU12+Dimension(W2)]]);

[i:i in [1..Dimension(MG2)]|deC3b[i] ne 0] subset
   [Dimension(U1)-Dimension(W1)+1..Dimension(U1)] cat [Dimension(U12a)-Dimension(W2)+1..Dimension(U12a)] cat [Dimension(U12all)+1..Dimension(U)];

// This has exactly the same structure as deC3b, and so we may do the same as with branch a.

BB3b:=GroebnerBasis(BB3b cat [deC3b[i]:i in [Dimension(U12a)-Dimension(W2)+1..Dimension(U12a)]]);

// Now compute [d,e] again, but this time de rather than deC.

II3a:=ideal<R|BB3a>;
II3b:=ideal<R|BB3b>;
quo3a:=R/II3a;
quo3b:=R/II3b;

de3a:=[R!quo3a!de[i]:i in [1..Dimension(MG2)]];
de3b:=[R!quo3b!de[i]:i in [1..Dimension(MG2)]];

// We see that de3a and de3b are either 0 or a multiple of a point.

{*Normalize(i):i in de3a*} eq {* 0^^3058, R.13^2^^78*} and
{*Normalize(i):i in de3b*} eq {* 0^^3048, R.20^2^^88*};

// Extract this point by dividing by the parameters involved.
de3apt:=MG2![i div R.13^2:i in de3a];
de3bpt:=MG2![i div R.20^2:i in de3b];
M3a:=sub<MG2|de3apt>;
M3b:=sub<MG2|de3bpt>;

Dimension(M3a) eq 36 and Dimension(M3b) eq 36;

// If one of these is not a subspace of L(E7) then [d,e]=0,
// and W1+W2 is abelian, which is not allowed. But M3a and
// M3b are abelian, and this is a contradiction.

// This takes about two hours. There are faster ways to check this.

for i in [1..35] do for j in [i+1..36] do
  if MG2!LieProd(MG2!M3a.i,MG2!M3a.j) ne MG2!0 then "I AM WRONG!"; end if;
  if MG2!LieProd(MG2!M3b.i,MG2!M3b.j) ne MG2!0 then "I AM WRONG!"; end if;
end for; end for;


////////////////
// Stage 5
////////////////

// Now produce the structure constants and check that it's E7. This takes just over an hour.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";

// Here is an element that normalizes G and stabilizes M1.

n1:=GL(56,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,w^26,w^26,w^16,w^6,w^36,w^56,w^46,w^6,w^36],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^46,0,w^66,w^26,w^26,w^16,w^66,w^16,0,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^36,w^56,w^16,w^66,w^26,w^26,w^66,w^16,w^46],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^56,w^66,0,w^46,w^36,w^56,w^26,w^66,w^56],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^66,w^26,w^76,w^46,w^26,w^36,w^26,w^16,w^36],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^66,w^6,w^6,w^26,w^46,w^46,w^66,w^26,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^36,w^46,w^16,w^6,w^76,0,w^16,w^26,w^16],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^76,w^36,w^36,w^46,w^6,w^26,w^66,w^56,w^66,w^26],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^26,w^36,w^36,w^66,w^66,w^56,w^36,0,w^26],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,w^6,w^76,w^16,w^6,w^36,w^36,w^6,w^46,w^26],
[0,0,0,0,0,0,0,0,0,0,2,w^7,w^72,w^47,w^51,w^35,w^43,w^62,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^69,w^14,w^28,w^14,w^32,w^23,w^30,w^63,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^74,w^54,w^53,w^78,w^67,w^73,w^67,w^63,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^27,w^20,w^9,w^2,w^47,w^14,w^55,w^30,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^12,w^51,w^37,w^70,w^31,w^6,w^32,w^46,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39,w^18,w^56,w^21,w^41,w^6,w^51,w^14,w^23,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^49,w^53,w^70,w^28,w^11,w^39,w^32,w^21,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,2,w^26,w^35,w^42,w^4,w^6,w^47,w^32,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^54,w^58,w^57,w^34,w^19,w^73,w^30,w^76,w^62,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^38,1,w^52,w^73,w^42,w^41,w^2,w^14,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^16,w^27,w^70,w^70,w^20,w^32,w^22,w^15,w^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^35,w^18,w^29,w^52,w^35,w^21,w^9,w^28,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^49,w^14,w^35,w^18,w^21,w^75,w^60,w^4,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^24,w^20,w^18,1,w^26,w^56,w^20,w^14,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^31,w^49,w^22,w^72,w^58,w^42,w^37,w^10,w^71,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42,w^59,w^24,w^35,w^38,2,w^18,w^27,w^69,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^17,w^3,w^49,w^24,w^41,w^67,w^51,w^78,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^42,w^60,w^30,0,w^19,w^39,w^10,w^13,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^63,w^8,w^23,w^59,w^75,w^67,w^78,w^2,w^37,w^61,w^46,w^12,w^46,w^48,w^47,w^30,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,w^6,w^77,w^62,w^43,w^17,w^43,w^7,w^4,w^10,w^3,w^20,w,w^18,w^23,w^46,w^15,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^28,w^59,w^13,w^70,w^39,w^54,w^48,w^14,1,w^31,w^2,w^24,w^29,w^49,w^54,w^59,w^46,w^47,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^77,w^70,w^12,w^19,w^31,w^48,w^29,w,w^11,2,w^74,w^75,w^58,w^36,w^54,w^23,w^48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^42,w^33,w^66,w^11,w^17,w^30,w^44,w^78,0,w^22,1,w^68,w^17,w^58,w^49,w^18,w^46,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^64,w^3,w^70,w^70,w^20,w^48,w^38,w^55,w^33,w^30,w^75,w^2,w^21,w^68,w^75,w^29,w,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^46,w^75,w^2,w^29,w^35,w^60,w^36,w^12,w^60,w^56,w^20,w^2,1,w^74,w^24,w^20,w^46,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39,w^41,w^38,w^8,w^42,w^58,w^13,w^10,w^79,w^58,w^51,w^56,w^75,w^22,2,w^2,w^3,w^61,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^73,w^27,w^41,w^56,w^49,w^43,w^59,w^62,w,w^10,w^58,w^60,w^30,0,w^11,w^31,w^10,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^46,w^24,w^21,w^68,w^41,w^71,w^52,w^23,w^45,w^41,w^39,w^52,w^73,w^38,w^41,2,w^44,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^38,w^68,w^41,w^69,w^5,w^15,w^10,w^23,w^22,w^50,w^76,w^15,w^4,w^69,w^54,w^47,w^38,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^20,w^75,w^25,w^3,w^29,w^45,w^15,w^52,w^19,w^53,w^20,w^78,w^70,w^8,w^8,w^3,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^14,w^71,w^35,w^30,w^29,w^29,w^5,w^71,w^3,w^18,w^75,w^8,w^57,w^71,w^14,w^57,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^28,w^18,w^5,w^61,w^9,w^30,w^3,w^69,w^41,w^9,w^2,w^69,w^60,w^51,w^59,w^79,w^3,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^16,w^65,w^64,w^61,w^35,w^25,w^41,w^68,w^16,w^48,w^42,w^30,w^26,w^52,w^30,w^22,w^63,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^62,w^18,1,w^65,w^5,w^71,w^75,w^68,w^21,w,w^78,w^35,w^30,w^73,w^30,w^53,w^37,w^48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^62,w^18,w^18,w^16,w^18,w^14,w^20,w^38,w^24,w^67,w,w^6,w^43,w^2,w^37,w^19,w^46,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^77,w^62,w^62,w^20,w^28,w^9,w^41,w^22,w^46,w^33,w^79,w,w^24,w^46,w,w^68,w^66,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^14,w^56,w^29,w^52,w^49,w^79,w^68,w^47,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^49,w^31,w^68,w^17,w^22,w^49,2,w^76,w^58,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^38,w^22,w^52,w^49,w^61,w^45,w^55,w^10,w^47,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^38,w^50,w^44,w^55,w^36,w^61,w^6,w^23,w^22,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^49,w^20,w^35,w^65,w^27,w^21,w^5,w^55,w^68,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^77,w^20,w^62,w^70,w^72,w^72,w^27,w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w,w^46,w^79,w^75,w^30,w^21,w^21,w^45,w^79,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^2,w^35,w^72,w^33,w^79,w^46,w^33,w^75,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^12,w^2,w^45,w^69,w,w^30,w^27,w^61,w^49,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^18,w^61,w^60,w^59,w^51,w^71,w^27,w^11,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^20,w^64,w^25,w^16,w^69,w^75,w^65,w^49,w^52,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^64,w^32,w^58,w^30,w^74,w^68,w^30,w^38,w^7,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^78,w^2,1,w^25,w^45,w^79,w^35,w^52,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^62,w^75,w^30,w^17,w^30,w^77,w^13,w^32,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^78,w^2,w^2,w^64,w^2,w^46,w^20,w^22,w^56,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^43,w^9,w^54,w^67,w^18,w^13,w^11,w^14,w^47,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^53,w^78,w^78,w^20,w^12,w,w^49,w^38,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^57,w^71,w^9,w^56,w^14,w^9,w^52,w^34,1,0,0,0,0,0,0,0,0,0,0],
[w^14,w^14,w^54,w^14,w^14,w^54,w^54,w^34,w^54,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^54,w^14,w^74,w^54,w^14,w^14,w^14,w^54,w^54,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^14,w^54,w^54,w^54,w^54,w^14,w^54,w^14,w^54,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^54,w^54,w^54,w^14,w^14,w^14,w^54,w^54,w^14,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^54,w^54,w^54,w^54,w^14,w^54,w^14,w^14,w^14,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^54,w^54,w^54,w^14,w^54,w^14,w^14,w^54,w^14,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^14,w^54,w^54,w^14,w^14,w^54,w^14,w^54,w^54,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^54,w^54,w^14,w^54,w^54,w^54,w^54,w^54,w^74,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^54,w^14,w^54,w^54,w^54,w^54,w^54,w^54,w^14,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^54,w^54,w^54,w^14,w^54,w^54,w^54,w^14,w^54,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

&and[i^n1 in sub<GL(56,F)|a1,a2>:i in [a1,a2]] and n1 in Sp(56,F);
apt:=MG2![Evaluate(i,coeffs2a):i in a];
n1d:=KroneckerProduct(n1,n1);
apt*n1d in M1;

// Thus SL(2,19).2 lies in E7.



==> anc/E7/PGL219/pgl219p=5.txt <==
SetSeed(0,0);
G:=SL(2,19);
F:=GF(5);

a1:=CambridgeMatrix(1,F,56,[
"40000000000000000000000000000000000000000000000000000000",
"04000000000000000000000000000000000000000000000000000000",
"00010000000000000000000000000000000000000000000000000000",
"00001000000000000000000000000000000000000000000000000000",
"00000010000000000000000000000000000000000000000000000000",
"00000000100000000000000000000000000000000000000000000000",
"32001304120000000000000000000000000000000000000000000000",
"42202024100000000000000000000000000000000000000000000000",
"20230301410000000000000000000000000000000000000000000000",
"03220011430000000000000000000000000000000000000000000000",
"00000000002023343331243242303242323323333200100000000000",
"00000000002140241210211400433230423243104032310000000000",
"00000000004333431442220034223204223434413140030000000000",
"00000000002441222432220034223204223410314243020000000000",
"00000000002303033013202321143211123014142412020000000000",
"00000000001334312123202321143211123012441012100000000000",
"00000000004302111342220034223204223400214212200000000000",
"00000000002320412322220034223204223420320134020000000000",
"00000000003144231310211400433230423222144103220000000000",
"00000000004413000313234113013223023102000344140000000000",
"00000000000232323120411400433230423423222141120000000000",
"00000000000000000000423234223204104302222222220000000000",
"00000000000211212134143434223204222000000000000000000000",
"00000000000323232430341342303242313332333414430000000000",
"00000000000042222032030430231442123040333121130000000000",
"00000000000021111041431100424323113322111030010000000000",
"00000000000000000000223234000240402401111111110000000000",
"00000000000344343421434433222233000000000000000000000000",
"00000000000141414310110231213131030114111323310000000000",
"00000000000232323120220420043124010223222141120000000000",
"00000000000430202231212333342012432010222434420000000000",
"00000000000443030204341004401220010223222141120000000000",
"00000000000414141240014012430341114144222010020000000000",
"00000000000224040102043312430341002312444101140000000000",
"00000000000042222032142003100101101243111404410000000000",
"00000000000000000000433133140322234004444444440000000000",
"00000000000034444014204214330240221024000131100000000000",
"00000000003230142334430210030442342130200421030000000000",
"00000000000323231213310420010334134223134020040000000000",
"00000000003130311431120340020113213423121114030000000000",
"00000000003433010314342212430341034344043214330000000000",
"00000000000443003343134424310132013134131242320000000000",
"00000000004240304424342212430341034342343411410000000000",
"00000000004010100232333133140322234132430332130000000000",
"00000000002020402030143003100101313344044140000000000000",
"00000000001204344334023213130043100443430013120000000000",
"00000000000000000000000000000000000000000000003010000300",
"00000000000000000000000000000000000000000000003030400400",
"00000000000000000000000000000000000000000000004010100100",
"00000000000000000000000000000000000000000000002020300100",
"00000000000000000000000000000000000000000000000110000000",
"00000000000000000000000000000000000000000000004021300000",
"00000000000000000000000000000000000000000000000010010200",
"00000000000000000000000000000000000000000000000040301200",
"00000000000000000000000000000000000000000000001040300340",
"00000000000000000000000000000000000000000000003010100004"]);

a2:=CambridgeMatrix(1,F,56,[
"01000000000000000000000000000000000000000000000000000000",
"00100000000000000000000000000000000000000000000000000000",
"10000000000000000000000000000000000000000000000000000000",
"00000100000000000000000000000000000000000000000000000000",
"00000001000000000000000000000000000000000000000000000000",
"00000000010000000000000000000000000000000000000000000000",
"32001304120000000000000000000000000000000000000000000000",
"03220011430000000000000000000000000000000000000000000000",
"00000010000000000000000000000000000000000000000000000000",
"00010000000000000000000000000000000000000000000000000000",
"00000000002043202422011243120410421341321023400000000000",
"00000000004340213241203230320131021323021001210000000000",
"00000000003132112323203224201340232320304042100000000000",
"00000000000340220121040443313123320004021013000000000000",
"00000000001412140222022013302233402204330013430000000000",
"00000000003421121114213124211321320204120411040000000000",
"00000000000343330031334003410022241241303040010000000000",
"00000000003311003313024144211111441211202410400000000000",
"00000000002202434104243003042014024402442413130000000000",
"00000000004132433111233340411444230234011311210000000000",
"00000000001431114104424342110420101330230404240000000000",
"00000000004444104042241420342333043342402222100000000000",
"00000000000114212423111212332302314043341102020000000000",
"00000000000144031002400002101400321213434022030000000000",
"00000000000212030443130224234423420440400242020000000000",
"00000000000310024202414303124100024213140104330000000000",
"00000000000200141434304223331114113223014432000000000000",
"00000000000222110144304001024442144342044431410000000000",
"00000000000201141034132240113014341141332421400000000000",
"00000000000031131323041222232442111440341244230000000000",
"00000000000000004134331224233330043042112241330000000000",
"00000000000130030033200242002032224222320343210000000000",
"00000000000141010323321424313110103342234321100000000000",
"00000000000013342101323420202224432413223123420000000000",
"00000000004031200142211404104312244224443103400000000000",
"00000000004341321043033043231221420204331301430000000000",
"00000000001112100223300210413324431201213330320000000000",
"00000000000123204224224314414001430213033134010000000000",
"00000000002344102124202131411041401204432231420000000000",
"00000000001104123242121001131240311412343144000000000000",
"00000000000020034234401342101312240143040143310000000000",
"00000000003014140323320140414241000330044343220000000000",
"00000000004442023240321230334233133140233304400000000000",
"00000000003134032204441101220404211032431143110000000000",
"00000000002024411013241143340202140334023422300000000000",
"00000000001212314224233302020133314001302442040000000000",
"00000000000000000000000000000000000000000000000200031000",
"00000000000000000000000000000000000000000000000101040000",
"00000000000000000000000000000000000000000000000400010000",
"00000000000000000000000000000000000000000000000000010000",
"00000000000000000000000000000000000000000000001300000000",
"00000000000000000000000000000000000000000000000110000000",
"00000000000000000000000000000000000000000000000000120000",
"00000000000000000000000000000000000000000000000000020001",
"00000000000000000000000000000000000000000000000200030100",
"00000000000000000000000000000000000000000000000300000010"]);

b1:=CambridgeMatrix(1,F,133,[
"1000004000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010004000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0001004000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000014000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000104000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0100004000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000100404030200004010200001010101000000020001000040020000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003011003010004004020100402030303020000000002040030010100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000030213010402000030000004040202000000030000040030010400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000020101130204003010100003040303040000000003020000020100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000300031401004040100404010203000000030002040030040200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000100020210003020300303020402040000010001030010000400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003000004000404100040300104010000010000000002030040040100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001020001010404013030200301000301040000040004010020020200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002000103010400004110300402040202020000040004000040040200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002000404020000001021000302000404000000010004020040030000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002040301030401003010010103010404010000030001020040020400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002000202020301004020401004000304030000040003040000040400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002040302020204000040000314010403020000000002020030020200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004040102040202003000000201140302020000040003000030040000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000030404010200003020300102031001010000010001020010020200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003000302030104001020100204030410000000020000030040040400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002040400010101001040400102030100140000000002040030010000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004040300020403000040200202010300001000000001000030030300000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004010304030204003040000001040300000100020002030000020000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004000003040400003030200403000101030010020001020030000100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002010102030201001020400301000400010000100000020040020000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003010103020304001010000301020004020000041004010000010400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000030104010003002030200404020002020000000013010030020000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002010100010201001020300300040104000000040000130020020100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003000000010303000010400202020403010000010003031010000400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001010201020202002040100202030302030000030002030100020100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003010002000401003010400400010300030000010001040031030300000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000040003020301002040300002010004040000030004000010140200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000040300000003003010200403040403010000040004010020041100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004010202020201001040200302000002020000040002020040030010000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003030400040301000040300102040200010000000000010000030100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000202040000001020400401020102010000020003020040030301000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001020304000401000030400201040301040000040003030020030100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001040000040201003040400302010202010000000001030030030100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003030303030000003020000100040002010000040002030010040000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002010001010001002000400202020003030000020003000010010400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000404000100002010400001040200010000000002040010010200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003010400030401004030100101010100030000000102030000030100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004010204020402002000000404010402010000040000000020040100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003020104020103002020300102000103000000000003030000010000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004040302030402003010200100040004010000000001000030010400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001010102010102003000300404020304000000020002000000000200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003000403010304000030200204000103030000020002020010010200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003010404040100000000200001020400000000010003040040030400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003040102030204002000400200010003030000020002020040020200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003030003010403002010400001010200020000020003000040040400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000202040203003000400202010404030000020003000040000400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002020301040102002040100401000001040000000000040000020000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001040404040300002020200304010204000000010002030000020300000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000030402040204000010000202020102040000000001020030030100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003010402040204004000400303010200020000010003040020010300000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001040403010100002040300103010001020000030004030040040000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003010203000401004040200303010404000001040003000020000100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003020000000102003040000200020400010000010000030000040200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003020001010200001040400102000202030000040004040040000100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000002002310433013142133113413232031111344131402412014012112203",
"0000000000000000000000000000000000000000000000000000000000000000000000000440440031103111404123121101413223231314233430431331441401130",
"0000000000000000000000000000000000000000000000000000000000000000000000000044044223120231320122232230101132243311133043213203214210013",
"0000000000000000000000000000000000000000000000000000000000000000000000000044143341342022322120424004223134123331042024030002001130002",
"0000000000000000000000000000000000000000000000000000000000000000000000000334124204424442422012322330132343122203444332003440220013440",
"0000000000000000000000000000000000000000000000000000000000000000000000000313342300322434432441422033403144402130324423110044022111044",
"0000000000000000000000000000000000000000000000000000000000000000000000000112310423042242430433433301244034234121211311403202222131343",
"0000000000000000000000000000000000000000000000000000000000000000000000000401031102444414043103103200304333303232241201100410412233144",
"0000000000000000000000000000000000000000000000000000000000000000000000000210223400324321114120120020310143140413244240010041431133344",
"0000000000000000000000000000000000000000000000000000000000000000000000000241030440121200120441340122044232223301404030121413100234143",
"0000000000000000000000000000000000000000000000000000000000000000000000000244003044232020012214034402334413132200320003232101010303124",
"0000000000000000000000000000000000000000000000000000000000000000000000000304110334413002441301333430313101403020032110413230001140342",
"0000000000000000000000000000000000000000000000000000000000000000000000000212203112432044012440043231001040114301023401341103221411444",
"0000000000000000000000000000000000000000000000000000000000000000000000000411130401433334441044114243220004341200112210204120242211324",
"0000000000000000000000000000000000000000000000000000000000000000000000000211013210103313214334341134022330204020401021300012414241312",
"0000000000000000000000000000000000000000000000000000000000000000000000000144023100233020320212214202403020030122312322321313101222321",
"0000000000000000000000000000000000000000000000000000000000000000000000000344112010133002032411301410100002003402421422202141230412202",
"0000000000000000000000000000000000000000000000000000000000000000000000000314401001123440443211200041010440110430212432410234023431410",
"0000000000000000000000000000000000000000000000000000000000000000000000000412241402402420142132132410022424140221102440243340202122410",
"0000000000000000000000000000000000000000000000000000000000000000000000000431244430430042404403403041442322014242400044134034410402041",
"0000000000000000000000000000000000000000000000000000000000000000000000000213304043043444320100100224434422331414040334343333041430224",
"0000000000000000000000000000000000000000000000000000000000000000000000000133113124424234214142030111012432341010422243321023320043414",
"0000000000000000000000000000000000000000000000000000000000000000000000000123121342322303301404003231441433204001432134202112032114321",
"0000000000000000000000000000000000000000000000000000000000000000000000000122232424422140200320110243214103300220433343410401443341202",
"0000000000000000000000000000000000000000000000000000000000000000000000000311300310342401241322124332131042021144413232042133214410321",
"0000000000000000000000000000000000000000000000000000000000000000000000000201030031424210244422342423233444222344101413444123301041202",
"0000000000000000000000000000000000000000000000000000000000000000000000000240003223322021304432424102133324412314230101324122200224410",
"0000000000000000000000000000000000000000000000000000000000000000000000000322212131333434432323001200410013043131440032232110244021014",
"0000000000000000000000000000000000000000000000000000000000000000000000000422411233143323433142220020041111114233044443413011304222331",
"0000000000000000000000000000000000000000000000000000000000000000000000000432211133124142103404022002224231341133334104101221310412203",
"0000000000000000000000000000000000000000000000000000000000000000000000000441132121304403304400030440010232011303424440130413314211304",
"0000000000000000000000000000000000000000000000000000000000000000000000000214403232310100310040003044001413221140322044013101311241310",
"0000000000000000000000000000000000000000000000000000000000000000000000000301100413031010031004110334220101242014422334111230201244031",
"0000000000000000000000000000000000000000000000000000000000000000000000000003402433212223203232400201300324321341410212001034032333011",
"0000000000000000000000000000000000000000000000000000000000000000000000000110430103411132130413040240030312202204041411220333443143221",
"0000000000000000000000000000000000000000000000000000000000000000000000000011043120211403013101004024003421410300224211022143104124242",
"0000000000000000000000000000000000000000000000000000000000000000000000000103423441234213333431012020324114020301303132122220113222144",
"0000000000000000000000000000000000000000000000000000000000000000000000000120102214303131143213441002312341002200140403402022121412344",
"0000000000000000000000000000000000000000000000000000000000000000000000000012400301140233124131214440421204440020014100430442232431314",
"0000000000000000000000000000000000000000000000000000000000000000000000000344124322410132434330423032430112314013314404002413143420410",
"0000000000000000000000000000000000000000000000000000000000000000000000000314342422041403323033102443043401311111311320440101124042041",
"0000000000000000000000000000000000000000000000000000000000000000000000000311424432224100142113400104114210201231201032044230342444224",
"0000000000000000000000000000000000000000000000000000000000000000000000000321044033143200323021140412044101123032330404304211024210011",
"0000000000000000000000000000000000000000000000000000000000000000000000000202334113124020142222014431334230122443033320310241332021221",
"0000000000000000000000000000000000000000000000000000000000000000000000000410313121342002404412331213313023402104113032031244423222242",
"0000000000000000000000000000000000000000000000000000000000000000000000000131331224111401234003243123044100201022044314430002322414101",
"0000000000000000000000000000000000000000000000000000000000000000000000000233203302231210303110134122334010240442334311043440422321230",
"0000000000000000000000000000000000000000000000000000000000000000000000000133130420243021140011343402313001024434313201114044432202023",
"0000000000000000000000000000000000000000000000000000000000000000000000000204444214043233414022213241422210100220234020021133303023333",
"0000000000000000000000000000000000000000000000000000000000000000000000000300324301114133321442131244432021010022303002222123140112143",
"0000000000000000000000000000000000000000000000000000000000000000000000000030312200341123202434233304433222001442140440412122014401124",
"0000000000000000000000000000000000000000000000000000000000000000000000000442323222021420222011430022002223000310420413212214234400224",
"0000000000000000000000000000000000000000000000000000000000000000000000000434142412222042412221043442440132000031042101411301303040302",
"0000000000000000000000000000000000000000000000000000000000000000000000000323404431412444431242114434044403000223444230211200140004420",
"0000000000000000000000000000000000000000000000000000000000000000000000000234144113312233100402111114203114110330243040103133401313012",
"0000000000000000000000000000000000000000000000000000000000000000000000000303344121421133010430231341130341011033134004120123210141441",
"0000000000000000000000000000000000000000000000000000000000000000000000000140314232212123001043243204013204221113343330012122021234214",
"0000000000000000000000000000000000000000000000000000000000000000000000000304213410214022321020110031331104214034221104233313202420022",
"0000000000000000000000000000000000000000000000000000000000000000000000000310131041301442202002011223203340301333242340133141410042442",
"0000000000000000000000000000000000000000000000000000000000000000000000000031233224200434410440221132130034200143414034123234041444434"]);

b2:=CambridgeMatrix(1,F,133,[
"0100000000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"4444444444444344440000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000100000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000001000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000010000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000001000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000010400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000010000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010000000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000100000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000410000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0001000000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000001400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000400100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000401000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000100400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000400010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000010000000000000300011010403040002000302030301004003004000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000100000000000400023010402040004400102010200100404033000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000001000000000000012000201010003130003020103101201043000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000010000000400023020200010002140201030203203403000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000100000400022010001010002130204010302401104000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000001000300024020200000000220004040403301002034000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000000000000000200020000001030001440004040002100403044000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000001400033030001010002210300030002100403002000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000210042020401040001020202020201304004012000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400104000302040000320400000000101003003000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000100000000000000100044030404010003110002010302104104034000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100043130200040001110401000002202101021000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000004031302020002410300010002101401021000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200013030212030001300004020104302200000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400010000301120000420102000104101003012000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000024010301041002030401000002203403002000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100041030304040011130104030400101102010000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000001000000000000100043020402040004220302010100101302001000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000100000023040302030002240003000003103403023000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400001010304020004411302030003303001012000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000044000304040002010212020003001104004000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200020020300040000230404110103203404042000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000040010402030003130300021103303304002000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000041020100040001200104000112300103011000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000010000000000000024030100030001230003030102303303044000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400043000203030000100404020403214203042000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000301043040102010001320100030101002103012000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000020010100040004200002040200402110000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200004010401040002340204030404304302134000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400000040400040000340200040302402100023000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000100000000300012000203010002230100030401001102002000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000300031000202030002020403020203203004010000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000300033010100030004040001040204202104024000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200002010301010002200000030104102101002000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100020000201040002400104040300404003004000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200040030300010001410203030304401102034000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000001000000400012020304020002020103040301104003011000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000300021030203020000300103020304002102021000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100044040204040001210201000000303203033000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100041020101030001240203020002004302034000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100000030203000000210302000404301201032000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000300023030201010003130401020200300201003000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000010000200031040203000003430100020003404401032000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200024030003040004130403030001103003003000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000020030104020000340302040102003402003000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000012000200040100120003030403301301020000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100004040100040000420002010102301300001000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000040010000000002400204000401200201013000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400022040400000002210200040003400003022000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000300041030201040004310002020001002402011000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200022040000000002040302020304003404024000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400030010002000003210404020200000001034000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000010400004040102020002130201040102100102043000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200004030402040002410402030200102201011000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000042040300020002200002030203104004013000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000103121430100010113402012300324104102201113134320140124102042",
"0000000000000000000000000000000000000000000000000000000000000000000000000120232043010001121430441030312340400240121343032014342400444",
"0000000000000000000000000000000000000000000000000000000000000000000000000012413114001220232043214003421034040024232144443331424040324",
"0000000000000000000000000000000000000000000000000000000000000000000000000220443334113022040333142003042002114113102441010423222414043",
"0000000000000000000000000000000000000000000000000000000000000000000000000022104313121442004143404110444440341121400214001102412321114",
"0000000000000000000000000000000000000000000000000000000000000000000000000442340141232434330124320011324044204232040301220400431202341",
"0000000000000000000000000000000000000000000000000000000000000000000000000011444011023340104140203140100413042331441010300001334344312",
"0000000000000000000000000000000000000000000000000000000000000000000000000221324221112034340014130014010101444203214001030220313314421",
"0000000000000000000000000000000000000000000000000000000000000000000000000242312242401333034331013331001230324130301220003022141311212",
"0000000000000000000000000000000000000000000000000000000000000000000000000210414412202223422143331040032103402021403030030113131311404",
"0000000000000000000000000000000000000000000000000000000000000000000000000021321431410132432124203004443120430222100003003121233201320",
"0000000000000000000000000000000000000000000000000000000000000000000000000222202213041403433342130330104012043412010110110232133240032",
"0000000000000000000000000000000000000000000000000000000000000000000000000122031331232320242142101421310414321011003043003212332042042",
"0000000000000000000000000000000000000000000000000000000000000000000000000402223203413032414404230212031321202221110114110411423444444",
"0000000000000000000000000000000000000000000000000000000000000000000000000430132130101443321320023411223202410242011341011211102324324",
"0000000000000000000000000000000000000000000000000000000000000000000000000410013012140030110020441112032030404202303202302132401044314",
"0000000000000000000000000000000000000000000000000000000000000000000000000041111441014003011002214401443003320410140410420403210334311",
"0000000000000000000000000000000000000000000000000000000000000000000000000224231214331110221440301210104110032041014041042100021313201",
"0000000000000000000000000000000000000000000000000000000000000000000000000332023422122001024244224021110302302410300320200201023141224",
"0000000000000000000000000000000000000000000000000000000000000000000000000423112432402220332304302222011420420041030032020240112234302",
"0000000000000000000000000000000000000000000000000000000000000000000000000102401433430022423310420412221042042224003443002024401303420",
"0000000000000000000000000000000000000000000000000000000000000000000000000020031204412144311411231344233201432213121323232303403111214",
"0000000000000000000000000000000000000000000000000000000000000000000000000002223300431344201211243314133240433131232142413140100231301",
"0000000000000000000000000000000000000000000000000000000000000000000000000440132030213314240241134311123024103233413404101014010243200",
"0000000000000000000000000000000000000000000000000000000000000000000000000004330011230433104112204044113004001240423224321423333014004",
"0000000000000000000000000000000000000000000000000000000000000000000000000330033221023103340401300334121330220024102302202102143331330",
"0000000000000000000000000000000000000000000000000000000000000000000000000033113242112120034210030313232033022332400420410400124203033",
"0000000000000000000000000000000000000000000000000000000000000000000000000422433043324201434313222210104113420321440424444110413002301",
"0000000000000000000000000000000000000000000000000000000000000000000000000432103114312240323141412021340121042202044322324011101440200",
"0000000000000000000000000000000000000000000000000000000000000000000000000433120341421024142234431222034232444410334422312221230044020",
"0000000000000000000000000000000000000000000000000000000000000000000000000424343340304130213402340113034304131020133121030444114004120",
"0000000000000000000000000000000000000000000000000000000000000000000000000322144034310013131430034121333310233002123232003324341330012",
"0000000000000000000000000000000000000000000000000000000000000000000000000422344333031111233043333232143031133440122413110312204033441",
"0000000000000000000000000000000000000000000000000000000000000000000000000113311013023410321044322012233112233202023034441241413244202",
"0000000000000000000000000000000000000000000000000000000000000000000000000121201111112041202334422441133401133410112333214244101304410",
"0000000000000000000000000000000000000000000000000000000000000000000000000232240231401224410313432214123210123041401143301304230310041",
"0000000000000000000000000000000000000000000000000000000000000000000000000012311113104023242214340103210434222412114243444132302133301",
"0000000000000000000000000000000000000000000000000000000000000000000000000441201121340112414301034120021323412431341134324403420123200",
"0000000000000000000000000000000000000000000000000000000000000000000000000214240232034401321200333012222142431213204343312100042122020",
"0000000000000000000000000000000000000000000000000000000000000000000000000331403401410431141440040204433000420134041042033411444122310",
"0000000000000000000000000000000000000000000000000000000000000000000000000203100210041213234044004300103000042343224444113211324402031",
"0000000000000000000000000000000000000000000000000000000000000000000000000130010021224131303334330030120000444144302324121241312430223",
"0000000000000000000000000000000000000000000000000000000000000000000000000223202203313311033434100404403230040143110124323241341343212",
"0000000000000000000000000000000000000000000000000000000000000000000000000132410130141201113323010320100023004124011342142244204144411",
"0000000000000000000000000000000000000000000000000000000000000000000000000403041013234240121142001032010112330342221424404304300344211",
"0000000000000000000000000000000000000000000000000000000000000000000000000240110301334434030113342432111000430423214011334104031042314",
"0000000000000000000000000000000000000000000000000000000000000000000000000024011200313323003121424433231000043102301221313340223444311",
"0000000000000000000000000000000000000000000000000000000000000000000000000332221020141142110232322103243000114400200242141034132324201",
"0000000000000000000000000000000000000000000000000000000000000000000000000112044002112404434234122014021131423443023404140410032133424",
"0000000000000000000000000000000000000000000000000000000000000000000000000401334440401320323303402331222233102104112320014041443123322",
"0000000000000000000000000000000000000000000000000000000000000000000000000210313044210032142140430203412133400340401032331224104122422",
"0000000000000000000000000000000000000000000000000000000000000000000000000130202100443243010232323240201220022400300122430311111323232",
"0000000000000000000000000000000000000000000000000000000000000000000000000013410010104134001413142024240022442040030402043201231142413",
"0000000000000000000000000000000000000000000000000000000000000000000000000111041001340343220101404332024442434004003430114240243404101",
"0000000000000000000000000000000000000000000000000000000000000000000000000331311212111040412042231430310343324443443421434034041003220",
"0000000000000000000000000000000000000000000000000000000000000000000000000203201411231004431444243043031144312104104212323333224110022",
"0000000000000000000000000000000000000000000000000000000000000000000000000130240211243330213324134114223344421340340411142143302011442",
"0000000000000000000000000000000000000000000000000000000000000000000000000204332332022021232112123100031144421124324343203133043203011",
"0000000000000000000000000000000000000000000000000000000000000000000000000300423423442222413401122010223344212342312144130123114130221",
"0000000000000000000000000000000000000000000000000000000000000000000000000030102102434412101210402001132314411424421344013122341013242"]);

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

_,ff:=InvariantBilinearForms(ActionGroup(MG));

// We now show that all forms are conjugate.
[Rank(i):i in ff] eq [20,36,18];

ss:=ff[1]+ff[2];

// We can scale ff[1] and ff[2], so we need to get from ss to ss+\alpha*ff[3].

homsMG:=AHom(MG,MG);
S<x>:=PolynomialRing(F);

mats56:=MatrixRing(S,56);
// This is the correct element:
GenHom:=mats56!homsMG.1+mats56!homsMG.2+3*x*mats56!homsMG.3+homsMG.4;
GenHom*ss*Transpose(GenHom) eq ss+x*ff[3];

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.
// First we construct all homs from LG to SMG2, then from 18=W1
// to the radical J(U). Finally 

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;
JU:=JacobsonRadical(U);

n1:=Position([Dimension(i):i in XLG],18);
W1:=(XLG[n1]);
homs1:=AHom(W1,JU);
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

dh2:=Dimension(homs1); Dimension(homsall[n1]) eq dh2+1;
hom2:=homsall[n1].4;

not(Image(hom2) subset JU);

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!(hom2(W1.i)):i in [1..Dimension(W1)]];

bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// Now set up the variables.

dh:=2*dh2+1;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B];
end function;

// The first copy of W1 comes from outsde the P(18), the second from
// inside P(18).

dh1:=dh2+1; // Thus dh=dh1+dh2.

// Thus the dh1'th parameter is 1 wlog, since W1 lies outside JU.

W2:=W1;

coeffs2:=ChangeCoefficient(coeffs1,R.dh1,1);


////////////////
// Stage 1
////////////////

// We need a few products with elements of W1 and W2.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abc:=LieProd(ab,c);
abC:=(Matricise(ab)*Cinv)[1];
abcC:=(Matricise(abc)*Cinv)[1];

d:=[&+[R.(i+dh1)*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(i+dh1)*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
f:=[&+[R.(i+dh1)*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
de:=LieProd(d,e);
def:=LieProd(de,f);
deC:=(Matricise(de)*Cinv)[1];
defC:=(Matricise(def)*Cinv)[1];

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

abd:=LieProd(ab,d);
abdC:=(Matricise(abd)*Cinv)[1];
ade:=LieProd(ad,e);
adeC:=(Matricise(ade)*Cinv)[1];

// Add all these together to obtain some polynomials for the parameters.
BB:=GroebnerBasis({Evaluate(j[i],coeffs2):i in [Dimension(U)+1..Dimension(MG2)],j in [abC,adC,deC,abcC,defC,abdC,adeC]});



// Finally, we need to understand the centralizer of G in Sp(56,k)
F2<w>:=GF(25);
ce1:=DiagonalMatrix(F2,[w:i in [1..10]] cat [1:i in [1..18+18]] cat [w^-1:i in [1..10]]);

&and[i*j eq j*i:i in [a1,a2],j in [ce1]] and
&and[i in Sp(56,F2):i in [ce1]];

ce1d:=KroneckerProduct(ce1,ce1);

MG2F2:=ChangeRing(MG2,F2);

[i:i in [1..dh1]|ChangeRing(bas3[1+Dimension(W1)*(i-1)],F2)*ce1d eq ChangeRing(bas3[1+Dimension(W1)*(i-1)],F2)]
 eq [4,5,6,7,8,12] and
[i:i in [1..dh1]|ChangeRing(bas3[1+Dimension(W1)*(i-1)],F2)*ce1d eq w*ChangeRing(bas3[1+Dimension(W1)*(i-1)],F2)]
eq [2,3] and
[i:i in [1..dh1]|ChangeRing(bas3[1+Dimension(W1)*(i-1)],F2)*ce1d eq w^-1*ChangeRing(bas3[1+Dimension(W1)*(i-1)],F2)]
eq [9,10] and
[i:i in [1..dh1]|ChangeRing(bas3[1+Dimension(W1)*(i-1)],F2)*ce1d eq w^2*ChangeRing(bas3[1+Dimension(W1)*(i-1)],F2)]
eq [1] and
[i:i in [1..dh1]|ChangeRing(bas3[1+Dimension(W1)*(i-1)],F2)*ce1d eq w^-2*ChangeRing(bas3[1+Dimension(W1)*(i-1)],F2)] eq [11];


////////////////
// Stage 2
////////////////

// Here we get BB into a better shape, with only a few parameters, and find the solution.

// First we substitute some parameters.

coeffs3:=ChangeLinearCoefficients(coeffs2,BB);

vars:=Reverse([R.i:i in [15,19,21,23]]);
vals:=Reverse([-R.10*R.13,-R.10*R.15/2,-R.10*R.19/4,-R.10*R.21/3]);
[vars[i]-vals[i]:i in [1..4]] subset Ideal(BB);

for i in [1..4] do coeffs3:=ChangeCoefficient(coeffs3,vars[i],vals[i]); end for;

vars:=Reverse([R.i:i in [7,9,11]]);
vals:=Reverse([-(1+R.2*R.10)/2,-(R.7*R.10+2*R.10)/4,-(R.9*R.10+3*R.10^2)/3]);
[vars[i]-vals[i]:i in [1..3]] subset Ideal(BB);

for i in [1..3] do coeffs3:=ChangeCoefficient(coeffs3,vars[i],vals[i]); end for;

// This leaves us with only R.i for i=2,3,10,13. We now have

&and[IsDivisibleBy(coeffs3[i],R.13):i in [dh1+1..dh]];

// So we may assume that R.13=1 wlog, because if R.13=0 then W2=0.

coeffs3:=ChangeCoefficient(coeffs3,R.13,1);

// Note that:

GroebnerBasis([Evaluate(i,coeffs3):i in BB]) eq [R.10*(R.2-R.3)+2];

// so R.10 ne 0. Now apply ce1. This fixes R.12=R.dh1,
// and allows us to define R.10 arbitrarily, say R.10=1.

coeffs3:=ChangeCoefficient(coeffs3,R.10,1);

// This determines W2 and hence LG.
M1:=sub<MG2|[Evaluate(i,coeffs3):i in def]>; Dimension(M1) eq 133;


seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";

// Here is an element that normalizes G and stabilizes M1. It is over F25.

n1:=GL(56,F2)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^21,w^9,w^21,w^21,w^21,w^9,w^21,w^21,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^9,w^21,w^21,w^21,w^21,w^21,w^21,w^9,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^9,w^21,w^21,w^21,w^21,w^21,w^9,w^21,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^21,w^21,w^9,w^21,w^9,w^9,w^21,w^21,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^9,w^21,w^9,w^9,w^21,w^9,w^21,w^21,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^9,w^9,w^9,w^21,w^9,w^21,w^21,w^21,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^9,w^21,w^21,w^9,w^9,w^9,w^21,w^21,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^21,w^9,w^21,w^9,w^21,w^21,w^21,w^21,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^21,w^21,w^9,w^9,w^9,w^21,w^9,w^9,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^21,w^21,w^21,w^21,w^9,w^9,w^21,w^9,w^9],
[0,0,0,0,0,0,0,0,0,0,w^9,0,w^9,w^15,w^9,0,0,w^3,w^9,w^15,w^15,w^15,w^9,w^21,0,0,w^15,w^21,w^3,w^9,w^15,w^9,w^15,0,w^3,w^15,w^9,0,w^15,w^9,w^21,w^9,w^3,w^3,w^21,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^3,0,w^9,w^21,w^3,w^3,w^9,w^3,0,w^15,w^3,w^15,w^21,w^3,0,w^9,w^9,w^3,w^21,w^15,w^15,w^9,w^21,w^9,w^9,w^3,0,w^15,w^21,0,0,w^21,w^15,w^3,w^3,w^21,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^3,w^3,w^15,w^3,w^15,w^21,w^3,w^21,w^21,w^21,0,w^21,w^21,0,w^9,0,w^21,w^21,0,0,w^21,w^21,w^9,w^21,w^15,w^3,w^15,w^21,w^15,0,w^9,0,w^3,w^3,w^3,w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,w^3,w^21,w^15,0,w^3,w^21,w^9,w^9,w^9,w^15,0,w^21,w^9,w^3,w^3,w^9,w^21,0,w^21,w^9,w^3,w^9,w^9,w^9,w^15,w^3,w^15,w^3,w^21,0,w^9,w^15,w^3,w^15,w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^9,w^15,w^3,0,w^15,w^9,0,w^3,w^3,w^15,w^15,w^21,w^15,0,w^9,w^3,0,0,w^21,w^15,w^21,w^3,w^3,w^3,w^15,w^9,w^21,w^15,w^9,w^3,w^15,w^15,w^9,0,w^21,w^9,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^9,w^21,w^21,w^21,w^3,w^21,w^21,w^15,w^15,w^15,w^3,0,w^9,0,0,0,w^3,w^15,w^3,w^9,0,0,0,w^9,w^15,w^9,w^9,w^21,w^3,w^9,w^15,0,w^9,0,w^21,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^3,w^9,w^9,0,0,w^3,w^15,0,0,0,w^9,w^21,w^9,w^21,w^9,w^3,0,w^9,w^3,w^3,w^9,w^15,w^9,w^21,w^9,w^21,0,w^9,w^3,w^9,w^3,w^3,w^21,0,0,w^9,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^21,0,w^15,w^3,w^21,w^15,w^15,0,w^15,0,w^9,w^9,w^3,0,0,0,w^21,w^3,w^3,w^3,0,w^9,w^21,0,w^21,0,w^3,w^21,w^3,w^3,w^21,w^9,w^3,w^15,w^21,w^15,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^21,w^3,0,w^21,w^9,w^3,w^15,w^3,w^21,w^15,w^15,w^3,0,w^15,w^9,w^21,w^9,w^15,w^3,w^3,w^15,w^21,w^15,w^9,0,w^21,w^9,w^21,w^9,w^9,w^15,w^15,w^21,w^15,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^9,w^3,w^15,w^15,w^9,w^15,w^9,0,w^21,w^21,w^15,w^15,w^3,w^9,w^9,0,w^9,w^15,w^21,0,w^15,0,w^21,w^3,w^9,0,w^21,w^3,0,w^9,w^21,w^3,w^15,0,w^9,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^9,w^21,w^3,w^15,w^9,w^21,w^3,0,w^15,w^9,w^15,w^21,w^15,w^3,w^3,w^15,w^15,w^3,w^21,w^3,w^3,0,w^3,w^3,w^21,0,w^9,0,0,w^21,w^15,w^9,w^15,w^3,w^3,w^15,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^15,0,w^15,0,0,w^3,w^15,w^21,w^3,w^21,0,w^21,w^15,w^21,w^21,w^15,0,0,w^3,w^3,0,w^9,w^15,w^9,w^21,w^3,w^9,w^21,w^9,w^9,w^15,w^9,w^15,w^9,w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^3,0,w^3,w^3,0,w^21,w^3,w^15,w^15,w^15,w^9,w^15,w^3,w^15,w^3,w^9,w^3,0,w^21,w^15,w^9,w^21,w^21,w^3,w^15,w^3,w^21,w^15,0,w^21,0,w^3,w^9,w^21,w^9,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^21,w^3,w^3,w^21,w^3,w^21,w^3,w^3,w^9,w^21,w^15,w^15,w^21,w^15,w^3,w^3,0,w^21,w^9,w^15,w^3,0,w^21,w^9,w^3,0,w^21,w^21,w^9,0,w^3,w^9,w^9,w^21,w^15,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^21,w^15,w^9,w^3,0,w^21,w^15,w^9,w^9,w^3,w^3,w^15,w^15,w^15,0,0,w^9,w^3,w^15,w^9,w^3,w^9,w^3,w^21,0,0,w^15,w^15,w^9,w^15,0,w^3,w^3,w^21,w^9,w^9,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^3,0,w^9,w^3,0,w^9,w^9,w^9,w^15,w^3,w^21,w^3,w^15,0,w^15,w^3,0,w^9,w^9,w^15,w^3,w^15,w^9,w^3,w^3,0,w^3,0,w^9,w^9,w^21,w^9,w^21,w^15,w^15,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^3,w^3,w^9,w^15,0,w^21,0,0,w^15,w^15,w^9,w^3,w^15,w^9,w^15,0,w^21,w^3,w^9,w^15,w^9,w^9,w^9,w^15,w^3,w^3,w^21,w^3,w^3,w^3,w^3,w^15,w^21,0,w^15,w^9,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^9,0,w^21,0,w^9,0,w^21,w^9,0,w^9,w^3,w^15,0,w^15,w^3,w^21,0,w^15,w^21,w^9,w^9,w^15,w^21,w^21,0,w^21,w^15,w^15,w^3,w^3,w^15,w^21,0,0,w^21,w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^15,w^21,w^3,w^15,w^9,w^15,w^15,w^21,w^3,w^21,w^15,w^21,w^3,w^15,w^21,w^3,w^15,0,w^15,0,0,0,w^15,w^21,w^21,w^15,w^21,w^15,0,w^9,w^9,w^15,w^9,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^3,w^21,w^9,w^3,w^21,0,w^9,w^21,w^21,w^15,w^21,w^9,w^9,0,w^15,w^9,w^9,w^15,0,w^9,w^15,w^21,w^15,w^15,w^3,w^3,0,w^9,w^9,0,0,0,w^21,w^9,w^21,w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,w^15,w^15,w^3,w^3,w^9,w^9,w^9,w^9,w^3,w^21,w^21,w^3,w^21,w^21,w^15,w^9,w^3,w^9,0,w^3,0,w^15,w^21,w^9,w^3,w^21,w^21,0,w^15,0,w^15,w^15,0,w^21,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^21,w^21,w^9,0,w^21,w^3,w^15,w^3,w^15,w^15,w^15,w^21,w^3,w^9,w^15,w^21,w^15,w^21,w^15,w^3,0,0,w^3,w^15,w^9,w^15,w^21,w^3,0,w^21,0,w^21,w^15,w^21,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^3,w^21,w^9,w^3,w^9,w^3,w^15,w^15,w^21,0,w^3,w^15,w^3,w^9,w^21,0,w^15,w^3,w^21,w^3,w^3,w^9,w^3,w^3,w^15,w^15,0,0,w^9,w^21,0,w^21,0,w^15,w^9,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^3,w^3,w^9,w^21,w^9,0,0,w^9,w^3,w^3,0,w^9,w^3,w^15,w^3,w^3,w^9,w^21,0,w^3,w^15,w^3,w^3,w^15,w^9,w^3,w^3,w^15,w^15,w^21,0,w^3,w^9,w^9,w^9,w^21,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^3,w^21,w^21,w^3,w^21,w^9,0,w^3,w^3,w^9,w^21,w^15,w^9,w^3,w^21,w^21,w^9,w^3,w^3,w^15,w^9,w^3,w^3,w^3,0,w^9,w^3,w^3,w^21,w^9,w^15,w^9,0,w^9,w^3,w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^3,w^21,w^15,w^9,w^15,w^21,w^15,w^15,w^3,w^21,w^21,0,0,w^15,w^21,w^21,w^21,w^15,w^21,w^15,w^15,w^9,w^21,w^9,w^3,w^9,w^3,w^21,w^21,w^3,w^3,w^3,0,w^15,w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^21,w^15,w^3,w^3,w^9,w^3,w^15,w^3,w^9,w^9,w^3,w^9,w^3,w^21,w^15,w^3,w^15,w^15,w^21,w^3,w^3,w^15,w^21,w^3,w^15,w^21,w^9,w^9,0,0,w^3,w^3,w^21,w^9,w^3,w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^15,w^15,0,w^21,w^3,0,w^9,0,0,w^9,w^15,w^3,w^3,w^15,w^15,w^9,w^21,w^15,0,w^3,w^21,w^21,w^15,w^3,w^9,w^3,0,w^15,w^3,0,w^3,w^15,w^21,w^9,0,w^21,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,w^21,0,w^21,0,w^15,w^21,0,0,w^3,w^15,w^3,w^9,w^15,w^3,w^9,w^21,w^9,w^21,0,w^21,w^21,w^15,w^3,w^3,0,w^21,w^3,0,0,w^9,w^15,w^21,w^9,w^15,w^15,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^21,w^21,0,w^3,0,w^9,0,w^21,w^9,w^15,w^21,0,0,w^3,w^15,w^9,w^9,w^15,w^9,0,w^21,w^3,w^9,w^15,w^15,w^15,w^3,w^15,w^3,w^3,w^9,0,w^9,w^15,w^21,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^3,w^3,w^3,w^21,w^21,0,w^9,w^15,0,w^3,w^15,w^9,0,w^9,w^3,w^9,0,w^3,0,w^9,0,w^9,w^15,w^9,0,w^9,w^21,w^21,w^3,w^15,w^15,w^21,w^15,w^9,w^15,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^3,w^15,w^21,w^3,w^9,w^21,0,0,w^3,w^9,w^9,w^21,w^9,w^3,w^21,w^3,w^21,w^21,w^21,0,w^15,0,w^9,0,0,w^21,w^3,w^9,w^9,0,w^9,w^3,0,w^3,w^15,w^21,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^3,w^21,w^21,0,w^3,w^21,w^3,w^21,w^21,w^3,w^15,w^3,w^21,w^9,0,w^3,w^3,w^15,0,w^3,w^21,w^15,w^15,w^15,w^3,w^3,w^3,0,w^15,0,w^9,0,w^3,w^15,w^9,w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^9,w^9,w^3,w^21,w^21,w^3,0,0,0,w^3,w^21,w^21,w^9,w^21,w^9,w^15,w^9,w^3,w^9,w^21,0,w^21,w^15,w^15,0,w^15,w^15,w^15,w^3,w^21,w^9,w^15,w^9,w^3,w^21,w^21,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^9,0,w^9,w^21,w^15,w^3,w^21,w^21,w^15,w^15,w^3,w^21,w^3,w^3,w^21,w^15,w^21,0,0,w^15,w^15,w^3,w^9,0,w^3,w^9,w^21,w^9,0,w^21,w^21,w^3,w^15,w^15,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,w^9,w^9,w^3,w^3,w^3,w^21,0,w^15,w^21,w^15,w^3,w^3,w^15,w^21,0,w^3,0,w^21,w^15,w^3,w^9,w^3,w^15,w^3,w^21,w^3,w^3,w^9,w^15,w^3,w^21,0,w^15,w^15,w^21,0,0,0,0,0,0,0,0,0,0],
[w^3,w^21,w^15,w^9,0,w^9,w^15,0,w^15,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^3,0,w^9,w^3,w^9,w^9,w^9,w^21,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^15,w^15,0,w^15,0,w^15,w^3,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^3,0,w^15,w^15,0,w^9,w^15,w^9,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^9,w^15,w^15,w^9,w^21,0,0,w^9,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^15,w^15,w^3,w^3,w^9,w^15,w^15,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^21,0,0,w^3,w^15,w^15,0,w^9,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^15,w^3,0,w^15,w^15,0,w^15,0,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^15,w^15,w^21,w^15,w^9,w^3,w^15,w^3,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^15,0,w^21,w^15,w^21,w^21,w^21,w^15,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

M1F2:=sub<MG2F2|[Evaluate(i,coeffs3):i in def]>;

&and[GL(56,F2)!i^n1 in sub<GL(56,F2)|a1,a2>:i in [a1,a2]] and n1 in Sp(56,F2);
dpt:=MG2F2![Evaluate(i,coeffs3):i in d];
n1d:=KroneckerProduct(n1,n1);
dpt*n1d in M1F2;

// Thus SL(2,19).2 lies in E7.

==> anc/E7/PSL211/psl211p=3.txt <==
SetSeed(0,0);
G:=SL(2,11);
F<w>:=GF(9);

// First we give the program ComputeAllRanks, and then the proof.

/////////////////////////
//
//  ComputeAllRanks
//
/////////////////////////

/* This function, given two square matrices A and B with B nilpotent (this condition might not be
   necessary) computes the rank of the matrix A+xB, where x is a parameter. It returns three
   outputs. The first is the generic rank of A+xB, i.e., the rank for all but finitely many elements
   x. The second is the set of exceptions x. The third is the ranks of the exceptions. This program
   is not very well optimized, but is still far faster than computing echelon form or Smith normal
   form. As in, it produces an answer in minutes, versus at least days for echelon form.
*/

function ClearConstantRows(M,RankSoFar)
F:=CoefficientRing(CoefficientRing(M));

// Do this first. This is to remove anything zero.
RemoveZeroRows(~M);
if(NumberOfRows(M) eq 0) then return M,RankSoFar; end if;

// ll is the set of rows that are constant.
ll:=[i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]];

//Echelon form ll and add on the rest to make a new matrix M. If ll is empty or the whole
//of M then we need to be careful.

if(#ll eq NumberOfRows(M)) then M:=EchelonForm(M);
  elif(#ll ne 0) then
  M:=VerticalJoin(EchelonForm(Matrix([M[i]:i in ll])),Matrix([M[i]:i in [1..NumberOfRows(M)]|not i in ll]));
end if;
RemoveZeroRows(~M);
ll:=[i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]];

for i in ll do
  jjj:=[jj:jj in [1..NumberOfColumns(M)]|M[1,jj] ne 0]; j:=jjj[1]; Remove(~jjj,1);
  SwapColumns(~M,1,j);
  MultiplyColumn(~M,1/M[1,1],1);
  for jj in jjj do
    AddColumn(~M,-M[1,jj],1,jj);
  end for;
  RankSoFar+:=1;
  RemoveRowColumn(~M,1,1);
end for;

return M,RankSoFar;

end function;

function ComputeAllRanks(A,B)

// Compute Jordan normal form of B and use this to produce a nicer form.

M2,S2,S3:=JordanForm(B);
M1:=S2*A*S2^-1;

F:=CoefficientRing(A);
S<x>:=PolynomialRing(F);
M:=M1+x*M2;

RankSoFar:=0;

// Remove any zero rows and columns

RemoveZeroRows(~M);
M:=Transpose(M);
RemoveZeroRows(~M);

repeat 

repeat
  M,RankSoFar:=ClearConstantRows(M,RankSoFar);
  RemoveZeroRows(~M);
  M:=Transpose(M);
until [i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]] eq []
and
[i:i in [1..NumberOfColumns(M)]|&and[M[j,i] in F:j in [1..NumberOfRows(M)]]] eq [];

if(NumberOfRows(M) eq 0) then return RankSoFar,[],[]; end if;

M1a:=Evaluate(M,0);
M2a:=Evaluate(M,1)-M1a;
M2b,T:=EchelonForm(M2a);

Mb:=Matrix(S,T)*M; Mb:=Transpose(Mb);

M1c:=Evaluate(Mb,0);
M2c:=Evaluate(Mb,1)-M1c;
M2d,T:=EchelonForm(M2c);

M:=Matrix(S,T)*Mb;

until NumberOfRows(M2d) eq NumberOfColumns(M2d) and IsZero(M2d-1);

genrank:=RankSoFar+NumberOfRows(M2d);
eigs:=SetToSequence(Eigenvalues(M1a));
badvalues:=[-i[1]:i in eigs];
badranks:=[genrank-i[2]:i in eigs];

return genrank,badvalues,badranks;

end function;



a1:=GL(56,F)![[1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,2],
[1,1,1,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,2,0,1,2],
[1,1,1,1,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,2],
[0,2,1,1,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,2,1,0],
[0,2,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,2,0],
[0,2,1,2,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,2,2,2,1,2,0],
[0,0,0,0,0,0,1,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,1,2,2,2,2,2],
[0,0,0,0,1,2,2,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,2,2,0,0,0,0,0],
[0,0,0,0,1,2,2,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,2,2,0,0,0,0,0],
[0,0,0,0,0,0,2,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,1,2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,1,w^6,1,w^5,w^6,1,w,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w,0,w^2,w^6,2,2,w^5,w^3,w^6,w^6,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,w^2,w^3,w^5,w^2,w^7,w^7,w^2,2,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^5,2,w,w^2,w^3,w^6,w,w^7,2,w^2,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^5,w,w^6,1,w^5,w^7,w^2,w^7,w^5,w^3,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w,w^7,w^7,w^5,2,w^5,0,w^5,w^7,w^3,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,w^6,w^2,0,w,w,w^6,w^7,w^2,w^6,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w,0,w^7,0,w^2,0,w,w^2,1,w^7,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^6,w^5,2,2,w^7,1,w^3,2,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^6,w^5,w,w^7,2,1,w,w^2,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,2,0,w^2,2,w^5,w^7,w,2,w^2,w^2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,1,0,2,1,1,w^2,w^5,0,w,w,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,1,w^6,2,w,w^2,2,w^5,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w,0,w^2,w^6,2,1,w,w^7,w^2,w^2,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,w^2,w^3,w^5,w^6,w^3,w^3,w^6,1,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^5,2,w,w^2,w^3,w^2,w^5,w^3,1,w^6,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^5,w,w^6,1,w^5,w^3,w^6,w^3,w,w^7,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w,w^7,w^7,w^5,2,w,0,w,w^3,w^7,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^2,w^6,0,w^5,w,w^6,w^7,w^2,w^6,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^5,0,w^3,0,w^6,0,w,w^2,1,w^7,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,w^2,w,1,2,w^7,1,w^3,2,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^2,w,w^5,w^3,1,1,w,w^2,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,1,0,w^6,1,w,w^7,w,2,w^2,w^2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,2,0,1,2,2,w^2,w^5,0,w,w,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,1,2,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,2,1,0,0,1,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,0,2,2,2,2],
[0,0,1,2,0,0,2,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,1,1,2,0,0,0,0],
[0,0,0,0,1,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,1,1,1],
[0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,2,0,0,0,0,0,0],
[0,0,0,0,1,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,1,1,1,1],
[2,1,2,1,2,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,2,2,1,1],
[0,0,0,2,2,2,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[2,1,2,2,1,1,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,1,1,1,1],
[0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,0,2],
[2,1,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0]];

a2:=GL(56,F)![[1,1,1,1,0,0,2,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,1,2,1,0,0,1],
[1,1,1,1,2,1,2,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,1,2,1,0,0,1],
[1,0,2,1,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,2,0,1,2,1,1],
[1,0,2,1,1,0,2,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,1,2,0,1,2,1,1],
[2,2,2,2,1,2,1,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,2,2,0,2,0,1,1],
[1,0,0,1,1,2,1,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,1,0,1,2,2],
[0,1,0,1,1,1,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,2,2,1,0],
[0,0,1,2,1,2,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,2,0,0,1],
[1,2,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,2,2,1,2,0,1],
[0,0,1,2,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,2,2,0,1,2,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,1,w,w^5,w^3,w^2,2,1,1,w^5,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^5,w^5,2,1,w,w^3,0,w^6,w^5,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,1,w^5,w^5,0,1,w^6,0,1,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^7,w^2,w^5,w^5,w^3,w^2,w^3,w^2,0,w^5,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,1,0,2,w^7,w^6,1,w^5,1,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^3,w^2,1,1,w^7,w^7,0,w^6,w^5,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^5,w,w,w^7,w,2,w^7,0,w^2,w^7,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,w,w^6,w^6,w^6,0,w^5,w^3,w^7,1,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^7,w^5,2,2,w,w^2,w^7,w^5,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^3,w,w^5,w^5,w^2,w^2,w^6,w^5,w^3,w,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^2,0,w^2,w^7,w^2,w^3,0,w^7,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^6,0,w^3,w,2,1,w^7,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,1,w,w^5,w^3,w^2,1,2,2,w,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^5,w^5,2,1,w,w^7,0,w^2,w,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,1,w^5,w^5,0,2,w^2,0,2,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^7,w^2,w^5,w^5,w^3,w^6,w^7,w^6,0,w,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,1,0,2,w^7,w^2,2,w,2,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^3,w^2,1,1,w^3,w^3,0,w^2,w,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w,w^5,w^5,w^3,w^5,2,w^7,0,w^2,w^7,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^5,w^5,w^2,w^2,w^2,0,w^5,w^3,w^7,1,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^3,w,1,1,w^5,w^2,w^7,w^5,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^7,w^5,w,w,w^6,w^2,w^6,w^5,w^3,w,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^6,0,w^6,w^3,w^6,w^3,0,w^7,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,0,w^7,w^5,2,1,w^7,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,1,2,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,1,2,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,1,1,2,1,1,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,1,1,0,1,0],
[0,2,0,2,2,1,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0],
[1,2,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,2,2,0,0,0,1],
[0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,2,2,2,1,1,2,2],
[1,1,1,1,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,2,0],
[2,2,2,2,1,2,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,2,0,0,0,0,1,0],
[1,1,1,2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,1,2,2,0,0,2],
[2,2,2,1,0,1,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,1,1,0,0,1],
[0,1,0,2,2,2,2,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,1,1,2,2,1,0,0],
[0,2,0,1,0,2,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,2,2,1,1,2,0,0]];

n1:=GL(56,F)![[0,0,w^6,w^6,w^6,0,0,w^2,w^6,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,w^2,w^6,0,0,w^2,w^6,0],
[w^2,w^6,w^6,w^6,0,w^6,0,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^2,w^6,w^6,0,w^2,w^2,w^6,w^6,0],
[w^6,0,0,0,0,0,w^6,w^6,w^2,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,w^2,w^6,0,0,0,w^2,0,w^2],
[0,w^6,w^6,w^2,0,0,w^6,w^6,w^6,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^6,0,w^6,w^2,w^2,w^6,0,0,w^2],
[0,w^2,w^2,w^6,0,w^2,w^2,w^6,w^6,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,0,w^6,w^6,w^6,0,w^2],
[w^2,0,w^6,w^2,w^6,w^6,w^2,0,w^2,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^6,0,0,w^6,w^2,w^6,w^6,w^6,0],
[0,w^6,w^6,w^2,0,0,w^2,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,0,w^6,w^2,0,0,0,w^6,w^6],
[w^2,0,w^6,w^2,0,w^2,0,w^6,w^6,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,w^2,w^2,w^2,w^6,w^2,0,w^6,0],
[0,w^2,w^2,w^6,w^6,w^6,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^6,w^6,w^2,w^2,w^6,w^2,0,w^6,0],
[w^2,0,w^2,w^6,w^6,w^6,0,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,w^2,w^2,0,w^2,w^6,w^2,0,w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^6,0,0,w^6,w^6,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^6,w^2,0,w^6,w^6,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,w^2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^6,0,w^2,w^6,w^2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,0,0,w^6,w^2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^6,w^3,1,w^3,w^6,w^2,w^7,w^2,w^2,1,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^5,1,w,w^6,w^2,0,0,1,w^2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w^2,w^5,w^7,w^6,w^3,w^7,0,w^6,w^3,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,w^7,w^5,2,0,w^3,w^2,w,w^3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^7,2,w^3,w,w,w^2,0,w^7,w^3,w^5,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^6,w^7,0,w^7,w^7,w,w^2,w^2,w^7,2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^5,1,w^7,0,0,w^7,w,2,w^2,w^5,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w,w^5,w,w^7,w^2,w^2,w,2,w^7,2,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,1,0,w^3,0,w^3,w^6,w^7,w^6,w,w^2,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^2,2,w^7,w,1,w^6,0,w^6,w^3,w^2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,w,0,0,w^3,w^5,w^2,2,w^5,w^6,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^6,w,1,w^2,w^7,w^5,1,2,w^3,w^3,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^3,1,w^5,1,w^3,w^3,1,w^3,w^3,w,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,w^5,w^6,w^3,w^3,0,0,w,w^3,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^5,w^7,w^2,2,w^3,2,1,0,w^7,2,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^5,w^5,2,w^2,w,0,2,w^3,w^2,2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,2,w,1,w^6,w^6,w^3,0,1,2,w^6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^3,2,0,2,2,w^2,w^3,w^3,1,w^5,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^6,w,1,0,0,2,w^6,w,w^7,w^2,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,w^6,w^2,1,w^3,w^7,w^6,w,2,w,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w,0,2,0,2,w^3,2,w^3,w^6,w^7,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^3,w^5,1,w^2,w,w^3,0,w^3,1,w^7,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,0,0,2,w^2,w^7,w,w^2,w^3,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^7,w^2,w,w^3,1,w^2,w^5,w,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2,w^6,w^2,w^6,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2,w^2,w^6,w^6,w^6,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^6,w^2,w^6,w^6,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^6,w^6,w^6,w^2,w^2,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2,w^6,w^2,w^6,w^6,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^6,w^6,w^2,w^2,w^6,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^2,0,w^2,w^2,0,w^6,w^6,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,w^2,w^2,w^2,w^6,0,0,w^6],
[w^2,w^6,0,0,0,w^2,0,w^6,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,w^2,w^6,w^2,0,w^2,w^6],
[w^2,w^2,w^6,w^6,w^2,w^6,w^2,w^6,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^6,0,w^2,w^2,0,w^6,w^6,0,0],
[0,0,0,0,w^6,w^2,0,w^2,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^6,w^6,w^2,w^2,w^2,w^2,w^2,0,0],
[0,0,w^6,w^2,w^2,w^6,0,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,w^2,w^2,w^2,0,w^6,0,w^2],
[0,0,w^2,w^6,w^6,w^2,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^6,w^6,0,w^2,w^2,0,w^2,0,w^6],
[w^2,w^2,0,w^2,0,0,w^2,w^6,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,w^2,0,w^6,w^6,0,w^2],
[0,w^2,0,w^6,0,0,w^6,0,w^6,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^6,w^6,0,0,0,w^2,0],
[w^2,w^6,w^6,w^6,w^2,w^2,w^2,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,w^2,w^2,w^2,w^6,0,0,0,w^2],
[w^2,w^6,w^2,w^2,w^2,0,w^6,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^2,0,0,w^6,w^2,w^2,w^2,w^6,w^2]];

B1:=GModule(G,[GL(5,F)!([[2,0,1,0,0],
[0,1,2,2,0],
[1,2,2,0,2],
[1,0,1,1,1],
[1,0,2,1,0]]),

GL(5,F)![[0,2,1,0,0],
[1,1,1,1,1],
[2,1,2,0,2],
[0,0,2,2,2],
[2,0,2,2,0]]]);

B3:=GModule(G,[GL(12,F)![
[2,w^5,0,w^3,2,w^7,1,w^2,w^6,w^5,w^7,2],
[w^3,w,w^6,w^5,w^3,0,2,0,2,2,w^7,w^3],
[w^6,w^3,0,w^2,0,1,0,w^7,1,0,w^7,0],
[w^7,w^6,w,w^3,0,w^5,w^2,w^7,w,w^3,0,w^5],
[1,0,w^5,w^6,w^6,w^5,w,2,w^2,w^2,0,w^2],
[w,w,0,0,w^2,2,w^7,w^6,1,w^6,w^5,1],
[0,w^7,2,w^5,w^5,w^3,w^6,w^3,w^2,w^3,2,w^6],
[w^3,w,w^5,w^6,w^6,0,w^7,0,0,0,w^2,2],
[w^2,w^7,w^3,w^6,1,1,1,2,2,2,w^7,w^2],
[w^6,1,w^3,0,w^5,0,2,w,0,w^3,2,w^5],
[w,w^5,1,w^3,2,w^7,w^7,0,w^2,w^6,0,w^2],
[w^7,w^3,1,2,1,w^5,w,w^3,w^7,2,w^2,w^7]],
GL(12,F)![[w^6,w,0,w,1,1,1,w^7,0,2,w^5,w^6],
[2,w,2,w^3,0,w,1,w^5,1,0,2,w^5],
[w^5,0,0,w^5,0,0,0,w,1,w^2,w^7,w^5],
[w^6,0,0,w^6,w^3,w^2,2,w^2,w^5,w^5,w^7,1],
[1,w^3,w^6,w^7,w,1,w^7,w^3,w^5,w^5,w^7,w^3],
[w^6,w^6,2,w,2,w^6,w^2,w^3,w^3,w^6,w^5,2],
[1,w^2,0,1,w^5,2,1,w,w^6,w^3,2,w^7],
[w^6,1,w^5,w,w^6,0,1,w^3,1,w^2,w^7,w^3],
[w^2,w,2,1,w,w^7,w^2,w^6,w^3,0,0,w^3],
[1,w^3,w^2,1,2,w^7,w^2,w,2,w^3,w,2],
[w^5,w^3,0,w^7,w,0,w^5,w^5,2,w^7,w^2,w^2],
[1,w^6,w,1,w^5,w^7,w^6,w,w^7,2,1,1]]]);

B5:=GModule(G,[GL(21,F)![
[0,1,2,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0],
[0,0,2,1,2,0,2,0,2,0,0,0,1,0,0,0,0,2,0,2,0],
[0,0,0,0,2,1,0,0,2,0,0,0,0,0,0,0,0,1,0,1,0],
[0,0,1,0,0,0,2,1,1,0,0,0,0,0,0,1,0,0,0,1,0],
[0,0,0,0,2,0,0,0,2,1,0,0,0,0,0,2,0,1,0,2,0],
[0,0,2,0,1,0,1,0,0,0,0,1,0,0,0,1,0,2,0,1,0],
[0,0,1,0,0,0,1,0,1,0,0,0,2,1,0,0,0,0,0,2,0],
[0,0,0,0,0,0,2,0,0,0,0,0,2,0,1,1,0,0,0,1,0],
[0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,2,1,1,0,1,0],
[0,0,2,0,2,0,0,0,2,0,0,0,0,0,0,1,0,0,1,2,0],
[0,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1],
[0,0,2,0,2,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,2,0,1,0,2,0],
[0,0,1,0,1,0,1,0,0,0,2,0,1,0,0,0,0,0,0,1,0],
[1,0,2,0,1,0,0,0,0,0,2,0,2,0,0,2,0,0,0,1,0],
[0,0,1,0,2,0,1,0,1,0,0,0,0,0,0,0,0,2,0,0,0],
[0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,2,0,0,0,1,0],
[0,0,1,0,2,0,0,0,0,0,2,0,1,0,0,0,0,0,0,1,0],
[0,0,2,0,0,0,2,0,2,0,0,0,2,0,0,1,0,0,0,2,0],
[0,0,1,0,2,0,2,0,1,0,0,0,0,0,0,0,0,1,0,2,0],
[0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0]],
GL(21,F)![[0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,1,0,2,0,1],
[0,0,0,0,1,1,0,2,0,0,0,0,0,1,1,0,0,0,1,0,0],
[0,0,0,0,0,0,1,2,0,1,0,0,0,1,0,0,0,0,1,0,1],
[0,0,0,0,0,0,0,2,1,1,0,0,0,1,1,0,1,0,2,0,1],
[0,0,0,0,0,1,0,2,0,0,1,0,0,1,0,0,0,0,1,0,1],
[0,0,0,0,0,0,0,2,0,2,0,0,1,1,2,0,1,0,0,0,1],
[1,0,0,0,0,2,0,2,0,0,0,0,0,1,1,0,0,0,1,0,1],
[0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,2,0,2,0,0],
[0,0,0,0,0,1,0,2,0,2,0,0,0,0,0,0,1,1,0,0,1],
[0,0,0,0,0,0,0,2,0,0,0,0,0,1,1,0,1,0,1,1,2],
[0,1,0,0,0,2,0,2,0,1,0,0,0,1,2,0,0,0,2,0,1],
[0,0,0,0,0,2,0,1,0,0,0,0,0,1,0,0,1,0,2,0,2],
[0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,1,0,0,0,1],
[0,0,0,0,0,1,0,2,0,0,0,0,0,1,2,0,1,0,2,0,1],
[0,0,0,0,0,0,0,0,0,2,0,0,0,2,2,0,2,0,1,0,0],
[0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,0,2,0,1,0,2],
[0,0,0,1,0,0,0,1,0,1,0,0,0,2,1,0,2,0,1,0,2],
[0,0,0,0,0,2,0,1,0,2,0,0,0,0,1,0,2,0,1,0,2],
[0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,2],
[0,0,0,0,0,0,0,2,0,2,0,0,0,2,2,0,1,0,2,0,2]]]);

B2:=Dual(B1);
B4:=GModule(G,FrobeniusImage(B3,1));

MG:=GModule(G,[a1,a2]);
LG:=DirectSum([B1,B2,B3,B4,B5]); // The full LG is B1+B2+B3+B3+B4+B4+B4+B5+B5+B5.

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

function ComputeTensorSquares(L,p)

// L is a list of JNFs.

n:=Maximum([#i:i in L]);

// Now create a matrix whose entries are the result of tensoring a block of size i
// by one of size j. The first row is [1],[2],... Only add in elements where there
// actually are blocks of sizes i and j in some element of L.

Mat:=[[{*i*}:i in [1..n]]];

for ii in [2..n] do
  MatRowii:=[{*ii*}];
  ToFillIn:=[];
  for jj in [2..n] do
    for l in L do
      if(#l ge ii and #l ge jj and l[ii]*l[jj] ne 0) then
        Append(~ToFillIn,jj); break l;
      end if;
    end for;
  end for;
  for jj in [2..n] do
    if ii gt jj then MatRowii[jj]:=Mat[jj,ii]; continue jj; end if;
    if(jj notin ToFillIn) then Append(~MatRowii,{* *}); continue jj; end if;
    J1:=JordanBlock(PolynomialRing(GF(p)).1-1,ii);
    J2:=JordanBlock(PolynomialRing(GF(p)).1-1,jj);
    J12:=KroneckerProduct(J1,J2);
    _,_,c:=JordanForm(J12);
    Append(~MatRowii,{*i[2]:i in c*});
  end for;
  Append(~Mat,MatRowii);
end for;

JNFs:=[];
for X in L do
  ThisJNF:={**};
  for ind1->ent1 in X do
    if ent1 eq 0 then continue ind1; end if;
    for ind2->ent2 in X do
      if ent2 eq 0 then continue ind2; end if;
      ThisJNF join:= &join[Mat[ind1,ind2]:i in [1..ent1*ent2]];
    end for;
  end for;
  Append(~JNFs,[Multiplicity(ThisJNF,i):i in [1..Maximum(ThisJNF)]]);
end for;
return JNFs;
end function;

MGJNFs:=[
    [ 32, 12 ],
    [ 18, 16, 2 ],
    [ 0, 25, 2 ],
    [ 14, 12, 6 ],
    [ 20, 0, 12 ],
    [ 6, 13, 8 ],
    [ 8, 6, 12 ],
    [ 6, 4, 14 ],
    [ 2, 0, 18 ],
    [ 0, 7, 14 ],
    [ 2, 0, 0, 0, 0, 0, 0, 0, 6 ],
    [ 0, 0, 2, 0, 0, 0, 2, 0, 4 ],
    [ 0, 3, 0, 0, 0, 0, 0, 4, 2 ],
    [ 0, 0, 0, 3, 0, 3, 0, 1, 2 ],
    [ 6, 0, 0, 0, 0, 0, 0, 4, 2 ],
    [ 2, 0, 4, 0, 0, 4, 0, 0, 2 ],
    [ 0, 0, 0, 2, 2, 1, 2, 0, 2 ],
    [ 0, 4, 2, 0, 0, 3, 0, 3 ],
    [ 0, 0, 0, 0, 0, 7, 2 ],
    [ 0, 0, 6, 0, 0, 4, 2 ],
    [ 4, 2, 2, 0, 0, 2, 2, 2 ],
    [ 2, 2, 2, 2, 2, 2, 2 ],
    [ 4, 5, 0, 0, 0, 1, 4, 1 ],
    [ 0, 1, 8, 3, 0, 3 ],
    [ 6, 0, 2, 0, 6, 0, 2 ],
    [ 2, 0, 8, 2, 2, 2 ],
    [ 0, 4, 6, 1, 4, 1 ],
    [ 14, 0, 0, 0, 0, 0, 6 ],
    [ 2, 3, 4, 5, 2, 1 ],
    [ 8, 0, 6, 0, 6 ],
    [ 6, 4, 2, 4, 4 ],
    [ 0, 7, 0, 9, 0, 1 ],
    [ 14, 0, 0, 8, 2 ]
];

MG2JNFs:=ComputeTensorSquares(MGJNFs,3);

MG2Ranks:=[&+[(i-1)*j[i]:i in [1..#j]]:j in MG2JNFs];

// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.
// We pick out the 15 in the socle of the P(15), as this is the subspace we will concentrate on.

XLG:=[B1,B2,B3,B4,B5];
homsall:=[AHom(i,SMG2):i in XLG];

nn1:=1;
W1:=XLG[nn1];
homs1:=homsall[nn1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=2;
W2:=XLG[n2];
homs2:=homsall[n2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

n3:=3;
W3:=XLG[n3];
homs3:=homsall[n3];
U3:=sub<MG2|[Image(homs3.i):i in [1..Dimension(homs3)]]>;

n4:=4;
W4:=XLG[n4];
homs4:=homsall[n4];
U4:=sub<MG2|[Image(homs4.i):i in [1..Dimension(homs4)]]>;

U5:=sub<MG2|[Image(homsall[5].i):i in [1..Dimension(homsall[5])]]>;

U:=U1+U2+U3+U4+U5;

JU5:=JacobsonRadical(U5);
n5:=5;
W5:=Socle(XLG[n5]);
homs5:=AHom(W5,JU5);

// This is slightly smaller than AHom(W5,U5).

// Now we construct the basis we want. The 12s always split off, so we can always
// complement them. Inside U, but not SMG2, the 5 and 5* are always complemented.

bas:=[MG2!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[MG2!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas cat:=[MG2!((homs3.j)(W3.i)):i in [1..Dimension(W3)],j in [1..Dimension(homs3)]];
bas cat:=[MG2!((homs4.j)(W4.i)):i in [1..Dimension(W4)],j in [1..Dimension(homs4)]];

// We want a basis of U5, (note that B5=10/1/10) that puts all copies of 10 first.
// Then add it to bas.

bas1a:=[U5!((homs5.j)(W5.i)):i in [1..Dimension(W5)],j in [1..Dimension(homs5)]];
bas1a:=[U5!j:j in ExtendBasis([VectorSpace(U5)!(U5!i):i in bas1a],VectorSpace(U5))];
bas cat:=[MG2!i:i in bas1a];

// Now bas is a basis for U.
assert #bas eq Dimension(U);

// Extend this basis to one for MG2. This is easy. (This fast method is not used in other
// programs, but for consistency with other programs this is bas3, not bas2.)

basa:=[MG2!(U.i):i in [1..Dimension(U)]];
depthbasa:={Depth(basa[i]):i in [1..#bas]};
bas3:=bas;
for i in [1..Dimension(MG2)] do
  if(i notin depthbasa) then Append(~bas3,MG2.i); end if;
end for;

assert #bas3 eq Dimension(MG2);

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// Now set up the variables.

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh3:=Dimension(homs3); dh4:=Dimension(homs4);
dhall:=dh1+dh2+dh3+dh4; dh:=dhall+40;
dh5:=Dimension(homs5);
// I need extra variables for taking scalar multiples

R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;






function Sig(n)
if(n le Dimension(MG) div 2) then return 1; else return -1; end if;
end function;

function adMatrix(v1)
n:=Dimension(MG);
v:=[v1[i]:i in [1..n^2]];

adMat:=ZeroMatrix(Field(Parent(v1)),n^2,n^2);
for ind->ent in v do
  if(ent ne 0) then
    aa:=(ind-1) div n+1; dd:=n-aa+1;
    bb:=(ind-1) mod n+1; cc:=n-bb+1;
    for i in [1..n] do
      adMat[(i-1)*n+dd,(i-1)*n+bb]+:=Sig(aa)*ent;
      adMat[(cc-1)*n+i,(aa-1)*n+i]-:=Sig(cc)*ent;
    end for;
  end if;
end for;

return adMat;

end function;

// Computes the JNF of a nilpotent matrix. Will continue forever if the matrix is not nilpotent.
function JordanNormalForm(a);
ranks:=[NumberOfRows(a)]; apower:=a;
repeat Append(~ranks,Rank(apower)); apower*:=a; until ranks[#ranks] eq 0;
Prune(~ranks); Reverse(~ranks);
for i in [1..#ranks-1] do for j in [i+1..#ranks] do ranks[j]-:=(j-i+1)*ranks[i]; end for; end for;
return Reverse(ranks);
end function;


function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

function StripBasis(B,X)
if B eq [] then return []; end if;
repeat
  B:=SimplifyBasis(B,X); B:=GroebnerBasis(B:PairsLimit:=2500);
  until #{{j[2]:j in Factorization(i)}:i in B} eq 1 and &and[not IsDivisibleBy(i,j):i in B,j in X];
return B;
end function;

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;


// A few constants to make the commands below easier to parse.

dimU1:=Dimension(U1);
dimU12:=dimU1+Dimension(U2);
dimU123:=dimU12+Dimension(U3);
dimU1234:=dimU123+Dimension(U4);
dimU12345:=dimU1234+dh5*Dimension(W5);
// The last one isn't the dimension of U5, just the bit involving the 10s in the socle.


////////////////
// Stage 1
////////////////

// We take a number of Lie products with elements of W1 and W2. We will end up with a
// set rels that consists of the expressions for basis elements outside of U (which
// therefore must be 0), and a few relations of the form a=\lambda b, where and b
// are expressions for the ith basis element of W1 or W2 (which are unique), and
// lambda is a (possibly zero) constant. We also have 

// We will also look at actions of the normalizer of G on the basis elements.


a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];

ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

// We will want to understand the subspace of U5 this gives us later on in the proof.
abW5coeffs:=[abC[i]:i in [dimU1234+1..dimU12345 by Dimension(W5)]];
abW5point1:=[&+[abW5coeffs[i]*bas3[dimU1234+1+Dimension(W5)*(i-1),j]:i in [1..dh5]]:j in [1..Dimension(MG2)]];
abW5point2:=[&+[abW5coeffs[i]*bas3[dimU1234+2+Dimension(W5)*(i-1),j]:i in [1..dh5]]:j in [1..Dimension(MG2)]];

abc:=LieProd(ab,c);
abcC:=(Matricise(abc)*Cinv)[1];

abca:=LieProd(abc,a);
abcaC:=(Matricise(abca)*Cinv)[1];

abcac:=LieProd(abca,c);
abcacC:=(Matricise(abcac)*Cinv)[1];

// Now some with W2.

d:=[&+[R.(dh1+i)*bas3[dimU1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(dh1+i)*bas3[dimU1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
f:=[&+[R.(dh1+i)*bas3[dimU1+3+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];

de:=LieProd(d,e);
deC:=(Matricise(de)*Cinv)[1];

// We will want to understand the subspace of U5 this gives us later on in the proof.
deW5coeffs:=[deC[i]:i in [dimU1234+2..dimU12345 by Dimension(W5)]];
deW5point1:=[&+[deW5coeffs[i]*bas3[dimU1234+1+Dimension(W5)*(i-1),j]:i in [1..dh5]]:j in [1..Dimension(MG2)]];
deW5point2:=[&+[deW5coeffs[i]*bas3[dimU1234+2+Dimension(W5)*(i-1),j]:i in [1..dh5]]:j in [1..Dimension(MG2)]];

def:=LieProd(de,f);
defC:=(Matricise(def)*Cinv)[1];

ef:=LieProd(e,f);
efC:=(Matricise(ef)*Cinv)[1];

deef:=LieProd(de,ef);
deefC:=(Matricise(deef)*Cinv)[1];

defd:=LieProd(def,d);
defdC:=(Matricise(defd)*Cinv)[1];

defdf:=LieProd(defd,f);
defdfC:=(Matricise(defdf)*Cinv)[1];

// And [a,d]. Since W1\otimes W2=W3+W4+1, we can remove all coefficients after dimU1324.

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

rels:={Normalize(adC[i]):i in [dimU1234+1..Dimension(MG2)]};

// Find the W3 and W4 contributions to [a,d].

adW3coeffs:=[adC[i]:i in [dimU12+1..dimU123 by Dimension(W3)]];
adW4coeffs:=[adC[i]:i in [dimU123+1..dimU1234 by Dimension(W4)]];

// Construct two corresponding points of W3 and W4.
adW3point:=[&+[adW3coeffs[i]*bas3[dimU12+1+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
adW3point2:=[&+[adW3coeffs[i]*bas3[dimU12+2+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
adW4point:=[&+[adW4coeffs[i]*bas3[dimU123+1+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];
adW4point2:=[&+[adW4coeffs[i]*bas3[dimU123+2+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];

// And take commutators with b and e.

adW3b:=LieProd(adW3point,b);
adW4b:=LieProd(adW4point,b);

adW3bC:=(Matricise(adW3b)*Cinv)[1];
adW4bC:=(Matricise(adW4b)*Cinv)[1];

adW3e:=LieProd(adW3point,e);
adW4e:=LieProd(adW4point,e);

adW3eC:=(Matricise(adW3e)*Cinv)[1];
adW4eC:=(Matricise(adW4e)*Cinv)[1];

// These lie outside U because they have 5/5*/5 and 5*/5/5* in it. Also, the 5,5* contribution
// is simply 5/5*/5 for W3 x 5 and W4 x 5, so we can set the W2 contribution to 0 as well.
rels join:={Normalize(j[i]):i in [dimU1+1..dimU12] cat [Dimension(U)+1..Dimension(MG2)],j in [adW3bC,adW4bC]};
rels join:={Normalize(j[i]):i in [1..dimU1] cat [Dimension(U)+1..Dimension(MG2)],j in [adW3eC,adW4eC]};

// Now take the commutator of the W3-point and W4-point of [a,d], and this again leaves U, so add to rels.
adW3W4:=LieProd(adW3point,adW4point);
adW3W4C:=(Matricise(adW3W4)*Cinv)[1];
// Now we find the contributions of various of these commutators to W1 and W2. These must be scalar multiples
// of the R.i, since W1 and W2 appear uniquely in LG.

// Start with [[a,b],c] and [[d,e],f]. WLOG, we can scale W1 and W2 so these two are equal to R.i, rather than
// a scalar multiple. Others will have to be a scalar multiple.

abcW2coeffs:=[abcC[i]:i in [dimU1+2..dimU12 by Dimension(W2)]];
defW1coeffs:=[defC[i]:i in [1..dimU1 by Dimension(W1)]];

defW1relns:=[defW1coeffs[i]-R.i:i in [1..dh1]];
abcW2relns:=[abcW2coeffs[i]-R.(dh1+i):i in [1..dh2]];

// Need more than one variable for this.

adW3bW1coeffs1:=[adW3bC[i]:i in [1..dimU1 by Dimension(W1)]];
adW4bW1coeffs1:=[adW4bC[i]:i in [1..dimU1 by Dimension(W1)]];
adW3bW1coeffs2:=[adW3bC[i]:i in [2..dimU1 by Dimension(W1)]];
adW4bW1coeffs2:=[adW4bC[i]:i in [2..dimU1 by Dimension(W1)]];
adW3bW1coeffs3:=[adW3bC[i]:i in [3..dimU1 by Dimension(W1)]];
adW4bW1coeffs3:=[adW4bC[i]:i in [3..dimU1 by Dimension(W1)]];
adW3bW1coeffs4:=[adW3bC[i]:i in [4..dimU1 by Dimension(W1)]];
adW4bW1coeffs4:=[adW4bC[i]:i in [4..dimU1 by Dimension(W1)]];
adW3bW1coeffs5:=[adW3bC[i]:i in [5..dimU1 by Dimension(W1)]];
adW4bW1coeffs5:=[adW4bC[i]:i in [5..dimU1 by Dimension(W1)]];

adW3bW1relns1:=[adW3bW1coeffs1[i]-R.(dhall+1)*R.i:i in [1..dh1]];
adW4bW1relns1:=[adW4bW1coeffs1[i]-R.(dhall+2)*R.i:i in [1..dh1]];
adW3bW1relns2:=[adW3bW1coeffs2[i]-R.(dhall+3)*R.i:i in [1..dh1]];
adW4bW1relns2:=[adW4bW1coeffs2[i]-R.(dhall+4)*R.i:i in [1..dh1]];
adW3bW1relns3:=[adW3bW1coeffs3[i]-R.(dhall+5)*R.i:i in [1..dh1]];
adW4bW1relns3:=[adW4bW1coeffs3[i]-R.(dhall+6)*R.i:i in [1..dh1]];
adW3bW1relns4:=[adW3bW1coeffs4[i]-R.(dhall+7)*R.i:i in [1..dh1]];
adW4bW1relns4:=[adW4bW1coeffs4[i]-R.(dhall+8)*R.i:i in [1..dh1]];
adW3bW1relns5:=[adW3bW1coeffs5[i]-R.(dhall+9)*R.i:i in [1..dh1]];
adW4bW1relns5:=[adW4bW1coeffs5[i]-R.(dhall+10)*R.i:i in [1..dh1]];

adW3eW2coeffs1:=[adW3eC[i]:i in [dimU1+1..dimU12 by Dimension(W2)]];
adW4eW2coeffs1:=[adW4eC[i]:i in [dimU1+1..dimU12 by Dimension(W2)]];
adW3eW2coeffs2:=[adW3eC[i]:i in [dimU1+2..dimU12 by Dimension(W2)]];
adW4eW2coeffs2:=[adW4eC[i]:i in [dimU1+2..dimU12 by Dimension(W2)]];
adW3eW2coeffs3:=[adW3eC[i]:i in [dimU1+3..dimU12 by Dimension(W2)]];
adW4eW2coeffs3:=[adW4eC[i]:i in [dimU1+3..dimU12 by Dimension(W2)]];
adW3eW2coeffs4:=[adW3eC[i]:i in [dimU1+4..dimU12 by Dimension(W2)]];
adW4eW2coeffs4:=[adW4eC[i]:i in [dimU1+4..dimU12 by Dimension(W2)]];
adW3eW2coeffs5:=[adW3eC[i]:i in [dimU1+5..dimU12 by Dimension(W2)]];
adW4eW2coeffs5:=[adW4eC[i]:i in [dimU1+5..dimU12 by Dimension(W2)]];

adW3eW2relns1:=[adW3eW2coeffs1[i]-R.(dhall+11)*R.i:i in [1..dh2]];
adW4eW2relns1:=[adW4eW2coeffs1[i]-R.(dhall+12)*R.i:i in [1..dh2]];
adW3eW2relns2:=[adW3eW2coeffs2[i]-R.(dhall+13)*R.i:i in [1..dh2]];
adW4eW2relns2:=[adW4eW2coeffs2[i]-R.(dhall+14)*R.i:i in [1..dh2]];
adW3eW2relns3:=[adW3eW2coeffs3[i]-R.(dhall+15)*R.i:i in [1..dh2]];
adW4eW2relns3:=[adW4eW2coeffs3[i]-R.(dhall+16)*R.i:i in [1..dh2]];
adW3eW2relns4:=[adW3eW2coeffs4[i]-R.(dhall+17)*R.i:i in [1..dh2]];
adW4eW2relns4:=[adW4eW2coeffs4[i]-R.(dhall+18)*R.i:i in [1..dh2]];
adW3eW2relns5:=[adW3eW2coeffs5[i]-R.(dhall+19)*R.i:i in [1..dh2]];
adW4eW2relns5:=[adW4eW2coeffs5[i]-R.(dhall+20)*R.i:i in [1..dh2]];

// Collect these up in one helpful list.
AllTheADRels:=adW3bW1relns1 cat adW3bW1relns2 cat adW3bW1relns3 cat adW3bW1relns4 cat adW3bW1relns5 cat
 adW4bW1relns1 cat adW4bW1relns2 cat adW4bW1relns3 cat adW4bW1relns4 cat adW4bW1relns5 cat
 adW3eW2relns1 cat adW3eW2relns2 cat adW3eW2relns3 cat adW3eW2relns4 cat adW3eW2relns5 cat
 adW4eW2relns1 cat adW4eW2relns2 cat adW4eW2relns3 cat adW4eW2relns4 cat adW4eW2relns5;

AllLieProds:=[abC,deC,abcC,abcaC,abcacC,defC,deefC,defdC,defdfC,adW3bC,adW4bC,adW3eC,adW4eC,adW3W4C];

// Add to rels all the things outside U from AllLieProds
rels join:={Normalize(j[i]):i in [Dimension(U)+1..Dimension(MG2)],j in AllLieProds};
rels:=Reduce(rels);

// We now consider the centralizer and normalizer and its effect on elements of bas3.

ce1:=DiagonalMatrix(F,[1:i in [1..10]] cat [w:i in [1..6]] cat [1:i in [1..24]] cat [w^-1:i in [1..6]] cat [1:i in [1..10]]);
ce2:=DiagonalMatrix(F,[1:i in [1..16]] cat [w:i in [1..12]] cat [w^-1:i in [1..12]] cat [1:i in [1..16]]);
&and[i*j eq j*i:i in [ce1,ce2],j in [a1,a2]] and &and[i in Sp(56,F):i in [ce1,ce2]];


ce1d:=KroneckerProduct(ce1,ce1);
ce2d:=KroneckerProduct(ce2,ce2);

[i:i in [1..dh1+dh2]|bas3[5*(i-1)+1]*ce1d eq bas3[5*(i-1)+1]] eq [1,2,3,4,5,10] cat [11,14,15,16,17,18] and
[i:i in [1..dh1+dh2]|bas3[5*(i-1)+1]*ce1d eq w*bas3[5*(i-1)+1]] eq [8,9] cat [12,13] and
[i:i in [1..dh1+dh2]|bas3[5*(i-1)+1]*ce1d eq w^-1*bas3[5*(i-1)+1]] eq [6,7] cat [19,20];

[i:i in [1..dh1+dh2]|bas3[5*(i-1)+1]*ce2d eq bas3[5*(i-1)+1]] eq [1,6,7,10] cat [11,12,13,18] and
[i:i in [1..dh1+dh2]|bas3[5*(i-1)+1]*ce2d eq w*bas3[5*(i-1)+1]] eq [2,3,8] cat [14,15,19] and
[i:i in [1..dh1+dh2]|bas3[5*(i-1)+1]*ce2d eq w^-1*bas3[5*(i-1)+1]] eq [4,5,9] cat [16,17,20];


// Finally, n1, which normalizes <a1,a2>.
&and[i^n1 in sub<GL(56,F)|a1,a2>:i in [a1,a2]] and n1 in Sp(56,F);

n1d:=KroneckerProduct(n1,n1);
// This maps R.1 to R.11, and R.10 to R.18
bas3[5]*n1d in sub<MG2|bas3[55]> and bas3[50]*n1d in sub<MG2|bas3[90]>;
// This swaps R.8 and R.20, and R.9 and R.19.
bas3[40]*n1d in sub<MG2|bas3[100]> and bas3[45]*n1d in sub<MG2|bas3[95]>;
// This swaps R.6 and R.12, and R.7 and R.13. It sends <R.6-R.7> to <R.12+R.13>.
bas3[30]*n1d in sub<MG2|bas3[60]> and bas3[35]*n1d in sub<MG2|bas3[65]> and (bas3[30]-bas3[35])*n1d in sub<MG2|bas3[60]+bas3[65]>;
// Finally, it swaps R.2,R.3 and R.16,R.17, and R.4,R.5 and R.14,R.15.
bas3[10]*n1d in sub<MG2|bas3[80],bas3[85]> and bas3[15]*n1d in sub<MG2|bas3[80],bas3[85]>;
bas3[20]*n1d in sub<MG2|bas3[70],bas3[75]> and bas3[25]*n1d in sub<MG2|bas3[70],bas3[75]>;


////////////////
// Stage 2
////////////////

// Here we show that [[a,b],c] misses W2 and [[d,e],f] misses W1, or in other words,
// neither abcW2relns nor defW1relns can hold.

// There are three situations, based on whether both [[a,b],c] and [[d,e],f] hit W2 and W1 respectively,
// one does, or neither does. By applying n1, we can assume that [[a,b],c] hits W2 if exactly one does.

// The case where both hit is easily disposed of:
TotalRelsYY:=rels cat defW1relns cat abcW2relns cat AllTheADRels;

// This is impossible, so we ignore this already.
GroebnerBasis(TotalRelsYY) eq [R.i:i in [1..dh1+dh2]];

// The same for exactly one. This time the Groebner basis isn't simply the R.i,
// but does include all of the parameters for W2.

TotalRelsYN:=rels cat defW1coeffs cat abcW2relns cat AllTheADRels;
[R.i:i in [dh1+1..dh1+dh2]] subset GroebnerBasis(TotalRelsYY);

// So both [[a,b],c] and [[d,e],f] must miss W1+W2. (Each already misses one of them
// because 5* is not a factor of 5\otimes 10.

// So this is what we must analyse now.
TotalRelsNN:=rels cat defW1coeffs cat abcW2coeffs cat AllTheADRels;


////////////////
// Stage 3
////////////////

// Thus abW2coeffs=defW1coeffs=0. We will show that R.1=R.10=0, then produce the equations

// First, R.1=0.
BB2a:=GroebnerBasis([R.1-1] cat TotalRelsNN:PairsLimit:=2500);
[R.i:i in [dh1+1..dh1+dh2]] subset BB2a;

// By applying n1, whose action was given above, this also means that R.11=0.
Rgrev:=ChangeOrder(R,"grevlex");
BB2b:=GroebnerBasis([Rgrev.1,Rgrev.11,Rgrev.10-1] cat [Rgrev!i:i in TotalRelsNN]:PairsLimit:=2500);
BB2b:=GroebnerBasis([R!i:i in SimplifyBasis(BB2b,[])]);
[R.i:i in [dh1+1..dh1+dh2]] subset BB2b;

// By applying n1, whose action was given above, this also means that R.18=0.
// Tidy this up ready for the next stage.

BB2c:=GroebnerBasis([Rgrev.1,Rgrev.10,Rgrev.11,Rgrev.18] cat [Rgrev!i:i in TotalRelsNN]:PairsLimit:=2500);
for i in [1..4] do BB2c:=GroebnerBasis(SimplifyBasis(BB2c,[])); end for;

BB2c:=GroebnerBasis([R!i:i in BB2c]);
BB2c:=GroebnerBasis(SimplifyBasis(BB2c,[]));

II2c:=ideal<R|BB2c>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB2c|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II2c];
BB2c:=GroebnerBasis(BB2c cat elts);
II2c:=ideal<R|BB2c>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB2c|not IsIrreducible(j)];
elts:=[i*j:i,j in facts|i^3*j^3 in II2c and i*j notin II2c];
BB2c:=GroebnerBasis(BB2c cat elts);


/////////////////////////////
// Stage 4
/////////////////////////////

// The fourth stage is to prove that R.8*R.9=0, i.e., either R.8=0 or R.9=0 (or both).

// We start with BB2c, which we can relabel as BB3.

BB3:=BB2c;

// Let's assume that R.8,R.9 ne 0. By applying ce1 and ce2, we may assume that they are all 1.

BB3a:=GroebnerBasis(BB3 cat [R.8-1,R.9-1]);

// We have two options:
[i*j:i in [R.2+w*R.3,R.4+w*R.5],j in [R.15,R.17]] subset BB3a;

BB3a1:=GroebnerBasis(BB3a cat [R.15,R.17]);
BB3a2:=GroebnerBasis(BB3a cat [R.2+w*R.3,R.4+w*R.5]);

// For branch 3a1, we only have R.12,R.13 that are not zero.
[i:i in [dh1+1..dh1+dh2]|R.i notin BB3a1] eq [12,13];

// If R.12*(R.12-R.13) ne 0 then [d,e] yields a specific point.

coeffs3a1:=ChangeLinearCoefficients(coeffs1,BB3a1);

dept:=MG2![Evaluate(de[i],coeffs3a1) div (R.12*(R.12-R.13)):i in [1..Dimension(MG2)]];
JordanNormalForm(adMatrix(dept)) notin MG2JNFs; // [1972,528,36], which comes from 2^6,1^44.

// So R.12*(R.12-R.13)=0. If R.12=0 then R.13=1 wlog, and this gives a bad nilpotent element.

v1:=bas3[12*5+1];
JordanNormalForm(adMatrix(v1)) notin MG2JNFs; // [1220,544,276], which comes from 3^2,2^8,1^34.

// So R.12=R.13=1 wlog. But then we find a different nilpotent element.

V2:=sub<MG2|bas[11*5+1]+v1>;
v2:=MG2!(V2.1+w^2*V2.2+V2.3);
JordanNormalForm(adMatrix(v2)) notin MG2JNFs; // [1396,720,100], which comes from 2^10,1^36.

// This yields a contradiction, so R.8*R.9=0. By applying n1, R.19*R.20=0 as well.

BB4:=GroebnerBasis(BB3 cat [R.8*R.9,R.19*R.20]);


/////////////////////////////
// Stage 5
/////////////////////////////

// This stage deals with the case where at least one of R.6 and R.7,
// and of R.12 and R.13, is non-zero.
BB4a:=GroebnerBasis(BB4 cat [(R.6-1)*(R.7-1),(R.12-1)*(R.13-1)]);
// Notice that now both of R.6 and R.7, and both of R.12 and R.13, are non-zero:

{R.6+R.7,R.12-R.13} subset BB4a;

// Thus we may take R.7=R.13=1.

BB4a:=GroebnerBasis(BB4a cat [R.7-1,R.13-1]);
II4a:=ideal<R|BB4a>;

[i:i in [dimU1234+1..3136]|not abcC[i] in II4a] subset [815..824];
// This is a particular 10-space, which has a bad nilpotent element.
V3:=sub<MG2|[bas3[i]:i in [815..824]]>; Dimension(V3) eq 10;
JordanNormalForm(adMatrix(MG2!V3.1)) notin MG2JNFs; // [1396,720,100], which comes from 2^10,1^36.

// Thus abcC[815]=0.

BB4a:=StripBasis(GroebnerBasis(BB4a cat [abcC[815]]),[]);
{ R.3*R.9, R.5*R.8, R.8*R.9 } subset BB4a;

// The options for the parameters that are non-zero are:
// 1) R.3,R.5.
// 2) R.3,R.8.
// 3) R.5,R.9
// 4-7) Exactly one of R.3,R.5,R.8,R.9,
// 8) None.

// By applying ce1 and ce2, if any are non-zero they may be chosen to be 1.
// We thus end up with eight options for the subspace W1.

coeffs4a:=ChangeLinearCoefficients(coeffs1,BB4a);

coeffs4a1:=ChangeCoefficients(coeffs4a,[R.3,R.5,R.8,R.9],[1,1,0,0]);
coeffs4a2:=ChangeCoefficients(coeffs4a,[R.3,R.5,R.8,R.9],[1,0,1,0]);
coeffs4a3:=ChangeCoefficients(coeffs4a,[R.3,R.5,R.8,R.9],[0,1,0,1]);
coeffs4a4:=ChangeCoefficients(coeffs4a,[R.3,R.5,R.8,R.9],[1,0,0,0]);
coeffs4a5:=ChangeCoefficients(coeffs4a,[R.3,R.5,R.8,R.9],[0,1,0,0]);
coeffs4a6:=ChangeCoefficients(coeffs4a,[R.3,R.5,R.8,R.9],[1,1,1,0]);
coeffs4a7:=ChangeCoefficients(coeffs4a,[R.3,R.5,R.8,R.9],[0,0,0,1]);
coeffs4a8:=ChangeCoefficients(coeffs4a,[R.3,R.5,R.8,R.9],[0,0,0,0]);

JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs4a1):i in a])) notin MG2JNFs;
//[592,192,720], which is 3^8,2^4,1^24
JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs4a2):i in a])) notin MG2JNFs; //[80,64,976], which is 3^12,2^8,1^4
JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs4a3):i in a])) notin MG2JNFs; //[80,64,976], which is 3^12,2^8,1^4
JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs4a4):i in a])) notin MG2JNFs; //[656,640,400], which is 2^20,1^16
JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs4a5):i in a])) notin MG2JNFs; //[656,640,400], which is 2^20,1^16

V4:=sub<MG2|[Evaluate(i,coeffs4a6):i in a]>;
V5:=sub<MG2|[Evaluate(i,coeffs4a7):i in a]>;
V6:=sub<MG2|[Evaluate(i,coeffs4a8):i in a]>;

JordanNormalForm(adMatrix(MG2!(V4.1))) notin MG2JNFs; 
//[248,48,144,240,140,0,100] which comes from 4^10,2^2,1^12
JordanNormalForm(adMatrix(MG2!(V5.1+V5.3+w*V5.2))) notin MG2JNFs; //[488,88,824] which comes from 3^10,2^2,1^22
JordanNormalForm(adMatrix(MG2!(V6.1+V6.3+w*V6.2))) notin MG2JNFs; //[1396,720,100], which comes from 2^10,1^36.

// So from now on, by applying n1 if necessary, we may assume that R.6=R.7=0.

BB5:=GroebnerBasis(BB4 cat [R.6,R.7]);


/////////////////////////////
// Stage 6
/////////////////////////////

// This stage deals with the case where perhaps R.8 or R.9 is non-zero (so 1 wlog)
// but at least one of R.i, i=2,3,4,5, is also non-zero. In the next stages we will
// deal with the case where W1 is either just the 8th or 9th copy of W1. We also
// therefore assume that W2 is not simply the 8th or 10th copy of W2, i.e., R.i ne 0
// for some i=11,...,,17 or 19.

// Suppose first that R.3 ne 0 and R.5 ne 0. By ce2, wlog both are 1.
// The applying ce1, R.8=1, R.9=1 or R.8=R.9=0. This yields three options.

BB5a1:=GroebnerBasis(BB5 cat [R.3-1,R.5-1,R.8-1]);
BB5a2:=GroebnerBasis(BB5 cat [R.3-1,R.5-1,R.9-1]);
BB5a3:=GroebnerBasis(BB5 cat [R.3-1,R.5-1,R.8,R.9]);

coeffs5a1:=ChangeLinearCoefficients(coeffs1,BB5a1);
coeffs5a2:=ChangeLinearCoefficients(coeffs1,BB5a2);
coeffs5a3:=ChangeLinearCoefficients(coeffs1,BB5a3);

// 5a3 is easy to dismiss:
JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs5a3):i in a])) notin MG2JNFs; //[592,192,720], which is 3^8,2^4,1^24

V7:=sub<MG2|[Evaluate(i,coeffs5a1):i in a]>;
V8:=sub<MG2|[Evaluate(i,coeffs5a2):i in a]>;

JordanNormalForm(adMatrix(MG2!V7.1)) notin MG2JNFs;// [64,0,1024], which comes from 3^16,1^8.
JordanNormalForm(adMatrix(MG2!V8.1)) notin MG2JNFs;// [64,0,1024], which comes from 3^16,1^8.

// Thus R.3*R.5=0. If R.5=1 (so R.3=0), we obtain one branch,
// and R.3=1 (so R.5=0) yields another.

BB5b:=GroebnerBasis(BB5 cat [R.3,R.5-1]);
BB5c:=GroebnerBasis(BB5 cat [R.3-1,R.5]);
{R.i:i in [1,2,3,6,7,10]} join {R.5-1,R.8*R.9} subset BB5b and
{R.i:i in [1,4,5,6,7,10]} join {R.3-1,R.8*R.9} subset BB5c;

// In branch b, if R.4+w=0 then [a,b]=0 and we can take JNFs of the 4th basis element of W1.
// These are all bad nilpotent elements.

JordanNormalForm(adMatrix(bas3[19]+w*bas3[24])) notin MG2JNFs; // [656,640,400], which comes from 2^20,1^16.
JordanNormalForm(adMatrix(bas3[19]+w*bas3[24]+bas3[39])) notin MG2JNFs;
 // [80,64,976], which comes from 3^12,2^8,1^4
JordanNormalForm(adMatrix(bas3[19]+w*bas3[24]+bas3[44])) notin MG2JNFs;
 // [656,640,400], which comes from 2^20,1^16.

// In branch c, if R.2+w=0 then [a,b]=0 and we can take JNFs of the 4th basis element of W1.
// These are all bad nilpotent elements.

JordanNormalForm(adMatrix(bas3[9]+w*bas3[14])) notin MG2JNFs; // [656,640,400], which comes from 2^20,1^16.
JordanNormalForm(adMatrix(bas3[9]+w*bas3[14]+bas3[39])) notin MG2JNFs;
 // [656,640,400], which comes from 2^20,1^16.
JordanNormalForm(adMatrix(bas3[9]+w*bas3[14]+bas3[44])) notin MG2JNFs;
 // [80,64,976], which comes from 3^12,2^8,1^4

// Thus R.4+w ne 0 in branch b and R.2+w ne 0 in branch c.

BB5b:=StripBasis(BB5b,[R.4+w]); BB5c:=StripBasis(BB5c,[R.2+w]);

// In branch b, first we assume that R.8=1. In branch c, we assume R.9=1.
BB5b1:=GroebnerBasis(BB5b cat [R.8-1]); BB5c1:=GroebnerBasis(BB5c cat [R.9-1]);
II5b1:=ideal<R|BB5b1>; quo5b1:=R/II5b1; II5c1:=ideal<R|BB5c1>; quo5c1:=R/II5c1;

// Here, [d,e] has image a single 10-space, and it's the same for both 5b1 and 5c1.

[i:i in [1..3136]|R!quo5b1!deC[i] ne 0] eq [ 966, 967, 968, 969, 971, 974 ] and
[i:i in [1..3136]|R!quo5c1!deC[i] ne 0] eq [ 966, 967, 968, 969, 971, 974 ];

V9:=sub<MG2|[bas3[j]:j in [i:i in [1..3136]|R!quo5b1!deC[i] ne 0]]>; Dimension(V9) eq 10;

// This contains a bad nilpotent element, but it can be a pain to find.
JordanNormalForm(adMatrix(MG2!(V9.1+w*V9.9))) notin MG2JNFs; //[1972,528,36], which comes from 2^6,1^44.

// So [d,e]=0.

deC[966] eq R.12*(R.12-R.13);

// So either R.12=0, R.13=1, or R.12=R.13=1. The other variables are 0:
&and[R.i in j:i in [dh1+1] cat [dh1+4..dh1+dh2],j in [BB5b1,BB5c1]];

// Both have bad nilpotent elements in them.
JordanNormalForm(adMatrix(bas3[5*12+1])) notin MG2JNFs;
 // [1220,544,276], which comes from 3^2,2^8,1^34.
V10:=sub<MG2|bas3[5*11+1]+bas3[5*12+1]>;
JordanNormalForm(adMatrix(MG2!(V10.1+V10.3+w^2*V10.2))) notin MG2JNFs;
 // [1396,720,100], which comes from 2^10,1^36.

// Thus branches 5b1 and 5c1 do not work.

BB5b:=GroebnerBasis(BB5b cat [R.8]); BB5c:=GroebnerBasis(BB5c cat [R.9]);
II5b:=ideal<R|BB5b>; quo5b:=R/II5b; II5c:=ideal<R|BB5c>; quo5c:=R/II5c;

// Now compute [a,b] and [a,d], and take two points in the resulting subspaces.

abW5point15b:=[R!quo5b!i:i in abW5point1]; abW5point15c:=[R!quo5c!i:i in abW5point1];
abW5point25b:=[R!quo5b!i:i in abW5point2]; abW5point25c:=[R!quo5c!i:i in abW5point2];

adW3point15b:=[R!quo5b!i:i in adW3point]; adW3point15c:=[R!quo5c!i:i in adW3point];
adW3point25b:=[R!quo5b!i:i in adW3point2]; adW3point25c:=[R!quo5c!i:i in adW3point2];

adW4point15b:=[R!quo5b!i:i in adW4point]; adW4point15c:=[R!quo5c!i:i in adW4point];
adW4point25b:=[R!quo5b!i:i in adW4point2]; adW4point25c:=[R!quo5c!i:i in adW4point2];

// Now we claim that the sum of the copies of W3, W4 and W5 here is abelian. Since that would have dimension
// 12+12+10=34, which is too big, this forces at least one of abW5point1, adW3point1 and adW4point1 to be zero.

// That won't be abW5point1 because
GroebnerBasis(abW5point15b) eq [R.4+w] and GroebnerBasis(abW5point15c) eq [R.2+w];
// and we have already required this to be non-zero.

{i:i in LieProd(abW5point15b,abW5point25b)} eq {0} and 
{i:i in LieProd(adW3point15b,adW3point25b)} eq {0} and 
{i:i in LieProd(adW4point15b,adW4point25b)} eq {0} and

{i:i in LieProd(abW5point15c,abW5point25c)} eq {0} and 
{i:i in LieProd(adW3point15c,adW3point25c)} eq {0} and 
{i:i in LieProd(adW4point15c,adW4point25c)} eq {0};

{i:i in LieProd(abW5point15b,adW3point15b)} eq {0} and 
{i:i in LieProd(abW5point15b,adW4point15b)} eq {0} and 
{i:i in LieProd(adW3point15b,adW4point15b)} eq {0} and

{i:i in LieProd(abW5point15c,adW3point15c)} eq {0} and 
{i:i in LieProd(abW5point15c,adW4point15c)} eq {0} and 
{i:i in LieProd(adW3point15c,adW4point15c)} eq {0};

// This would be enough to show the result if we knew that, for instance, [W1,W2] is spanned by [W1.1,W2.1].
// For [W1,W1], it needs to be spanned by the difference of the 2nd and Dimension(W1)+1th basis element of
// W1\otimes W1. So:

for i in [W1,W2,W3,W4,W5] do
  Wii:=TensorProduct(i,i); Dimension(sub<Wii|Wii.2-Wii.(Dimension(i)+1)>) eq Dimension(i)*(Dimension(i)-1)/2;
end for;

// And for the cross terms [W_i,W_j]:
Wii:=[TensorProduct(i,j):i,j in [W1,W2,W3,W4,W5]|not IsIsomorphic(i,j)];
&and[i eq sub<i|i.1>:i in Wii];

// Thus adW3point1=0 or adW4point1=0. If both are zero then:
badBB:=StripBasis(GroebnerBasis(BB5b cat ad),[R.4+w]);
&and[R.i in badBB:i in [dh1+1..dh1+dh2-1]];

badBB:=StripBasis(GroebnerBasis(BB5c cat ad),[R.2+w]);
&and[R.i in badBB:i in [dh1+1..dh1+dh2-2] cat [dh1+dh2]];

// Thus only R.(dh1+dh2)=R.20 or R.(dh1+dh2-1)=R.19 is non-zero. This is not allowed
// by the assumptions of the stage, and will be consider in the next stages.
// Thus exactly one of them is non-zero.

BB5b2:=StripBasis(GroebnerBasis(BB5b cat adW4point15b),[R.4+w]);
BB5b3:=StripBasis(GroebnerBasis(BB5b cat adW3point15b),[R.4+w]);

BB5c2:=StripBasis(GroebnerBasis(BB5c cat adW4point15c),[R.2+w]);
BB5c3:=StripBasis(GroebnerBasis(BB5c cat adW3point15c),[R.2+w]);

II5b2:=ideal<R|BB5b2>; quo5b2:=R/II5b2;
II5b3:=ideal<R|BB5b3>; quo5b3:=R/II5b3;
II5c2:=ideal<R|BB5c2>; quo5c2:=R/II5c2;
II5c3:=ideal<R|BB5c3>; quo5c3:=R/II5c3;


// Here we have fixed R.5 and R.3 respectively. Thus ce1 allows us to scale
// R.9*R.20 or R.8*R.19 until it is equal to any one of
// R.4*R.13+w*R.12,
// R.2*R.13+w*R.12,
// R.4*R.17+w^5*R.16+2*R.17,
// R.2*R.15+w^5*R.14+2*R.15
// unless one of the two quantities is zero. Finally, ce2 allows us to scale
// these quantities to be equal to R.5 or R.3, so equal to 1.

// This fixes, up to scalar, [a,d] in all four of our branches 5b2,5c2,5b3,5c3.
// (We will see where the expressions above come from below.)

// Branch 5b2:
GroebnerBasis([R!quo5b2!i:i in ad]) eq [R.4*R.17+w^5*R.16+2*R.17,R.9*R.20];

BB5b2a:=GroebnerBasis(BB5b2 cat [R.9*R.20-1,R.4*R.17+w^5*R.16+2*R.17-1]);
BB5b2b:=GroebnerBasis(BB5b2 cat [R.9*R.20-1,R.4*R.17+w^5*R.16+2*R.17]);
BB5b2c:=GroebnerBasis(BB5b2 cat [R.9*R.20,R.4*R.17+w^5*R.16+2*R.17-1]);

// Branch 5b3:
GroebnerBasis([R!quo5b3!i:i in ad]) eq [R.4*R.13+w*R.12,R.9*R.20];

BB5b3a:=GroebnerBasis(BB5b3 cat [R.9*R.20-1,R.4*R.13+w*R.12-1]);
BB5b3b:=GroebnerBasis(BB5b3 cat [R.9*R.20-1,R.4*R.13+w*R.12]);
BB5b3c:=GroebnerBasis(BB5b3 cat [R.9*R.20,R.4*R.13+w*R.12-1]);

// Branch 5c2:
GroebnerBasis([R!quo5c2!i:i in ad]) eq [R.2*R.15+w^5*R.14+2*R.15,R.8*R.19];

BB5c2a:=GroebnerBasis(BB5c2 cat [R.8*R.19-1,R.2*R.15+w^5*R.14+2*R.15-1]);
BB5c2b:=GroebnerBasis(BB5c2 cat [R.8*R.19-1,R.2*R.15+w^5*R.14+2*R.15]);
BB5c2c:=GroebnerBasis(BB5c2 cat [R.8*R.19,R.2*R.15+w^5*R.14+2*R.15-1]);

// Branch 5c3:
GroebnerBasis([R!quo5c3!i:i in ad]) eq [R.2*R.13+w*R.12,R.8*R.19];

BB5c3a:=GroebnerBasis(BB5c3 cat [R.8*R.19-1,R.2*R.13+w*R.12-1]);
BB5c3b:=GroebnerBasis(BB5c3 cat [R.8*R.19-1,R.2*R.13+w*R.12]);
BB5c3c:=GroebnerBasis(BB5c3 cat [R.8*R.19,R.2*R.13+w*R.12-1]);

// Make the ideals and quotient maps.
II5b2a:=ideal<R|BB5b2a>; quo5b2a:=R/II5b2a;
II5b2b:=ideal<R|BB5b2b>; quo5b2b:=R/II5b2b;
II5b2c:=ideal<R|BB5b2c>; quo5b2c:=R/II5b2c;

II5b3a:=ideal<R|BB5b3a>; quo5b3a:=R/II5b3a;
II5b3b:=ideal<R|BB5b3b>; quo5b3b:=R/II5b3b;
II5b3c:=ideal<R|BB5b3c>; quo5b3c:=R/II5b3c;

II5c2a:=ideal<R|BB5c2a>; quo5c2a:=R/II5c2a;
II5c2b:=ideal<R|BB5c2b>; quo5c2b:=R/II5c2b;
II5c2c:=ideal<R|BB5c2c>; quo5c2c:=R/II5c2c;

II5c3a:=ideal<R|BB5c3a>; quo5c3a:=R/II5c3a;
II5c3b:=ideal<R|BB5c3b>; quo5c3b:=R/II5c3b;
II5c3c:=ideal<R|BB5c3c>; quo5c3c:=R/II5c3c;

// By construction we can now make the element [a,d] for each of these
// twelve options. In ten of them we find bas nilpotent elements in the
// subspace <[a,d]>.

V11a:=sub<MG2|[R!quo5b2a!i:i in ad]>;
V11b:=sub<MG2|[R!quo5b2b!i:i in ad]>;
V11c:=sub<MG2|[R!quo5b2c!i:i in ad]>;

JordanNormalForm(adMatrix(MG2![R!quo5b3a!i:i in ad])) notin MG2JNFs; // [724,720,324] which is 2^18,1^20
V12b:=sub<MG2|[R!quo5b3b!i:i in ad]>;
//V12c:=sub<MG2|[R!quo5b3c!i:i in ad]>;

V13a:=sub<MG2|[R!quo5c2a!i:i in ad]>;
V13b:=sub<MG2|[R!quo5c2b!i:i in ad]>;
V13c:=sub<MG2|[R!quo5c2c!i:i in ad]>;

JordanNormalForm(adMatrix(MG2![R!quo5c3a!i:i in ad])) notin MG2JNFs; // [724,720,324] which is 2^18,1^20
V14b:=sub<MG2|[R!quo5c3b!i:i in ad]>;
//V14c:=sub<MG2|[R!quo5c3c!i:i in ad]>;

// Find bad nilpotent elements for everything other than V12c and V14c.
// This means we are only left with BB5b3c and BB5c3c.

JordanNormalForm(adMatrix(MG2!V11a.12)) notin MG2JNFs; // [1277,748,121], which comes from 2^11,1^34.
JordanNormalForm(adMatrix(MG2!(V11b.5+w^3*V11b.11+V11b.12))) notin MG2JNFs;
 // [1277,748,121], which comes from 2^11,1^34.
JordanNormalForm(adMatrix(MG2!V11c.3)) notin MG2JNFs; // [1277,748,121], which comes from 2^11,1^34.

JordanNormalForm(adMatrix(MG2!V12b.7)) notin MG2JNFs; // [1277,748,121], which comes from 2^11,1^34.

JordanNormalForm(adMatrix(MG2!V13a.12)) notin MG2JNFs; // [1277,748,121], which comes from 2^11,1^34.
JordanNormalForm(adMatrix(MG2!(V13b.8+w^6*V13b.11+w^6*V13b.12))) notin MG2JNFs;
 // [1277,748,121], which comes from 2^11,1^34.
JordanNormalForm(adMatrix(MG2!V13c.3)) notin MG2JNFs; // [1277,748,121], which comes from 2^11,1^34.

JordanNormalForm(adMatrix(MG2!V14b.7)) notin MG2JNFs; // [1277,748,121], which comes from 2^11,1^34.

// For the remaining two cases, we can fix a subspace but they appear to have no
// bad nilpotent elements in them. But it's fairly easy to solve this.

// For 5b3c, we cannot have R.20 ne 0, because then:
badcoeffs:=ChangeLinearCoefficients(coeffs1,StripBasis(BB5b3c,[R.20]));
V15:=sub<MG2|[Evaluate(i,badcoeffs):i in ab]>;
JordanNormalForm(adMatrix(MG2!V15.3)) notin MG2JNFs; // [1277,748,121], which comes from 2^11,1^34.
// So force R.20=0.
BB5b3c:=GroebnerBasis(BB5b3c cat [R.20]);
II5b3c:=ideal<R|BB5b3c>; quo5b3c:=R/II5b3c;

// Similarly, for 5c3c, we cannot have R.19 ne 0, because then:
badcoeffs:=ChangeLinearCoefficients(coeffs1,StripBasis(BB5c3c,[R.19]));
V16:=sub<MG2|[Evaluate(i,badcoeffs):i in ab]>;
JordanNormalForm(adMatrix(MG2!V16.3)) notin MG2JNFs; // [1277,748,121], which comes from 2^11,1^34.
// So force R.19=0.
BB5c3c:=GroebnerBasis(BB5c3c cat [R.19]);
II5c3c:=ideal<R|BB5c3c>; quo5c3c:=R/II5c3c;

// Now this forces [d,e] to be a particular 10-space.

[i:i in [1..3136]|R!quo5b3c!deC[i] ne 0] eq [ 966, 967, 968, 969, 971, 974 ] and
[i:i in [1..3136]|R!quo5c3c!deC[i] ne 0] eq [ 966, 967, 968, 969, 971, 974 ];

// This is a particular copy of W5 that is not allowed, because it is V9 above.
bas3[966] in V9;
// so [d,e]=0. But then:
BB5b3c:=GroebnerBasis(BB5b3c cat de);
BB5c3c:=GroebnerBasis(BB5c3c cat de);

// This fixes d, and is a bad nilpotent element, in fact the same bad nilpotent
// element for both 5bc3 and 5c3c.

coeffs5b3c:=ChangeLinearCoefficients(coeffs1,BB5b3c);
coeffs5c3c:=ChangeLinearCoefficients(coeffs1,BB5c3c);
&and[coeffs5b3c[i] eq coeffs5c3c[i]:i in [dh1+1..dh1+dh2]];

JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs5b3c):i in d])) notin MG2JNFs;
 // [1220,544,276], which comes from 3^2,2^8,1^34.

// And this closes branches 5b3c and 5c3c, and branches 5b and 5c in total.
// Thus R.i=0 for i=2,3,4,5. Still R.8=1 or R.9=1.

BB6:=GroebnerBasis(BB5 cat [R.2,R.3,R.4,R.5,(R.8-1)*(R.9-1)]);


/////////////////////////////
// Stage 7
/////////////////////////////

// Here we produce generic points of W3 and W4, and compute a bunch of Lie products
// between them. In the final stages we will need to introduce more copies of W3 and
// W4 because in the latter stages [a,b]=0 and so we cannot generate enough new points
// with W1 and W2 alone.

g:=[&+[R.(dh1+dh2+i)*bas3[dimU12+1+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
h:=[&+[R.(dh1+dh2+i)*bas3[dimU12+2+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
l:=[&+[R.(dh1+dh2+i)*bas3[dimU12+3+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];

r:=[&+[R.(dh1+dh2+dh3+i)*bas3[dimU123+1+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];
s:=[&+[R.(dh1+dh2+dh3+i)*bas3[dimU123+2+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];
t:=[&+[R.(dh1+dh2+dh3+i)*bas3[dimU123+3+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];

ag:=LieProd(a,g);
agC:=(Matricise(ag)*Cinv)[1];

agh:=LieProd(ag,h);
aghC:=(Matricise(agh)*Cinv)[1];

dg:=LieProd(d,g);
dgC:=(Matricise(dg)*Cinv)[1];

dgh:=LieProd(dg,h);
dghC:=(Matricise(dgh)*Cinv)[1];

ar:=LieProd(a,r);
arC:=(Matricise(ar)*Cinv)[1];

ars:=LieProd(ar,s);
arsC:=(Matricise(ars)*Cinv)[1];

dr:=LieProd(d,r);
drC:=(Matricise(dr)*Cinv)[1];

drs:=LieProd(dr,s);
drsC:=(Matricise(drs)*Cinv)[1];

gh:=LieProd(g,h);
ghC:=(Matricise(gh)*Cinv)[1];

ghl:=LieProd(gh,l);
ghlC:=(Matricise(ghl)*Cinv)[1];

rs:=LieProd(r,s);
rsC:=(Matricise(rs)*Cinv)[1];

rst:=LieProd(rs,t);
rstC:=(Matricise(rst)*Cinv)[1];

gr:=LieProd(g,r);
grC:=(Matricise(gr)*Cinv)[1];

grs:=LieProd(gr,s);
grsC:=(Matricise(grs)*Cinv)[1];

ght:=LieProd(gh,t);
ghtC:=(Matricise(ght)*Cinv)[1];


/////////////////////////////
// Stage 8
/////////////////////////////

// We are nearing the end. Now R.i=0 for i=1..7 and i=10, and exactly one
// of R.8 and R.9 is non-zero. These cases are broadly similar, and many
// steps can be taken simultaneously. This stage just deals with W1 and W2,
// and in Stage 9 we bring in Lie products like [a,r], [[g,h],l] and so on.

// Now we have two branches depending on whether R.8=1 or R.9=1. This is
// the final contradiction.

BB6a:=GroebnerBasis(BB6 cat [R.8-1]); BB6b:=GroebnerBasis(BB6 cat [R.9-1]);

// We focus on [a,d] first. Suppose that R.19=1 in branch a, R.20=1 in branch b

BB6a1:=GroebnerBasis(BB6a cat [R.19-1]); BB6b1:=GroebnerBasis(BB6b cat [R.20-1]);
II6a1:=ideal<R|BB6a1>; quo6a1:=R/II6a1; II6b1:=ideal<R|BB6b1>; quo6b1:=R/II6b1;

// We have seen the W4 contribution of [a,d] in branch 6b before:
MG2![R!quo6a1!i:i in adW4point] in V14b;
// but not the W3 contribution of [a,d] in branch 6c. It is bad again.

V17:=sub<MG2|[R!quo6b1!i:i in adW3point]>;
JordanNormalForm(adMatrix(MG2!V17.2)) notin MG2JNFs; // [1277,748,121], which comes from 2^11,1^34.

// So R.19=0 and R.20=0 respectively.

BB6a:=GroebnerBasis(BB6a cat [R.19]); BB6b:=GroebnerBasis(BB6b cat [R.20]);

// Now [a,d] is a scalar multiple of R.17 in branch 6a and R.15 in branch 6b.
// Suppose that [a,d] ne 0, so R.17=1 and R.15=1 respectively.
BB6a2:=GroebnerBasis(BB6a cat [R.17-1]); BB6b2:=GroebnerBasis(BB6b cat [R.15-1]);
II6a2:=ideal<R|BB6a2>; quo6a2:=R/II6a2; II6b2:=ideal<R|BB6b2>; quo6b2:=R/II6b2;

// It is still a bad subspace.
V18:=sub<MG2|[R!quo6a2!i:i in ad]>; V18 eq sub<MG2|[R!quo6b2!i:i in ad]>;
JordanNormalForm(adMatrix(MG2!V18.12)) notin MG2JNFs; // [1396,720,100], which comes from 2^10,1^36.

// Thus actually [a,d]=0. This yields all linear equations.

BB6a:=GroebnerBasis(BB6a cat [R.17]); BB6b:=GroebnerBasis(BB6b cat [R.15]);
coeffs6a:=ChangeLinearCoefficients(coeffs1,BB6a);
coeffs6b:=ChangeLinearCoefficients(coeffs1,BB6b);

// We can do one more thing before bringing in W3 and W4.

// Suppose that R.12=R.13, and that R.14+w*R.15=0 for branch 6a
// or R.16+w*R.17=0 for branch 6b.

BB6a3:=GroebnerBasis(BB6a cat [R.12-R.13,R.14+w*R.15]);
BB6b3:=GroebnerBasis(BB6b cat [R.12-R.13,R.16+w*R.17]);
coeffs6a3:=ChangeLinearCoefficients(coeffs1,BB6a3);
coeffs6b3:=ChangeLinearCoefficients(coeffs1,BB6b3);

// Then applying n1 lands us in one of the cases eliminated in Stages 5 and 6
// (if R.12 ne 0 and R.12=0 respectively). For completeness, we repeat it here.

// Branch 6a3 first:

// Either R.13=0,R.15=1, R.13=R.15=1 or R.13=1,R.15=0. Each of these
// yields a bad nilpotent element in <d>.

for ii in [[0,1],[1,1]] do
  badcoeffs:=ChangeCoefficients(coeffs6a3,[R.13,R.15],ii);
  badd:=MG2![Evaluate(i,badcoeffs):i in d];
  JordanNormalForm(adMatrix(badd)) notin MG2JNFs; //[656,640,400], which is 2^20,1^16
end for;
badcoeffs:=ChangeCoefficients(coeffs6a3,[R.13,R.15],[1,0]);
badd:=MG2![Evaluate(i,badcoeffs):i in d]*n1d;
// bad d is in V6, which we have eliminated before.
badd in V6;

// Branch 6b3 next:

// Either R.13=0,R.17=1, R.13=R.17=1 or R.13=1,R.17=0. Each of these
// yields a bad nilpotent element in <d>. The third case is the same
// as the third case for branch 6a3

for ii in [[0,1],[1,1]] do
  badcoeffs:=ChangeCoefficients(coeffs6b3,[R.13,R.17],ii);
  badd:=MG2![Evaluate(i,badcoeffs):i in d];
  JordanNormalForm(adMatrix(badd)) notin MG2JNFs; //[656,640,400], which is 2^20,1^16
end for;

// Another option is that R.14=R.15=0 / R.16=R.17=0. In both cases we have
// the same element d, and hence the same element [d,e].

BB6a4:=GroebnerBasis(BB6a cat [R.14,R.15]);
coeffs6a4:=ChangeLinearCoefficients(coeffs1,BB6a4);

// Here we are in V9, so we must have [d,e]=0.

[bas3[i]:i in [1..3136]|Evaluate(deC[i],coeffs6a4) ne 0] subset V9 and
Evaluate(deC[966],coeffs6a4) eq R.12*(R.12-R.13);

// Since we have already excluded the case R.12=R.13 above, we must have
// R.12=0, and hence R.13 is the only non-zero parameter for d.

JordanNormalForm(adMatrix(bas3[12*5+1])) notin MG2JNFs; // [1220,544,276], which comes from 3^2,2^8,1^34.

// Thus we know that either R.12-R.13 ne 0 or R.14+w*R.15 ne 0 / R.16+w*R.17 ne 0, and also
// that R.14 ne 0 or R.15 ne 0 / R.16 ne 0 or R.17 ne 0.

// Next, suppose that R.12=R.13=0, and we prove that we obtain a bad nilpotent element.
// This is a bit more difficult, and needs the ComputeAllRanks program that computes
// the rank of a linear pencil.

BB6a5:=GroebnerBasis(BB6a cat [R.12,R.13]);
BB6b5:=GroebnerBasis(BB6b cat [R.12,R.13]);

// This picks out a 10-space inside a 20-space 10+10, but we cannot determine which.
// Thus we need to consider the linear pencil problem to proceed.

coeffs6a5:=ChangeLinearCoefficients(coeffs1,BB6a5);
coeffs6b5:=ChangeLinearCoefficients(coeffs1,BB6b5);

// Do branch 6a5 first, b65 is very similar.

[i:i in [1..3136]|Evaluate(deC[i],coeffs6a5) ne 0] subset [976..995];

// If one simply takes a linear combination of bas3[976] and bas3[986]
// then one always obtains a nilpotent ad-matrix with JNF [1168,768,144].
// This is allowed, so the method fails.

// However, instead of looking inside the W5, look inside the W1+W5.
Mat1:=adMatrix(bas3[36]+bas3[976]);
Mat2:=adMatrix(bas3[986]);

// Mat1+\lambda Mat2 is the ad-matrix for a point in W1+W5 for the W5 with
// parameter \lambda.

JordanNormalForm(Mat1) eq [724,720,324] and  // This one isn't in MG2JNFs.
JordanNormalForm(Mat2) eq [1168,768,144] and
Mat1*Mat2 eq Mat2*Mat1; // So any linear combination cubes to zero.

genrank,excep,excepranks:=ComputeAllRanks(Mat1,Mat2);
genrank notin MG2Ranks and excep eq [];

// Thus unless \lambda=\infty we are done.
Mat2a:=adMatrix(bas3[36]+bas3[986]); Rank(Mat2a) eq genrank;

// So any subspace of W1+(10+10) cannot work, and we are done.

// Now branch 6b5, but we do not include comments as it is the same.
[i:i in [1..3136]|Evaluate(deC[i],coeffs6b5) ne 0] subset [1026..1045];

Mat3:=adMatrix(bas3[41]+bas3[1026]);
Mat4:=adMatrix(bas3[1036]);

JordanNormalForm(Mat3) eq [724,720,324] and 
JordanNormalForm(Mat4) eq [1168,768,144] and
Mat4*Mat3 eq Mat3*Mat4;
genrank,excep,excepranks:=ComputeAllRanks(Mat3,Mat4);
genrank notin MG2Ranks and excep eq [];
Mat4a:=adMatrix(bas3[41]+bas3[1036]); Rank(Mat4a) eq genrank;


// Finally, we prove that even if R.12=R.13 ne 0 then we are done. We can
// assume that R.13=1 because otherwise we are in branch 6a5/6b5.

BB6a6:=GroebnerBasis(BB6a cat [R.12-1,R.13-1]);
BB6b6:=GroebnerBasis(BB6b cat [R.12-1,R.13-1]);

// As before, this picks out a 10-space inside another space, but now
// we have to be slightly more careful because it is inside a 30-space,
// so is not a linear pencil.

coeffs6a6:=ChangeLinearCoefficients(coeffs1,BB6a6);
coeffs6b6:=ChangeLinearCoefficients(coeffs1,BB6b6);

[i:i in [1..3136]|Evaluate(deC[i],coeffs6a6) ne 0] subset [946..955] cat [976..995] and
Evaluate(deC[946],coeffs6a6) eq w^5*(R.14+w*R.15) and
Evaluate(deC[976],coeffs6a6) eq (R.14+w^3*R.15)*(R.14+w*R.15) and
Evaluate(deC[986],coeffs6a6) eq R.15*(R.14+w*R.15);

// If R.15=0 then that last term is 0 and we have a linear pencil again.
// We can actually use Mat1 above, and set
Mat2b:=adMatrix(bas3[946]);

JordanNormalForm(Mat2b) eq [1168,768,144] and
Mat1*Mat2b eq Mat2b*Mat1; // So any linear combination cubes to zero.
// Now just do as above.
genrank,excep,excepranks:=ComputeAllRanks(Mat1,Mat2b);
genrank notin MG2Ranks and excep eq [];
// The case \lambda=\infty is where (R.14+w^3*R.15)*(R.14+w*R.15)=0
// and R.15=0, so R.14=0. But we have already seen R.14=R.15=0 in
// both 6a3 and 6a4.

// Alternatively R.15 ne 0, so by ce1 we may scale it independently of
// R.13. Set it to be w^5 so that the first and last expressions above
// are equal.

Mat5:=adMatrix(bas3[36]+bas3[946]+bas3[986]);
Mat6:=adMatrix(bas3[976]);

JordanNormalForm(Mat5) eq [724,720,324] and  // This one isn't in MG2JNFs.
JordanNormalForm(Mat6) eq [1168,768,144] and
Mat5*Mat6 eq Mat6*Mat5; // So any linear combination cubes to zero.

genrank,excep,excepranks:=ComputeAllRanks(Mat5,Mat6);
genrank notin MG2Ranks and excep eq [];

// The case \lambda=\infty is Mat1 above, so we are done with branch 6a6.
// On to branch 6b6 to finish us off, again without comments.

[i:i in [1..3136]|Evaluate(deC[i],coeffs6b6) ne 0] subset [956..965] cat [1026..1045] and
Evaluate(deC[956],coeffs6b6) eq w^5*(R.16+w*R.17) and
Evaluate(deC[1026],coeffs6b6) eq (R.16+w^3*R.17)*(R.16+w*R.17) and
Evaluate(deC[1036],coeffs6b6) eq R.17*(R.16+w*R.17);

// Case R.17=0:
Mat4b:=adMatrix(bas3[956]);

JordanNormalForm(Mat4b) eq [1168,768,144] and
Mat3*Mat4b eq Mat4b*Mat3; // So any linear combination cubes to zero.
// Now just do as above.
genrank,excep,excepranks:=ComputeAllRanks(Mat3,Mat4b);
genrank notin MG2Ranks and excep eq [];

// Alternatively R.17=w^5:

Mat7:=adMatrix(bas3[41]+bas3[956]+bas3[1036]);
Mat8:=adMatrix(bas3[1026]);

JordanNormalForm(Mat7) eq [724,720,324] and 
JordanNormalForm(Mat8) eq [1168,768,144] and
Mat7*Mat8 eq Mat8*Mat7;

genrank,excep,excepranks:=ComputeAllRanks(Mat7,Mat8);
genrank notin MG2Ranks and excep eq [];

// This approach doesn't seem to work with the R.15+w*R.16 case, because even in the
// sum with W1 one cannot seem to find elements that work.


// At this point we have that W1 is abelian, [W2,W2] is a copy of an abelian subspace W5,
// and [W1,W5]=[W2,W5]=0. In order to make progress we need to bring in other copies of
// W3 and W4. So we need generic elements of them and to make some more Lie products.

// Since BB6a and BB6b are linear equations, we start again with one of our two known
// cases.

BB7a:=[(R.12-R.13-1),(R.14-1)*(R.15-1)]; BB7b:=[(R.12-R.13-1),(R.16-1)*(R.17-1)];
coeffs7a:=ChangeLinearCoefficients(coeffs6a,BB7a);
coeffs7b:=ChangeLinearCoefficients(coeffs6b,BB7b);


/////////////////////////////
// Stage 9
/////////////////////////////

// We now bring in the variables g,h,l,r,s,t. We prove that most
// parameters for W3 and W4 are zero, and derive everything we can
// just from looking at the Lie products.

ZeroElts7a:=&cat[[5*(i-1)+1..5*i]:i in [1..dh1+dh2]|coeffs7a[i] eq 0] cat &cat[[dimU12+12*(i-1)+1..dimU12+12*i]:i in [1..dh3+dh4]|coeffs7a[dh1+dh2+i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];

ZeroElts7b:=&cat[[5*(i-1)+1..5*i]:i in [1..dh1+dh2]|coeffs7b[i] eq 0] cat &cat[[dimU12+12*(i-1)+1..dimU12+12*i]:i in [1..dh3+dh4]|coeffs7b[dh1+dh2+i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];

// Look at [a,g], [[a,g],h], [a,r] and [[a,r],s] first, obtaining some initial relations
// for both branches.

BB7a:=StripBasis(GroebnerBasis(BB7a cat [Evaluate(i[j],coeffs7a):i in [agC,aghC,arC,arsC],j in ZeroElts7a]:PairsLimit:=2500),[]);
II7a:=ideal<R|BB7a>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB7a|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II7a] cat [i*j:i,j in facts|i^3*j^3 in II7a and i*j notin II7a];
BB7a:=GroebnerBasis(BB7a cat elts);
coeffs7a:=ChangeLinearCoefficients(coeffs7a,BB7a);
II7a:=ideal<R|BB7a>; quo7a:=R/II7a;

BB7b:=StripBasis(GroebnerBasis(BB7b cat [Evaluate(i[j],coeffs7b):i in [agC,aghC,arC,arsC],j in ZeroElts7b]:PairsLimit:=2500),[]);
II7b:=ideal<R|BB7b>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB7b|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II7b] cat [i*j:i,j in facts|i^3*j^3 in II7b and i*j notin II7b];
BB7b:=GroebnerBasis(BB7b cat elts);
coeffs7b:=ChangeLinearCoefficients(coeffs7b,BB7b);
II7b:=ideal<R|BB7b>; quo7b:=R/II7b;

// [a,g] has projection onto W4 a fixed 10-space.

[i:i in [dimU123+1..dimU1234]|R!quo7a!Evaluate(agC[i],coeffs7a) ne 0] subset [689..701];
// We have seen this before, and eliminated it.
V14b eq sub<MG2|[bas3[i]:i in [689..700]]>;

[i:i in [dimU123+1..dimU1234]|R!quo7b!Evaluate(agC[i],coeffs7b) ne 0] subset [749..760];
V12b eq sub<MG2|[bas3[i]:i in [749..760]]>;

// Thus [a,g] must have no projection onto W4.

R!quo7a!Evaluate(agC[689],coeffs7a) eq -R.45;
coeffs7a:=ChangeCoefficient(coeffs7a,R.45,0);

R!quo7b!Evaluate(agC[749],coeffs7b) eq -R.48;
coeffs7b:=ChangeCoefficient(coeffs7b,R.48,0);

// If R.34 ne 0 for branch 7a, and R.30 ne 0 for branch 7b,
// then [a,g] has a fixed image on W3 as well.

[i:i in [dimU12+1..dimU123]|R!quo7a!Evaluate(agC[i],coeffs7a) ne 0] subset [149..172] and
R!quo7a!Evaluate(agC[149],coeffs7a) eq R.34 and
R!quo7a!Evaluate(agC[149+12],coeffs7a) eq w^5*R.34 and

[i:i in [dimU12+1..dimU123]|R!quo7b!Evaluate(agC[i],coeffs7b) ne 0] subset [149..172] and
R!quo7b!Evaluate(agC[149],coeffs7b) eq R.30 and
R!quo7b!Evaluate(agC[149+12],coeffs7b) eq w^5*R.30;

// Thus we have a fixed subspace of W3 or R.34=0 / R.30=0. We have seen this space again.
V18 eq sub<MG2|bas3[149]+w^5*bas3[149+12]>;

// So R.34=0 / R.30=0
coeffs7a:=ChangeCoefficient(coeffs7a,R.34,0);
coeffs7b:=ChangeCoefficient(coeffs7b,R.30,0);

// Now [a,g] depends only on R.38 / R.37, and is a bad nilpotent element if it is non-zero:
JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs7a) div R.38:i in ag])) notin MG2JNFs;
 //[2141,460,25] which comes from 2^5,1^46
JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs7b) div R.37:i in ag])) notin MG2JNFs;
 //[2141,460,25] which comes from 2^5,1^46
coeffs7a:=ChangeCoefficient(coeffs7a,R.38,0);
coeffs7b:=ChangeCoefficient(coeffs7b,R.37,0);

// Tidy up BB7a and BB7b to take into account these new zero parameters.
BB7a:=GroebnerBasis([Evaluate(i,coeffs7a):i in BB7a]);
BB7b:=GroebnerBasis([Evaluate(i,coeffs7b):i in BB7b]);

// Now bring [d,g] and [[g,h],l] into the mix.

ZeroElts7a:=&cat[[5*(i-1)+1..5*i]:i in [1..dh1+dh2]|coeffs7a[i] eq 0] cat &cat[[dimU12+12*(i-1)+1..dimU12+12*i]:i in [1..dh3+dh4]|coeffs7a[dh1+dh2+i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];
ZeroElts7b:=&cat[[5*(i-1)+1..5*i]:i in [1..dh1+dh2]|coeffs7b[i] eq 0] cat &cat[[dimU12+12*(i-1)+1..dimU12+12*i]:i in [1..dh3+dh4]|coeffs7b[dh1+dh2+i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];

BB7a:=StripBasis(GroebnerBasis(BB7a cat [Evaluate(i[j],coeffs7a):i in [dgC,ghlC],j in ZeroElts7a]:PairsLimit:=2500),[]);

BB7b:=StripBasis(GroebnerBasis(BB7b cat [Evaluate(i[j],coeffs7b):i in [dgC,ghlC],j in ZeroElts7b]:PairsLimit:=2500),[]);

// Add the linear terms to coeffs7a and remove from the basis.

coeffs7a:=ChangeLinearCoefficients(coeffs7a,BB7a);
BB7a:=GroebnerBasis([Evaluate(i,coeffs7a):i in BB7a]);
II7a:=ideal<R|BB7a>; quo7a:=R/II7a;

coeffs7b:=ChangeLinearCoefficients(coeffs7b,BB7b);
BB7b:=GroebnerBasis([Evaluate(i,coeffs7b):i in BB7b]);
II7b:=ideal<R|BB7b>; quo7b:=R/II7b;

// Having more or less exhausted what can be gained from [d,g] and [[g,h],l],
// we switch to W4.

// Suppose that R.62=1 for branch 7a or R.58=1 for branch 7b.

BB7a1:=GroebnerBasis(BB7a cat [R.62-1]);
BB7b1:=GroebnerBasis(BB7b cat [R.58-1]);
coeffs7a1:=ChangeLinearCoefficients(coeffs7a,BB7a1);
coeffs7b1:=ChangeLinearCoefficients(coeffs7b,BB7b1);

[i:i in [dimU123+1..dimU1234]|Evaluate(arC[i],coeffs7a1) ne 0] subset [485..508] and
Evaluate(arC[485],coeffs7a1) eq 1 and
Evaluate(arC[485+12],coeffs7a1) eq w^7 and 
[i:i in [dimU123+1..dimU1234]|Evaluate(arC[i],coeffs7b1) ne 0] subset [485..508] and
Evaluate(arC[485],coeffs7b1) eq 1 and
Evaluate(arC[485+12],coeffs7b1) eq w^7;

// Thus we have a fixed subspace W4. This subspace has a bad nilpotent element.
V19:=sub<MG2|bas3[485]+w^7*bas3[485+12]>;
JordanNormalForm(adMatrix(MG2!V19.12)) notin MG2JNFs; // [1396,720,100], which comes from 2^10,1^36.

// Hence R.62=0 always in branch 7a and R.58=0 always in branch 7b.
coeffs7a:=ChangeCoefficient(coeffs7a,R.62,0);
coeffs7b:=ChangeCoefficient(coeffs7b,R.58,0);
BB7a:=GroebnerBasis([Evaluate(i,coeffs7a):i in BB7a]);
BB7b:=GroebnerBasis([Evaluate(i,coeffs7b):i in BB7b]);

// Now the rest of [a,r]. First, the rest of the projection onto W4 is zero because
// it is a subspace we have already proved not to lie in L(E7):

bas3[689] in V14b and bas3[749] in V12b and
[i:i in [dimU123+1..dimU1234]|Evaluate(arC[i],coeffs7a) ne 0] subset [689..700] and
[i:i in [dimU123+1..dimU1234]|Evaluate(arC[i],coeffs7b) ne 0] subset [749..760];

BB7a:=GroebnerBasis(BB7a cat [Evaluate(arC[689],coeffs7a)]);
BB7b:=GroebnerBasis(BB7b cat [Evaluate(arC[749],coeffs7b)]);
coeffs7a:=ChangeLinearCoefficients(coeffs7a,BB7a);
coeffs7b:=ChangeLinearCoefficients(coeffs7b,BB7b);

// Now the W3 contribution to [a,r], which also must be 0.

[i:i in [dimU12+1..dimU123]|Evaluate(arC[i],coeffs7a) ne 0] subset [329..352] and
Evaluate(arC[329],coeffs7a) eq w*R.74 and
Evaluate(arC[329+12],coeffs7a) eq w*R.74 and 
[i:i in [dimU12+1..dimU123]|Evaluate(arC[i],coeffs7b) ne 0] subset [401..424] and
Evaluate(arC[401],coeffs7b) eq w*R.77 and
Evaluate(arC[401+12],coeffs7b) eq w*R.77;

// We have seen these subspaces before as well.
bas3[329]+bas3[329+12] in V13c and bas3[401]+bas3[401+12] in V11c;

// So R.74=0 / R.77=0.
coeffs7a:=ChangeCoefficient(coeffs7a,R.74,0);
coeffs7b:=ChangeCoefficient(coeffs7b,R.77,0);
BB7a:=GroebnerBasis([Evaluate(i,coeffs7a):i in BB7a]);
BB7b:=GroebnerBasis([Evaluate(i,coeffs7b):i in BB7b]);

// And the rest of [a,r] is 0.
V20:=sub<MG2|[bas3[i]:i in [1..3136]|Evaluate(arC[i],coeffs7a) ne 0 or Evaluate(arC[i],coeffs7b) ne 0]>;
V9 eq Socle(V20); // So none of V20 can be a submodule of L(E7).

BB7a:=GroebnerBasis(BB7a cat [Evaluate(i,coeffs7a):i in ar]);
BB7b:=GroebnerBasis(BB7b cat [Evaluate(i,coeffs7b):i in ar]);
coeffs7a:=ChangeLinearCoefficients(coeffs7a,BB7a);
coeffs7b:=ChangeLinearCoefficients(coeffs7b,BB7b);


// Now bring [d,r] and [[r,s],t] into the mix.

ZeroElts7a:=&cat[[5*(i-1)+1..5*i]:i in [1..dh1+dh2]|coeffs7a[i] eq 0] cat &cat[[dimU12+12*(i-1)+1..dimU12+12*i]:i in [1..dh3+dh4]|coeffs7a[dh1+dh2+i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];
ZeroElts7b:=&cat[[5*(i-1)+1..5*i]:i in [1..dh1+dh2]|coeffs7b[i] eq 0] cat &cat[[dimU12+12*(i-1)+1..dimU12+12*i]:i in [1..dh3+dh4]|coeffs7b[dh1+dh2+i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];

BB7a:=StripBasis(GroebnerBasis([Rgrev!ii:ii in BB7a cat [Evaluate(i[j],coeffs7a):i in [drC,rsC],j in ZeroElts7a]]:PairsLimit:=2500),[]);
BB7a:=GroebnerBasis([R!i:i in BB7a]);

BB7b:=StripBasis(GroebnerBasis([Rgrev!ii:ii in BB7b cat [Evaluate(i[j],coeffs7b):i in [drC,rsC],j in ZeroElts7b]]:PairsLimit:=2500),[]);
BB7b:=GroebnerBasis([R!i:i in BB7b]);

// This gives us some more linear terms that we can remove.

coeffs7a:=ChangeLinearCoefficients(coeffs7a,BB7a);
coeffs7b:=ChangeLinearCoefficients(coeffs7b,BB7b);

BB7a:=GroebnerBasis([Evaluate(i,coeffs7a):i in BB7a]);
II7a:=ideal<R|BB7a>; quo7a:=R/II7a;

BB7b:=GroebnerBasis([Evaluate(i,coeffs7b):i in BB7b]);
II7b:=ideal<R|BB7b>; quo7b:=R/II7b;

// That's the end of this stage.

BB8a:=BB7a; BB8b:=BB7b;
coeffs8a:=coeffs7a; coeffs8b:=coeffs7b;
quo8a:=quo7a; quo8b:=quo7b;

/////////////////////////////
// Stage 10
/////////////////////////////

// So now we have to construct an abelian subalgebra of dimension greater than 27.

// First, which are the non-zero parameters for W3 and W4:

[i:i in [dh1+dh2+1..dh1+dh2+dh3]|coeffs8a[i] ne 0] eq [ 25, 26, 27, 28, 29, 30, 37, 40, 41 ] and 
[i:i in [dh1+dh2+1..dh1+dh2+dh3]|coeffs8b[i] ne 0] eq [ 25, 26, 31, 32, 33, 34, 38, 46, 47 ];

[i:i in [dh1+dh2+dh3+1..dhall]|coeffs8a[i] ne 0] eq [ 53, 54, 55, 56, 57, 58, 65, 66, 70 ] and 
[i:i in [dh1+dh2+dh3+1..dhall]|coeffs8b[i] ne 0] eq [ 53, 54, 59, 60, 61, 62, 67, 68, 75 ];


// The subspace that are copies 37, 40 and 41 form an abelian subalgebra of dimension 36,
// and the same with copies 38, 46 and 47. Furthermore, this is the subalgebra that all
// Lie products hit if they hit W3.

W3elts8a:=[dimU12+12*(i-dh1-dh2-1)+j:j in [1..12],i in [37,40,41]];
W3elts8b:=[dimU12+12*(i-dh1-dh2-1)+j:j in [1..12],i in [38,46,47]];

W4elts8a:=[dimU123+12*(i-dh1-dh2-dh3-1)+j:j in [1..12],i in [65,66,70]];
W4elts8b:=[dimU123+12*(i-dh1-dh2-dh3-1)+j:j in [1..12],i in [67,68,75]];

// [d,g], [d,r], [g,h] and [r,s] all concentrate inside the subspace above (for W3 and W4 anyway):
&and[R!quo8a!Evaluate(i[j],coeffs8a) eq 0:j in [dimU12+1..dimU1234],i in [dgC,drC,ghC,rsC]|j notin W3elts8a cat W4elts8a] and 
&and[R!quo8b!Evaluate(i[j],coeffs8b) eq 0:j in [dimU12+1..dimU1234],i in [dgC,drC,ghC,rsC]|j notin W3elts8b cat W4elts8b];

// Any copy of W3 or W4 commutes with W1.

&and[Evaluate(i,j) eq 0:i in ag cat ar,j in [coeffs8a,coeffs8b]];

// The subspace generated by R.i, i=37,40,41 is abelian, and the same for
// i=38,46,47. To prove this, we have to show that the Lie product of any
// 1st and 2nd basis elements of the copies of W3 are 0, by this calculation.

W33:=TensorProduct(W3,W3);
W33 eq sub<W33|W33.1,W33.2>;

// Let's do that now.

baseltsW3a:=[dimU12+(i-dh1-dh2-1)*12+j:i in [37,40,41],j in [1,2]];
baseltsW3b:=[dimU12+(i-dh1-dh2-1)*12+j:i in [38,46,47],j in [1,2]];

&and{{ii:ii in LieProd(bas3[i],bas3[j])} eq {0}:i,j in baseltsW3a|i lt j};
&and{{ii:ii in LieProd(bas3[i],bas3[j])} eq {0}:i,j in baseltsW3b|i lt j};

// Exactly the same with W4.

W44:=TensorProduct(W4,W4);
W44 eq sub<W44|W44.1,W44.2>;

baseltsW4a:=[dimU12+(i-dh1-dh2-1)*12+j:i in [65,66,70],j in [1,2]];
baseltsW4b:=[dimU12+(i-dh1-dh2-1)*12+j:i in [67,68,75],j in [1,2]];

&and{{ii:ii in LieProd(bas3[i],bas3[j])} eq {0}:i,j in baseltsW4a|i lt j};
&and{{ii:ii in LieProd(bas3[i],bas3[j])} eq {0}:i,j in baseltsW4b|i lt j};

// Also we need to check that [W3,W4]=0. For this we check that [g,r]=0

// Branch a
coeffstest:=[R!0:i in [1..dh]];
for i in [37,40,41,65,66,70] do coeffstest[i]:=R.i; end for;
{Evaluate(i,coeffstest):i in gr} eq {0};

// Branch b
coeffstest:=[R!0:i in [1..dh]];
for i in [38,46,47,67,68,75] do coeffstest[i]:=R.i; end for;
{Evaluate(i,coeffstest):i in gr} eq {0};


// Now bring [g,r], [[g,r],s] and [g,h],t] in. This give very complicated ideals, but
// it seems they are necessary.
ZeroElts8a:=&cat[[5*(i-1)+1..5*i]:i in [1..dh1+dh2]|coeffs8a[i] eq 0] cat &cat[[dimU12+12*(i-1)+1..dimU12+12*i]:i in [1..dh3+dh4]|coeffs8a[dh1+dh2+i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];
ZeroElts8b:=&cat[[5*(i-1)+1..5*i]:i in [1..dh1+dh2]|coeffs8b[i] eq 0] cat &cat[[dimU12+12*(i-1)+1..dimU12+12*i]:i in [1..dh3+dh4]|coeffs8b[dh1+dh2+i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];

BB8aa:=StripBasis(GroebnerBasis([Rgrev!ii:ii in BB8a cat [Evaluate(i[j],coeffs8a):i in [grC,grsC,ghtC],j in ZeroElts8a]]:PairsLimit:=2500),[]);
BB8bb:=StripBasis(GroebnerBasis([Rgrev!ii:ii in BB8b cat [Evaluate(i[j],coeffs8b):i in [grC,grsC,ghtC],j in ZeroElts8b]]:PairsLimit:=2500),[]);

// Note that [a,b]=[a,g]=[a,r]=0 for all possibilities for W3 and W4. Also,
// if a copy of W3 or W4 lies in those last three parameters given above,
// it is abelian and [g,r]=0. If there is such a copy of W3 and such a copy
// of W4, then together with our W1, we obtain a space of dimension
// 5+12+12=29>27. Thus all of [d,g], [d,r], etc., must simultaneously miss
// either W3 or W4 (or possibly both).

// What happens if you simultaneously miss both?

BB8amiss:=GroebnerBasis(BB8aa cat [Rgrev!Evaluate(i[j],coeffs8a):i in [dgC,drC,ghC,rsC,grC],j in [dimU12+1..dimU1234]]);
BB8amiss:=StripBasis([R!i:i in BB8amiss],[]);

{R.53+w^5*R.54,R.55,R.56,R.57,R.58} subset BB8amiss;

BB8bmiss:=GroebnerBasis(BB8bb cat [Rgrev!Evaluate(i[j],coeffs8b):i in [dgC,drC,ghC,rsC,grC],j in [dimU12+1..dimU1234]]);
BB8bmiss:=StripBasis([R!i:i in BB8bmiss],[]);

{R.53+w^5*R.54,R.59,R.60,R.61,R.62} subset BB8bmiss;

// Looking at the free parameters for W4 above and recalling that there are 
// three copies of W4 in L(E7), we see that two must lie inside our abelian 36-space.
// Together with W1 this gives us an abelian 29-space, which is a contradiction.


// So we must have some Lie product that has non-zero image on either U3 or U4.
// Also, we cannot have a subspace of dimension 24 where the non-zero parameters
// are just the last three, as we have just seen, because then we again have an
// abelian subspace of dimension 24+5=29.

// Thus we split 8a into 8a1 and 8a2, according as whether these Lie
// products avoid U3 and avoid U4. Notice that, if we avoid U3 with these
// products, then for any copy of W3, we must have a non-zero parameter
// from among R.i, i=25, 26, 27, 28, 29, 30 (branch 8a), i=25, 26, 31, 32, 33, 34
// (branch b) and so on. Recall. that W3 appears twice and W4 appears
// three times in L(E7).

BB8a1:=GroebnerBasis(BB8aa cat [Rgrev!Evaluate(i[j],coeffs8a):i in [dgC,drC,ghC,rsC,grC],j in W3elts8a]);
BB8a2:=GroebnerBasis(BB8aa cat [Rgrev!Evaluate(i[j],coeffs8a):i in [dgC,drC,ghC,rsC,grC],j in W4elts8a]);
BB8a1:=StripBasis([R!i:i in BB8a1],[]);
BB8a2:=StripBasis([R!i:i in BB8a2],[]);

BB8b1:=GroebnerBasis(BB8bb cat [Rgrev!Evaluate(i[j],coeffs8b):i in [dgC,drC,ghC,rsC,grC],j in W3elts8b]);
BB8b2:=GroebnerBasis(BB8bb cat [Rgrev!Evaluate(i[j],coeffs8b):i in [dgC,drC,ghC,rsC,grC],j in W4elts8b]);
BB8b1:=StripBasis([R!i:i in BB8b1],[]);
BB8b2:=StripBasis([R!i:i in BB8b2],[]);

// We saw above that at least two parameters from the set [53, 54, 55, 56, 57, 58 ] /
// [ 53, 54, 59, 60, 61, 62 ] must be free, to accommodate at least two copies of W4
// outside our abelian subspace.

[R.i*R.j:i in [25,26],j in [55,56,57,58]] subset BB8a1 and
[R.i*R.j:i in [25,26],j in [55,56,57,58]] subset BB8a2;

[R.i*R.j:i in [31,32,33,34],j in [53,54,59,61,62]] subset BB8b1 and
[R.i*R.j:i in [31,32,33,34],j in [53,54,59,61,62]] subset BB8b2;

// Thus R.i=0 for i=27,28,29,30 / i=31,32,33,34.

BB8a1:=GroebnerBasis(BB8a1 cat [R.i:i in [27,28,29,30]]);
BB8a2:=GroebnerBasis(BB8a2 cat [R.i:i in [27,28,29,30]]);
BB8b1:=GroebnerBasis(BB8b1 cat [R.i:i in [31,32,33,34]]);
BB8b2:=GroebnerBasis(BB8b2 cat [R.i:i in [31,32,33,34]]);

// Because there must be at least one copy of W3 outside the abelian subspace,
// at least one of R.25 and R.26 must be non-zero as well.

[R.i*R.j:i in [25,26],j in [55,56,57,58]] subset BB8a1 and
[R.i*R.j:i in [25,26],j in [55,56,57,58]] subset BB8a2;

[R.i*R.j:i in [25,26],j in [59,60,61,62]] subset BB8b1 and
[R.i*R.j:i in [25,26],j in [59,60,61,62]] subset BB8b2;

// So we also see that R.i=0 for i=55,56,57,58 / i=59,60,61,62.

BB8a1:=GroebnerBasis(BB8a1 cat [R.i:i in [55,56,57,58]]);
BB8a2:=GroebnerBasis(BB8a2 cat [R.i:i in [55,56,57,58]]);
BB8b1:=GroebnerBasis(BB8b1 cat [R.i:i in [59,60,61,62]]);
BB8b2:=GroebnerBasis(BB8b2 cat [R.i:i in [59,60,61,62]]);

// But now this leaves only two free parameters for W4,
// namely R.53 and R.54, so neither can be forced to be 0.

BB8a1final:=StripBasis(BB8a1,[R.53,R.54]);
BB8a2final:=StripBasis(BB8a2,[R.53,R.54]);
BB8b1final:=StripBasis(BB8b1,[R.53,R.54]);
BB8b2final:=StripBasis(BB8b2,[R.53,R.54]);

// Now R.53+w^5*R.54 always holds:
&and[R.53+w^5*R.54 in i:i in [BB8a1final,BB8a2final,BB8b1final,BB8b2final]];

// But this removes another free parameter for W4, and this
// yields a final contradiction.

==> anc/E7/PSL213/psl213p=0.txt <==
G:=SL(2,13);
F<w>:=GF(29^2);

a1:=GL(56,F)![[7,9,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,12,14],
[6,1,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,18,18,18],
[5,4,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,19,1],
[0,0,0,7,1,4,19,3,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,22,22,19,26,1,0,0,0],
[0,0,0,13,26,20,24,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,25,2,1,0,23,0,0,0],
[0,0,0,25,27,10,17,13,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,1,10,10,9,9,0,0,0],
[0,0,0,11,19,23,12,13,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,25,23,2,9,15,0,0,0],
[0,0,0,11,22,8,26,8,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,18,22,5,12,0,15,0,0,0],
[0,0,0,14,28,26,8,9,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,8,20,10,0,27,0,0,0],
[0,0,0,0,0,0,0,0,0,14,6,28,11,0,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,17,14,16,1,9,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,19,25,13,25,14,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,28,1,10,6,7,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,28,14,9,22,7,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,8,28,19,1,6,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,4,17,26,20,24,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,9,5,1,12,4,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,5,11,11,8,11,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,4,4,0,4,7,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,22,5,26,11,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,19,12,27,14,18,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,15,19,23,10,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,16,9,0,11,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,1,26,5,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,15,21,3,28,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,4,11,5,27,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,21,15,22,6,21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,19,9,18,18,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,20,23,21,7,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,13,11,8,5,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,18,6,10,21,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,22,3,3,28,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,6,0,7,5,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,7,7,18,9,16,19,0,7,21,10,24,2,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,5,3,22,17,1,3,0,2,6,9,9,11,21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,15,5,24,11,12,17,0,9,27,26,23,14,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,25,20,22,13,24,0,25,17,5,21,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,11,19,20,0,0,14,13,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,0,0,25,18,0,0,4,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,0,0,0,0,12,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,27,15,23,27,5,15,17,10,1,16,16,26,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,13,28,12,16,14,28,0,20,23,26,26,6,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,28,1,21,27,18,1,0,2,6,19,3,23,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,22,1,10,26,17,5,0,15,16,4,15,28,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,28,22,12,4,22,9,0,16,19,6,8,4,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,21,10,26,6,19,8,26,12,4,20,21,4,1,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,17,17,1,18,15,5,0,20,2,24,15,28,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,21,4,11,28,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,11,19,20,13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,24,11,1,27,21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,20,8,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,11,24,9,0,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,22,25,1,4,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,24,3,18,8,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,19,14,7,13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,12,15,26,28,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,23,22,25,19,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,28,16,27,18,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,2,11,23,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,28,25,27,0,18,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,25,18,24,2,19,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,27,24,26,16,13,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,21,1,23,21,5,19,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,8,12,5,5,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,2,4,22,27,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,18,5,0,5,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,28,16,7,17,4,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,16,25,4,1,2,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,12,11,13,11,11,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,26,27,11,3,16,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,3,13,26,8,22,0,0,0,0,0,0,0,0,0],
[0,0,0,17,5,15,18,14,25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10,16,8,0,10,0,0,0],
[0,0,0,13,26,20,25,6,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,14,9,1,0,23,0,0,0],
[0,0,0,5,12,16,26,8,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,5,1,9,23,20,0,0,0],
[0,0,0,17,11,14,0,18,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,18,5,11,27,14,0,0,0],
[0,0,0,15,1,8,15,20,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,27,14,11,19,24,0,0,0],
[0,0,0,19,3,21,2,11,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,13,13,18,18,25,0,0,0],
[22,22,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,27,14],
[16,10,25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,20],
[23,16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,26]];

a2:=GL(56,F)![[13,22,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,13,24],
[11,6,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,21,14,3],
[22,27,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,21,23],
[0,0,0,6,12,8,15,22,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,16,10,25,10,22,0,0,0],
[0,0,0,3,20,23,6,24,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,18,7,21,1,8,0,0,0],
[0,0,0,15,26,15,15,4,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,10,26,19,26,12,0,0,0],
[0,0,0,11,24,5,20,16,21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,15,5,23,16,2,0,0,0],
[0,0,0,4,19,15,10,24,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,2,28,10,26,4,0,0,0],
[0,0,0,1,10,18,28,9,21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,6,25,5,4,4,0,0,0],
[0,0,0,0,0,0,0,0,0,18,2,22,24,1,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,15,1,16,19,19,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,17,3,22,24,1,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,15,1,16,19,19,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,9,13,7,17,21,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,5,11,13,11,11,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,3,14,21,11,18,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,15,21,3,3,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,24,10,23,9,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,17,5,17,17,17,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,24,10,24,1,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,10,10,10,10,10,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,15,14,7,19,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,17,15,4,14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,9,15,12,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,19,14,25,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,5,3,11,11,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,2,24,7,21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,20,22,23,15,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,3,15,5,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,6,8,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,2,6,24,8,13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,27,13,22,18,23,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,13,28,11,3,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,18,10,9,3,26,16,0,0,0,19,17,7,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,5,7,27,26,3,13,0,0,0,26,11,25,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,10,26,3,8,21,4,0,0,0,1,20,21,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,19,25,8,13,16,21,0,0,0,2,4,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,4,11,16,14,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,0,11,23,5,14,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,25,6,19,14,8,19,7,18,0,14,26,9,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,8,11,18,22,6,20,13,20,27,28,4,9,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,21,1,15,23,7,15,1,6,10,8,3,27,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,26,18,12,18,4,28,22,16,24,20,7,28,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,26,3,28,0,8,28,8,19,14,14,8,14,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,27,3,15,10,22,2,8,0,0,0,11,19,10,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,16,4,14,17,23,18,11,8,12,21,20,19,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,23,11,9,9,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,12,21,4,1,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,28,15,17,25,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,5,9,0,23,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,26,8,28,7,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,12,25,26,12,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,2,5,26,14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,1,22,13,17,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,13,23,14,16,25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,7,8,10,27,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,23,25,28,27,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,1,18,1,8,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,19,21,16,21,19,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,3,3,3,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,12,27,4,19,0,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,23,1,5,5,5,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,18,26,17,8,27,21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,3,23,6,6,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,26,15,7,2,19,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,1,21,7,2,2,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,22,6,15,4,20,21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,25,7,9,0,28,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,13,22,26,5,25,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,24,16,4,6,7,0,0,0,0,0,0,0,0,0],
[0,0,0,20,10,28,8,28,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,9,14,13,20,17,0,0,0],
[0,0,0,28,20,1,15,16,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,3,22,14,18,3,0,0,0],
[0,0,0,3,16,16,22,24,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,28,7,0,27,13,0,0,0],
[0,0,0,6,6,7,26,0,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,6,27,22,8,21,0,0,0],
[0,0,0,24,25,22,11,9,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,8,8,27,28,23,0,0,0],
[0,0,0,7,13,2,7,4,25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,25,2,11,13,15,0,0,0],
[25,4,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,26,9],
[5,10,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,18],
[28,15,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,3,2]];

b1:=GL(133,F)![[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,26,26,5,2,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[27,26,6,26,27,23,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,6,26,26,5,2,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,27,26,6,26,27,23,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,23,3,4,24,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,23,4,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,23,3,2,24,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,23,4,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,6,27,22,10,14,11,11,9,9,22,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,5,11,25,4,4,14,16,26,28,3,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,5,26,23,18,15,18,6,9,4,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,5,13,21,5,23,6,14,20,21,24,21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,22,2,17,17,25,18,6,16,25,8,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,8,14,10,5,27,20,21,15,19,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,26,17,8,25,23,19,3,26,21,7,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,2,9,17,13,24,18,23,3,3,17,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,21,23,18,11,11,24,15,28,19,6,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,27,21,28,27,7,6,20,16,28,21,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,21,14,7,21,17,16,25,11,26,7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,17,20,25,25,18,6,2,20,18,22,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,25,24,5,21,14,19,21,21,10,21,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,8,20,19,17,6,20,11,12,15,9,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,18,26,19,16,16,19,5,11,3,14,23,25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,14,19,4,7,0,27,9,4,1,14,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,27,16,4,1,24,4,23,19,26,17,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,21,10,5,5,3,22,22,8,25,21,27,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,10,0,23,18,28,27,26,16,8,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,22,4,19,16,12,20,25,16,25,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,23,9,14,26,13,0,1,3,14,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,27,27,28,17,16,11,4,10,20,28,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,3,10,1,1,23,1,27,12,12,15,21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,11,25,25,11,19,18,22,1,18,13,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,15,0,0,0,0,0,0,13,2,23,13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,8,16,24,0,8,13,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,1,0,0,21,21,5,18,4,1,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,0,1,0,7,22,10,23,12,13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,1,15,1,26,5,5,12,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,17,18,0,25,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,21,0,0,0,0,0,0,16,21,9,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,7,8,6,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,21,14,0,13,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,7,8,11,10,19,12,13,10,18,20,10,11,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,18,7,22,15,27,19,1,15,27,27,15,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,27,22,5,27,28,4,22,7,28,4,4,28,25,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,17,21,13,19,11,17,17,19,11,11,19,18,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,5,20,22,25,16,1,16,26,16,6,25,13,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,19,3,25,23,24,16,24,23,25,27,23,0,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,20,27,26,12,10,26,10,12,10,13,12,19,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,26,9,9,4,13,28,13,4,13,19,4,16,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,24,22,11,20,7,24,7,20,7,7,21,28,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,10,20,5,18,15,10,15,18,15,15,18,17,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,13,26,7,6,5,13,5,6,5,5,6,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,9,6,23,22,28,9,28,22,28,28,22,1,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,3,2,26,17,19,3,19,17,19,19,17,10,13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,1,20,18,25,16,1,16,25,16,16,25,13,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,7,0,0,13,0,0,1,0,0,0,25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,28,0,18,0,0,12,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,1,0,28,26,0,0,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,25,0,0,4,28,0,19,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,2,0,0,12,0,28,23,0,0,0,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,17,0,0,3,0,0,16,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,0,0,0,15,0,0,14,0,0,28,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,13,0,0,13,0,0,12,0,0,0,25,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,15,0,0,4,0,0,14,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,13,0,0,28,0,0,26,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,1,0,0,13,0,0,0,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,15,0,0,5,0,0,14,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,3,0,0,28,0,0,2,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,7,0,0,13,0,0,1,0,0,0,25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,28,0,18,0,0,12,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,1,0,28,26,0,0,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,25,0,0,4,28,0,19,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,2,0,0,12,0,28,23,0,0,0,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,17,0,0,3,0,0,16,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,0,0,0,15,0,0,14,0,0,28,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,13,0,0,13,0,0,12,0,0,0,25,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,15,0,0,4,0,0,14,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,13,0,0,28,0,0,26,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,1,0,0,13,0,0,0,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,15,0,0,5,0,0,14,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,3,0,0,28,0,0,2,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,7,0,0,13,0,0,1,0,0,0,25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,28,0,18,0,0,12,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,1,0,28,26,0,0,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,25,0,0,4,28,0,19,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,2,0,0,12,0,28,23,0,0,0,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,17,0,0,3,0,0,16,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,0,0,0,15,0,0,14,0,0,28,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,13,0,0,13,0,0,12,0,0,0,25,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,15,0,0,4,0,0,14,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,13,0,0,28,0,0,26,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,1,0,0,13,0,0,0,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,15,0,0,5,0,0,14,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,3,0,0,28,0,0,2,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,7,0,0,13,0,0,1,0,0,0,25,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,28,0,18,0,0,12,0,0,0,10,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,1,0,28,26,0,0,17,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,25,0,0,4,28,0,19,0,0,0,14,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,2,0,0,12,0,28,23,0,0,0,19,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,28,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,17,0,0,3,0,0,16,0,28,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,0,0,0,15,0,0,14,0,0,28,10,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,13,0,0,13,0,0,12,0,0,0,25,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,15,0,0,4,0,0,14,0,0,0,14,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,13,0,0,28,0,0,26,0,0,0,14,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,1,0,0,13,0,0,0,15,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,15,0,0,5,0,0,14,0,0,0,14,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,3,0,0,28,0,0,2,0,0,0,14,0]];

b2:=GL(133,F)![[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[24,3,2,23,23,26,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[27,6,5,27,26,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,24,3,2,23,23,26,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,27,6,5,27,26,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,14,5,4,7,15,1,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,7,24,13,12,6,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,4,27,28,15,22,6,26,27,6,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,22,8,16,6,27,3,23,24,2,3,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,13,5,22,17,13,28,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,21,25,8,1,7,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,18,14,8,18,23,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,5,3,15,27,13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,12,27,8,6,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,2,1,23,8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,8,8,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,25,0,5,22,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,20,25,3,9,21,9,25,5,1,16,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,27,0,18,8,6,23,3,26,0,13,11,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,10,26,27,13,11,9,16,26,19,16,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,8,7,16,3,26,2,11,9,28,14,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,21,21,15,10,22,4,15,10,7,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,7,18,24,13,14,21,27,3,21,19,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,9,11,25,2,17,19,24,9,22,8,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,22,5,8,11,7,1,18,22,18,7,21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,2,1,18,12,2,16,8,10,2,16,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,5,8,28,21,20,19,8,13,24,8,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,27,4,18,8,21,13,1,20,19,14,7,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,26,4,12,14,18,21,4,22,19,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,6,28,27,22,16,11,14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,7,5,17,18,19,23,22,8,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,1,28,18,10,24,5,8,1,16,9,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,26,25,18,2,24,7,24,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,9,14,18,8,1,22,1,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,7,12,0,15,24,24,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,28,16,26,25,27,19,15,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,19,28,22,24,15,21,21,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,25,11,12,1,11,21,28,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,7,21,24,18,17,26,20,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,2,24,12,11,20,5,1,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,26,7,27,20,24,20,8,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,22,21,0,11,25,2,1,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,16,0,0,6,0,11,15,17,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,20,22,0,22,14,26,13,7,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,9,0,25,4,13,0,0,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,23,1,16,28,0,25,9,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,0,27,24,7,0,0,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,0,0,24,0,9,4,20,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,22,15,0,0,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,12,0,6,14,9,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,26,0,23,19,5,0,2,1,17,3,2,22,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,6,0,19,5,0,4,25,3,8,11,3,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,26,0,20,19,1,19,18,7,18,16,6,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,26,2,10,21,4,22,17,15,21,9,4,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,17,23,0,7,7,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,5,1,17,22,23,14,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,27,0,7,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,23,0,18,16,0,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,20,4,25,10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,24,23,19,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,2,26,28,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,24,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,18,13,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,7,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,5,21,28,13,10,11,19,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,3,20,10,11,14,20,20,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,21,5,9,18,15,10,9,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,6,25,6,10,12,12,12,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,18,11,17,27,7,22,14,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,25,0,0,4,12,0,0,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,4,18,5,9,7,7,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,23,12,8,16,17,25,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,10,24,11,14,20,19,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,21,21,20,12,13,13,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,0,24,19,26,19,19,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,19,0,24,3,9,10,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,21,21,8,28,13,13,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,24,10,0,26,19,20,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,5,21,28,13,10,11,19,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,3,20,10,11,14,20,20,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,21,5,9,18,15,10,9,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,6,25,6,10,12,12,12,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,18,11,17,27,7,22,14,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,25,0,0,4,12,0,0,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,4,18,5,9,7,7,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,23,12,8,16,17,25,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,10,24,11,14,20,19,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,21,21,20,12,13,13,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,0,24,19,26,19,19,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,19,0,24,3,9,10,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,21,21,8,28,13,13,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,24,10,0,26,19,20,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,5,21,28,13,10,11,19,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,3,20,10,11,14,20,20,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,21,5,9,18,15,10,9,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,6,25,6,10,12,12,12,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,18,11,17,27,7,22,14,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,25,0,0,4,12,0,0,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,4,18,5,9,7,7,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,23,12,8,16,17,25,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,10,24,11,14,20,19,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,21,21,20,12,13,13,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,0,24,19,26,19,19,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,19,0,24,3,9,10,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,21,21,8,28,13,13,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,24,10,0,26,19,20,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,5,21,28,13,10,11,19,26],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,3,20,10,11,14,20,20,22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,21,5,9,18,15,10,9,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,6,25,6,10,12,12,12,12],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,18,11,17,27,7,22,14,23],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,25,0,0,4,12,0,0,17],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,4,18,5,9,7,7,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,23,12,8,16,17,25,16],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,10,24,11,14,20,19,22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,21,21,20,12,13,13,12],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,0,24,19,26,19,19,9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,19,0,24,3,9,10,19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,21,21,8,28,13,13,16],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,24,10,0,26,19,20,10]];

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.


// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

/*
This function is clearly the Lie product. The one I use is partially optimized.

function Sig(n)
if(n le Dimension(MG) div 2) then return 1; else return -1; end if;
end function;

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n] do
 for j in [1..n] do
  for k in [1..n] do
   l:=n+1-i;
   targ[j+n*(k-1)]+:=Sig(i)*v[j+n*(i-1)]*w[l+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n] do
  for l in [1..n] do
   k:=n+1-j;
   targ[l+n*(i-1)]+:=Sig(j)*v[j+n*(i-1)]*w[l+n*(k-1)];
end for; end for; end for;

return targ;

end function;
*/

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.
// We pick out the 15 in the socle of the P(15), as this is the subspace we will concentrate on.

SetSeed(0,0);
XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],12);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

Ucomp:=sub<MG2|&cat[[Image(homsall[j].i):i in [1..Dimension(homsall[j])]]:j in [kk:kk in [1..#homsall]|kk ne n1]]>;

FS:=Fix(SMG2);
XSMG2:=[i:i in CompositionFactors(SMG2)|Dimension(i) eq 7 and not(IsIsomorphic(i,XLG[1]))];
homm:=AHom(XSMG2[1],SMG2);
SMG2comp:=FS+sub<MG2|[Image(homm.i):i in [1..Dimension(homm)]]>;

bas:=[MG2!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];

bas2:=bas cat [MG2!(Ucomp.i):i in [1..Dimension(Ucomp)]];
bas2 cat:=[MG2!(SMG2comp.i):i in [1..Dimension(SMG2comp)]];

bas3:=bas2 cat [MG2!(EMG2.i):i in [1..Dimension(EMG2)]];


COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;


// Now set up the variables. We won't use the last variable until later on in the proof.

dh1:=Dimension(homs1); dh:=dh1+1;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;


coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;


a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];

ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

abc:=LieProd(ab,c);
abcC:=(Matricise(abc)*Cinv)[1];

// Notice that the image of [a,b] on W1 is non-zero:
Rgrev:=ChangeOrder(R,"grevlex");
BB1:=GroebnerBasis([Rgrev!j:j in [abC[i]:i in [1..dh1*Dimension(W1)] cat [Dimension(U)+1..Dimension(MG2)]]]);
for i in [1..5] do BB1:=GroebnerBasis(SimplifyBasis(BB1)); end for;
[R!i:i in BB1] eq [R.i:i in [1..dh1]]; // Thus all of W1 is zero.

// Thus we may assume that [a,b]= lambda times the corresponding point in W1, with respect to the standard basis.
// We will use R.18 to symbolize lambda, as it will disappear later anyway.

CC1:=[abC[i*Dimension(W1)+1]-R.18*R.(i+1):i in [0..dh1-1]];

BB1:=GroebnerBasis([Rgrev!j:j in [abC[i]:i in [Dimension(U)+1..Dimension(MG2)]] cat [abcC[i]:i in [Dimension(U)+1..Dimension(MG2)]] cat CC1]);
for i in [1..5] do BB1:=GroebnerBasis(SimplifyBasis(BB1)); end for;
BB1:=[R!i:i in BB1|not(IsDivisibleBy(R!i,R.18))] cat [R!i div R.18:i in BB1|IsDivisibleBy(R!i,R.18)];

BB1d:=[i:i in BB1|Degree(LeadingTerm(i)) eq 1];
coeffs2:=ChangeCoefficients(coeffs1,[LeadingTerm(i):i in BB1d],[-i+LeadingTerm(i):i in BB1d]);

BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB1]);

// Suppose R.1=0. This is bad

badcoeffs2:=ChangeCoefficient(coeffs2,R.1,0);

bBB2:=GroebnerBasis([Evaluate(i,badcoeffs2):i in BB2]);
bBB2:=GroebnerBasis(SimplifyBasis(bBB2));
bBB2 eq [R.i:i in [3,5,6,8,11,13,14,16]]; // This is all of the free variables in badcoeffs2 on W1.

coeffs2:=ChangeCoefficient(coeffs2,R.1,1);
BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB2]);
BB2d:=[i:i in BB2|Degree(LeadingTerm(i)) eq 1];
coeffs2:=ChangeCoefficients(coeffs2,[LeadingTerm(i):i in BB2d],[-i+LeadingTerm(i):i in BB2d]);

coeffs2 eq [
    1,
    0,
    19*R.8*R.18,
    2*R.18,
    3*R.8*R.13*R.18,
    10*R.8*R.16*R.18,
    5*R.8,
    R.8,
    21*R.18,
    16*R.13*R.16*R.18,
    13*R.13*R.16*R.18,
    12*R.13,
    R.13,
    27*R.18,
    11*R.16,
    R.16,
    0,
    R.18
];

BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB2]);
BB2 eq [
(R.8-w^195)*(R.8-w^615),
(R.13-w^105)*(R.13-w^525),
(R.16-7)*(R.16-22),
(R.18-13)*(R.18-16)
];

// We now construct some elements of the centralizer in Sp(56,F) of G. These will be used to swap R.i with its negative for i=9,13,16.
// The final of these will swap the two possibilities for R.18.

d1:=DiagonalMatrix(F,[-1,-1,-1] cat [1:i in [1..50]] cat [-1,-1,-1]);
d2:=DiagonalMatrix(F,[-1,-1,-1] cat [-1:i in [1..6]] cat [1:i in [1..56-18]] cat [-1:i in [1..6]] cat [-1,-1,-1]);
d3:=DiagonalMatrix(F,[1:i in [1..3+6]] cat [-1:i in [1..6]] cat [1:i in [1..56-6-12-12]] cat [-1:i in [1..6]] cat [1:i in [1..3+6]]);
d4:=DiagonalMatrix(F,[1:i in [1..3+6+6]] cat [-1:i in [1..6]] cat [1:i in [1..56-6-12-12-12]] cat [-1:i in [1..6]] cat [1:i in [1..3+6+6]]);

// Their images on MG2:

d1d:=KroneckerProduct(d1,d1);
d2d:=KroneckerProduct(d2,d2);
d3d:=KroneckerProduct(d3,d3);
d4d:=KroneckerProduct(d4,d4);

// Each of R.9, R.13 and R.16 can be swapped while centralizing the others.

[bas3[12*(i-1)+1]*d2d eq bas3[12*(i-1)+1]:i in [1,8,13,16]] eq [true,false,true,true]; // negates R.8, fixes others
[bas3[12*(i-1)+1]*d3d eq bas3[12*(i-1)+1]:i in [1,8,13,16]] eq [true,true,false,true]; // negates R.13, fixes others
[bas3[12*(i-1)+1]*d4d eq bas3[12*(i-1)+1]:i in [1,8,13,16]] eq [true,true,true,false]; // negates R.16, fixes others.

// We can therefore choose one of the two options for each of R.i for i=9,13,16.

coeffs3:=ChangeCoefficients(coeffs2,[R.8,R.13,R.16],[w^195,w^105,7]);

// We now test whether we can choose R.18 arbitrarily. We want to test whether an element negates exactly those coefficients
// with R.18 in them (all others have degree 0) or is zero.
 
&and[not (bas3[12*i+1]*d1d*d2d*d3d*d4d eq bas3[12*i+1] xor Degree(coeffs3[i+1]) eq 1) or coeffs3[i+1] eq 0:i in [0..dh1-1]];

// Thus all four points can be chosen arbitrarily from the two possibilities.

coeffs3:=ChangeCoefficient(coeffs3,R.18,13);

p1:=MG2![Evaluate(i,coeffs3):i in abc];
M1:=sub<MG2|p1>;

// Now produce the structure constants and check that it's E7. This takes about 90 minutes.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSL213/psl213p=0case2.txt <==
SetSeed(0,0);
G:=SL(2,13);
F:=GF(181);
w:=PrimitiveElement(F);
F2<ww>:=GF(181^2);

// Before we define matrices, here is a program to compute the rank of an arbitrary linear combination of two nilpotent matrices

/////////////////////////
//
//  ComputeAllRanks
//
/////////////////////////

/* This function, given two square matrices A and B with B nilpotent (this condition might not be
   necessary) computes the rank of the matrix A+xB, where x is a parameter. It returns three
   outputs. The first is the generic rank of A+xB, i.e., the rank for all but finitely many elements
   x. The second is the set of exceptions x. The third is the ranks of the exceptions. This program
   is not very well optimized, but is still far faster than computing echelon form or Smith normal
   form. As in, it produces an answer in minutes, versus at least days for echelon form.
*/

function ClearConstantRows(M,RankSoFar)
F:=CoefficientRing(CoefficientRing(M));

// Do this first. This is to remove anything zero.
RemoveZeroRows(~M);
if(NumberOfRows(M) eq 0) then return M,RankSoFar; end if;

// ll is the set of rows that are constant.
ll:=[i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]];

//Echelon form ll and add on the rest to make a new matrix M. If ll is empty or the whole
//of M then we need to be careful.

if(#ll eq NumberOfRows(M)) then M:=EchelonForm(M);
  elif(#ll ne 0) then
  M:=VerticalJoin(EchelonForm(Matrix([M[i]:i in ll])),Matrix([M[i]:i in [1..NumberOfRows(M)]|not i in ll]));
end if;
RemoveZeroRows(~M);
ll:=[i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]];

for i in ll do
  jjj:=[jj:jj in [1..NumberOfColumns(M)]|M[1,jj] ne 0]; j:=jjj[1]; Remove(~jjj,1);
  SwapColumns(~M,1,j);
  MultiplyColumn(~M,1/M[1,1],1);
  for jj in jjj do
    AddColumn(~M,-M[1,jj],1,jj);
  end for;
  RankSoFar+:=1;
  RemoveRowColumn(~M,1,1);
end for;

return M,RankSoFar;

end function;

function ComputeAllRanks(A,B)

// Compute Jordan normal form of B and use this to produce a nicer form.

M2,S2,S3:=JordanForm(B);
M1:=S2*A*S2^-1;

F:=CoefficientRing(A);
S<x>:=PolynomialRing(F);
M:=M1+x*M2;

RankSoFar:=0;

// Remove any zero rows and columns

RemoveZeroRows(~M);
M:=Transpose(M);
RemoveZeroRows(~M);

repeat 

repeat
  M,RankSoFar:=ClearConstantRows(M,RankSoFar);
  RemoveZeroRows(~M);
  M:=Transpose(M);
until [i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]] eq []
and
[i:i in [1..NumberOfColumns(M)]|&and[M[j,i] in F:j in [1..NumberOfRows(M)]]] eq [];

if(NumberOfRows(M) eq 0) then return RankSoFar,[],[]; end if;

M1a:=Evaluate(M,0);
M2a:=Evaluate(M,1)-M1a;
M2b,T:=EchelonForm(M2a);

Mb:=Matrix(S,T)*M; Mb:=Transpose(Mb);

M1c:=Evaluate(Mb,0);
M2c:=Evaluate(Mb,1)-M1c;
M2d,T:=EchelonForm(M2c);

M:=Matrix(S,T)*Mb;

until NumberOfRows(M2d) eq NumberOfColumns(M2d) and IsZero(M2d-1);

genrank:=RankSoFar+NumberOfRows(M2d);
eigs:=SetToSequence(Eigenvalues(M1a));
badvalues:=[-i[1]:i in eigs];
badranks:=[genrank-i[2]:i in eigs];

return genrank,badvalues,badranks;

end function;

// Now we start the work.


a1:=GL(56,F)![[21,107,170,146,125,107,48,130,117,170,122,130,109,157,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[105,110,108,96,177,80,48,130,147,96,127,13,109,54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[94,58,153,28,143,19,48,130,10,148,143,133,65,69,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[90,28,129,20,110,118,48,130,130,165,113,139,107,137,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[90,174,176,63,47,126,48,130,30,0,171,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[165,138,21,131,55,166,48,130,34,152,32,32,32,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[83,76,106,101,9,28,48,130,130,130,130,130,130,130,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[135,80,83,173,19,39,41,133,133,133,133,133,133,133,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[89,160,166,165,90,15,39,153,15,30,73,73,73,73,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[92,21,15,134,28,53,19,172,151,25,89,108,108,108,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[104,113,54,143,77,60,173,80,59,127,105,10,36,126,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[129,60,15,10,7,58,83,75,82,142,98,158,146,52,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[49,92,49,176,49,48,80,105,87,176,135,180,84,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[126,17,161,104,92,89,135,98,16,91,91,62,144,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,70,124,154,56,46,146,128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,109,2,140,177,128,7,169,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,144,50,154,56,46,146,128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,109,2,140,177,128,55,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,52,85,8,5,139,58,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,94,90,81,30,88,88,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,158,150,147,41,129,79,0,0,0,0,0,0,0,0,0,0,0,0,0,0,71,18,149,137,40,60,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,154,124,52,130,0,0,0,0,0,0,0,0,0,0,0,0,0,0,147,116,51,73,114,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,62,0,119,0,0,0,0,0,0,0,0,0,0,0,0,0,0,112,117,130,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,145,36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,108,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,119,168,158,109,56,9,58,141,148,143,31,59,84,139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,140,142,19,57,63,165,107,30,91,68,43,161,39,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,105,101,117,47,70,62,25,69,176,11,61,80,47,176,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,71,120,42,141,87,67,32,52,1,83,157,85,77,120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,155,115,180,156,121,27,136,41,74,109,164,174,26,99,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,144,71,71,57,151,85,65,165,104,82,108,37,138,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,106,97,17,38,10,49,163,38,107,20,92,46,116,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,80,70,126,31,7,105,43,55,47,67,60,119,137,37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,113,129,122,26,69,84,99,7,9,152,69,161,76,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,133,149,141,18,129,11,81,172,36,114,179,59,171,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,149,18,60,30,20,79,52,18,137,55,75,66,168,137,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,30,147,146,4,25,172,26,63,153,172,47,45,117,146,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,176,80,147,90,5,53,49,48,148,148,165,143,5,176,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,90,23,137,51,40,78,63,170,34,54,49,113,153,42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,107,0,0,0,0,0,0,0,0,0,0,0,0,0,0,42,42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,73,164,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,98,171,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,163,12,122,121,131,0,0,0,0,0,0,0,0,0,0,0,0,0,0,58,114,11,79,165,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,98,14,30,87,175,122,31,0,0,0,0,0,0,0,0,0,0,0,0,0,0,130,23,65,152,137,113,113,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,92,18,45,35,85,137,0,0,0,0,0,0,0,0,0,0,0,0,0,0,99,153,11,94,60,108,108,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,147,135,83,29,18,35,122,0,0,0,0,0,0,0,0,0,0,0,0,0,0,105,5,146,163,0,144,103,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,147,38,22,126,64,130,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,35,117,55,0,178,38,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,21,107,170,146,125,107,48,51,64,11,59,51,72,24],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,105,110,108,96,177,80,48,51,34,85,54,168,72,127],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,94,58,153,28,143,19,48,51,171,33,38,48,116,112],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,90,28,129,20,110,118,48,51,51,16,68,42,74,44],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,90,174,176,63,47,126,48,51,151,0,10,180,180,180],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,165,138,21,131,55,166,48,51,147,29,149,149,149,149],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,76,106,101,9,28,48,51,51,51,51,51,51,51],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,46,101,98,8,162,142,140,133,133,133,133,133,133,133],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,92,21,15,16,91,166,142,153,15,30,73,73,73,73],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,89,160,166,47,153,128,162,172,151,25,89,108,108,108],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,77,68,127,38,104,121,8,80,59,127,105,10,36,126],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,52,121,166,171,174,123,98,75,82,142,98,158,146,52],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,132,89,132,5,132,133,101,105,87,176,135,180,84,50],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,55,164,20,77,89,92,46,98,16,91,91,62,144,1]];

a2:=GL(56,F)![[64,166,98,43,18,163,172,90,11,6,127,125,10,124,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[131,118,83,39,18,163,172,90,11,6,134,20,18,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[175,135,60,1,18,163,172,90,11,6,108,124,66,156,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[117,156,49,49,18,163,172,90,11,6,110,143,92,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[166,152,31,21,19,163,172,90,11,6,6,6,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[63,158,87,129,33,25,171,125,131,36,36,36,36,36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[41,31,48,15,168,145,176,131,152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[177,125,141,78,41,128,26,176,160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[172,55,91,85,47,127,118,33,54,96,96,96,96,96,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,126,90,96,134,88,0,0,5,87,86,86,86,86,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[101,45,107,31,96,163,0,0,36,40,153,147,120,34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[124,97,147,34,90,51,0,0,79,128,136,164,136,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[93,83,112,130,126,180,0,0,2,143,125,103,158,177,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[48,12,36,89,9,168,0,0,26,49,128,128,128,147,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,47,145,44,88,67,75,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,82,166,142,46,38,110,169,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,67,123,84,87,176,53,38,0,0,0,0,0,0,0,0,0,0,0,0,0,0,122,44,39,35,172,6,145,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,163,59,165,110,147,108,152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,100,83,62,172,160,6,74,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,75,105,164,75,94,135,0,0,0,0,0,0,0,0,0,0,0,0,0,0,90,20,57,120,105,63,134,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,70,51,117,25,33,133,159,0,0,0,0,0,0,0,0,0,0,0,0,0,0,132,14,5,157,84,2,43,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,129,61,44,19,169,82,88,0,0,0,0,0,0,0,0,0,0,0,0,0,0,177,68,178,128,27,131,71,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,156,129,96,33,85,120,52,0,0,0,0,0,0,0,0,0,0,0,0,0,0,152,133,116,98,13,14,111,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,100,12,51,137,61,159,99,103,79,35,13,85,67,132,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,59,7,9,118,13,33,138,24,111,130,50,132,112,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,146,166,67,46,24,78,79,143,2,40,89,153,21,105,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,176,102,72,136,46,130,117,40,121,27,65,7,111,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,47,75,50,116,39,84,10,41,43,84,141,154,113,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,127,47,88,12,81,75,95,19,53,179,33,13,11,67,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,108,148,158,69,78,91,70,142,0,103,114,10,135,141,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,53,175,21,123,17,2,108,96,113,30,41,51,13,59,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,123,131,154,121,135,126,175,14,61,55,18,111,38,137,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,122,161,63,140,88,109,160,167,29,64,8,89,39,119,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,68,57,10,126,94,109,30,160,87,153,135,52,112,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,105,63,91,112,162,167,87,168,160,140,176,46,164,90,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,97,174,86,139,133,110,0,7,18,23,149,49,84,61,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,105,83,174,113,127,164,70,145,91,112,168,141,134,35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,45,25,77,122,179,179,0,0,0,0,0,0,0,0,0,0,0,0,0,0,105,76,39,153,165,54,68,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,41,16,88,180,137,109,46,0,0,0,0,0,0,0,0,0,0,0,0,0,0,49,1,134,60,20,7,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,41,100,141,70,69,169,167,0,0,0,0,0,0,0,0,0,0,0,0,0,0,27,81,7,116,0,76,134,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,149,158,173,3,155,136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,86,25,0,118,108,78,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,107,84,162,129,141,170,141,0,0,0,0,0,0,0,0,0,0,0,0,0,0,135,9,76,93,40,127,64,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,102,100,162,40,28,65,76,0,0,0,0,0,0,0,0,0,0,0,0,0,0,107,139,173,106,140,12,117,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,18,110,171,105,23,170,115,0,0,0,0,0,0,0,0,0,0,0,0,0,0,99,32,49,20,28,18,73,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,64,166,98,43,18,163,172,91,170,175,54,56,171,57],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,131,118,83,39,18,163,172,91,170,175,47,161,163,159],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,175,135,60,1,18,163,172,91,170,175,73,57,115,25],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,117,156,49,49,18,163,172,91,170,175,71,38,89,178],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,166,152,31,21,19,163,172,91,170,175,175,175,175,175],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,63,158,87,129,33,25,171,56,50,145,145,145,145,145],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,41,31,48,15,168,145,176,50,29,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,56,40,103,140,53,155,176,160,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,126,90,96,134,54,63,33,54,96,96,96,96,96],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,172,55,91,85,47,93,0,0,5,87,86,86,86,86],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,80,136,74,150,85,18,0,0,36,40,153,147,120,34],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,57,84,34,147,91,130,0,0,79,128,136,164,136,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,88,98,69,51,55,1,0,0,2,143,125,103,158,177],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,133,169,145,92,172,13,0,0,26,49,128,128,128,147]];

b1:=GL(133,F)![[180,0,79,0,0,0,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,180,158,0,0,0,101,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,159,1,0,0,101,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,101,0,1,0,159,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,102,0,0,1,102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,158,0,0,0,102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,80,0,0,0,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,180,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,180,0,180,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,180,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,179,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,23,23,79,78,159,22,101,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,80,79,23,78,102,80,158,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,133,130,0,172,116,120,144,63,3,42,135,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,80,100,152,40,174,169,105,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,94,149,155,63,142,179,45,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,168,26,168,23,15,123,96,0,180,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,54,98,47,118,30,21,29,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,129,94,86,123,98,48,0,0,0,179,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,82,133,135,160,10,33,161,23,23,79,78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,154,61,50,139,80,176,52,80,79,23,78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,176,57,41,70,172,49,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,60,30,99,126,96,172,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,125,156,151,39,29,134,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,97,19,137,93,101,91,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,120,79,152,65,101,131,80,126,39,126,0,150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,141,51,166,104,55,159,39,98,108,1,30,114,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,156,68,163,70,96,19,134,29,61,75,156,78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,36,171,22,25,70,46,74,153,130,36,143,168,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,174,142,25,91,46,10,144,141,96,58,160,66,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,38,167,6,23,93,148,78,4,52,74,140,65,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,38,18,137,118,27,142,29,130,115,45,44,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,102,40,93,10,113,48,5,89,124,152,0,37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,147,161,123,16,92,108,6,29,65,28,116,178,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,94,39,150,154,170,132,88,134,172,24,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,103,82,73,157,150,22,82,30,47,165,141,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,166,175,157,14,21,71,140,148,0,86,108,37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,146,5,178,177,21,86,87,46,124,125,159,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,155,162,27,149,119,158,40,170,129,21,120,166,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,131,139,3,75,65,24,168,176,120,57,165,69,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,169,130,94,33,14,132,48,160,90,143,140,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,136,131,13,60,13,11,95,129,159,53,66,85,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,149,97,170,0,92,177,107,118,138,160,166,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,168,110,52,140,72,31,150,5,151,179,164,170,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,155,163,129,82,67,47,173,17,116,104,61,179,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,179,135,90,37,110,31,57,180,127,93,55,52,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,133,49,86,8,19,19,78,117,66,50,81,161,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,97,28,19,176,140,112,11,166,65,144,62,141,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,154,0,171,170,143,131,24,83,164,6,119,146,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,179,44,76,109,50,79,66,56,50,78,179,50,103,149,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,84,124,44,112,72,163,125,84,72,163,163,72,119,134,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,114,49,103,37,36,114,138,37,36,36,37,145,49,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,115,105,50,131,103,115,126,131,103,103,131,78,133,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,152,80,46,110,116,152,59,152,117,152,108,116,29,171,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,132,158,160,143,15,132,56,132,15,133,53,15,27,42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,98,46,63,31,151,98,69,98,151,98,19,151,83,62,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,29,21,135,172,65,29,122,29,65,29,52,65,152,169,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,67,1,79,107,94,67,1,67,94,67,67,95,137,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,47,179,46,47,174,47,179,47,174,47,47,174,55,70,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,49,125,21,140,166,49,125,49,166,49,49,166,155,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,87,4,43,108,14,87,4,87,14,87,87,14,94,121,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,112,118,127,30,83,112,83,30,83,83,30,98,40,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,152,59,46,89,116,152,59,152,116,152,152,116,29,35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,51,91,40,25,13,122,3,144,131,79,84,90,11,94,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,40,152,90,48,20,59,72,82,50,90,124,164,39,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,101,0,1,0,0,57,0,102,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,55,79,169,91,90,36,113,77,1,2,79,56,92,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,180,101,131,153,72,175,74,100,79,34,1,159,153,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,58,1,85,141,19,39,17,81,1,79,159,103,96,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,0,0,0,0,0,0,0,0,22,0,102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,0,0,0,0,80,0,0,102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,92,40,26,14,167,103,87,102,28,146,40,120,42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,40,153,113,48,121,25,13,81,85,158,46,28,108,121,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,113,176,28,27,147,170,6,114,96,28,102,171,169,154,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,0,0,0,0,0,101,0,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,0,159,0,0,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,51,91,40,25,13,122,3,144,131,79,84,90,11,94,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,40,152,90,48,20,59,72,82,50,90,124,164,39,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,101,0,1,0,0,57,0,102,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,55,79,169,91,90,36,113,77,1,2,79,56,92,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,180,101,131,153,72,175,74,100,79,34,1,159,153,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,58,1,85,141,19,39,17,81,1,79,159,103,96,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,0,0,0,0,0,0,0,0,22,0,102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,0,0,0,0,80,0,0,102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,92,40,26,14,167,103,87,102,28,146,40,120,42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,40,153,113,48,121,25,13,81,85,158,46,28,108,121,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,113,176,28,27,147,170,6,114,96,28,102,171,169,154,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,0,0,0,0,0,101,0,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,0,159,0,0,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,51,91,40,25,13,122,3,144,131,79,84,90,11,94,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,40,152,90,48,20,59,72,82,50,90,124,164,39,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,101,0,1,0,0,57,0,102,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,55,79,169,91,90,36,113,77,1,2,79,56,92,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,180,101,131,153,72,175,74,100,79,34,1,159,153,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,58,1,85,141,19,39,17,81,1,79,159,103,96,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,0,0,0,0,0,0,0,0,22,0,102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,0,0,0,0,80,0,0,102,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,92,40,26,14,167,103,87,102,28,146,40,120,42,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,40,153,113,48,121,25,13,81,85,158,46,28,108,121,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,113,176,28,27,147,170,6,114,96,28,102,171,169,154,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,0,0,0,0,0,101,0,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,0,159,0,0,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,51,91,40,25,13,122,3,144,131,79,84,90,11,94],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,40,152,90,48,20,59,72,82,50,90,124,164,39,32],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,101,0,1,0,0,57,0,102,22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,55,79,169,91,90,36,113,77,1,2,79,56,92],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,180,101,131,153,72,175,74,100,79,34,1,159,153],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,58,1,85,141,19,39,17,81,1,79,159,103,96],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,0,0,0,0,0,0,0,0,22,0,102,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,0,0,0,0,80,0,0,102],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,92,40,26,14,167,103,87,102,28,146,40,120,42],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,40,153,113,48,121,25,13,81,85,158,46,28,108,121],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,113,176,28,27,147,170,6,114,96,28,102,171,169,154],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,0,0,0,0,0,101,0,23,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,0,159,0,0,23],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,0,0,0]];

b2:=GL(133,F)![[0,1,0,0,22,101,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,101,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,102,79,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,158,79,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,101,22,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,158,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,79,158,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,180,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,160,102,101,158,23,158,79,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,81,23,22,80,157,79,102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,180,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,180,1,0,129,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,163,71,98,128,70,39,165,12,67,142,131,118,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,163,143,146,144,163,42,136,76,174,49,36,150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,164,88,137,20,120,107,51,85,146,15,101,113,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,164,9,58,81,180,144,153,108,87,159,21,133,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,164,111,35,142,59,125,74,6,69,76,21,174,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,84,139,139,0,0,39,42,0,42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,84,139,138,1,0,136,42,0,42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,168,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,78,102,101,158,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,37,23,22,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,175,113,106,73,115,143,148,53,47,153,165,122,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,122,74,0,4,12,45,166,41,90,58,0,99,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,62,131,66,146,95,79,119,67,58,31,173,127,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,149,105,109,27,155,78,160,38,3,141,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,60,55,133,94,99,118,126,135,82,124,30,171,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,79,116,83,157,85,132,44,35,133,141,100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,97,21,82,149,124,111,114,96,175,89,14,151,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,176,4,134,92,178,50,164,143,102,44,46,90,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,112,6,84,142,42,37,82,103,134,117,45,150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,42,76,125,67,50,150,176,100,82,123,87,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,76,108,15,108,159,128,39,106,145,80,134,87,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,61,147,73,14,19,63,3,167,50,169,52,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,171,20,179,148,91,166,41,172,91,92,141,149,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,85,11,180,157,71,81,124,178,172,139,76,73,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,86,10,180,39,38,11,84,4,18,50,41,115,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,66,138,94,62,148,35,32,3,68,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,41,46,172,113,17,131,69,2,107,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,59,36,83,87,46,156,106,80,41,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,18,48,119,37,141,13,49,166,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,71,9,86,113,6,69,166,144,121,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,160,105,117,80,80,128,11,38,178,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,144,49,138,2,16,51,114,28,86,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,110,40,152,6,163,97,21,151,95,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,116,102,40,73,79,159,152,7,93,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,79,0,158,153,22,0,101,160,30,102,120,58,33,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,23,0,153,22,0,21,138,64,124,48,102,153,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,79,0,56,137,1,137,155,167,136,13,23,148,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,0,79,101,28,57,103,58,33,72,57,49,21,176,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,135,158,0,167,167,0,87,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,22,1,30,52,158,109,79,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,80,0,167,144,0,166,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,158,0,174,73,0,174,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,65,100,21,122,44,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,30,153,158,131,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,139,79,37,158,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,167,121,0,65,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,174,152,0,151,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,87,167,0,167,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,22,0,80,0,0,1,0,101,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,80,122,101,57,125,146,125,102,123,80,80,101,102,124,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,22,22,0,0,0,1,158,79,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,0,0,0,80,0,0,101,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,0,0,0,80,0,102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,112,158,124,2,137,2,1,112,23,23,158,0,160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,0,0,0,80,158,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,0,23,101,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,158,0,0,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,158,0,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,102,56,79,180,1,159,1,0,56,102,102,79,0,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,158,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,102,0,0,0,0,102,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,22,0,80,0,0,1,0,101,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,80,122,101,57,125,146,125,102,123,80,80,101,102,124,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,22,22,0,0,0,1,158,79,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,0,0,0,80,0,0,101,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,0,0,0,80,0,102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,112,158,124,2,137,2,1,112,23,23,158,0,160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,0,0,0,80,158,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,0,23,101,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,158,0,0,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,158,0,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,102,56,79,180,1,159,1,0,56,102,102,79,0,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,158,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,102,0,0,0,0,102,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,22,0,80,0,0,1,0,101,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,80,122,101,57,125,146,125,102,123,80,80,101,102,124,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,22,22,0,0,0,1,158,79,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,0,0,0,80,0,0,101,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,0,0,0,80,0,102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,112,158,124,2,137,2,1,112,23,23,158,0,160,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,0,0,0,80,158,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,0,23,101,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,158,0,0,22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,158,0,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,102,56,79,180,1,159,1,0,56,102,102,79,0,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,158,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,102,0,0,0,0,102,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,22,0,80,0,0,1,0,101,23],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,80,122,101,57,125,146,125,102,123,80,80,101,102,124],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,101,0,0,0,22,22,0,0,0,1,158,79],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,0,0,0,80,0,0,101,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,0,0,0,80,0,102,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,112,158,124,2,137,2,1,112,23,23,158,0,160],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158,0,0,0,80,158,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,0,23,101],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,158,0,0,22,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,158,0,23,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,102,56,79,180,1,159,1,0,56,102,102,79,0,80],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79,0,0,0,158,80,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,102,0,0,0,0,102,23],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0]];

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;


// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

n1:=3;
W1:=(XLG[n1]);
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=1;
W2:=(XLG[n2]);
homs2:=homsall[n2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

n3:=2;
W3:=(XLG[n3]);
homs3:=homsall[n3];
U3:=sub<MG2|[Image(homs3.i):i in [1..Dimension(homs3)]]>;

n4:=4;
W4:=(XLG[n4]);
homs4:=homsall[n4];
U4:=sub<MG2|[Image(homs4.i):i in [1..Dimension(homs4)]]>;

n5:=5;
W5:=(XLG[n5]);
homs5:=homsall[n5];
U5:=sub<MG2|[Image(homs5.i):i in [1..Dimension(homs5)]]>;

n6:=6;
W6:=(XLG[n6]);
homs6:=homsall[n6];
U6:=sub<MG2|[Image(homs6.i):i in [1..Dimension(homs6)]]>;

n7:=[i:i in [7..11]|Dimension(homsall[i]) eq 17][1];
W7:=(XLG[n7]);
homs7:=homsall[n7];
U7:=sub<MG2|[Image(homs7.i):i in [1..Dimension(homs7)]]>;

n8:=[i:i in [7..11]|Dimension(homsall[i]) eq 26][1];
W8:=(XLG[n8]);
homs8:=homsall[n8];
U8:=sub<MG2|[Image(homs8.i):i in [1..Dimension(homs8)]]>;

U:=U1+U2+U3+U4+U5+U6+U7+U8;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas cat:=[U!((homs3.j)(W3.i)):i in [1..Dimension(W3)],j in [1..Dimension(homs3)]];
bas cat:=[U!((homs4.j)(W4.i)):i in [1..Dimension(W4)],j in [1..Dimension(homs4)]];
bas cat:=[U!((homs5.j)(W5.i)):i in [1..Dimension(W5)],j in [1..Dimension(homs5)]];
bas cat:=[U!((homs6.j)(W6.i)):i in [1..Dimension(W6)],j in [1..Dimension(homs6)]];
bas cat:=[U!((homs7.j)(W7.i)):i in [1..Dimension(W7)],j in [1..Dimension(homs7)]];
bas cat:=[U!((homs8.j)(W8.i)):i in [1..Dimension(W8)],j in [1..Dimension(homs8)]];

bas2:=[MG2!i:i in bas] cat [MG2!(Fix(SMG2).1)];
bas3:=bas2 cat [MG2!(EMG2.i):i in [1..Dimension(EMG2)]];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// Now set up the variables.

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh3:=Dimension(homs3); dh4:=Dimension(homs4);
dh5:=Dimension(homs5); dh6:=Dimension(homs6); dh7:=Dimension(homs7); dh8:=Dimension(homs8);
dh:=dh1+dh2+dh3+1;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// The next functions are used to construct the ad Matrix for an element on MG2.

function Sig(n)
if(n le Dimension(MG) div 2) then return 1; else return -1; end if;
end function;

function adMatrix(v1)
n:=Dimension(MG);
v:=[v1[i]:i in [1..n^2]];

adMat:=ZeroMatrix(Field(Parent(v1)),n^2,n^2);
for ind->ent in v do
  if(ent ne 0) then
    aa:=(ind-1) div n+1; dd:=n-aa+1;
    bb:=(ind-1) mod n+1; cc:=n-bb+1;
    for i in [1..n] do
      adMat[(i-1)*n+dd,(i-1)*n+bb]+:=Sig(aa)*ent;
      adMat[(cc-1)*n+i,(aa-1)*n+i]-:=Sig(cc)*ent;
    end for;
  end if;
end for;

return adMat;

end function;

// Computes the JNF of a nilpotent matrix. Will continue forever if the matrix is not nilpotent.
function JordanNormalForm(a);
ranks:=[NumberOfRows(a)]; apower:=a;
repeat Append(~ranks,Rank(apower)); apower*:=a; until ranks[#ranks] eq 0;
Prune(~ranks); Reverse(~ranks);
for i in [1..#ranks-1] do for j in [i+1..#ranks] do ranks[j]-:=(j-i+1)*ranks[i]; end for; end for;
return ranks;
end function;



// Now some functions to work with the Groebner bases and coefficients.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

function StripBasis(B,X)
if B eq [] then return []; end if;
repeat B:=SimplifyBasis(B,X); B:=GroebnerBasis(B:PairsLimit:=2500); until #{{j[2]:j in Factorization(i)}:i in B} eq 1;
return B;
end function;


// A few constants for making the code easier to understand.

dimU1:=Dimension(U1);
dimU12:=dimU1+Dimension(U2);
dimU123:=dimU12+Dimension(U3);

// Some elements and Lie products.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

// Now we split up [a,b] and take commutators with c. We take the second basis element for later

abW1coeffs:=[abC[i]:i in [1..dimU1 by Dimension(W1)]];
abW2coeffs:=[abC[i]:i in [dimU1+1..dimU12 by Dimension(W2)]];
abW3coeffs:=[abC[i]:i in [dimU12+1..dimU123 by Dimension(W3)]];

abW2point:=[&+[abW2coeffs[i]*bas3[dimU1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];

ab2c:=LieProd(abW2point,c);
ab2cC:=(Matricise(ab2c)*Cinv)[1];


// Compute the centralizer of G in Sp(56,F) and its action on the copies of W1.

homsMG:=AHom(MG,MG);

_,ss:=InvariantBilinearForms(Sp(56,F));
ss:=ss[1];

ce1:=w*homsMG.1+homsMG.3+homsMG.4+w^-1*homsMG.6;
ce2:=homsMG.1-homsMG.3+homsMG.4+homsMG.6;
ce3:=homsMG.2+homsMG.3+homsMG.4+homsMG.5;
&and{i*ss*Transpose(i) eq ss:i in [ce1,ce2,ce3]};

ce1d:=KroneckerProduct(ce1,ce1); ce2d:=KroneckerProduct(ce2,ce2);
ce3d:=KroneckerProduct(ce3,ce3);

[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce1d eq bas2[1+12*(i-1)]]
 eq [ 6, 7, 8, 9, 10, 13 ] and
[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce1d eq w*bas2[1+12*(i-1)]]
 eq [ 2, 3, 4, 5 ] and 
[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce1d eq w^-1*bas2[1+12*(i-1)]]
 eq [ 11, 12, 14, 15 ] and 
[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce1d eq w^2*bas2[1+12*(i-1)]]
 eq [ 1 ] and 
[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce1d eq w^-2*bas2[1+12*(i-1)]]
 eq [ 16 ];

[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce2d eq -bas2[1+12*(i-1)]] eq [ 2, 3, 9, 10, 11, 12 ];

// The action of ce3 is more complicated and we will just use it in one place.


////////////////
// Stage 1
////////////////


// Here we assume that [a,b] misses U1 entirely and derive a contradiction.
// Assume first it misses W2 and W3 as well.

// Create a grevlex copy of R for fast computations of Groebner bases.
Rgrev:=ChangeOrder(R,"grevlex");

// Now compute the GB.
BB0:=StripBasis(GroebnerBasis(abW1coeffs cat abW2coeffs cat abW3coeffs:PairsLimit:=2500),[]);

BB0 eq [R.1*R.16] cat [R.i:i in [2..15]];

// So we just have the first and last copy of W1 to worry about.
// (Also, W1 is abelian at this point.)

JordanNormalForm(adMatrix(bas2[1])) eq [ 196, 784, 980 ] and
JordanNormalForm(adMatrix(bas2[15*Dimension(W1)+1])) eq [ 196, 784, 980 ];

// This comes from 2^14,1^28, as above. This is a contradiction,
// so [a,b] cannot miss W1, W2 and W3.

// Next, suppose it misses just W1 and W3, but hits W2.

BB1:=StripBasis(GroebnerBasis([Rgrev!i:i in abW1coeffs cat abW3coeffs]:PairsLimit:=2500),[]);
II1:=Ideal(BB1); MarkGroebner(II1);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II1];
BB1:=GroebnerBasis([R!i:i in BB1 cat elts]);

{R.i*R.j:i in [1,2,3,4,5],j in [11,12,14,15,16]} subset BB1;

// Thus one of these is 0.

BB1a:=GroebnerBasis(BB1 cat [R.i:i in [1,2,3,4,5]]);
BB1b:=GroebnerBasis(BB1 cat [R.i:i in [11,12,14,15,16]]);

II1a:=ideal<R|BB1a>;
II1b:=ideal<R|BB1b>;

[i:i in [1..dh2]|abW2coeffs[i] notin II1a] eq [ 13, 14 ] and
[i:i in [1..dh2]|abW2coeffs[i] notin II1b] eq [ 1, 2 ];

// Prove that the first two basis elements together cannot work,
// because they produce a nilpotent subalgebra with the wrong JNF.

mata:=adMatrix(bas2[dimU1+1]);
matb:=adMatrix(bas2[dimU1+Dimension(W2)+1]);

// Any linear combination of these cubes to 0:
&and[i^2*j eq 0:i,j in [mata,matb]];
// so we can deduce the JNF of mata+x*matb on M(E7) from its
// rank on MG2.

genrank,excep,excepranks:=ComputeAllRanks(mata,matb);
genrank eq 1176 and excepranks eq [ 768, 1056, 768 ];

// 1176 comes from 2^14,1^28, and 768 comes from 2^8,1^20.
// But 1056 comes from 2^12,1^32, which does exist. So we
// need to deal with the first exception.

V1:=sub<MG2|bas2[dimU1+1]+excep[2]*bas2[dimU1+Dimension(W2)+1]>;
Rank(adMatrix(MG2!V1.1)) eq 1176;

// Now do the exact same thing with the 13th and 14th copies.
// Even the same variables work.

mata:=adMatrix(bas2[dimU1+12*Dimension(W2)+1]);
matb:=adMatrix(bas2[dimU1+13*Dimension(W2)+1]);
&and[i^2*j eq 0:i,j in [mata,matb]];
genrank,excep,excepranks:=ComputeAllRanks(mata,matb);
genrank eq 1176 and excepranks eq [ 768, 1056, 768 ];

V2:=sub<MG2|bas2[dimU1+12*Dimension(W2)+1]+excep[2]*bas2[dimU1+13*Dimension(W2)+1]>;
Rank(adMatrix(MG2!V2.1)) eq 1176;

// Thus [a,b] has no image on W2, but we have dealt with this case.

// Hence [a,b] hits U2 and U3, but misses U1.

ab2cW3coeffs:=[ab2cC[i]:i in [dimU12+1..dimU123 by Dimension(W3)]];
ab2cW3eqns:=[ab2cW3coeffs[i]-R.dh*abW3coeffs[i]:i in [1..dh3]]; // We allow R.dh=0.

BB2:=StripBasis(GroebnerBasis([Rgrev!i:i in abW1coeffs cat ab2cW3eqns]:PairsLimit:=2500),[]);
{Rgrev.i*Rgrev.j:i in [1,2,3,4,5],j in [11,12,14,15,16]} subset BB2;

// Thus, as before, one of these is 0.

BB2a:=GroebnerBasis([R!i:i in BB2] cat [R.i:i in [1,2,3,4,5]]);
BB2b:=GroebnerBasis([R!i:i in BB2] cat [R.i:i in [11,12,14,15,16]]);

II2a:=ideal<R|BB2a>;
II2b:=ideal<R|BB2b>;

[i:i in [1..dh2]|abW2coeffs[i] notin II2a] eq [ 13, 14 ] and
[i:i in [1..dh2]|abW2coeffs[i] notin II2b] eq [ 1, 2 ];

// But we have already dealt with this, it cannot occur, so [a,b] misses W2, a contradiction.

// Thus, in fact, [a,b] hits U1.


///////////////
// Stage 2
///////////////


// In this stage we suppose that [a,b] hits W1 non-trivially and determine L(E7) in this
// case. We find a single orbit under the action of the centralizer.

// By scaling the coefficients, we can make the image of [a,b] on W1 equal to R.1,...,R.dh1.

abW1eqns:=[abW1coeffs[i]-R.i:i in [1..dh1]];

// See if [a,b] can miss either W2 or W3.

GroebnerBasis(abW1eqns cat abW2coeffs:PairsLimit:=2500) eq [R.i:i in [1..dh1]] and
GroebnerBasis(abW1eqns cat abW3coeffs:PairsLimit:=2500) eq [R.i:i in [1..dh1]];
// Hence ab2 is non-zero, and we can break out ab2c, and make its image on W3 a
// scalar multiple of abW3coeffs.

ab2cW3coeffs:=[ab2cC[i]:i in [dimU12+1..dimU123 by Dimension(W3)]];
ab2cW3eqns:=[ab2cW3coeffs[i]-R.dh*abW3coeffs[i]:i in [1..dh3]]; // We allow R.dh=0.

BB3:=GroebnerBasis(abW1eqns cat ab2cW3eqns:PairsLimit:=2500);

// By applying ce1, we may assume that R.5=1 or R.5=0. The former yields four points,
// the latter yields three.

BB3a:=GroebnerBasis(BB3 cat [R.5-1]);
BB3b:=GroebnerBasis(BB3 cat [R.5]);

// Find the actual subalgebra first, using BB3a.

[i:i in BB3a|Degree(LeadingTerm(i)) ne 1] eq 
[R.12^2 + 36*R.16 + 67,
(R.16+74)*(R.16+85)];

// ce2 negates R.12 and ce3 will swap the two values for R.16.

BB3a1:=GroebnerBasis(BB3a cat [R.16+74]);
BB3a2:=GroebnerBasis(BB3a cat [R.16+85]);

// This yields a single point up to application of ce2. We have to move
// to F2 to make this work.

R2:=ChangeRing(R,F2);
MG2F2:=ChangeRing(MG2,F2);

BB3a1:=[R2!i:i in BB3a1];
BB3a2:=[R2!i:i in BB3a2];

BB3a1:=GroebnerBasis([Factorization(i)[1,1]:i in BB3a1]);
BB3a2:=GroebnerBasis([Factorization(i)[1,1]:i in BB3a2]);
coeffs3a1:=ChangeLinearCoefficients([R2!i:i in coeffs1],BB3a1);
coeffs3a2:=ChangeLinearCoefficients([R2!i:i in coeffs1],BB3a2);

v3a1:=MG2F2![Evaluate(i,coeffs3a1):i in a];
v3a2:=MG2F2![Evaluate(i,coeffs3a2):i in a];

cee:=ChangeRing(ce3*GL(56,F)!ce1^90,F2);
ceed:=KroneckerProduct(cee,cee);
v3a1 eq v3a2*ceed;

V3a:=sub<MG2F2|v3a1>;
repeat 
  V3a:=sub<MG2F2|V3a,LieProd(MG2F2!Random(V3a),MG2F2!Random(V3a))>;
until Dimension(V3a) eq 133;

IsIsomorphic(V3a,ChangeRing(LG,F2));

// Now return to BB3b.

[i:i in [1..dh1]|R.i notin BB3b] eq [8,13] and R.8*R.13 in BB3b;

// So W1 is either from R.8 or R.13.

v41:=MG2F2![bas2[7*Dimension(W1)+1,i]:i in [1..Dimension(MG2)]];
v42:=MG2F2![bas2[12*Dimension(W1)+1,i]:i in [1..Dimension(MG2)]];

V41:=sub<MG2F2|v41>;
V42:=sub<MG2F2|v42>;
repeat 
  V41:=sub<MG2F2|V41,LieProd(MG2F2!Random(V41),MG2F2!Random(V41))>;
until Dimension(V41) eq 105;
repeat 
  V42:=sub<MG2F2|V42,LieProd(MG2F2!Random(V42),MG2F2!Random(V42))>;
until Dimension(V42) eq 105;

JordanNormalForm(adMatrix(MG2F2!V41.105)) eq [ 1, 108, 2917 ] and
JordanNormalForm(adMatrix(MG2F2!V42.105)) eq [ 1, 108, 2917 ];

// This corresponds to an action on M(E7) of 2,1^54, which is not in E7.


// Now give an element that normalizes G.

ne1:=GL(56,F2)![
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4095,ww^23023,ww^19565,ww^19929,ww^11921,ww^13377,ww^23205,ww^8281,ww^2457,ww^19929,ww^10283,ww^9009,ww^8827,ww^1547],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^28301,ww^26663,ww^15743,ww^3367,ww^9191,ww^1183,ww^8099,ww^7007,ww^27937,ww^22841,ww^24661,ww^30121,ww^5733,ww^8827],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^24115,ww^4641,ww^29211,ww^23751,ww^23387,ww^3367,ww^28847,ww^32123,ww^30121,ww^9555,ww^26663,ww^11375,ww^30121,ww^9009],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13195,ww^17381,ww^5369,ww^7007,ww^15379,ww^11921,ww^3003,ww^1729,ww^11739,ww^31395,ww^21203,ww^26663,ww^24661,ww^10283],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8099,ww^18837,ww^23387,ww^28665,ww^9919,ww^1911,ww^22659,ww^29211,ww^23023,ww^30849,ww^31395,ww^9555,ww^22841,ww^19929],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13741,ww^6461,ww^21567,ww^1183,ww^3367,ww^32123,ww^23569,ww^30121,ww^27209,ww^23023,ww^11739,ww^30121,ww^27937,ww^2457],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^21385,ww^22659,ww^19747,ww^3003,ww^28665,ww^29939,ww^5369,ww^24843,ww^30121,ww^29211,ww^1729,ww^32123,ww^7007,ww^8281],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^25571,ww^22659,ww^32487,ww^23933,ww^273,ww^14469,ww^30667,ww^5369,ww^23569,ww^22659,ww^3003,ww^28847,ww^8099,ww^23205],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^16289,ww^6825,ww^8645,ww^30303,ww^31213,ww^27937,ww^14469,ww^29939,ww^32123,ww^1911,ww^11921,ww^3367,ww^1183,ww^13377],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3367,ww^7007,ww^12103,ww^13195,ww^27027,ww^31213,ww^273,ww^28665,ww^3367,ww^9919,ww^15379,ww^23387,ww^9191,ww^11921],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^31213,ww^6279,ww^13741,ww^819,ww^13195,ww^30303,ww^23933,ww^3003,ww^1183,ww^28665,ww^7007,ww^23751,ww^3367,ww^19929],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8281,ww^22113,ww^3367,ww^13741,ww^12103,ww^8645,ww^32487,ww^19747,ww^21567,ww^23387,ww^5369,ww^29211,ww^15743,ww^19565],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^16835,ww^18109,ww^22113,ww^6279,ww^7007,ww^6825,ww^22659,ww^22659,ww^6461,ww^18837,ww^17381,ww^4641,ww^26663,ww^23023],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^29575,ww^16835,ww^8281,ww^31213,ww^3367,ww^16289,ww^25571,ww^21385,ww^13741,ww^8099,ww^13195,ww^24115,ww^28301,ww^4095],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12467,ww^9009,ww^23023,ww^13559,ww^7735,ww^6097,ww^14105,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11193,ww^2821,ww^28301,ww^15379,ww^14287,ww^27573,ww^25571,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12285,ww^12285,ww^13377,ww^17199,ww^11739,ww^24843,ww^13377,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13559,ww^25935,ww^25571,ww^29393,ww^31759,ww^1911,ww^27573,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9737,ww^10101,ww^24297,ww^20293,ww^16653,ww^30849,ww^27573,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3913,ww^31941,ww^27573,ww^32305,ww^24297,ww^31759,ww^14287,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5187,ww^7735,ww^22295,ww^6461,ww^29211,ww^11739,ww^7735,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^7917,ww^11739,ww^18291,ww^15197,ww^32305,ww^29393,ww^15379,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^26481,ww^10283,ww^17381,ww^16471,ww^2457,ww^29211,ww^6825,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^25753,ww^24115,ww^17745,ww^18291,ww^27573,ww^25571,ww^28301,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5005,ww^21749,ww^4459,ww^30849,ww^29211,ww^27573,ww^14651,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3003,ww^12103,ww^24115,ww^11739,ww^31941,ww^25935,ww^2821,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6461,ww^10829,ww^9009,ww^1911,ww^17017,ww^19383,ww^16653,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6097,ww^3003,ww^25753,ww^7917,ww^3913,ww^13559,ww^11193,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6825,ww^21385,ww^6279,ww^17381,ww^19929,ww^25025,ww^3367,ww^25935,ww^7189,ww^19201,ww^10465,ww^23205,ww^18291,ww^19201,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13195,ww^25571,ww^4277,ww^31031,ww^12285,ww^20293,ww^1729,ww^32669,ww^24843,ww^15561,ww^31395,ww^32305,ww^17745,ww^18291,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13195,ww^32669,ww^16835,ww^20111,ww^4823,ww^28301,ww^8281,ww^8827,ww^3367,ww^7371,ww^24843,ww^30121,ww^32305,ww^23205,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8827,ww^8827,ww^30849,ww^16835,ww^30667,ww^3549,ww^455,ww^20839,ww^4095,ww^17017,ww^16107,ww^24843,ww^31395,ww^10465,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9737,ww^11193,ww^29029,ww^10829,ww^16835,ww^25389,ww^14469,ww^30667,ww^9191,ww^15379,ww^17017,ww^7371,ww^15561,ww^19201,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^19747,ww^18655,ww^20111,ww^15743,ww^15743,ww^32123,ww^12285,ww^6097,ww^12285,ww^9191,ww^4095,ww^3367,ww^24843,ww^7189,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^17745,ww^14651,ww^29757,ww^21203,ww^26845,ww^7917,ww^24479,ww^28483,ww^6097,ww^30667,ww^20839,ww^8827,ww^32669,ww^25935,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1365,ww^11921,ww^26481,ww^6279,ww^3003,ww^24661,ww^6825,ww^8099,ww^28665,ww^30849,ww^16835,ww^24661,ww^18109,ww^19747,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^25025,ww^23205,ww^20657,ww^21021,ww^819,ww^30303,ww^24661,ww^24297,ww^15743,ww^9009,ww^19929,ww^11921,ww^3913,ww^8645,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^28665,ww^5915,ww^11739,ww^16653,ww^16107,ww^819,ww^3003,ww^10465,ww^32123,ww^455,ww^14287,ww^21203,ww^28665,ww^3549,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^23205,ww^637,ww^23751,ww^21021,ww^16653,ww^21021,ww^6279,ww^4823,ww^32123,ww^27209,ww^455,ww^3731,ww^14651,ww^1001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^21749,ww^7553,ww^13377,ww^23751,ww^11739,ww^20657,ww^26481,ww^13377,ww^3731,ww^12649,ww^14469,ww^455,ww^20657,ww^22659,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8099,ww^25207,ww^7553,ww^637,ww^5915,ww^23205,ww^11921,ww^31031,ww^2275,ww^27573,ww^25207,ww^16289,ww^9191,ww^5005,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^18837,ww^8099,ww^21749,ww^23205,ww^28665,ww^25025,ww^1365,ww^1365,ww^3367,ww^26117,ww^25207,ww^29575,ww^29575,ww^23205,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^20657,ww^13923,ww^22659,ww^29211,ww^31213,ww^21749,ww^1547,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^273,ww^31031,ww^23205,ww^24115,ww^11193,ww^29757,ww^30485,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8099,ww^3731,ww^20475,ww^273,ww^19747,ww^16107,ww^21749,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3003,ww^11193,ww^12831,ww^28119,ww^14469,ww^8463,ww^22477,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1547,ww^17017,ww^24479,ww^28119,ww^1911,ww^19747,ww^31213,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^637,ww^12831,ww^18837,ww^12831,ww^273,ww^28119,ww^24115,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^27937,ww^14469,ww^1001,ww^8099,ww^28119,ww^273,ww^29211,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^18291,ww^14469,ww^91,ww^22841,ww^3913,ww^819,ww^29939,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^19929,ww^11375,ww^21931,ww^1001,ww^24479,ww^20475,ww^22659,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^25389,ww^20839,ww^1001,ww^5915,ww^7917,ww^29757,ww^6643,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^17563,ww^4641,ww^11375,ww^14469,ww^17017,ww^3731,ww^13923,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^27209,ww^5369,ww^26663,ww^24115,ww^26481,ww^28665,ww^25389,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^30667,ww^17563,ww^19929,ww^27937,ww^1547,ww^8099,ww^20657,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^22841,ww^21385,ww^10101,ww^21567,ww^26117,ww^28665,ww^28847,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^26663,ww^12831,ww^9373,ww^9737,ww^1729,ww^3185,ww^13013,ww^14469,ww^8645,ww^26117,ww^16471,ww^15197,ww^15015,ww^7735,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^18109,ww^16471,ww^5551,ww^25935,ww^31759,ww^23751,ww^30667,ww^13195,ww^1365,ww^29029,ww^30849,ww^3549,ww^11921,ww^15015,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^13923,ww^27209,ww^19019,ww^13559,ww^13195,ww^25935,ww^18655,ww^5551,ww^3549,ww^15743,ww^91,ww^17563,ww^3549,ww^15197,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^3003,ww^7189,ww^27937,ww^29575,ww^5187,ww^1729,ww^25571,ww^7917,ww^17927,ww^4823,ww^27391,ww^91,ww^30849,ww^16471,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^30667,ww^8645,ww^13195,ww^18473,ww^32487,ww^24479,ww^12467,ww^2639,ww^29211,ww^4277,ww^4823,ww^15743,ww^29029,ww^26117,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^3549,ww^29029,ww^11375,ww^23751,ww^25935,ww^21931,ww^13377,ww^3549,ww^637,ww^29211,ww^17927,ww^3549,ww^1365,ww^8645,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^11193,ww^12467,ww^9555,ww^25571,ww^18473,ww^19747,ww^27937,ww^31031,ww^3549,ww^2639,ww^7917,ww^5551,ww^13195,ww^14469,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^31759,ww^28847,ww^5915,ww^30121,ww^6461,ww^20657,ww^4095,ww^27937,ww^13377,ww^12467,ww^25571,ww^18655,ww^30667,ww^13013,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^22477,ww^13013,ww^14833,ww^3731,ww^4641,ww^1365,ww^20657,ww^19747,ww^21931,ww^24479,ww^1729,ww^25935,ww^23751,ww^3185,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^9555,ww^13195,ww^18291,ww^19383,ww^455,ww^4641,ww^6461,ww^18473,ww^25935,ww^32487,ww^5187,ww^13195,ww^31759,ww^1729,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^4641,ww^12467,ww^19929,ww^7007,ww^19383,ww^3731,ww^30121,ww^25571,ww^23751,ww^18473,ww^29575,ww^13559,ww^25935,ww^9737,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^14469,ww^28301,ww^9555,ww^19929,ww^18291,ww^14833,ww^5915,ww^9555,ww^11375,ww^13195,ww^27937,ww^19019,ww^5551,ww^9373,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^23023,ww^24297,ww^28301,ww^12467,ww^13195,ww^13013,ww^28847,ww^12467,ww^29029,ww^8645,ww^7189,ww^27209,ww^16471,ww^12831,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^3003,ww^23023,ww^14469,ww^4641,ww^9555,ww^22477,ww^31759,ww^11193,ww^3549,ww^30667,ww^3003,ww^13923,ww^18109,ww^26663,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

// Check this normalizes G, lies in the symplectic group, and maps p3a into M3a, so stabilizes M3a.

MGF2:=ChangeRing(MG,F2);
ne1d:=KroneckerProduct(ne1,ne1);

GL(56,F2)!ActionGenerator(MGF2,1)^ne1 in ActionGroup(MGF2) and
GL(56,F2)!ActionGenerator(MGF2,2)^ne1 in ActionGroup(MGF2) and
ne1*GL(56,F2)!ss*Transpose(ne1) eq GL(56,F2)!ss and
v3a1*ne1d in V3a;

// Finally, we need to check something about the Brauer character of the extension and the action of an outer automorphism.

G2:=sub<GL(56,F2)|a1,a2,ne1>;

Br:=BrauerCharacter(GModule(G2));
z8:=RootOfUnity(8); z8i:=z8-z8^3;
{Br[i]:i in [1..28]} eq 
{56,-56,4,-4,2,-2,0,z8i,-z8i,2*z8i,-2*z8i};

// Thus this lies inside the fixed field if q\equiv \pm 1 mod 8, and outside it otherwise.

AutG2:=AutomorphismGroup(G2);
CC:=ConjugacyClasses(G2);
g1:=CC[10,3]; g2:=CC[11,3]; // These are elements of order 8.
psi:=AutG2.5; // This is "the" outer automorphism.

// Check the statements from the article.
#G2 eq #AutG2 and BrauerCharacter(GModule(G2))[10] in {2*z8i,-2*z8i} and IsConjugate(G2,g1@psi,g2);



==> anc/E7/PSL213/psl213p=2.txt <==
G:=PSL(2,13);
F<w>:=GF(64);

a1:=GL(56,F)![[w^13,w^50,w^55,1,w^17,w^51,w^52,w^42,w^23,w^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^50,w^43,w^28,w^27,w^51,w^35,w^23,w^3,w^39],
[w^54,w^10,w^13,w^32,w^62,w^22,w^7,w^51,w^36,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^38,w^37,w^51,w^45,w^8,w^40,w^47,w^18,w^53,w^53],
[w^22,w^39,w^7,w^53,w^16,w^35,w^39,w^41,w^17,w^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^48,w^62,w^48,1,w^27,w^48,w^5,w^56,w^39,w^26],
[w^38,w^62,w^54,w^22,w^5,w,w^33,w^57,w^46,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^51,w^31,w^55,w^54,w^17,w^30,w^54,w^53,w^61],
[w^50,w^31,w^26,w^59,w^16,w^6,w^9,w^13,w^17,w^53,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^61,w^48,w^47,w^23,w^28,w^47,0,w^27,w^46,w^22],
[w^46,w^15,w^42,w^49,w^19,w^2,w^19,w^59,w^6,w^49,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^42,w^51,w^24,w^19,w^31,w^56,w^47,w^51,w^11],
[w^38,w^58,w^19,w^26,w^30,w^35,w^23,w^34,0,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^36,w^42,w^59,w^27,w^61,w^34,w^42,w^56,w^33],
[w^58,w^30,w^54,w^12,w^37,w^8,w^58,w^15,w^11,w^43,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^15,0,w^58,w^61,w^58,w^54,w^2,w^40,w^48],
[w^35,w^37,w^13,w^36,w^50,w^60,1,w^60,w^12,w^40,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^44,w^52,w^43,w^31,w^45,w^14,w^54,w^15,w^16],
[w^27,w^40,w^54,0,w^24,w^39,w^37,1,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^57,w^49,w^23,w^51,w^22,w^45,w^20,w^55,w^37,w^49],
[0,0,0,0,0,0,0,0,0,0,w^27,w^54,w^27,w^54,w^27,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^36,0,w^27,1,w^9,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^9,w^54,w^27,1,w^45,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^54,w^9,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,w^54,w^36,w^36,1,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^27,w^9,w^9,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^9,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^18,1,w^9,w^54,w^54,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^27,w^36,0,w^27,w^45,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^27,w^18,w^9,w^9,w^45,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^18,w^36,1,w^9,0,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^45,1,w^9,w^9,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^45,w^54,w^45,w^54,w^54,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^9,0,w^54,1,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^45,w^54,1,w^27,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^45,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^9,w^9,1,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^54,w^18,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^18,w^27,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^36,1,w^18,w^45,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^9,0,w^54,w^27,w^36,0,0,0,0,0,0,0,0,0,0,0,0,1,w^54,w^36,w^18,w^18,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^9,1,w^18,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,1,w^27,1,w^18,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^27,w^45,w^27,w^45,w^45,w^18,w^18,0,w^45,1,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^27,w^45,1,w^54,1,0,0,0,w^9,w^27,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^18,w^18,1,w^9,0,w^27,w^45,w^36,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^36,w^54,w^36,w^9,1,w^36,w^27,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^18,0,w^45,w^54,w^9,1,w^45,w^9,w^36,w^36,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^18,1,w^36,0,w^9,1,w^54,1,w^36,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^18,w^18,w^54,w^45,w^45,1,w^54,0,w^54,w^36,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,0,0,w^45,w^27,0,w^45,w^9,1,w^9,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^45,0,w^45,w^45,w^54,0,w^36,0,w^9,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^18,w^18,w^36,w^9,0,1,w^36,1,w^27,w^54,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,1,w^9,w^36,w^36,w^18,w^36,w^18,w^54,w^36,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^36,w^9,w^45,0,w^18,w^54,1,1,w^54,0,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^9,w^9,w^27,w^54,w^54,0,0,0,0,0,0,0,0,0,0,0,0,1,w^27,0,w^27,w^18,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,0,w^54,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^36,1,w^36,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^54,0,w^54,w^54,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,0,w^36,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^9,w^9,w^18,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^18,1,w^45,w^27,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,1,w^36,w^18,w^18,w^9,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^9,w^27,w^18,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^18,w^36,w^54,0,w^9,0,0,0,0,0,0,0,0,0,0,0,0,w^27,1,1,w^27,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^18,w^36,w^36,w^45,w^27,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^45,0,w^45,w^9,w^9,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,w^27,0,0,w^27,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^18,1,w^18,w^18,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^9,w^27,0,w^27,w^27,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,w^18,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^18,w^36,w^36,w^9,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^9,1,w^54,w^45,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^36,1,w^18,w^9,w^9,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^36,w^45,w^9,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^36,w^9,w^18,w^27,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,1,1,w^45,0,w^18,0,0,0,0,0,0,0,0,0,0],
[w^61,w^21,w^3,0,w^40,w^58,w^55,w^59,w^51,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^40,w^36,w^61,w^27,w^28,w^6,w^60,w^56,w^38,w^23],
[w^49,w^51,w^59,w^6,w^25,w^22,w^56,w^23,w^28,w^53,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^3,w^55,w^50,w^22,w^52,w^7,w^18,w^2,w^6],
[w^34,w^37,w^24,w^55,w^42,w^38,w^4,w^55,w^26,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,w^4,0,w^17,w^50,w^42,0,w^28,w^15],
[w^49,w^47,w^28,w^39,w^12,w^38,w^27,w^54,w^22,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^60,w^39,w^43,w^13,w^4,w^50,w^4,w^11,w^31],
[w^25,w^25,0,w^6,w^4,w^57,w^23,w^47,w^54,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^27,w^6,w^7,w^52,w^6,w^41,w^46,w^50,w^27],
[w^51,w^54,w^7,w^8,w^42,w^33,w^11,w^35,w^33,w^49,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^50,w^37,w^51,w^39,w^43,w^43,w^44,w^23,0],
[w^11,w^30,w^52,1,w^21,w^23,w^32,w^59,w^40,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^33,w^9,w^43,w^53,w^9,w^23,w^42,w^29,w^19],
[w^56,w^3,w^16,w^19,w^40,w^32,w^40,w^56,w^6,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^11,0,w^59,1,w^58,w^50,w^20,w^15,w^11],
[w^10,w^9,w^46,w^58,w^37,w^47,w^30,w^48,w^9,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52,w^59,w^46,w^51,w^2,1,w^34,w^43,w^30,1],
[w^2,w^26,w^9,w^36,w^29,w^20,w^35,w^19,w^30,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^17,w^44,w^48,w^42,w^60,w^31,w^37,w^60,w^53]];

a2:=GL(56,F)![[w^18,w^23,w^35,w^20,w^23,w^30,w^37,w^35,w^57,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^5,w^44,1,w^12,w^25,w^58,w^57,w^41,w^6],
[w^52,w^40,w^50,w^14,w^52,w^48,w^25,w^33,w^33,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^17,w^40,w^16,w^42,w^33,w^25,w^51,w^46,w^19],
[w^38,w^3,w^18,w^14,w^39,w^47,w^9,w^3,w^26,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^8,w^34,w^45,w^18,w^34,w^30,w^24,w^19,w^3],
[w^20,w^6,w^53,w^35,w^34,w^38,w^58,w^16,w^7,w^31,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^37,w,w^28,w^16,w^5,w^38,w^41,w^53,w^18,w^8],
[w^46,w^29,w^29,w^22,w^51,1,w^26,w^10,w^6,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^56,w^30,w^62,w^44,w^23,w^19,w^53,w^41,w^39,w^30],
[w^27,w^29,w^22,w^55,w^49,w^50,w^8,w^7,w^32,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^59,w^61,w^20,w^57,w^21,w^46,w^51,w^15,w^57],
[w^17,w,w^16,w^38,w^8,w^7,w^22,w^62,w^27,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^59,w^11,w^57,w^62,w^13,w^42,w^61,w^18,w^38,w^52],
[w^59,0,w^57,w^25,w^24,w^17,w^5,w^25,w^34,w^17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^21,w^5,w^22,w^14,w^20,w,w^24,w^31,w^54],
[w^39,w^59,w^38,w^55,w^18,w^61,w^44,w^10,w^31,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42,w^3,w^25,w^23,w^2,w^33,w^57,w^48,w^14,1],
[w^19,w^23,w^11,w^33,w^6,w^34,w^54,w^27,w^21,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^10,w^43,w^24,w^15,w^55,w^38,w^4,w^22,w^42],
[0,0,0,0,0,0,0,0,0,0,w^54,w^9,w^36,w^54,1,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^54,w^36,w^45,w^9,w^54,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^9,w^18,w^36,1,w^36,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^54,w^54,w^9,1,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,w^9,w^9,w^27,1,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^54,w^18,w^54,w^9,w^27,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^18,1,w^27,w^18,1,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,0,w^18,w^45,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^18,w^18,w^36,w^27,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,1,w^27,w^54,w^27,w^27,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^18,w^18,0,w^54,w^18,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,1,w^18,w^9,w^54,w^36,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^18,w^9,w^45,1,w^9,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^45,w^9,w^27,w^18,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^36,w^9,1,w^9,1,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^45,w^45,w^18,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^18,w^54,1,w^54,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^45,w^36,w^45,w^18,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,1,w^54,w^36,1,w^54,0,0,0,0,0,0,0,0,0,0,0,0,w^36,0,w^36,w^27,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^36,w^9,w^54,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,1,w^54,w^45,w^54,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^36,0,w^45,w^36,w^45,0,0,0,0,0,0,0,0,0,0,0,0,w^54,1,w^36,w^18,w^45,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^36,w^18,w^27,1,w^18,w^27,w^27,w^18,w^54,w^36,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^9,w^18,1,w^18,1,w^54,w^27,w^27,w^36,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^36,w^45,1,w^45,w^9,w^27,w^9,w^27,w^36,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,1,w^45,w^9,1,w^45,w^9,0,w^9,w^54,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^9,w^18,w^45,w^9,0,w^18,1,w^45,w^27,w^45,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^9,0,w^27,w^9,w^27,w^45,1,w^9,w^36,w^27,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^36,w^9,w^36,w^36,w^54,w^18,1,1,w^36,0,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^45,w^36,1,w^36,w^36,w^18,w^9,w^18,w^45,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^54,0,w^54,w^45,1,w^54,0,w^27,1,w^45,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^36,w^27,w^27,w^9,0,w^9,1,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^9,w^54,1,w^27,w^36,w^9,w^27,w^27,1,w^54,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,1,w^36,0,1,0,1,w^54,w^54,w^54,w^18,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^18,w^36,w^18,w^18,w^27,0,0,0,0,0,0,0,0,0,0,0,0,w^9,1,1,w^18,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^54,w^18,1,w^18,w^18,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^36,w^9,w^54,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^27,0,w^27,w^54,1,0,0,0,0,0,0,0,0,0,0,0,0,w^27,0,w^45,1,w^54,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^18,w^45,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^36,0,w^36,1,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^36,w^27,1,w^45,w^18,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^45,w^45,1,w^27,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,1,w^18,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^27,w^27,w^27,w^9,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^45,w^9,w^18,w^9,w^9,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,1,1,w^9,0,w^18,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^36,w^27,w^9,1,w^9,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^18,w^36,w^27,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^9,w^45,0,w^45,w^27,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,0,w^54,1,w^27,w^18,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^9,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^18,0,w^18,1,w^36,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^54,w^18,w^45,1,w^54,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^54,w^54,1,w^45,w^36,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^45,1,w^9,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^45,w^45,w^45,w^36,w^9,0,0,0,0,0,0,0,0,0,0],
[w^15,w^16,w^6,w^2,w^58,w^4,w^54,w^61,0,w^59,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^8,w^34,w^13,w^28,w^53,w^34,w^25,w^28,w^52],
[w^11,w^14,w^40,w^27,w^51,w^29,w^38,w^41,w^55,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^46,w^3,w^58,w^9,w^61,w^14,w^15,w^51,w^18],
[w^10,w^40,w^61,w^3,w^54,w^49,w^58,w^37,w^31,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^19,w^6,w^57,w^22,w^19,w^8,w^16,w^53,w^49],
[w^47,w^23,w^5,w^19,w^4,w^24,w^3,w^51,w^19,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^43,w^56,w^24,0,w^25,w^24,w^31,w^35,w^43],
[w^11,w^52,w^41,w^18,w^34,w^43,w^25,w^44,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^58,w^50,w,w^4,w^41,w^59,w^30,w^22,w^54],
[w^14,w^42,w^40,w,0,w^45,w^2,w^13,w^3,w^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^49,w^50,w^54,w^3,w^3,w^31,w^53,w^46,w^15,w^32],
[w^27,w^61,w^49,w^2,w^12,w^61,w^30,w^59,w^9,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^32,w^33,w^42,w^37,w^8,w^19,w^21,w^2,w^29,w^53],
[w^20,w^4,w^17,w^28,w^50,w^5,w^42,w^7,w^30,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^43,w^28,w^23,w^5,w^55,w^17,w^50,w^51,w^34,w^48],
[w^7,w^61,w^22,w^32,w^38,w^48,w^57,w^53,w^14,w^53,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^37,w^4,w^30,w^62,0,w^49,w^38,w^57,w^33,w^12],
[w^15,w^3,w^57,w^28,w^13,w^18,w^40,w^2,w^4,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^53,w^10,0,w^14,w^11,w^34,w^11,w^56,w^48,w^16]];

b1:=GL(133,F)![[w^42,w^41,w^13,w^40,w^58,w^20,w^59,w^56,w^2,w^36,w^10,w^4,w^48,w^18,w^33,w^2,w^43,w^5,w^10,w^59,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^28,w^43,w^17,w^6,w^56,w^36,w^59,w^12,w^10,w^57,w^57,w^54,w^3,w^58,w^5,w^14,w^22,w^42,w,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^57,w^34,w^59,w^10,w^59,w^33,w^26,w^22,w^42,w^33,w^42,w^20,w^54,w^60,w^28,w^5,w^8,w^16,w^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^50,w^50,w^37,w^13,w^56,w^24,w^23,w^29,w^6,w^56,w^25,w^20,w^10,w^24,w^27,w^54,w^35,0,w^8,w^51,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^50,w^16,w^27,w^7,w^7,w^59,w^44,w^58,w^37,w^54,w^16,w^4,w^48,w^5,w^26,w^20,w^15,w^36,w^44,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^22,w^48,w^48,w^2,w^3,w^62,w^40,w^7,w^38,w^16,w^61,w^9,w^36,w^45,w^42,w^53,w^56,w^21,w^33,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^29,w^62,w^3,0,w^50,w^19,w^32,w^5,w^39,w^9,w^14,w^4,w^36,w^14,w^38,w^54,w^32,w^9,w^43,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^39,w^16,w^20,w^49,w^4,w^23,w^2,w^61,w^27,w^36,w^55,w^57,w^4,w^2,w^49,w^40,w^32,w^44,w^20,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^26,w^21,0,w^45,w^56,w^24,w^58,w^18,w^10,w^5,w^11,w^4,w^25,w^11,w^51,w^51,w^53,w^61,w^57,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^27,w^38,w^25,w^6,w^37,w^37,w^29,w^21,w^24,w^46,w^57,w^17,w^61,w^61,w^27,w^13,w^38,w^9,w^46,w^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^51,w^10,w^52,w^13,w^18,w^34,w^49,w^2,0,w^35,w^11,w^46,w^30,w^17,w^48,w,w^25,w^61,w^15,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^14,w^53,w^27,w^18,w^24,w^22,w^62,w^58,w^50,w^44,w^60,w^50,w^20,w^17,w^33,w^55,w^12,w^58,w^17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^48,w^50,w^29,w^58,w^62,w^39,w^57,w^36,w^25,w^9,w^52,w^29,w^18,w^54,w^4,w^62,w^58,w,w^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,w^28,w^32,w^47,w^2,w^3,w^48,w^26,w^13,w^30,w^37,w^14,w^8,w^43,w^23,w^36,w^56,w^48,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w,w^56,w^6,w,w^41,w^18,0,w^54,w^42,w^16,w^40,w^54,w^7,w^31,w^44,w^40,w^58,w^29,w^14,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^57,w^22,w^15,w^29,w^6,w^60,w^59,w^20,w^55,w^17,w^7,w^47,w^61,w^11,w^59,w^60,w^37,w^21,w^61,w^53,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^14,w^28,w^34,w^2,w^22,w^31,w^46,w^37,w^59,w^45,w^12,w^43,w^25,w^62,w^9,w^16,w^11,w^26,1,w^48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^16,w^39,w^46,w^40,w^6,w^21,w^19,w^46,w^59,w^57,w^20,w^25,w^4,w^9,w^37,w^20,w^19,w^9,0,w^47,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^45,w^6,w^11,w^11,w^41,w^53,w^58,w^43,w^41,w^29,w^15,w^51,1,w^57,w^58,w^10,w^16,0,w^6,w^53,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^21,w^60,w^15,w^34,w^6,w^27,0,w^11,w^7,1,w^47,w^22,w^62,w^47,w^26,w^28,w^41,w^25,w^32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^54,w^18,1,1,w^54,0,w^9,w^54,w^54,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,1,w^27,w^18,1,w^45,w^9,w^54,w^18,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^18,w^18,1,w^27,w^45,w^54,w^36,1,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,0,w^36,0,1,w^27,w^9,w^45,0,w^36,w^54,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^27,w^45,w^45,w^36,w^45,w^36,0,w^54,w^45,w^9,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,1,w^18,1,w^9,w^27,w^18,w^18,1,w^18,w^27,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^36,w^54,w^9,w^9,w^54,0,0,w^54,w^36,w^18,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^27,0,w^36,w^9,w^36,w^45,w^27,0,w^9,1,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^36,w^54,w^45,0,w^45,1,w^18,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^18,w^18,w^54,w^36,w^54,w^54,w^9,0,w^36,w^27,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^54,w^45,w^18,1,w^54,w^54,w^45,w^9,1,w^45,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^54,1,w^45,0,w^9,1,w^45,w^45,w^54,w^45,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^45,w^36,1,1,w^45,0,w^18,w^45,w^45,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,0,1,w^54,w^36,1,w^27,w^18,w^45,w^36,0,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^36,w^36,1,w^54,w^27,w^45,w^9,1,0,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,w^9,0,1,w^54,w^18,w^27,0,w^9,w^45,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^54,w^27,w^27,w^9,w^27,w^9,0,w^45,w^27,w^18,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,1,w^36,1,w^18,w^54,w^36,w^36,1,w^36,w^54,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^9,w^45,w^18,w^18,w^45,0,0,w^45,w^9,w^36,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^54,0,w^9,w^18,w^9,w^27,w^54,0,w^18,1,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^9,w^45,w^27,0,w^27,1,w^36,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^36,w^36,w^45,w^9,w^45,w^45,w^18,0,w^9,w^54,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^45,w^27,w^36,1,w^45,w^45,w^27,w^18,1,w^27,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^45,1,w^27,0,w^18,1,w^27,w^27,w^45,w^27,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^27,w^9,1,1,w^27,0,w^36,w^27,w^27,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,0,1,w^45,w^9,1,w^54,w^36,w^27,w^9,0,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^9,w^9,1,w^45,w^54,w^27,w^18,1,0,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,0,w^18,0,1,w^45,w^36,w^54,0,w^18,w^27,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^45,w^54,w^54,w^18,w^54,w^18,0,w^27,w^54,w^36,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,1,w^9,1,w^36,w^45,w^9,w^9,1,w^9,w^45,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^18,w^27,w^36,w^36,w^27,0,0,w^27,w^18,w^9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^45,0,w^18,w^36,w^18,w^54,w^45,0,w^36,1,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^18,w^27,w^54,0,w^54,1,w^9,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^9,w^9,w^27,w^18,w^27,w^27,w^36,0,w^18,w^45,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^27,w^54,w^9,1,w^27,w^27,w^54,w^36,1,w^54,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^27,1,w^54,0,w^36,1,w^54,w^54,w^27,w^54,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^38,0,w^20,0,w^33,0,w^32,0,w^48,0,w^3,0,0,w^42,0,0,0,0,0,0,0,0,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^30,0,w^23,0,w^40,0,w^20,0,w^38,0,w^12,0,0,w^49,0,0,0,0,0,0,0,0,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,1,w^44,0,w^45,0,w^5,0,w^51,0,w^39,0,0,w^42,0,0,0,0,0,0,0,0,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^51,0,w^54,1,w^10,0,0,0,w^34,0,w^8,0,0,w^31,0,0,0,0,0,0,0,0,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,0,w^43,0,w^56,1,w^13,0,w^46,0,w^44,0,0,w^61,0,0,0,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,0,w^54,0,w^41,0,w^10,1,w^48,0,w^49,0,0,w^37,0,0,0,0,0,0,0,0,w^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^20,0,w^24,0,w^2,0,w^6,0,w^30,0,w^13,0,0,w^15,0,0,0,0,0,0,0,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^33,0,w^21,0,w^47,0,w^15,0,w^27,1,w^53,0,0,w^21,0,0,0,0,0,0,1,0,w^38,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^11,0,1,0,w^35,0,w^4,0,w^49,1,0,w^44,0,0,0,0,0,0,0,0,w^51,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,0,w^37,0,w^59,0,0,0,w^55,0,w^52,0,1,w^22,0,0,0,0,0,0,0,0,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,0,w^38,0,w^22,0,w^24,0,w^55,0,w^14,0,0,w^28,1,0,0,0,0,0,0,0,w^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42,0,w^5,0,w^7,0,w^35,0,w^11,0,w^23,0,0,0,0,1,0,0,0,0,0,0,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,0,w^26,0,w^14,0,w^28,0,w^39,0,w^41,0,0,w^41,0,0,0,1,0,0,0,0,w^38,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,w^6,0,w^32,0,w^26,0,w^51,0,w^19,0,0,w^51,0,0,0,0,0,1,0,0,w^43,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,w^53,0,w^48,0,w^61,0,w^53,0,w^12,0,0,w^32,0,0,0,0,0,0,0,1,w^56,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,0,w^54,0,w^54,0,w^58,0,w^4,0,w^25,0,0,w,0,0,0,0,0,0,1,0,w^55,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,0,w^53,0,w^2,0,w^2,0,w^52,0,w^18,0,0,w^48,0,0,0,0,0,0,0,0,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^49,0,w^57,0,w^27,0,w^2,0,w^45,0,w^17,0,0,w^5,0,0,0,0,1,0,0,0,w^41,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,0,w^27,0,w^38,0,w^53,0,w^58,0,w^43,0,0,w^32,0,0,0,0,1,0,0,0,w^43,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52,0,w^34,0,w^8,0,w^2,0,w^30,0,0,w^8,0,0,0,0,0,0,0,0,w^33,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,w^11,0,w^50,0,w^24,0,w^9,0,w^52,0,0,w^26,0,0,0,0,0,0,0,0,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^24,0,w^45,0,w^43,0,w^62,0,w^45,0,w^12,0,0,w^4,0,0,0,0,0,0,0,0,w^26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^48,0,w^12,0,w^47,0,w^41,0,0,0,w^54,0,0,w^61,0,0,0,0,0,0,0,0,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^53,0,w^45,0,w^11,0,w^24,0,w^49,0,w^27,0,0,w^3,0,0,0,0,0,0,0,0,w^38,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^40,0,w^41,0,w^48,0,w^33,0,w^6,0,w^47,0,0,w,0,0,1,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,w^57,0,w^32,0,w^50,0,w^4,0,w^24,0,0,w^43,0,0,0,0,0,0,0,0,w^36,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,w^24,0,w^43,0,w^43,0,w^56,0,w^23,0,0,w^18,0,0,0,0,0,0,0,0,w^17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^28,0,w^60,0,w^27,0,w^17,0,0,0,1,0,0,w^21,0,0,0,0,0,0,0,0,w^41,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,1,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,1,1,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,1,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,1,1,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,1,1,1,1,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,1,1,1,1,0,1,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^21,0,0,0,0,w^51],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^42,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,0,1,w^42,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,0,0,w^42,w^42,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42,1,0,w^21,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,0,0,w^21,w^21,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]];

b2:=GL(133,F)![[w^6,w^9,w^40,w^5,w^41,w^19,w^53,w^55,w^47,w^16,w^50,w^54,w^11,w^14,w^11,w^31,w^39,w^43,w^54,w^53,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^9,w^30,w^36,w^5,0,w^22,w^20,w^4,w^40,w^50,w^12,w^17,w^58,w^29,w^21,w^58,w^55,0,w^18,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^55,w^13,w^48,w,w^27,w^44,w^47,w^30,w^39,w^45,w^25,w^2,w^49,w^52,w^22,w^37,1,w^13,w^19,w^41,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^51,w^54,w^17,w^61,w^19,w^56,w^47,w^15,w^23,w^34,w^58,w^40,w^30,w^13,w^38,w^26,w^56,w^58,w^26,w^33,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^39,w^50,w^59,w^36,w^12,w^44,w^30,w^31,w^20,w^52,w^28,w^47,w^27,w^9,w^21,w^27,w^55,w^29,w^14,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^37,w^8,w^59,w^48,w^58,w^28,w^29,w^42,w^57,w^46,w^9,w^53,w^18,w^46,w^48,w^11,w^40,w^33,w^10,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^16,w^45,w^61,w^14,w^2,w^10,w^45,w^15,w^54,w^33,w^22,1,w^2,w^6,w^46,1,w^55,w^6,w^21,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^57,w^3,w^31,w^49,w^51,w^33,w^23,w^24,w^34,w^40,w^12,w^16,w^54,w^9,w^37,w^36,w^11,w^19,w^3,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^41,w^13,1,w^58,w^45,w^36,w^20,w^44,w^30,w^21,w^28,w^25,w^21,w^59,w^60,w^8,w^39,w^18,w^49,w^41,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^11,w^52,w^6,w^39,w^18,w^41,w^2,w,w^14,w^14,w^3,w^17,w^10,w^27,w^9,w^21,w^10,w^36,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^19,w^22,w^21,w^43,w^25,w^50,w^60,w^16,w^29,w^29,w^53,w^54,w,w^39,w^14,w^43,w^34,w^40,w^15,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^17,w^35,w^11,w^46,w^25,w^19,w^2,w^62,w^31,w^62,w^26,w^24,w^29,w^32,w^26,w^25,w^39,w^20,w^34,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^26,w^13,w^30,w^45,w^59,w^54,w^54,w,w^49,1,w^51,w^34,w^26,w^60,w^41,w^59,w^2,w^24,1,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^35,w^49,w^11,w,w^37,w^50,w^9,w^32,w^34,w^23,w^10,w^35,w^28,w^10,w^6,w^43,w^19,w^43,w^2,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^8,w^30,w^30,w^7,w^30,w^8,w^47,w^59,w^18,w^58,w^28,w^23,w^8,w^30,w^28,w^23,w^30,w^7,w^23,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^4,w^25,w^50,w^5,w^25,w^4,w^18,w^29,w^19,w^26,w^36,w^6,w^4,w^25,w^36,w^6,w^50,w^5,w^6,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^56,w^23,w^25,w^8,w^58,w^30,w^18,w,w^18,w^35,w^38,w^58,w^47,w^54,w^32,w^31,w^47,w^40,w^54,w^59,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^5,w^58,w^14,w^20,w^9,w^5,0,w^18,w^20,w^8,w^47,w^25,w^55,w^15,w^30,w^12,w^46,w^52,w^51,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^4,w^39,w^17,w^31,w^13,w^12,w^41,w^11,w^61,w^29,w^42,1,w^53,w^29,w^12,w^6,w^57,w^39,w^21,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^53,w^3,w^7,w^38,w^5,w^20,w,w^32,w^38,w^30,w^21,w^8,w^20,w^31,w^24,w^19,w^22,w^31,w^50,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^18,w^18,w^18,w^36,w^54,w^54,w^18,w^27,w^27,w^18,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,1,w^45,w^36,w^54,w^27,w^45,1,w^9,w^36,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,0,w^27,w^9,w^36,w^45,w^36,w^45,1,w^9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^9,1,0,w^18,0,w^54,w^45,w^9,1,w^36,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^27,w^18,1,w^45,0,1,w^54,w^45,w^45,w^9,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^36,w^45,w^45,w^45,w^18,1,1,w^18,w^18,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^54,w^9,w^54,0,0,w^18,w^45,w^18,w^54,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,1,w^45,w^45,w^9,w^27,w^18,w^27,w^27,w^45,w^9,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^45,1,w^27,w^18,w^27,w^36,w^27,w^54,w^36,0,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,w^36,w^9,w^27,w^36,w^9,w^9,0,w^18,w^27,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,1,w^9,w^54,w^27,w^27,1,w^9,w^45,w^54,w^18,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^54,w^54,w^18,w^54,w^27,w^27,1,0,w^54,w^27,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^36,w^36,w^36,w^9,w^45,w^45,w^36,w^54,w^54,w^36,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,1,w^27,w^9,w^45,w^54,w^27,1,w^18,w^9,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,w^54,w^18,w^9,w^27,w^9,w^27,1,w^18,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^18,1,0,w^36,0,w^45,w^27,w^18,1,w^9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^54,w^36,1,w^27,0,1,w^45,w^27,w^27,w^18,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^9,w^27,w^27,w^27,w^36,1,1,w^36,w^36,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^45,w^18,w^45,0,0,w^36,w^27,w^36,w^45,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,1,w^27,w^27,w^18,w^54,w^36,w^54,w^54,w^27,w^18,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^27,1,w^54,w^36,w^54,w^9,w^54,w^45,w^9,0,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,w^9,w^18,w^54,w^9,w^18,w^18,0,w^36,w^54,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,1,w^18,w^45,w^54,w^54,1,w^18,w^27,w^45,w^36,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^45,w^45,w^36,w^45,w^54,w^54,1,0,w^45,w^54,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^9,w^9,w^9,w^18,w^27,w^27,w^9,w^45,w^45,w^9,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,1,w^54,w^18,w^27,w^45,w^54,1,w^36,w^18,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,0,w^45,w^36,w^18,w^54,w^18,w^54,1,w^36,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^36,1,0,w^9,0,w^27,w^54,w^36,1,w^18,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^45,w^9,1,w^54,0,1,w^27,w^54,w^54,w^36,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^18,w^54,w^54,w^54,w^9,1,1,w^9,w^9,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^27,w^36,w^27,0,0,w^9,w^54,w^9,w^27,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,1,w^54,w^54,w^36,w^45,w^9,w^45,w^45,w^54,w^36,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^54,1,w^45,w^9,w^45,w^18,w^45,w^27,w^18,0,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,w^18,w^36,w^45,w^18,w^36,w^36,0,w^9,w^45,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,1,w^36,w^27,w^45,w^45,1,w^36,w^54,w^27,w^9,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^27,w^27,w^9,w^27,w^45,w^45,1,0,w^27,w^45,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,w^28,0,w^60,0,0,0,w^19,w^59,0,w^20,w^33,0,w^43,0,w^38,0,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,w^57,0,w^31,0,0,0,w^24,w^50,0,w^23,w^51,0,w^36,0,w^30,0,w^61,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^37,0,w^17,0,0,0,w,w^17,0,w^44,w^45,0,w^39,0,w^26,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,w^23,0,w^61,0,0,0,w^44,w^59,0,w^54,w^10,0,w^56,0,w^51,0,w^24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^25,1,w^36,0,0,0,w^18,w^10,0,w^43,w^56,0,w^10,0,w^13,0,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,0,w^20,1,0,0,w^4,w^57,0,w^54,w^41,0,w^27,0,w^36,0,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,w^29,0,w^11,0,0,0,0,w^34,0,w^24,w^2,0,w^29,0,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^44,0,w^29,0,0,1,w^6,w^49,0,w^21,w^47,0,w^46,0,w^33,0,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,w^45,0,w^32,0,0,0,w^24,w^23,0,w^11,1,0,w^40,0,1,0,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,0,w^48,0,0,0,w^31,w^50,1,w^43,w^59,0,w^44,0,w^14,0,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,w^19,0,w^31,0,0,0,w^53,w^35,0,w^38,w^22,0,w^30,0,w^60,0,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^35,0,w^5,0,0,0,w^42,w^17,0,w^5,w^7,1,w^34,0,w^42,0,w^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,0,w^9,0,0,0,w^60,w^40,0,w^26,w^14,0,w^21,1,w^45,0,w^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^56,0,w^16,0,1,0,w^24,w^40,0,w^6,w^32,0,w^15,0,w^7,1,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^24,0,w^22,0,0,0,w^19,w^52,0,w^53,w^48,0,w^62,0,w^6,0,w^17,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,0,w^28,0,0,0,w^19,w^11,0,w^54,w^54,0,w^14,0,w^5,0,w^26,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^48,0,w^9,0,0,0,w^44,w^58,0,w^53,w^2,0,w^53,0,w^36,0,w^40,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^53,0,w^3,0,0,0,w^28,w^43,0,w^57,w^27,0,w^24,0,w^49,0,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,0,w^31,0,0,0,w^19,w^20,0,w^27,w^38,0,w^27,0,w^17,0,w^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^28,0,w^21,0,0,0,w^31,w^45,0,w^52,w^34,0,w^43,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^49,0,w^41,0,0,0,w^9,w^57,0,w^11,w^50,0,w^52,0,w^54,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,w^9,0,0,0,w^27,w^46,0,w^45,w^43,0,w^49,0,w^24,0,w^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^46,0,w^9,0,0,0,w^22,w^11,0,w^12,w^47,0,w^19,0,w^48,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,0,w^29,0,0,0,w^59,w^28,0,w^45,w^11,0,w^56,0,w^53,0,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,0,w^24,0,1,0,w^30,w^34,0,w^41,w^48,0,w^14,0,w^40,0,w^52,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,0,w^41,0,0,0,w^56,w^61,0,w^57,w^32,0,w^11,0,w^9,0,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^53,0,w^33,0,0,0,w^17,w^7,0,w^24,w^43,0,w^26,0,w^7,0,w^26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55,0,w^36,0,0,0,0,w^38,0,w^60,w^27,0,w^11,0,w^28,0,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,1,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,1,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,0,1,1,1,1,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,1,0,0,1,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,1,1,1,1,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,1,1,1,1,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,0,1,w^42,1,1,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^21,w^42,w^42,0,0,w^51],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,0,1,w^42,0,0,w^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^42,0,1,0,w^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^42,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42,w^21,w^21,1,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]];


MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create exterior square inside MG2 (as we are in characteristic 2).

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)-1) div 2;

// The bilinear form on MG is not unique, so we give a generalized Lie product algorithm

function LieProdGen(v,w,MatFor)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n] do
 for j in [1..n] do
  for k in [1..n] do
   for l in [1..n] do
     if(MatFor[i,l] eq 0) then continue l; end if;
     targ[j+n*(k-1)]+:=MatFor[i,l]*v[j+n*(i-1)]*w[l+n*(k-1)];
end for; end for; end for; end for;

for i in [1..n] do
 for j in [1..n] do
  for k in [1..n] do
    for l in [1..n] do
     if(MatFor[k,j] eq 0) then continue l; end if;
   targ[l+n*(i-1)]-:=MatFor[k,j]*v[j+n*(i-1)]*w[l+n*(k-1)];
end for; end for; end for; end for;

return targ;

end function;
_,f1:=InvariantBilinearForms(ActionGroup(MG));
f1a:=f1[2]+f1[3]+f1[4]+f1[5];
f1b:=f1[1];

// If the Lie product is the standard one, this algorithm is much faster.

function LieProdStd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.

SetSeed(0,0);
W1:=sub<LG|LG.21>;
W2:=sub<LG|LG.33>;
W3:=sub<LG|LG.45>;

XLG:=IndecomposableSummands(LG);
XLG[2]:=W1; XLG[3]:=W2; XLG[4]:=W3;
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],12);
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=n1+1;
homs2:=homsall[n2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

n3:=n1+2;
homs3:=homsall[n3];
U3:=sub<MG2|[Image(homs3.i):i in [1..Dimension(homs3)]]>;

Bool,SMG2comp:=HasComplement(SMG2,U1+U2+U3);
Ucomp:=SMG2comp meet U;

bas:=[MG2!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[MG2!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas cat:=[MG2!((homs3.j)(W3.i)):i in [1..Dimension(W3)],j in [1..Dimension(homs3)]];

bas2:=[SMG2comp!(Ucomp.i):i in [1..Dimension(Ucomp)]];
bas2:=[SMG2comp!j:j in ExtendBasis([VectorSpace(SMG2comp)!(SMG2comp!i):i in bas2],VectorSpace(SMG2comp))];
bas2:=bas cat [MG2!i:i in bas2];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// Now set up the variables.

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh3:=Dimension(homs3); dh:=dh1+dh2+dh3+2;
// I need one more for the variable in the bilinear form, and one for taking scalar multiples

R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

// The general matrix of the form

MatFor:=[[f1a[i,j]+R.dh*f1b[i,j]:j in [1..56]]:i in [1..56]];

// Notice that R.dh cannot be w^14, as the rank is then 42.

Rank(Matrix(f1a+w^14*f1b)) eq 42;

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

function JordanNormalForm(a);
ranks:=[NumberOfRows(a)]; apower:=a;
repeat Append(~ranks,Rank(apower)); apower*:=a; until ranks[#ranks] eq 0;
Prune(~ranks); Reverse(~ranks);
for i in [1..#ranks-1] do for j in [i+1..#ranks] do ranks[j]-:=(j-i+1)*ranks[i]; end for; end for;
return ranks;
end function;

function BasisElementNumbers(n)
return [Dimension(W1)*(n-1)+1..Dimension(W1)*n];
end function;

function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;


a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];


ab:=LieProdGen(a,b,MatFor);
abC:=(Matricise(ab)*Cinv)[1];

// We take the projection of [a,b] on W3, for use at one point in the proof.

abC2:=[0:i in [1..dh1*Dimension(W1)*2]] cat [abC[i]:i in [dh1*Dimension(W1)*2+1..dh1*Dimension(W1)*3]] cat [0:i in [dh1*Dimension(W1)*3+1..Dimension(MG2)]];
ab2:=(Matricise(abC2)*C)[1]; ab2:=[ab2[i]:i in [1..3136]];

ab2c:=LieProdGen(ab2,c,MatFor);
ab2cC:=(Matricise(ab2c)*Cinv)[1];

abc:=LieProdGen(ab,c,MatFor);
abcC:=(Matricise(abc)*Cinv)[1];

d:=[&+[R.(dh1+i)*bas3[1+Dimension(W1)*dh1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(dh1+i)*bas3[2+Dimension(W1)*dh1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
f:=[&+[R.(dh1+i)*bas3[3+Dimension(W1)*dh1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];

de:=LieProdGen(d,e,MatFor);
deC:=(Matricise(de)*Cinv)[1];

ad:=LieProdGen(a,d,MatFor);
adC:=(Matricise(ad)*Cinv)[1];

g:=[&+[R.(dh1+dh2+i)*bas3[1+Dimension(W1)*dh1*2+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
h:=[&+[R.(dh1+dh2+i)*bas3[2+Dimension(W1)*dh1*2+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];

gh:=LieProdGen(g,h,MatFor);
ghC:=(Matricise(gh)*Cinv)[1];

gb:=LieProdGen(g,b,MatFor);
gbC:=(Matricise(gb)*Cinv)[1];

gf:=LieProdGen(g,f,MatFor);
gfC:=(Matricise(gf)*Cinv)[1];


///////////////////////////////////////////////////////////
//
// Option 1
//
///////////////////////////////////////////////////////////

// We assume that [a,b] hits W1. We then take [[a,b],c], take the projection onto W3, and then take commutators with c.
// This has an image on W1, and we have chosen it to be R.(dh-1) times our variables. Note that R.dh can be zero,
// but cannot be w^14, by the check above that we made when defining MatFor.

CC:={Normalize(j[i]):i in [Dimension(U)+1..Dimension(MG2)],j in [abC]}; // These are always zero

CF1:=CC join {abC[(i-1)*Dimension(W1)+1]-R.i:i in [1..dh1]} join {ab2cC[(i-1)*Dimension(W1)+1]-R.(dh-1)*R.i:i in [1..dh1]}; // This means that [a,b] is non-zero on W1.
Rgrev:=ChangeOrder(R,"grevlex");
BF1:=GroebnerBasis([Rgrev!i:i in CF1]);
BF1:=GroebnerBasis(SimplifyBasis(BF1,[]));
BF1:=GroebnerBasis([R!i:i in BF1]);
BF1:=GroebnerBasis(SimplifyBasis(BF1,[]));

// This yields expressions for R.i for i=1,2,3,4,5,8,12,13,14.

R.16*(R.16+1) in BF1;

// Either R.16=1 or R.16=0.

BF2a:=GroebnerBasis(BF1 cat [R.16-1]);
BF2b:=GroebnerBasis(BF1 cat [R.16]);
BF2b:=GroebnerBasis(SimplifyBasis(BF2b,[]));

BF2a eq [
    R.1 + w^36,
    R.2 + w^19,
    R.3 + w^23,
    R.4 + w^5,
    R.5 + w^17*R.10 + w^61,
    R.6 + w^3,
    R.7 + w^20*R.10 + w^24,
    R.8 + w^30*R.10 + w^4,
    R.9 + w^9*R.10 + w^41,
    R.11 + w^9,
    R.12 + w^27,
    R.13 + w^33,
    R.14 + w^54,
    R.15 + w^9,
    R.16 + 1,
    R.(dh-1) + w^9,
    R.dh
];

// This is the correct answer. The rest of the proof is to eliminate the other cases.

// Relabel 2b to branch 2.

BF2:=BF2b;

BF2b1:=GroebnerBasis(BF2b cat [R.(dh-1)]);
BF2b2:=GroebnerBasis(BF2b cat [R.(dh-1)+w^45]);
BF2b3:=GroebnerBasis(SimplifyBasis(BF2b,[R.(dh-1),R.(dh-1)+w^45]));

// Branch b3 is zero.
BF2b3 eq [R.i:i in [1..16]];

BF2b1a:=GroebnerBasis(BF2b1 cat [R.dh+w^54]);
BF2b1b:=GroebnerBasis(BF2b1 cat [R.dh+w^16]);
BF2b1c:=GroebnerBasis(SimplifyBasis(BF2b1,[R.dh+w^54,R.dh+w^16]));

BF2b2a:=GroebnerBasis(BF2b2 cat [R.dh+w^54]);
BF2b2b:=GroebnerBasis(BF2b2 cat [R.dh+w^16]);
BF2b2c:=GroebnerBasis(SimplifyBasis(BF2b2,[R.dh+w^54,R.dh+w^16]));

// We eliminate a few possibilities for W1.

// One option is that W1 is simply the image of homs1.15, i.e., R.15=1 and all other R.i are zero.
// This case is the same regardless of the form.

M1:=Image(homs1.15);
repeat M1:=sub<MG2|M1,LieProdGen(MG2!Random(M1),MG2!Random(M1),MatFor)>; until not(M1 subset U);

// Now M1 has a copy of 6_1 in the second socle layer, but LG does not. So M1 is not a subset of U.

// Another option is that W1 is simply the image of homs1.11. We obtain the same contradiction as before.

M2:=Image(homs1.11);
repeat M2:=sub<MG2|M2,LieProdGen(MG2!Random(M2),MG2!Random(M2),MatFor)>; until not M2 subset U;

// Later we will prove one more case doesn't work, but that will depend on the choice of form, so we delay it.

// b1b and b1c are just R.15=1, all others zero, so these are M1 above, and so not of interest.

[BF2b1b[i]:i in [1..16]] eq [R.i:i in [1..14]] cat [R.15*(R.15+w^18),R.16];
[BF2b1c[i]:i in [1..16]] eq [R.i:i in [1..14]] cat [R.15*(R.15+w^18),R.16];

// So these have been eliminated. It also means in case b1a we cannot have R.9=R.10=0.

[i:i in BF2b1a|#Factorization(i) ne 1] eq [(R.9+w^9*R.10)*(R.9+w^9*R.10+w^60),R.10*(R.9+w^9*R.10+w^60),R.15*(R.15+w^18)];

// Thus R.9=w^9*R.10+w^60. The other cases are closed, so this becomes branch b1.

BF2b1:=GroebnerBasis(BF2b1a cat [R.9+w^9*R.10+w^60]);

// This case has one free parameter, R.10, and R.15, which is either 0 or w^18.

// b2a and b2c are just R.11=1, all others zero, so these are M2 above, and so not of interest.

[BF2b2a[i]:i in [1..16]] eq [R.i:i in [1..10]] cat [R.11*(R.11+w^36)] cat [R.i:i in [12..16]];
[BF2b2c[i]:i in [1..16]] eq [R.i:i in [1..10]] cat [R.11*(R.11+w^36)] cat [R.i:i in [12..16]];

// So these have been eliminated. It also means in case b2b we cannot have R.15=0.

[i:i in BF2b2b|#Factorization(i) ne 1] eq [R.6*(R.15+w^9),R.7*(R.15+w^9),R.11*(R.11+w^36),R.15*(R.15+w^9)];

// Thus R.15=w^9. The other cases are closed, so this becomes branch b2.

BF2b2:=GroebnerBasis(BF2b2b cat [R.15+w^9]);
BF2b2:=GroebnerBasis([R!i:i in SimplifyBasis(BF2b2,[])]);

// This case has one free parameter, R.7, and R.11, which is either 0 or w^36.

CCa:=[Normalize(j[i]):i in [Dimension(U)+1..Dimension(MG2)],j in [adC,gbC]]; // These are always zero

BF3b1:=GroebnerBasis([Rgrev!i:i in BF2b1 cat CCa]);
coef3b1:=ChangeLinearCoefficients(coeffs1,BF3b1);
BF3b1:=GroebnerBasis([Evaluate(i,coef3b1):i in BF3b1]);

ZeroEltsb1:=&cat[BasisElementNumbers(i):i in [1..dh1*3]|coef3b1[i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];
CCa:=[Evaluate(j[i],coef3b1):i in ZeroEltsb1,j in [adC,gbC]]; // These are always zero
BF3b1:=GroebnerBasis([Rgrev!i:i in BF3b1 cat CCa]);
coef3b1:=ChangeLinearCoefficients(coef3b1,BF3b1);

ZeroEltsb1:=&cat[BasisElementNumbers(i):i in [1..dh1*3]|coef3b1[i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];
CCa:=[Evaluate(j[i],coef3b1):i in ZeroEltsb1,j in [adC,gbC]]; // These are always zero
BF3b1:=GroebnerBasis([Evaluate(R!i,coef3b1):i in BF3b1] cat CCa);


// The only variables left in W2 are R.27,R.28,R.30.
[i:i in [17..32]|R.i eq coef3b1[i]] eq [27,28,30];

// and yet...
[R.i*R.j:i in [27,28,30],j in [15,40,47]] subset [R!i:i in BF3b1];

// Thus these are zero.

coef3b1:=ChangeCoefficients(coef3b1,[R.15,R.40,R.47],[0,0,0]);

// Now bring in all [?,?].

CCa:=[Evaluate(j[i],coef3b1):i in ZeroEltsb1,j in [abC,adC,gbC,deC,ghC,gfC]]; // These are always zero
BF3b1:=GroebnerBasis([Evaluate(R!i,coef3b1):i in BF3b1] cat CCa);
BF3b1:=GroebnerBasis(SimplifyBasis(BF3b1,[]));
coef3b1:=ChangeLinearCoefficients(coef3b1,BF3b1);
[i:i in [dh1+1..dh1+dh2+dh3]|coef3b1[i] ne 0] eq [30,43];

// Thus R.30 ne 0 (as it's the only one left from W2), so R.30=1. Also, R.43 is the last one left in W3, so R.43=1.

M3:=Image(homs2.14)+Image(homs3.11);
MatForM3:=[[f1a[i,j]+coef3b1[dh]*f1b[i,j]:j in [1..56]]:i in [1..56]];
repeat M3:=sub<MG2|M3,LieProdGen(MG2!Random(M3),MG2!Random(M3),MatForM3)>; until not(M3 subset U);

// So this one is wrong as well. Thus branch b1 is wrong.

CCa:=[Normalize(j[i]):i in [Dimension(U)+1..Dimension(MG2)],j in [adC,gbC]]; // These are always zero
BF3b2:=GroebnerBasis(BF2b2 cat CCa);
coef3b2:=ChangeLinearCoefficients(coeffs1,BF3b2);

ZeroEltsb2:=&cat[BasisElementNumbers(i):i in [1..dh1*3]|coef3b2[i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];
CCa:=[Evaluate(j[i],coef3b2):i in ZeroEltsb2,j in [adC,gbC]]; // These are always zero
BF3b2:=GroebnerBasis(CCa);
coef3b2:=ChangeLinearCoefficients(coef3b2,BF3b2);

ZeroEltsb2:=&cat[BasisElementNumbers(i):i in [1..dh1*3]|coef3b2[i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];
CCa:=[Evaluate(j[i],coef3b2):i in ZeroEltsb2,j in [adC,gbC,deC]]; // These are always zero
BF3b2:=GroebnerBasis(CCa);
BF3b2:=GroebnerBasis(SimplifyBasis(BF3b2,[]));
coef3b2:=ChangeLinearCoefficients(coef3b2,BF3b2);


// Only R.32 is left from W2.
[i:i in [dh1+1..dh1+dh2]|coef3b2[i] ne 0] eq [32];

// Thus we let M4 be the image of homs2.16.

M4:=Image(homs2.16);
MatForM4:=[[f1a[i,j]+coef3b2[dh]*f1b[i,j]:j in [1..56]]:i in [1..56]];
repeat M4:=sub<MG2|M4,LieProdGen(MG2!Random(M4),MG2!Random(M4),MatForM4)>; until not(M4 subset U);

// This doesn't work either. Hence branch b closes, and we have dealt with Option 1.



///////////////////////////////////////////////////////////
//
// Option 2
//
///////////////////////////////////////////////////////////

// The previous option dealt with when [a,b] hits W1. Thus we may assume that [a,b] misses W1, and the same holds for [d,e] and W2,
// and [g,h] and W3. We still do not have that R.dh=w^14.

// First assume that R.14=1.

CC:={Normalize(j[i]):i in [Dimension(U)+1..Dimension(MG2)],j in [abC]}; // These are always zero
CB1:=CC join {abC[i]:i in [1..12*dh1]};
coeffs2a:=ChangeCoefficient(coeffs1,R.14,1);

BB2a:=GroebnerBasis([Rgrev!Evaluate(i,coeffs2a):i in CB1]);
BB2a:=GroebnerBasis(SimplifyBasis(BB2a,[]));
BB2a:=GroebnerBasis([R!i:i in BB2a]);
coeffs2a:=ChangeLinearCoefficients(coeffs2a,BB2a);

CC:={Normalize(Evaluate(j[i],coeffs2a)):i in [Dimension(U)+1..Dimension(MG2)],j in [abcC]}; // These are always zero
GroebnerBasis(CC) eq [1];

// Thus branch a closes, and R.14=0.

coeffs2b:=ChangeCoefficients(coeffs1,[R.14,R.13],[0,1]);
GroebnerBasis([Evaluate(i,coeffs2b):i in CB1]) eq [1];

// Thus this doesn't work either, and R.14=R.13=0. Next, assume that R.6=1.

coeffs2c:=ChangeCoefficients(coeffs1,[R.14,R.13,R.6],[0,0,1]);
BB2c:=GroebnerBasis([Rgrev!Evaluate(i,coeffs2c):i in CB1]);
for i in [1..2] do BB2c:=GroebnerBasis(SimplifyBasis(BB2c,[R.dh+w^14])); end for;
coeffs2c:=ChangeLinearCoefficients(coeffs2c,BB2c);

CC:={Normalize(Evaluate(j[i],coeffs2c)):i in [Dimension(U)+1..Dimension(MG2)],j in [abcC]}; // These are always zero
GroebnerBasis(CC) eq [1];

// Thus branch c closes, and R.6=0. Next, suppose that R.4=1. We do a few rounds of getting equations and solving them.


CC:={Normalize(j[i]):i in [Dimension(U)+1..Dimension(MG2)],j in [abC]}; // These are always zero
CB1:=CC join {abC[i]:i in [1..12*dh1]};

coeffs2d:=ChangeCoefficients(coeffs1,[R.14,R.13,R.6,R.4],[0,0,0,1]);
BB2d:=GroebnerBasis([Rgrev!Evaluate(i,coeffs2d):i in CB1]);
BB2d:=GroebnerBasis(SimplifyBasis(BB2d,[R.dh+w^14]));
coeffs2d:=ChangeLinearCoefficients(coeffs2d,BB2d);

ZeroEltsd:=&cat[BasisElementNumbers(i):i in [1..dh1*3]|coeffs2d[i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];
CC:={Normalize(Evaluate(j[i],coeffs2d)):i in ZeroEltsd,j in [adC]}; // These are always zero
BB2d:=GroebnerBasis([Rgrev!j:j in SimplifyBasis(SetToSequence(CC),[R.dh+w^14])]);
coeffs2d:=ChangeLinearCoefficients(coeffs2d,BB2d);
BB2d:=GroebnerBasis([Evaluate(i,coeffs2d):i in BB2d]);
BB2d eq [R.7*R.23 + w^30*R.10*R.25 + w^13*R.10*R.26 + w^50*R.20];
// This gives us R.20 in terms of the others.
coeffs2d:=ChangeCoefficient(coeffs2d,R.20,(R.7*R.23 + w^30*R.10*R.25 + w^13*R.10*R.26)/w^50);

ZeroEltsd:=&cat[BasisElementNumbers(i):i in [1..dh1*3]|coeffs2d[i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];
CC:={Normalize(Evaluate(j[i],coeffs2d)):i in ZeroEltsd,j in [deC]} join {Normalize(Evaluate(deC[i],coeffs2d)):i in [dh1*Dimension(W1)+1..dh1*Dimension(W1)*2]};; // These are always zero
BB2d:=GroebnerBasis([Rgrev!j:j in SimplifyBasis(SetToSequence(CC),[R.dh+w^14])]);
BB2d:=GroebnerBasis(SimplifyBasis(BB2d,[R.dh+w^14]));
coeffs2d:=ChangeLinearCoefficients(coeffs2d,BB2d);
R.7*R.23+w^55*R.21 in BB2d;
coeffs2d:=ChangeCoefficient(coeffs2d,R.21,R.7*R.23/w^55);

ZeroEltsd:=&cat[BasisElementNumbers(i):i in [1..dh1*3]|coeffs2d[i] eq 0] cat [Dimension(U)+1..Dimension(MG2)];
CC:={Normalize(Evaluate(j[i],coeffs2d)):i in ZeroEltsd,j in [gbC,gfC,ghC]} join {Normalize(Evaluate(ghC[i],coeffs2d)):i in [dh1*Dimension(W1)*2+1..dh1*Dimension(W1)*3]}; // These are always zero
BB2d:=GroebnerBasis([Rgrev!j:j in SetToSequence(CC)]);
BB2d:=GroebnerBasis(SimplifyBasis(BB2d,[R.dh+w^14])); BB2d:=GroebnerBasis(SimplifyBasis(BB2d,[R.dh+w^14]));

coeffs2d:=ChangeLinearCoefficients(coeffs2d,BB2d);
R.10*R.42 + w^10*R.37 in BB2d;
coeffs2d:=ChangeCoefficient(coeffs2d,R.37,R.10*R.42/w^10);

// We now introduce a particular 15-space. It turns out that most of the Lie products, [a,b] etc., map into this 15-space. This 15-space contains a nilpotent element that does not
// exist in E7, and therefore this space cannot be in the subalgebra. 

coeffs2dtest:=ChangeCoefficients(coeffs2d,[R.i:i in [18,dh,23,26]],[1,0,0,0]);
potest:=MG2![Evaluate(i,coeffs2dtest):i in de];
Mtest:=sub<MG2|potest>;
//Mtest is 1+14.
Mtest1:=Fix(Mtest); _,Mtest2:=HasComplement(Mtest,Mtest1);
Dimension(Mtest1) eq 1 and Dimension(Mtest2) eq 14;

// Create a new basis for MG2 that starts with Mtest1, then Mtest2, then everything else. This will allow us to see if a point lies in Mtest easily.

basnew:=[MG2!(Mtest1.1)] cat [MG2!(Mtest2.i):i in [1..14]];
basnew:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in basnew],VectorSpace(MG2))];

COBmatnew:=GL(Dimension(MG2),F)![[basnew[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinvnew:=COBmatnew^-1;

Cnew:=mats!COBmatnew;
Cinvnew:=mats!COBinvnew;

// Now we put five of our products through this new matrix.


abCnew:=(Matricise(ab)*Cinvnew)[1];
adCnew:=(Matricise(ad)*Cinvnew)[1];
deCnew:=(Matricise(de)*Cinvnew)[1];
gbCnew:=(Matricise(gb)*Cinvnew)[1];
ghCnew:=(Matricise(gh)*Cinvnew)[1];
&and[ [i:i in [1..Dimension(MG2)]|Evaluate(j[i],coeffs2d) ne 0] subset [1..15]:j in [abCnew,adCnew,deCnew,gbCnew,ghCnew]];

// Now we show that, if Mtest is not allowed to be a subspace of L(E7), then we obtain a contradiction. All of these Lie products must vanish then.

CC2:={Normalize(Evaluate(j[i],coeffs2d)):i in [1..Dimension(MG2)],j in [ab,ad,de,gb,gh]};
B2:=GroebnerBasis(SimplifyBasis(GroebnerBasis(CC2),[]));
coeffs2d1:=ChangeLinearCoefficients(coeffs2d,B2);
&and[coeffs2d1[i] eq 0:i in [dh1+1..dh1+dh2+dh3]];

// This means that W2+W3 is zero, a contradiction.

// Now we need to show that Mtest1 and Mtest2 cannot lie in L(E7). First, if Mtest1 lies in L(E7), it is its centre. Thus it must annihilate all of SMG2.
// This should tell us what R.dh is.

w1:=MG2!(SMG2.1); w1:=[R!(w1[i]):i in [1..3136]];
q1w1:=LieProdGen([R!(basnew[1,i]):i in [1..Dimension(MG2)]],w1,MatFor);
{Normalize(i):i in q1w1} eq {0,R.dh+w^14};

// Thus R.dh=w^14, but this is the banned value. Thus this 1-space cannot ever lie in L(E7).

// Next we examine the 14-space. The ad-matrix of this has entries multiples of (R.dh+w^14), but it takes around four hours to check this.
// There is no easy fast alternative, so here goes.


r1:=MG2!Mtest2.1; r1:=[R!(r1[i]):i in [1..Dimension(MG2)]];
Prods:=[];
for ii in [1..Dimension(SMG2)] do
  w1:=MG2!(SMG2.ii); w1:=[R!(w1[i]):i in [1..Dimension(MG2)]];
  Append(~Prods,LieProdGen(r1,w1,MatFor));
end for;

{Normalize(Prods[i,j]):j in [1..3136],i in [1..#Prods]} eq {0,R.dh+w^14};

// So now we see that Prods is a scalar multiple of a particular matrix, say the case R.dh=0.
// Turn this into a square matrix by pushing these MG2-vectors into SMG2.

cotest1:=ChangeCoefficient(coeffs1,R.dh,0);
Prods1:=[SMG2!(MG2![Evaluate(i,cotest1):i in j]):j in Prods];

Mattest:=Matrix(Prods1);
JordanNormalForm(Mattest) eq [204,1132];

// This corresponds to 2^4,1^48 on MG. This is not in E7 by Stewart's paper (they are 2^12,1^32, 2^20,1^16, 2^24,1^8 and 2^28), and so this 14-space cannot lie in E7.

// This closes branch d.


// Thus we have that all of R.14, R.13, R.6 and R.4 are zero.

coeffs2e:=ChangeCoefficients(coeffs1,[R.14,R.13,R.6,R.4],[0,0,0,0]);
BB2e:=GroebnerBasis([Rgrev!Evaluate(i,coeffs2e):i in CB1]);
for i in [1..4] do BB2e:=GroebnerBasis(SimplifyBasis(BB2e,[R.dh+w^14])); end for;
coeffs2e:=ChangeLinearCoefficients(coeffs2e,BB2e);

// Already at this point we have that [a,b] is contained in the subspace Mtest from branch d above.
[i:i in [1..Dimension(MG2)]|Evaluate(abCnew[i],coeffs2d) ne 0] subset [1..15];

// Thus [a,b]=0.

CC2:={Normalize(Evaluate(ab[i],coeffs2e)):i in [1..Dimension(MG2)]};
B2:=GroebnerBasis(SimplifyBasis(GroebnerBasis(CC2),[R.dh+w^14]));
coeffs2e:=ChangeLinearCoefficients(coeffs2e,B2);

// But this kills W1.
{coeffs2e[i]:i in [1..dh1]} eq {0};

// and thus this case closes as well.

// Since we know that G embeds in E7, we do not need to test that the solution found works. But we will do so anyway.

cogood:=ChangeLinearCoefficients(coeffs1,BF2a);
cogood[dh] eq 0; // Thus we can use the much faster LieProdStd function.

// The centralizer in Sp(56,F) of G has order |F|, and there is a single variable, R.10, that is free.
// Thus set R.10=0.
cogood:=ChangeCoefficient(cogood,R.10,0);

M1:=sub<MG2|[Evaluate(i,cogood):i in ab]>;
repeat M1:=sub<MG2|M1,MG2!LieProdStd(MG2!Random(M1),MG2!Random(M1))>; until Dimension(M1) eq 133;

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProdStd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;

XLtest:=CompositionSeries(Ltest);
Ltest2:=Ltest/XLtest[1];

SemisimpleType(Ltest2) eq "E7";


==> anc/E7/PSL213/psl213p=3.txt <==
SetSeed(0,0);
G:=SL(2,13);
F<w>:=GF(27);
F2<ww>:=GF(27^2);

// First we give the simple 14.

M14:=GModule(G,[GL(14,F)![
[2,2,1,2,1,0,1,0,1,1,0,2,2,2],
[1,2,2,2,1,2,2,1,0,2,2,1,2,2],
[0,2,2,0,1,2,2,1,0,2,2,1,0,0],
[1,1,2,0,1,1,0,2,2,0,1,0,1,2],
[2,2,2,0,2,0,1,0,1,1,2,0,2,1],
[0,2,1,0,1,2,2,1,0,2,1,1,1,2],
[2,2,1,0,0,0,1,0,2,0,2,0,2,1],
[1,1,1,0,0,1,0,0,0,2,1,0,1,2],
[0,1,0,0,1,1,1,1,1,1,1,1,1,0],
[2,1,0,1,1,2,1,1,1,2,0,2,2,0],
[2,1,2,2,0,2,0,0,1,2,2,0,1,2],
[0,0,2,0,2,0,2,2,0,2,2,1,2,1],
[0,2,2,2,2,0,1,1,0,1,2,0,1,1],
[1,0,2,1,0,0,2,2,0,2,1,2,1,0]],
GL(14,F)![
[0,0,1,0,1,2,2,2,2,1,0,1,1,1],
[0,2,2,0,1,1,0,0,0,2,2,2,1,1],
[0,2,0,0,2,0,2,2,2,0,2,0,2,1],
[0,1,1,2,0,1,1,1,1,0,1,2,1,2],
[0,0,0,1,0,2,2,1,0,0,0,0,1,0],
[0,2,0,1,0,2,0,2,0,2,1,0,1,0],
[0,0,0,0,1,1,2,2,1,0,2,1,1,0],
[0,0,0,2,2,2,0,2,0,0,2,2,2,0],
[0,0,0,2,2,1,1,0,1,0,2,1,1,0],
[0,0,0,2,0,2,0,0,1,2,2,0,2,2],
[0,1,2,1,0,1,1,1,2,1,2,0,2,2],
[1,0,0,2,0,2,1,2,2,2,2,0,2,0],
[2,0,1,1,1,0,1,1,1,2,0,0,0,0],
[2,0,2,1,1,0,0,0,2,2,2,0,0,2]]]);

M6:=GModule(G,[GL(6,F)!
[[0,2,0,2,0,2],
[1,2,0,2,1,2],
[2,1,2,2,1,1],
[2,0,1,1,0,0],
[2,1,2,1,1,2],
[2,1,2,2,0,0]],
GL(6,F)![[0,2,1,0,0,2],
[1,1,0,1,2,1],
[0,0,1,0,0,1],
[0,1,0,1,1,1],
[2,2,0,2,1,0],
[0,2,0,0,2,2]]]);

M121:=GModule(G,[GL(12,F)![
[1,w^3,w^11,w^4,w^10,w^12,w^5,w^20,w^3,w^21,w^24,w^22],
[w^18,w^24,w^2,1,1,w^9,w^23,w^20,w^4,1,w^21,w^11],
[w^17,w^7,w^16,w,w^20,w^5,w^24,w^15,w^21,w^23,w^7,w^22],
[w^22,w^22,w^22,w^14,w^15,w^9,w^6,w^7,w^15,1,w^8,w^3],
[w^3,w^7,w^20,w^11,w^8,w^9,2,w^20,w^12,w^21,w^19,w^9],
[w^18,w,w^4,w^17,w^9,w^25,0,w^7,w^9,0,w^19,w^25],
[w^9,w^2,w^25,w^11,0,w^17,w^7,w^21,w^23,w^17,w,w^12],
[w^18,0,w^20,w^9,1,w^2,w^10,w^6,w^20,w^4,w^12,w^16],
[w^25,w^2,w^21,w^4,w^16,w^6,w^8,w^21,w^6,w^21,w^14,w^17],
[w^15,w^2,w^2,w^10,w^8,w^12,w^15,w^23,w^2,w,w^4,w^20],
[w^9,1,w^25,w^23,w^8,w^16,w^8,w^22,w^21,w^17,w^21,2],
[w^21,2,w^19,w^23,0,1,w^2,0,w^4,w^19,0,w^20]],
GL(12,F)![
[w^19,w,w^15,1,w^25,w^20,0,w^7,w^21,w^10,w^17,w^19],
[w^12,w^6,w^14,w^3,w^10,w^17,w^20,w^18,w,w^7,w^22,w^20],
[w^9,w^12,w^9,w^10,w^12,w^4,w^9,1,w^17,w^9,w^11,w^3],
[w^14,w^15,w^4,w^22,w^10,w^24,1,w^17,w,w,w^14,w^24],
[w^12,0,w^6,w^3,w^18,w^23,w^9,w^7,w^18,w^6,w^18,w^25],
[w^7,w^10,w^21,w^16,w^5,w^4,1,w^12,w^17,w^22,w,w^3],
[w^23,w^14,w^3,w^9,w^16,1,w,w^17,2,w^21,w^15,w^21],
[w^3,w^5,w^16,w^22,w^7,w^23,0,w^11,w^24,w^16,w^22,w^18],
[w^24,w^12,w^15,2,w^4,1,w^16,w^17,w^21,2,w^25,w^2],
[2,w^25,w^14,w^19,w^8,w^5,w^12,w^7,w^11,w^23,w^6,w^23],
[w^11,w^3,w^22,w^9,w^16,0,w^6,w,w^11,w^14,w^19,w^25],
[0,w^25,2,w^9,1,w^22,w^22,w^3,2,1,w^19,w^4]]]);

M122:=GModule(G,FrobeniusImage(M121,1));
M123:=GModule(G,FrobeniusImage(M122,1));

MG1:=DirectSum([M14,M6,M121,M122,M123]);
permat:=GL(56,F)!PermutationMatrix(F,Sym(56)!(
[1..7] cat [15,16,17] cat [21..26] cat [33..38] cat [45..56] cat [39..44] cat [27..32] cat  [18,19,20] cat [8..14]));
MG:=GModule(G,[permat*GL(56,F)!i*permat^-1:i in ActionGenerators(MG1)]);

_,ff:=InvariantBilinearForms(ActionGroup(MG));

// This is the symplectic form on MG.
ss:=&+ff;


// Thus all symplectic forms on MG are conjugate. So we can start.

W1:=GModule(G,[GL(12,F)![
[w^2,w^25,w^2,w^5,w^21,w^14,w^23,w^24,w^14,w,w^10,w^10],
[w^3,w^16,w^24,w^14,w^24,1,0,w^15,w,w^16,w^15,w^6],
[w^22,w^15,w^10,w,w^25,w^16,w^22,w^19,0,w^23,w^8,w^3],
[1,w^22,w^9,w^3,w^10,w^12,w,w^20,w^12,0,w^25,w^25],
[w^14,w^20,w^16,w^9,w^23,w^6,0,w^10,1,w^17,w^4,w^14],
[w^22,w^7,w^18,w,w^3,w^8,w^16,w^22,w^23,w^6,w^20,w^12],
[w^3,w^23,w^7,w^2,w,w^4,w,w^17,w^7,w^18,w^16,w^4],
[w^10,w^9,w^6,w^17,w^25,w^4,1,w^21,w^7,w^14,0,1],
[w^17,w^14,w^22,w^4,w^7,w^11,w^9,w^22,w^6,w^3,w^22,w^4],
[w^10,w^15,w^16,w^3,w^22,1,2,w^24,w,w^6,w^6,2],
[w^24,w^14,w^9,w,w^25,w^22,1,w^19,w^22,w^8,w^18,2],
[w^3,w^21,w^10,w^5,w^11,w^9,w^8,w^6,w^12,w^17,w^24,w^17]],
GL(12,F)![
[w^8,w^3,w^16,w^7,w^23,w^6,w^7,w^6,w^12,w^3,w^18,w^14],
[w^21,w^14,w,w^15,1,w^25,w^17,w^8,w^19,w^24,w^21,w^12],
[0,w^7,w^15,2,w^6,w^23,w^23,2,w^23,w^9,w^6,w^14],
[w^21,w^21,w^3,w^20,w^19,2,w^11,w^9,w^16,w^18,w^23,w^23],
[w^10,w^9,w^21,w^3,w^20,w^20,w^3,w^19,w^15,w^21,w^20,w^20],
[w^6,w^17,w^24,w^19,w^12,w^6,w^22,w^16,w^14,w,w^18,w^24],
[w^17,w^4,0,w^22,w^5,w^6,w^5,w^15,w^9,w^25,w^17,w^11],
[w^25,w^20,0,2,1,w^15,w^16,w^24,w,w^9,w^9,w^4],
[w^15,w^21,w^21,w^24,1,w^14,w^6,w^21,1,w^14,w^16,w^24],
[2,w^17,0,w^15,w^15,w^4,w^23,w^21,w^11,w^5,2,w^24],
[w^23,w^3,w^18,w^21,w^12,w^6,w^14,0,w^2,w^19,w^14,w^17],
[w^4,w^8,w^12,1,w^11,1,2,w^22,w^23,w,0,w^9]]]);

W2:=GModule(G,FrobeniusImage(W1,1));
W3:=GModule(G,FrobeniusImage(W2,1));

W4:=GModule(G,[GL(27,F)![
[1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2],
[2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1],
[1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1],
[1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1],
[2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1],
[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0],
[2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2],
[1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]],
GL(27,F)![
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,2,0,2,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,2,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,2,0,1,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,2,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,2,0,0,2,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,0,2,2,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,2,2,0,0,1,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,2,0,0,0,2,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,1,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0]]]);

W5:=GModule(G,[GL(21,F)![
[1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0],
[2,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0],
[0,0,1,0,0,1,0,0,2,0,0,0,0,0,0,0,1,0,1,0,0],
[1,0,2,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,2,0,0],
[2,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0],
[1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0],
[2,0,1,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0],
[0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,2,0,2,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0],
[0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,1,1,0],
[2,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0],
[2,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0],
[0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0],
[2,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,2,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0]],
GL(21,F)![
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,2,0,2,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,1,0,2,0],
[0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,1,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,2,0]]]);

W6:=GModule(G,[GL(21,F)![
[1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0],
[2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[1,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,2,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0,0],
[2,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0],
[2,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,1,0,2,0,0],
[1,0,2,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,2,0,2,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,1,0,0,0],
[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0],
[1,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0],
[0,0,1,0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,2,0,0],
[1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0],
[2,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0],
[2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1],
[1,0,1,0,0,0,0,0,2,0,0,0,0,0,2,0,2,0,2,0,0],
[2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0],
[1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0]],
GL(21,F)![
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,2,0,2,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,1,2,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,2,0,0,0],
[0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,2,0],
[0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0]]]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;


// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.
// We pick out the 15 in the socle of the P(15), as this is the subspace we will concentrate on.

XLG:=[W1,W2,W3,W4,W5,W6];
homsall:=[AHom(i,SMG2):i in XLG];

homs1:=homsall[1]; dh1:=Dimension(homs1);
homs2:=homsall[2]; dh2:=Dimension(homs2);
homs3:=homsall[3]; dh3:=Dimension(homs3);
homs4:=homsall[4]; dh4:=Dimension(homs4);
homs5:=homsall[5]; dh5:=Dimension(homs5);
homs6:=homsall[6]; dh6:=Dimension(homs6);

U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;
U3:=sub<MG2|[Image(homs3.i):i in [1..Dimension(homs3)]]>;
U4:=sub<MG2|[Image(homs4.i):i in [1..Dimension(homs4)]]>;
U5:=sub<MG2|[Image(homs5.i):i in [1..Dimension(homs5)]]>;
U6:=sub<MG2|[Image(homs6.i):i in [1..Dimension(homs6)]]>;

U56:=U5+U6;

U:=U1+U2+U3+U4+U56;

dh:=dh1+dh2+dh3+3;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Dimension(MG2));

bas:=[MG2!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[MG2!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas cat:=[MG2!((homs3.j)(W3.i)):i in [1..Dimension(W3)],j in [1..Dimension(homs3)]];
bas cat:=[MG2!U4.i:i in [1..Dimension(U4)]];
bas cat:=[MG2!U56.i:i in [1..Dimension(U56)]];

assert #bas eq Dimension(U);

basa:=[MG2!(U.i):i in [1..Dimension(U)]];
depthbasa:={Depth(basa[i]):i in [1..#bas]};

bas2:=bas;
for i in [1..Dimension(MG2)] do
  if(i notin depthbasa) then Append(~bas2,MG2.i); end if;
end for;

assert #bas2 eq Dimension(MG2);

COBmat:=Matrix(bas2);
COBinv:=COBmat^-1;

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;


// The next functions are used to construct the ad Matrix for an element on MG2.

function Sig(n)
if(n le Dimension(MG) div 2) then return 1; else return -1; end if;
end function;

function adMatrix(v1)
n:=Dimension(MG);
v:=[v1[i]:i in [1..n^2]];

adMat:=ZeroMatrix(Field(Parent(v1)),n^2,n^2);
for ind->ent in v do
  if(ent ne 0) then
    aa:=(ind-1) div n+1; dd:=n-aa+1;
    bb:=(ind-1) mod n+1; cc:=n-bb+1;
    for i in [1..n] do
      adMat[(i-1)*n+dd,(i-1)*n+bb]+:=Sig(aa)*ent;
      adMat[(cc-1)*n+i,(aa-1)*n+i]-:=Sig(cc)*ent;
    end for;
  end if;
end for;

return adMat;

end function;

// Computes the JNF of a nilpotent matrix. Will continue forever if the matrix is not nilpotent.
function JordanNormalForm(a);
ranks:=[NumberOfRows(a)]; apower:=a;
repeat Append(~ranks,Rank(apower)); apower*:=a; until ranks[#ranks] eq 0;
Prune(~ranks); Reverse(~ranks);
for i in [1..#ranks-1] do for j in [i+1..#ranks] do ranks[j]-:=(j-i+1)*ranks[i]; end for; end for;
return ranks;
end function;

// Now some functions to work with the Groebner bases and coefficients.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

function StripBasis(B,X)
if B eq [] then return []; end if;
repeat B:=SimplifyBasis(B,X); B:=GroebnerBasis(B:PairsLimit:=2500); until #{{j[2]:j in Factorization(i)}:i in B} eq 1;
return B;
end function;

// Some elements and Lie products.

a:=[&+[R.i*bas2[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas2[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas2[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

d:=[&+[R.(dh1+i)*bas2[1+Dimension(W1)*dh1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(dh1+i)*bas2[2+Dimension(W1)*dh1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];

de:=LieProd(d,e);
deC:=(Matricise(de)*Cinv)[1];

r:=[&+[R.(dh1+dh2+i)*bas2[1+Dimension(W1)*(dh1+dh2)+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
s:=[&+[R.(dh1+dh2+i)*bas2[2+Dimension(W1)*(dh1+dh2)+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];

rs:=LieProd(r,s);
rsC:=(Matricise(rs)*Cinv)[1];

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

ar:=LieProd(a,r);
arC:=(Matricise(ar)*Cinv)[1];

// Now we split up [a,b] and take commutators with c. We take the second basis element for later
abW1coeffs:=[abC[i]:i in [1..Dimension(W1)*dh1 by Dimension(W1)]];
abW2coeffs:=[abC[i]:i in [Dimension(W1)*dh1+1..Dimension(W1)*(dh1+dh2) by Dimension(W2)]];

ab2:=[&+[abW2coeffs[i]*bas2[1+Dimension(W1)*dh1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];

ab2c:=LieProd(ab2,c);
ab2cC:=(Matricise(ab2c)*Cinv)[1];

// And the twists of these:

deW2coeffs:=[deC[i]:i in [Dimension(W1)*dh1+1..Dimension(W1)*(dh1+dh2) by Dimension(W2)]];
rsW3coeffs:=[rsC[i]:i in [Dimension(W1)*(dh1+dh2)+1..Dimension(W1)*(dh1+dh2+dh3) by Dimension(W3)]];


// We compute the centralizer here. ce1 to ce4 are involutions.
homsMG:=AHom(MG,MG);
ce1:=-homsMG.1+homsMG.2+homsMG.3+homsMG.4+homsMG.5;
ce2:=homsMG.1-homsMG.2+homsMG.3+homsMG.4+homsMG.5;
ce3:=homsMG.1+homsMG.2-homsMG.3+homsMG.4+homsMG.5;
ce4:=homsMG.1+homsMG.2+homsMG.3-homsMG.4+homsMG.5;

&and{i*ss*Transpose(i) eq ss:i in [ce1,ce2,ce3,ce4]};

ce1d:=KroneckerProduct(ce1,ce1); ce2d:=KroneckerProduct(ce2,ce2);
ce3d:=KroneckerProduct(ce3,ce3); ce4d:=KroneckerProduct(ce4,ce4);

[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce1d eq -bas2[1+12*(i-1)]] eq [ 2, 3, 4, 5, 6, 7, 8 ] and
[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce2d eq -bas2[1+12*(i-1)]] eq [ 2, 9, 10 ] and
[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce3d eq -bas2[1+12*(i-1)]] eq [ 3, 4, 12, 13, 14 ] and
[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce4d eq -bas2[1+12*(i-1)]] eq [ 5, 6, 9, 12, 13, 16 ];



///////////////
// Stage 1
///////////////

// In this stage we assume that [a,b] does not map onto W1 and derive a contradiction.
// This allows us to assume that [a,b] does map onto W1 in the next stage.

// We also can take the image of [ab2,c] on W1 and set that to be a (possibly zero)
// scalar multiple of R.1,...,R.dh1. Use R.dh for the scalar.
ab2cW1coeffs:=[ab2cC[i]:i in [1..Dimension(W1)*dh1 by Dimension(W1)]];
ab2cW1eqns:=[ab2cW1coeffs[i]-R.dh*R.i:i in [1..dh1]];

// Notice that this allows for the case R.dh=0, i.e., [[a,b]_2,c] has no image on W1.
// Thus this is all possibilities with [a,b] missing W1.

//badBB0:=StripBasis(GroebnerBasis([Rgrev!i:i in abW1coeffs cat ab2cW1coeffs]:PairsLimit:=2500),[]);

Rgrev:=ChangeOrder(R,"grevlex");
BB0:=StripBasis(GroebnerBasis([Rgrev!i:i in abW1coeffs cat ab2cW1eqns]:PairsLimit:=2500),[]);

[R!i:i in BB0] eq [R.9^3+w^15*R.9*R.dh] cat [R.i:i in [1..8] cat [10..dh1]];

// So, in other words, we only have R.9 left.

badv0:=bas2[Dimension(W1)*8+1];
badV0:=sub<MG2|badv0>;

// badV0 is bad:
repeat
  badV0:=sub<MG2|badV0,LieProd(MG2!Random(badV0),MG2!Random(badV0))>;
until Dimension(badV0) gt 133;

// So it cannot be possible that abW1coeffs=0.

///////////////
// Stage 2
///////////////

// Thus [a,b] *does* map onto W1. By scaling we can assume it hits it exactly.

abW1eqns:=[abW1coeffs[i]-R.i:i in [1..dh1]];

// We can keep ab2cW1eqns from before as it allows a parameter.

BB1:=GroebnerBasis([Rgrev!i:i in abW1eqns cat ab2cW1eqns]:PairsLimit:=2500);

// Either the scalar R.dh is 1 or it is not 1. This yields R.dh+2=0 or R.dh+2 ne 0.

BB1a:=GroebnerBasis([R!i:i in BB1] cat [R.dh+2]);
BB1b:=StripBasis([R!i:i in BB1],[R.dh+2]);

// In the first case, you cannot have R.dh1=0.

GroebnerBasis(BB1a cat [R.dh1]) eq [R.i:i in [1..dh1]] cat [R.dh-1];
BB1a:=StripBasis(BB1a,[R.dh1]);

// There are 16 elements in the centralizer, and 16 solutions in BB1a.

[i:i in BB1a|Degree(LeadingTerm(i)) ne 1] eq
[
    R.8^2 + w^14,
    R.10^2 + w^2,
    R.14^2 + w^19,
    R.16^2 + w^25
];

// Clearly these are permuted by ce1 to ce4, so we can choose one.
// Two are not definable over F, so we have to switch to F2.

R2:=ChangeRing(R,F2);
MGF2:=ChangeRing(MG,F2);
MG2F2:=ChangeRing(MG2,F2);

BB1aF2:=[R2!i:i in BB1a];
BB1aF2:=GroebnerBasis([Factorization(i)[1,1]:i in BB1aF2]);

coeffsgood:=ChangeLinearCoefficients([R2!i:i in coeffs1],BB1aF2);

vgood:=MG2F2![Evaluate(i,coeffsgood):i in a];
Vgood:=sub<MG2F2|vgood>;
repeat
  Vgood:=sub<MG2F2|Vgood,LieProd(MG2F2!Random(Vgood),MG2F2!Random(Vgood))>;
until Dimension(Vgood) eq 133;

// So now look at BB1b. First assume that R.11 ne 0.

badBB1b:=StripBasis(BB1b,[R.11]);
badcoeffs1b:=ChangeLinearCoefficients(coeffs1,badBB1b);
R.1*(R.1+w^12) in badBB1b;
// So we get two options.
badcoeffs1b1:=ChangeCoefficient(badcoeffs1b,R.1,0);
badcoeffs1b2:=ChangeCoefficient(badcoeffs1b,R.1,-w^12);

badv1:=MG2![Evaluate(i,badcoeffs1b1):i in a];
badv2:=MG2![Evaluate(i,badcoeffs1b2):i in a];
badV1:=sub<MG2|badv1>;
badV2:=sub<MG2|badv2>;

// badV1 is bad:
repeat
  badV1:=sub<MG2|badV1,LieProd(MG2!Random(badV1),MG2!Random(badV1))>;
until Dimension(badV1) eq 78;

JordanNormalForm(adMatrix(MG2!badV1.78)) eq [1,108,2917];
// This clearly must act on MG as 2,1^27, and this cannot occur in E7.

// badV2 is bad:
repeat
  badV2:=sub<MG2|badV2,LieProd(MG2!Random(badV2),MG2!Random(badV2))>;
until Dimension(badV2) gt 133;

// So R.11=0.

BB2b:=GroebnerBasis(BB1b cat [R.11]);

// Suppose that R.15 ne 0
badBB2b:=StripBasis(BB2b,[R.15]);
R.dh*(R.dh+w^12) in badBB2b;
// So we get two options.
badBB2b1:=GroebnerBasis(badBB2b cat [R.dh+w^12]);
badBB2b2:=GroebnerBasis(badBB2b cat [R.dh]);
// The first one yields a point of MG2, but the second has some squares in it,
// permuted by ce1 and ce2:
[i:i in badBB2b2|Degree(LeadingTerm(i)) ne 1] eq
[
    R.6^2 + w^4,
    R.9^2 + w^20
];

badBB2b2:=[R2!i:i in badBB2b2];
badBB2b2:=GroebnerBasis([Factorization(i)[1,1]:i in badBB2b2]);

badcoeffs1b1:=ChangeLinearCoefficients(coeffs1,badBB2b1);
badcoeffs1b2:=ChangeLinearCoefficients([R2!i:i in coeffs1],badBB2b2);

badv3:=MG2![Evaluate(i,badcoeffs1b1):i in a];
badv4:=MG2F2![Evaluate(i,badcoeffs1b2):i in a];
badV3:=sub<MG2|badv3>;
badV4:=sub<MG2F2|badv4>;

// badV3 is bad:
repeat
  badV3:=sub<MG2|badV3,LieProd(MG2!Random(badV3),MG2!Random(badV3))>;
until Dimension(badV3) eq 78;

JordanNormalForm(adMatrix(MG2!badV3.78)) eq [1,108,2917];
// This clearly must act on MG as 2,1^27, and this cannot occur in E7.
// badV4 is bad, but this is harder to prove.

repeat
  badV4:=sub<MG2F2|badV4,LieProd(MG2F2!Random(badV4),MG2F2!Random(badV4))>;
until Dimension(badV4) eq 66;

// badV4 doesn't include W2, so let's bring this in now.

adCnew:=[Evaluate(R2!adC[i],badcoeffs1b2):i in [1..Dimension(MG2)]];
// This can map onto W1 and W2, so:
adnewW1coeffs:=[adCnew[i]:i in [1..Dimension(W1)*dh1 by Dimension(W1)]];
adnewW2coeffs:=[adCnew[i]:i in [Dimension(W1)*dh1+1..Dimension(W1)*(dh1+dh2) by Dimension(W1)]];
adnewW1eqns:=[adnewW1coeffs[i]-R2.(dh-1)*R2.i:i in [1..dh1]];
adnewW2eqns:=[adnewW2coeffs[i]-R2.(dh-2)*R2.(dh1+i):i in [1..dh1]];
// Also, the analogue of abW1eqns, which must hold because of Stage 1 and the field automorphism:
deW2eqns:=[R2!deW2coeffs[i]-R2.(dh1+i):i in [1..dh2]];

// This gives us some more equations, which yield a finite collection of subspaces.
badBB2b2more:=StripBasis(GroebnerBasis(adnewW1eqns cat adnewW2eqns cat deW2eqns:PairsLimit:=2500),[]);

[i:i in badBB2b2more|#Monomials(i) gt 1] eq
[
R2.28^2 + ww^28*R2.28 + ww^28*R2.30^2,
R2.30*(R2.28+ww^420),
R2.30*(R2.30+ww^336)*(R2.30+ww^700),
R2.34*(R2.34+ww^224)
];

// We get three values for R2.30 and two for R2.34, so six for the two of them.
// If R2.30=0 then R2.28 can take two values, but otherwise is fixed. One of these
// if the zero subspace, so can be excluded. This yields seven possible subspaces.

badcoeffs1b2:=ChangeLinearCoefficients(badcoeffs1b2,badBB2b2more);
badc1:=ChangeCoefficients(badcoeffs1b2,[R.28,R.30,R.34],[-ww^420,-ww^336,-ww^224]);
badc2:=ChangeCoefficients(badcoeffs1b2,[R.28,R.30,R.34],[-ww^420,-ww^336,0]);
badc3:=ChangeCoefficients(badcoeffs1b2,[R.28,R.30,R.34],[-ww^420,-ww^700,-ww^224]);
badc4:=ChangeCoefficients(badcoeffs1b2,[R.28,R.30,R.34],[-ww^420,-ww^700,0]);
badc5:=ChangeCoefficients(badcoeffs1b2,[R.28,R.30,R.34],[-ww^28,0,-ww^224]);
badc6:=ChangeCoefficients(badcoeffs1b2,[R.28,R.30,R.34],[-ww^28,0,0]);
badc7:=ChangeCoefficients(badcoeffs1b2,[R.28,R.30,R.34],[0,0,-ww^224]);

badV41:=sub<MG2F2|badV4,[Evaluate(i,badc1):i in d]>;
badV42:=sub<MG2F2|badV4,[Evaluate(i,badc2):i in d]>;
badV43:=sub<MG2F2|badV4,[Evaluate(i,badc3):i in d]>;
badV44:=sub<MG2F2|badV4,[Evaluate(i,badc4):i in d]>;
badV45:=sub<MG2F2|badV4,[Evaluate(i,badc5):i in d]>;
badV46:=sub<MG2F2|badV4,[Evaluate(i,badc6):i in d]>;
badV47:=sub<MG2F2|badV4,[Evaluate(i,badc7):i in d]>;

repeat
  badV41:=sub<MG2F2|badV41,LieProd(MG2F2!Random(badV41),MG2F2!Random(badV41))>;
until Dimension(badV41) gt 133;
repeat
  badV42:=sub<MG2F2|badV42,LieProd(MG2F2!Random(badV42),MG2F2!Random(badV42))>;
until Dimension(badV42) gt 133;
repeat
  badV43:=sub<MG2F2|badV43,LieProd(MG2F2!Random(badV43),MG2F2!Random(badV43))>;
until Dimension(badV43) gt 133;
repeat
  badV44:=sub<MG2F2|badV44,LieProd(MG2F2!Random(badV44),MG2F2!Random(badV44))>;
until Dimension(badV44) gt 133;
repeat
  badV45:=sub<MG2F2|badV45,LieProd(MG2F2!Random(badV45),MG2F2!Random(badV45))>;
until Dimension(badV45) gt 133;
repeat
  badV46:=sub<MG2F2|badV46,LieProd(MG2F2!Random(badV46),MG2F2!Random(badV46))>;
until Dimension(badV46) gt 133;
repeat
  badV47:=sub<MG2F2|badV47,LieProd(MG2F2!Random(badV47),MG2F2!Random(badV47))>;
until Dimension(badV47) gt 133;

// So in all cases we obtain a subalgebra of dimension greater than 133. Thus badV4 is bad.

// So R.15=0.

BB3b:=GroebnerBasis(BB2b cat [R.15]);

// Suppose that R.7=0.

badBB3b:=GroebnerBasis(BB3b cat [R.7]);
[R.i:i in [2..dh1-1]] cat [R.1*R.dh1] subset badBB3b;

// So we have either R.1 or R.dh1 for W1, yielding two subspaces.

badv5:=bas2[1];
badv6:=bas2[Dimension(W1)*(dh1-1)+1];
badV5:=sub<MG2|badv5>;
badV6:=sub<MG2|badv6>;


// badV5 is bad:
repeat
  badV5:=sub<MG2|badV5,LieProd(MG2!Random(badV5),MG2!Random(badV5))>;
until Dimension(badV5) eq 105;

JordanNormalForm(adMatrix(MG2!badV5.105)) eq [1,108,2917];
// This clearly must act on MG as 2,1^27, and this cannot occur in E7.
// badV6 is bad:
repeat
  badV6:=sub<MG2|badV6,LieProd(MG2!Random(badV6),MG2!Random(badV6))>;
until Dimension(badV6) eq 78;
JordanNormalForm(adMatrix(MG2!badV6.78)) eq [1,108,2917];

// So R.7 ne 0.

BB4b:=StripBasis(BB3b,[R.7]);

// This is also unique up to the action of the centralizer.

[i:i in BB4b|#Monomials(i) ne 1] eq 
[
    R.1 + w^25,
    R.2 + w^3*R.7*R.10,
    R.7^2 + w^14,
    R.10^2 + w^8,
    R.17 + w^20,
    R.dh + w^3
];

// ce1 and ce2 negate R.7 and R.10, so we can choose either root.
BB4b:=[R2!i:i in BB4b];
BB4b:=GroebnerBasis([Factorization(i)[1,1]:i in BB4b]);


coeffs4b:=ChangeLinearCoefficients([R2!i:i in coeffs1],BB4b);
badv7:=MG2F2![Evaluate(i,coeffs4b):i in a];
badV7:=sub<MG2F2|badv7>;

// badV7 is bad, but takes longer to show. The proof is the same as for badV4, just
// with different numbers.

repeat
  badV7:=sub<MG2F2|badV7,LieProd(MG2F2!Random(badV7),MG2F2!Random(badV7))>;
until Dimension(badV7) eq 66;

// This is like badV4, except this time it is W3 that is missing.

arCnew:=[Evaluate(R2!arC[i],coeffs4b):i in [1..Dimension(MG2)]];
// This can map onto W1 and W2, so:
arnewW1coeffs:=[arCnew[i]:i in [1..Dimension(W1)*dh1 by Dimension(W1)]];
arnewW3coeffs:=[arCnew[i]:i in [Dimension(W1)*(dh1+dh2)+1..Dimension(W1)*(dh1+dh2+dh3) by Dimension(W1)]];
arnewW1eqns:=[arnewW1coeffs[i]-R2.(dh-1)*R2.i:i in [1..dh1]];
arnewW3eqns:=[arnewW3coeffs[i]-R2.(dh-2)*R2.(dh1+dh2+i):i in [1..dh1]];
// Also, the analogue of abW1eqns, which must hold because of Stage 1 and the field automorphism:
rsW3eqns:=[R2!rsW3coeffs[i]-R2.(dh1+dh2+i):i in [1..dh3]];

// This gives us some more equations, which yield a finite collection of subspaces.
BB4bmore:=StripBasis(GroebnerBasis(arnewW1eqns cat arnewW3eqns cat rsW3eqns:PairsLimit:=2500),[]);

[i:i in BB4bmore|#Monomials(i) gt 1] eq
[
R2.45*(R2.45+ww^672),
R2.46^2 + ww^644*R2.49^2 + R2.49,
R2.46*(R2.49+ww^532),
R2.49*(R2.49+ww^84)*(R2.49+ww^532)
];



// We get three values for R2.49 and two for R2.45, so six for the two of them.
// If R2.49=ww^532 then R2.46 can take two values, but otherwise is 0. One of these
// if the zero subspace, so can be excluded. This yields seven possible subspaces.

coeffs4b:=ChangeLinearCoefficients(coeffs4b,BB4bmore);
badc8:=ChangeCoefficients(coeffs4b,[R.46,R.49,R.45],[0,-ww^84,-ww^672]);
badc9:=ChangeCoefficients(coeffs4b,[R.46,R.49,R.45],[0,-ww^84,0]);
badc10:=ChangeCoefficients(coeffs4b,[R.46,R.49,R.45],[0,0,-ww^672]);
badc11:=ChangeCoefficients(coeffs4b,[R.46,R.49,R.45],[-ww^280,-ww^532,0]);
badc12:=ChangeCoefficients(coeffs4b,[R.46,R.49,R.45],[-ww^280,-ww^532,-ww^672]);
badc13:=ChangeCoefficients(coeffs4b,[R.46,R.49,R.45],[-ww^644,-ww^532,0]);
badc14:=ChangeCoefficients(coeffs4b,[R.46,R.49,R.45],[-ww^644,-ww^532,-ww^672]);

badV71:=sub<MG2F2|badV7,[Evaluate(i,badc8):i in r]>;
badV72:=sub<MG2F2|badV7,[Evaluate(i,badc9):i in r]>;
badV73:=sub<MG2F2|badV7,[Evaluate(i,badc10):i in r]>;
badV74:=sub<MG2F2|badV7,[Evaluate(i,badc11):i in r]>;
badV75:=sub<MG2F2|badV7,[Evaluate(i,badc12):i in r]>;
badV76:=sub<MG2F2|badV7,[Evaluate(i,badc13):i in r]>;
badV77:=sub<MG2F2|badV7,[Evaluate(i,badc14):i in r]>;

repeat
  badV71:=sub<MG2F2|badV71,LieProd(MG2F2!Random(badV71),MG2F2!Random(badV71))>;
until Dimension(badV71) gt 133;
repeat
  badV72:=sub<MG2F2|badV72,LieProd(MG2F2!Random(badV72),MG2F2!Random(badV72))>;
until Dimension(badV72) gt 133;
repeat
  badV73:=sub<MG2F2|badV73,LieProd(MG2F2!Random(badV73),MG2F2!Random(badV73))>;
until Dimension(badV73) gt 133;
repeat
  badV74:=sub<MG2F2|badV74,LieProd(MG2F2!Random(badV74),MG2F2!Random(badV74))>;
until Dimension(badV74) gt 133;
repeat
  badV75:=sub<MG2F2|badV75,LieProd(MG2F2!Random(badV75),MG2F2!Random(badV75))>;
until Dimension(badV75) gt 133;
repeat
  badV76:=sub<MG2F2|badV76,LieProd(MG2F2!Random(badV76),MG2F2!Random(badV76))>;
until Dimension(badV76) gt 133;
repeat
  badV77:=sub<MG2F2|badV77,LieProd(MG2F2!Random(badV77),MG2F2!Random(badV77))>;
until Dimension(badV77) gt 133;

// So in all cases we obtain a subalgebra of dimension greater than 133. Thus badV7 is bad.

// This completes the proof since we have found a unique potential Lie algebra.
// We know there is one since there is one in characteristic 0, or because it is
// inside C3G2, and so it is unique and Lie imprimitive.


==> anc/E7/PSL213/psl213p=3case2.txt <==
SetSeed(0,0);
G:=SL(2,13);
F<w>:=GF(27);
F2<ww>:=GF(27^2);

// First we give the projective P(14) and check that all symplectic forms on it are
// conjugate.

a11:=GL(42,F)![
[0,0,1,0,1,0,1,2,0,0,2,1,2,1,2,1,2,2,1,0,2,0,1,1,1,2,2,1,1,0,0,1,1,1,1,2,1,1,0,0,2,1],
[2,0,1,1,1,2,1,2,2,0,1,1,0,0,0,0,2,2,0,0,0,0,0,0,0,2,1,1,0,0,2,1,1,2,2,2,1,0,1,1,0,0],
[1,0,1,2,1,1,0,0,1,0,0,1,2,1,1,0,0,0,1,0,2,0,1,1,1,0,1,1,2,2,1,0,0,1,1,1,2,1,1,2,0,1],
[2,0,1,0,1,2,1,1,1,1,2,0,1,1,2,0,1,1,2,0,1,0,2,2,2,1,1,0,0,2,1,2,1,2,0,1,1,2,0,2,2,1],
[0,1,2,2,2,0,2,0,1,1,1,1,2,1,0,1,2,2,1,0,2,0,1,1,1,0,1,2,0,0,0,0,1,1,0,2,0,1,2,1,1,0],
[2,0,1,2,1,1,0,0,2,2,1,0,2,2,1,0,2,2,1,0,2,0,1,1,1,2,2,0,0,1,2,1,2,2,0,1,2,1,0,2,1,2],
[2,1,2,2,2,2,0,2,0,0,0,2,1,0,1,1,0,0,2,0,1,0,2,2,2,1,1,0,0,1,1,0,0,1,2,1,2,2,0,2,0,0],
[0,0,0,1,0,1,0,1,1,0,1,2,1,2,1,2,1,1,2,0,1,0,2,2,2,1,1,2,2,0,0,2,1,1,1,1,1,2,0,1,2,2],
[0,2,2,0,1,0,0,2,0,2,2,0,0,2,2,1,1,1,0,0,0,0,0,0,0,2,1,1,0,2,2,2,1,1,0,0,2,0,0,0,1,2],
[0,0,0,0,1,2,2,0,2,2,1,2,1,0,1,1,0,0,1,0,2,0,1,1,1,2,2,2,0,1,2,0,1,0,2,1,0,1,2,2,2,2],
[1,0,1,2,0,0,0,0,2,2,2,2,0,1,1,1,1,0,2,0,1,0,2,0,0,0,2,2,0,1,2,2,0,0,2,1,2,2,1,0,1,0],
[0,0,0,0,0,0,2,1,1,1,2,0,0,1,1,1,1,2,2,0,1,1,1,0,2,0,2,0,1,2,0,1,2,2,1,0,1,1,1,1,1,1],
[0,0,0,0,0,0,0,1,2,1,0,2,0,0,1,1,2,1,1,0,2,2,2,0,1,0,1,2,1,2,2,2,1,2,2,1,2,2,2,2,2,2],
[0,1,2,2,2,0,0,0,2,0,2,2,0,0,1,1,0,2,1,0,2,0,1,2,2,0,1,1,2,2,1,0,1,1,0,2,0,1,2,1,1,0],
[0,2,1,1,1,0,0,1,0,1,1,2,0,2,2,0,1,1,2,0,1,1,1,1,0,0,2,2,1,1,1,1,0,1,2,2,2,1,0,1,1,2],
[0,2,1,1,1,0,2,2,2,0,0,1,1,1,0,2,2,1,1,0,2,1,0,1,0,2,2,2,0,2,2,2,2,2,2,0,1,0,2,0,0,1],
[0,2,1,1,1,0,0,1,2,1,1,0,2,0,2,1,0,1,1,1,0,0,1,0,2,2,1,0,1,2,1,1,2,2,1,2,2,1,0,1,1,2],
[0,1,2,2,2,0,2,0,1,1,1,1,2,2,2,2,1,2,0,2,2,2,1,0,2,0,1,1,1,2,2,0,1,1,0,2,0,1,2,1,1,0],
[0,1,2,2,2,0,2,0,1,1,1,1,2,0,0,1,2,0,0,0,0,2,1,0,1,2,0,0,0,2,2,0,1,1,0,2,0,1,2,1,1,0],
[0,1,2,2,2,0,2,0,1,1,1,1,2,1,0,1,2,2,1,1,0,0,1,2,1,0,1,2,0,0,0,0,1,1,0,2,0,1,2,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,0,1,1,1,2,1,0,2,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,2,2,2,0,2,0,1,1,1,1,2,1,0,1,2,0,0,1,1,1,2,0,1,0,1,2,0,0,0,0,1,1,0,2,0,1,2,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,2,1,1,0,2,0,2,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,1,1,1,0,1,0,2,2,2,2,1,0,1,2,0,2,1,2,2,2,2,2,2,1,1,0,2,0,0,0,2,2,0,1,0,2,1,2,2,0],
[0,2,1,1,1,0,1,0,2,2,2,2,2,2,0,1,0,2,1,1,0,0,1,2,1,1,0,1,2,0,0,0,2,2,0,1,0,2,1,2,2,0],
[0,2,1,1,1,0,1,0,2,2,2,2,2,2,0,1,2,2,1,2,1,0,1,1,2,0,2,0,1,0,1,0,2,2,0,1,0,2,1,2,2,0],
[0,0,0,0,0,0,2,1,0,2,2,0,2,0,1,1,0,0,0,1,0,1,2,0,0,2,2,1,0,0,1,2,1,0,1,1,2,2,2,2,2,2],
[0,1,2,2,2,0,2,0,1,0,1,0,2,2,1,2,0,1,2,0,1,0,2,1,1,2,0,1,0,2,2,2,0,2,0,2,0,1,2,1,1,0],
[0,0,0,0,0,0,2,2,2,1,2,0,2,0,2,0,1,2,0,0,0,1,2,1,0,1,2,1,1,2,1,2,1,1,0,2,1,1,1,1,1,1],
[0,0,0,0,0,1,2,1,0,2,2,0,0,2,2,2,0,1,1,0,2,0,1,0,0,1,0,0,0,2,2,2,1,1,2,0,1,2,2,2,2,2],
[0,1,2,2,2,1,1,2,1,0,0,0,1,1,1,1,2,2,1,0,2,2,2,2,0,2,2,1,0,0,0,0,0,2,0,1,1,0,1,0,0,2],
[0,1,2,2,2,0,0,0,1,1,2,1,0,1,1,2,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,2,0,0,1,2,0,2,2,1],
[0,0,0,0,0,0,0,2,1,0,0,1,0,1,1,1,0,2,2,2,2,1,1,0,2,1,1,1,2,2,2,0,0,0,1,2,1,1,1,1,1,1],
[0,1,2,0,0,1,0,1,0,2,0,0,0,0,1,0,1,0,2,2,2,1,1,0,2,0,2,1,1,2,1,0,2,0,2,0,2,1,1,1,1,0],
[0,0,2,1,2,1,1,0,1,0,1,0,2,1,2,1,0,0,1,0,2,0,1,1,1,0,1,0,1,0,1,0,0,2,1,0,2,0,1,2,1,1],
[1,0,2,0,1,2,0,1,2,1,0,1,1,1,0,2,2,1,1,2,0,1,0,2,1,2,2,0,1,0,2,0,0,2,0,2,2,0,1,1,2,1],
[1,1,2,2,0,0,2,2,1,1,2,2,2,0,0,1,2,0,2,1,0,2,0,1,2,2,0,0,0,2,1,0,0,2,1,1,2,0,2,1,1,0],
[0,2,1,1,1,1,0,2,2,1,2,0,0,1,0,0,1,1,0,2,0,2,0,0,0,0,1,1,1,1,2,2,0,1,1,2,0,0,1,2,2,0],
[2,0,1,2,0,0,0,2,1,2,1,1,1,2,0,2,2,2,2,0,1,0,2,2,2,1,1,0,0,0,1,0,0,0,2,0,2,1,1,1,1,1],
[1,2,2,0,0,2,1,2,1,2,0,2,1,1,0,0,2,2,2,0,1,0,2,2,2,0,2,0,2,2,2,2,2,1,2,1,0,1,0,0,0,0],
[1,1,2,0,1,2,0,2,0,1,1,2,1,1,2,0,2,2,2,0,1,0,2,2,2,2,0,2,0,2,2,1,2,2,1,2,2,1,0,0,1,0],
[2,2,0,2,2,1,0,2,0,1,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,2,1,2,0,0,1,1,2,1,0,2,1,0,0,2,0]
];

a12:=GL(42,F)![
[2,1,0,1,1,0,1,0,2,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,2,1,0,0,2,2,1],
[0,2,0,2,0,2,0,2,2,0,0,0,1,2,0,1,2,2,2,0,1,0,2,2,2,2,1,2,0,1,0,0,0,2,0,2,2,2,0,1,1,2],
[1,0,0,2,2,2,1,1,0,2,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,2,2,1,2,1,2,2,0,0,1,0,0,1,2,2,2],
[0,0,2,0,1,2,1,0,2,1,1,2,1,0,1,0,2,2,2,0,1,0,2,2,2,1,1,1,2,0,0,1,1,0,0,0,2,2,1,0,1,0],
[1,1,2,2,2,1,2,1,1,2,0,2,1,1,2,2,2,2,2,0,1,0,2,2,2,2,0,0,0,0,1,1,2,2,1,0,1,2,1,1,1,0],
[1,2,1,0,2,0,2,0,2,1,0,1,2,1,2,2,1,1,1,0,2,0,1,1,1,2,0,0,0,2,2,0,2,1,0,1,0,1,0,2,2,0],
[2,2,0,0,0,1,0,1,0,2,1,1,0,2,0,1,1,1,1,0,2,0,1,1,1,1,0,2,2,1,2,2,1,1,0,1,2,1,0,1,2,1],
[2,0,1,1,2,0,2,1,1,1,1,1,2,1,0,1,2,2,1,0,2,0,1,1,0,0,1,2,2,0,0,1,2,0,1,2,1,1,2,0,2,1],
[2,0,1,0,1,2,0,2,1,0,0,2,0,2,0,1,2,2,2,0,1,0,2,2,2,2,1,2,0,1,0,2,2,2,0,0,2,2,1,2,1,0],
[2,1,1,1,2,0,1,1,1,2,1,1,1,0,0,2,2,2,1,0,2,0,1,1,0,2,2,1,2,2,2,1,1,0,0,1,0,1,1,1,1,1],
[0,1,2,1,0,0,0,0,2,1,1,2,1,1,2,0,0,1,1,1,1,2,2,0,0,1,0,2,2,0,2,0,0,0,2,0,2,2,2,2,2,2],
[2,1,1,1,0,0,1,0,2,2,0,0,0,0,1,2,0,2,2,2,2,1,1,0,0,2,1,2,1,0,2,2,1,1,2,2,2,1,1,1,1,1],
[1,2,2,2,0,0,2,2,0,0,1,1,1,1,1,1,0,1,2,1,0,2,0,1,2,0,2,0,2,2,0,0,2,2,2,1,1,0,2,2,2,2],
[0,2,0,0,0,1,2,2,1,2,2,1,1,0,2,1,0,1,1,1,1,2,2,0,0,0,1,1,2,2,0,0,2,2,0,0,1,2,1,1,1,0],
[2,2,1,1,0,2,0,2,2,2,2,2,2,1,0,2,2,2,2,0,1,0,2,2,2,0,1,1,0,2,0,0,1,0,2,1,0,1,1,1,1,2],
[1,0,2,2,0,2,2,0,2,1,0,2,2,2,0,1,2,0,2,1,0,2,0,1,0,2,2,2,1,0,0,2,0,0,0,0,2,2,1,1,1,2],
[1,0,2,2,2,2,0,0,2,2,0,2,2,0,1,2,0,0,1,1,2,1,1,1,0,1,1,0,2,0,0,0,0,2,1,0,2,0,0,0,0,1],
[2,0,1,1,2,1,2,0,1,2,2,0,0,1,1,1,1,2,1,2,1,0,2,0,0,0,1,2,0,1,0,2,2,2,1,0,1,2,1,1,1,0],
[2,0,1,1,2,1,2,0,1,2,2,0,0,1,2,1,1,0,1,2,0,1,0,2,0,2,2,1,2,2,1,0,0,0,2,1,2,0,2,2,2,1],
[1,1,2,2,2,1,2,1,1,2,0,2,1,1,2,2,2,1,0,0,0,0,0,1,0,2,0,0,0,0,1,1,2,2,1,0,1,2,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,1,1,2,1,2,0,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],
[1,1,2,2,2,1,2,1,1,2,0,2,1,1,2,2,2,1,1,0,1,2,1,1,2,0,0,0,0,0,1,1,2,2,1,0,1,2,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,1,2,0,1,0,1,0,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[2,2,1,1,1,2,1,2,2,1,0,1,2,2,1,1,1,2,0,1,1,1,2,1,0,0,1,1,1,1,0,0,2,2,0,1,0,2,0,0,0,1],
[2,2,1,1,1,2,1,2,2,1,0,1,2,2,2,2,0,2,1,0,0,1,1,0,1,0,1,2,0,1,0,0,2,2,0,1,0,2,0,0,0,1],
[0,1,0,0,1,2,1,1,2,1,2,2,2,0,0,0,0,2,2,0,2,1,2,1,0,1,2,1,1,2,0,1,1,1,2,0,2,1,2,2,2,0],
[0,0,0,0,1,0,2,0,0,2,0,0,1,2,2,1,1,1,0,1,1,2,2,1,0,0,0,0,0,0,2,2,1,2,0,1,1,0,2,2,2,2],
[2,0,1,1,2,1,2,0,1,0,0,2,1,0,1,0,0,2,1,1,0,1,2,1,1,1,1,0,0,1,1,2,1,0,2,1,2,0,2,2,2,1],
[2,1,1,1,1,0,1,1,0,2,1,1,2,1,2,2,2,1,0,1,1,1,1,0,0,0,1,2,0,0,1,0,2,2,0,0,0,1,2,2,2,2],
[2,1,1,1,1,0,0,2,0,1,2,1,0,0,0,0,0,2,2,0,2,1,2,1,0,1,2,1,0,2,2,0,2,2,1,2,0,2,1,1,1,1],
[2,0,1,1,0,1,2,2,2,2,2,0,2,0,1,1,1,1,2,0,1,2,0,0,2,2,1,0,0,1,1,0,2,1,2,2,1,0,2,2,2,1],
[0,2,0,0,1,1,0,0,2,1,1,2,2,0,2,0,2,2,2,0,1,1,1,1,0,0,1,2,1,0,2,1,0,0,1,2,0,1,2,2,2,1],
[0,0,0,1,2,1,2,2,0,2,1,1,2,2,1,2,1,0,2,2,0,2,0,1,2,0,2,0,0,0,1,0,1,1,2,0,0,0,0,2,2,2],
[0,2,0,2,0,0,0,2,1,0,1,0,1,0,2,2,1,0,0,2,2,2,1,2,1,1,1,1,1,1,1,2,1,2,2,0,1,1,0,1,1,0],
[2,0,1,0,1,0,1,0,0,0,2,2,2,2,2,1,1,1,1,0,2,1,0,0,2,1,1,1,0,2,0,1,2,2,2,2,0,0,2,0,0,2],
[0,0,2,2,1,1,2,1,1,0,1,0,2,0,2,2,2,1,1,2,1,2,2,0,2,1,1,1,1,2,0,1,0,0,1,0,2,2,2,0,0,0],
[1,0,2,0,0,2,1,0,2,1,1,0,0,2,1,2,0,1,1,1,0,1,0,2,0,2,1,1,0,1,2,2,1,0,2,2,2,0,1,2,0,1],
[1,2,0,2,2,1,2,0,2,1,2,0,2,0,0,0,2,2,1,0,2,0,1,1,1,0,1,0,1,2,2,1,2,2,2,0,0,1,2,0,0,1],
[0,0,2,2,1,1,2,1,1,2,0,0,2,2,2,1,1,1,1,0,2,1,0,0,2,0,0,1,2,0,1,2,2,0,1,2,0,0,0,2,1,1],
[2,2,2,1,0,0,1,1,0,1,0,2,2,0,2,0,1,1,1,0,2,1,0,0,2,1,2,2,2,1,2,1,2,2,2,0,2,0,1,2,0,2],
[1,1,2,1,0,0,2,2,2,0,2,0,0,2,1,1,2,2,2,0,1,1,1,1,0,2,2,0,0,0,1,2,0,2,1,1,2,1,0,1,2,1],
[1,1,2,2,0,1,0,1,1,2,0,1,2,0,1,0,0,0,0,0,0,2,1,1,2,2,1,1,1,0,0,1,0,1,2,0,1,1,1,2,0,0]
];

P14:=GModule(G,[a11,a12]);

_,ff:=InvariantBilinearForms(ActionGroup(P14));

// The ranks of these are 14,28,42. We now give an element of the centralizer in
// GL(42,k) that maps the standard symplectic form to an arbitrary one.

R<x,y>:=PolynomialRing(GF(3),2);
mats42:=MatrixRing(R,42);
GenForm:=x*mats42!ff[1]+y*mats42!ff[2]+mats42!ff[3];
homsP14:=AHom(P14,P14);
GenHom:=(x+y^2+y)*mats42!(homsP14.2+homsP14.3)+(-y)*mats42!homsP14.2+mats42!homsP14.1;
ss:=ff[3];
GenHom*mats42!ss*Transpose(GenHom) eq GenForm;

// Thus all are conjugate.

// Now introduce the 14, sum them, and check the forms are again all conjugate.
// We can assume the forms on the components are the standard ones.

a21:=GL(14,F)![
[2,2,1,2,1,0,1,0,1,1,0,2,2,2],
[1,2,2,2,1,2,2,1,0,2,2,1,2,2],
[0,2,2,0,1,2,2,1,0,2,2,1,0,0],
[1,1,2,0,1,1,0,2,2,0,1,0,1,2],
[2,2,2,0,2,0,1,0,1,1,2,0,2,1],
[0,2,1,0,1,2,2,1,0,2,1,1,1,2],
[2,2,1,0,0,0,1,0,2,0,2,0,2,1],
[1,1,1,0,0,1,0,0,0,2,1,0,1,2],
[0,1,0,0,1,1,1,1,1,1,1,1,1,0],
[2,1,0,1,1,2,1,1,1,2,0,2,2,0],
[2,1,2,2,0,2,0,0,1,2,2,0,1,2],
[0,0,2,0,2,0,2,2,0,2,2,1,2,1],
[0,2,2,2,2,0,1,1,0,1,2,0,1,1],
[1,0,2,1,0,0,2,2,0,2,1,2,1,0]
];

a22:=GL(14,F)![
[0,0,1,0,1,2,2,2,2,1,0,1,1,1],
[0,2,2,0,1,1,0,0,0,2,2,2,1,1],
[0,2,0,0,2,0,2,2,2,0,2,0,2,1],
[0,1,1,2,0,1,1,1,1,0,1,2,1,2],
[0,0,0,1,0,2,2,1,0,0,0,0,1,0],
[0,2,0,1,0,2,0,2,0,2,1,0,1,0],
[0,0,0,0,1,1,2,2,1,0,2,1,1,0],
[0,0,0,2,2,2,0,2,0,0,2,2,2,0],
[0,0,0,2,2,1,1,0,1,0,2,1,1,0],
[0,0,0,2,0,2,0,0,1,2,2,0,2,2],
[0,1,2,1,0,1,1,1,2,1,2,0,2,2],
[1,0,0,2,0,2,1,2,2,2,2,0,2,0],
[2,0,1,1,1,0,1,1,1,2,0,0,0,0],
[2,0,2,1,1,0,0,0,2,2,2,0,0,2]
];

M14:=GModule(G,[a21,a22]);

MG1:=DirectSum(M14,P14);
permat:=GL(56,F)!PermutationMatrix(F,Sym(56)!([1..7] cat [15..56] cat [8..14]));
MG:=GModule(G,[permat*GL(56,F)!i*permat^-1:i in ActionGenerators(MG1)]);

_,ff:=InvariantBilinearForms(ActionGroup(MG));

// ff[3],ff[4],ff[5] are the forms on the 42, ff[2] on the 14, so need to add ff[1];

mats56:=MatrixRing(R,56);
GenForm:=x*mats56!ff[1]+mats56!(ff[2]+ff[5]);
homsMG:=AHom(MG,MG);
GenHom:=mats56!homsMG.1-x*mats56!homsMG.2+mats56!homsMG.4;
ss:=ff[2]+ff[5];
GenHom*mats56!ss*Transpose(GenHom) eq GenForm;

// Thus all symplectic forms on MG are conjugate. So we can start.

W1:=GModule(G,[GL(12,F)![
[w^2,w^25,w^2,w^5,w^21,w^14,w^23,w^24,w^14,w,w^10,w^10],
[w^3,w^16,w^24,w^14,w^24,1,0,w^15,w,w^16,w^15,w^6],
[w^22,w^15,w^10,w,w^25,w^16,w^22,w^19,0,w^23,w^8,w^3],
[1,w^22,w^9,w^3,w^10,w^12,w,w^20,w^12,0,w^25,w^25],
[w^14,w^20,w^16,w^9,w^23,w^6,0,w^10,1,w^17,w^4,w^14],
[w^22,w^7,w^18,w,w^3,w^8,w^16,w^22,w^23,w^6,w^20,w^12],
[w^3,w^23,w^7,w^2,w,w^4,w,w^17,w^7,w^18,w^16,w^4],
[w^10,w^9,w^6,w^17,w^25,w^4,1,w^21,w^7,w^14,0,1],
[w^17,w^14,w^22,w^4,w^7,w^11,w^9,w^22,w^6,w^3,w^22,w^4],
[w^10,w^15,w^16,w^3,w^22,1,2,w^24,w,w^6,w^6,2],
[w^24,w^14,w^9,w,w^25,w^22,1,w^19,w^22,w^8,w^18,2],
[w^3,w^21,w^10,w^5,w^11,w^9,w^8,w^6,w^12,w^17,w^24,w^17]],
GL(12,F)![
[w^8,w^3,w^16,w^7,w^23,w^6,w^7,w^6,w^12,w^3,w^18,w^14],
[w^21,w^14,w,w^15,1,w^25,w^17,w^8,w^19,w^24,w^21,w^12],
[0,w^7,w^15,2,w^6,w^23,w^23,2,w^23,w^9,w^6,w^14],
[w^21,w^21,w^3,w^20,w^19,2,w^11,w^9,w^16,w^18,w^23,w^23],
[w^10,w^9,w^21,w^3,w^20,w^20,w^3,w^19,w^15,w^21,w^20,w^20],
[w^6,w^17,w^24,w^19,w^12,w^6,w^22,w^16,w^14,w,w^18,w^24],
[w^17,w^4,0,w^22,w^5,w^6,w^5,w^15,w^9,w^25,w^17,w^11],
[w^25,w^20,0,2,1,w^15,w^16,w^24,w,w^9,w^9,w^4],
[w^15,w^21,w^21,w^24,1,w^14,w^6,w^21,1,w^14,w^16,w^24],
[2,w^17,0,w^15,w^15,w^4,w^23,w^21,w^11,w^5,2,w^24],
[w^23,w^3,w^18,w^21,w^12,w^6,w^14,0,w^2,w^19,w^14,w^17],
[w^4,w^8,w^12,1,w^11,1,2,w^22,w^23,w,0,w^9]]]);

W2:=GModule(G,FrobeniusImage(W1,1));
W3:=GModule(G,FrobeniusImage(W2,1));

W4:=GModule(G,[GL(27,F)![
[1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2],
[2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1],
[1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1],
[1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1],
[2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1],
[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0],
[2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2],
[1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]],
GL(27,F)![
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,2,0,2,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,2,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,2,0,1,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,2,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,2,0,0,2,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,0,2,2,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,2,2,0,0,1,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,2,0,0,0,2,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,1,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0]]]);

W5:=GModule(G,[GL(21,F)![
[1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0],
[2,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0],
[0,0,1,0,0,1,0,0,2,0,0,0,0,0,0,0,1,0,1,0,0],
[1,0,2,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,2,0,0],
[2,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0],
[1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0],
[2,0,1,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0],
[0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,2,0,2,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0],
[0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,1,1,0],
[2,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0],
[2,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0],
[0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0],
[2,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,2,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0]],
GL(21,F)![
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,2,0,2,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,1,0,2,0],
[0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,1,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,2,0]]]);

W6:=GModule(G,[GL(21,F)![
[1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0],
[2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[1,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,2,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0,0],
[2,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0],
[2,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,1,0,2,0,0],
[1,0,2,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,2,0,2,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,1,0,0,0],
[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0],
[1,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0],
[0,0,1,0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,2,0,0],
[1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0],
[2,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0],
[2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1],
[1,0,1,0,0,0,0,0,2,0,0,0,0,0,2,0,2,0,2,0,0],
[2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0],
[1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0]],
GL(21,F)![
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,2,0,2,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,1,2,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,2,0,0,0],
[0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,2,0],
[0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0]]]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;


// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.
// We pick out the 15 in the socle of the P(15), as this is the subspace we will concentrate on.

XLG:=[W1,W2,W3,W4,W5,W6];
homsall:=[AHom(i,SMG2):i in XLG];

homs1:=homsall[1]; dh1:=Dimension(homs1);
homs2:=homsall[2]; dh2:=Dimension(homs2);
homs3:=homsall[3]; dh3:=Dimension(homs3);
homs4:=homsall[4]; dh4:=Dimension(homs4);
homs5:=homsall[5]; dh5:=Dimension(homs5);
homs6:=homsall[6]; dh6:=Dimension(homs6);

U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;
U3:=sub<MG2|[Image(homs3.i):i in [1..Dimension(homs3)]]>;
U4:=sub<MG2|[Image(homs4.i):i in [1..Dimension(homs4)]]>;
U5:=sub<MG2|[Image(homs5.i):i in [1..Dimension(homs5)]]>;
U6:=sub<MG2|[Image(homs6.i):i in [1..Dimension(homs6)]]>;

U56:=U5+U6;

U:=U1+U2+U3+U4+U56;

dh:=dh1+dh2+dh3+2;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Dimension(MG2));

bas:=[MG2!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[MG2!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas cat:=[MG2!((homs3.j)(W3.i)):i in [1..Dimension(W3)],j in [1..Dimension(homs3)]];
bas cat:=[MG2!U4.i:i in [1..Dimension(U4)]];
bas cat:=[MG2!U56.i:i in [1..Dimension(U56)]];

assert #bas eq Dimension(U);

basa:=[MG2!(U.i):i in [1..Dimension(U)]];
depthbasa:={Depth(basa[i]):i in [1..#bas]};

bas2:=bas;
for i in [1..Dimension(MG2)] do
  if(i notin depthbasa) then Append(~bas2,MG2.i); end if;
end for;

assert #bas2 eq Dimension(MG2);

COBmat:=Matrix(bas2);
COBinv:=COBmat^-1;

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;


// The next functions are used to construct the ad Matrix for an element on MG2.

function Sig(n)
if(n le Dimension(MG) div 2) then return 1; else return -1; end if;
end function;

function adMatrix(v1)
n:=Dimension(MG);
v:=[v1[i]:i in [1..n^2]];

adMat:=ZeroMatrix(Field(Parent(v1)),n^2,n^2);
for ind->ent in v do
  if(ent ne 0) then
    aa:=(ind-1) div n+1; dd:=n-aa+1;
    bb:=(ind-1) mod n+1; cc:=n-bb+1;
    for i in [1..n] do
      adMat[(i-1)*n+dd,(i-1)*n+bb]+:=Sig(aa)*ent;
      adMat[(cc-1)*n+i,(aa-1)*n+i]-:=Sig(cc)*ent;
    end for;
  end if;
end for;

return adMat;

end function;

// Computes the JNF of a nilpotent matrix. Will continue forever if the matrix is not nilpotent.
function JordanNormalForm(a);
ranks:=[NumberOfRows(a)]; apower:=a;
repeat Append(~ranks,Rank(apower)); apower*:=a; until ranks[#ranks] eq 0;
Prune(~ranks); Reverse(~ranks);
for i in [1..#ranks-1] do for j in [i+1..#ranks] do ranks[j]-:=(j-i+1)*ranks[i]; end for; end for;
return ranks;
end function;

// Now some functions to work with the Groebner bases and coefficients.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

function StripBasis(B,X)
if B eq [] then return []; end if;
repeat B:=SimplifyBasis(B,X); B:=GroebnerBasis(B:PairsLimit:=2500); until #{{j[2]:j in Factorization(i)}:i in B} eq 1;
return B;
end function;

// Some elements and Lie products.

a:=[&+[R.i*bas2[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas2[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas2[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

d:=[&+[R.(dh1+i)*bas2[1+Dimension(W1)*dh1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(dh1+i)*bas2[2+Dimension(W1)*dh1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];

de:=LieProd(d,e);
deC:=(Matricise(de)*Cinv)[1];

r:=[&+[R.(dh1+dh2+i)*bas2[1+Dimension(W1)*(dh1+dh2)+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
s:=[&+[R.(dh1+dh2+i)*bas2[2+Dimension(W1)*(dh1+dh2)+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];

rs:=LieProd(r,s);
rsC:=(Matricise(rs)*Cinv)[1];

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

// Now we split up [a,b] and take commutators with c. We take the second basis element for later
abW1coeffs:=[abC[i]:i in [1..Dimension(W1)*dh1 by Dimension(W1)]];
abW2coeffs:=[abC[i]:i in [Dimension(W1)*dh1+1..Dimension(W1)*(dh1+dh2) by Dimension(W2)]];

ab2:=[&+[abW2coeffs[i]*bas2[1+Dimension(W1)*dh1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];

ab2c:=LieProd(ab2,c);
ab2cC:=(Matricise(ab2c)*Cinv)[1];

// And the twists of these:

deW2coeffs:=[deC[i]:i in [Dimension(W1)*dh1+1..Dimension(W1)*(dh1+dh2) by Dimension(W2)]];
deW3coeffs:=[deC[i]:i in [Dimension(W1)*(dh1+dh2)+1..Dimension(W1)*(dh1+dh2+dh3) by Dimension(W3)]];

rsW1coeffs:=[rsC[i]:i in [1..Dimension(W1)*dh1 by Dimension(W1)]];
rsW3coeffs:=[rsC[i]:i in [Dimension(W1)*(dh1+dh2)+1..Dimension(W1)*(dh1+dh2+dh3) by Dimension(W3)]];


// We compute the centralizer here. ce1 is a unipotent subgroup, and ce2 is an involution.
x:=R.(dh-1);
mats56:=MatrixRing(R,56);
homsMGR:=[mats56!homsMG.i:i in [1..6]];
ce1:=homsMGR[1]-x*homsMGR[2]+x*homsMGR[3]+homsMGR[4]-x^2*homsMGR[5]-x^2*homsMGR[6];
ce1d:=KroneckerProduct(ce1,ce1);

// ce1 will usually allow us to set R.1=0. This is not the case if ce1 fixes R.1.

im:=(Matricise(a)*ce1d)[1];
imC:=im*Cinv;
R1coeff:=imC[1];
// R1coeff is a quadratic in x with constant term R.1, so the linear and quadratic
// terms must be 0 if the corresponding subspace is fixed by all elements of ce1.
R1sections:=Coefficients(R1coeff,x);
R1sections[1] eq R.1;

ce2:=homsMG.1-homsMG.4;
ce2d:=KroneckerProduct(ce2,ce2);
ce2*ss*Transpose(ce2) eq ss;

// One specific element from ce1.

ce1spec:=homsMG.1+homsMG.2-homsMG.3+homsMG.4-homsMG.5-homsMG.6;
ce1specd:=KroneckerProduct(ce1spec,ce1spec);


///////////////
// Stage 1
///////////////

// In this stage we suppose that [a,b] hits W1 non-trivially and determine L(E7) in this
// case. We find a single orbit under the action of the centralizer.

// By scaling the coefficients, we can make the image of [a,b] on W1 equal to R.1,...,R.dh1.

abW1eqns:=[abW1coeffs[i]-R.i:i in [1..dh1]];

// We also can take the image of [ab2,c] on W1 and set that to be a (possibly zero)
// scalar multiple of R.1,...,R.dh1. Use R.dh for the scalar.
ab2cW1coeffs:=[ab2cC[i]:i in [1..Dimension(W1)*dh1 by Dimension(W1)]];
ab2cW1eqns:=[ab2cW1coeffs[i]-R.dh*R.i:i in [1..dh1]];

Rgrev:=ChangeOrder(R,"grevlex");
BB1:=GroebnerBasis([Rgrev!i:i in abW1eqns cat ab2cW1eqns]:PairsLimit:=2500);

// There are three options for R.dh: R.dh+w, R.dh+w^11, or neither of these. This results in three options.

BB1a:=GroebnerBasis([R!i:i in BB1] cat [R.dh+w]);
BB1b:=GroebnerBasis([R!i:i in BB1] cat [R.dh+w^11]);
BB1c:=StripBasis(StripBasis([R!i:i in BB1],[R.dh+w,R.dh+w^11]),[R.dh+w^11]);

// BB1c is wrong, so we ignore that.

BB1c eq [R.i:i in [1..dh1]];

// BB1b needs R.1+w^12 to work.

StripBasis(BB1b,[R.1+w^12]) eq [R.i:i in [1..dh1]] cat [R.dh+w^11];
BB1b:=GroebnerBasis(BB1b cat [R.1+w^12]);

// Now there is a single quadratic equation in R.7, R.7+w^12*R.16, and one free variable, R.16.
// But we haven't used the centralizer yet. ce1 cannot move R.1 because it is fixed! But it does
// move the other basis entries.

coeffsoptionb:=ChangeLinearCoefficients(coeffs1,BB1b);
aoptionb:=[Evaluate(i,coeffsoptionb):i in a];
// Now look at this under ce1 above:

aoptionbim:=(Matricise(aoptionb)*ce1d)[1];
aoptionbimC:=aoptionbim*Cinv;
// It turns out that ce1 fixes R.1, but moves R.2.
aoptionbimC[1] eq coeffsoptionb[1] and 
aoptionbimC[1+Dimension(W1)] eq coeffsoptionb[2]+w^24*x;

// So by judicious choice of x, R.2=0.

BB1b:=GroebnerBasis(BB1b cat [R.2]);
// This yields a single point:
BB1b eq [R.1-w^25] cat [R.i:i in [2..dh1]] cat [R.dh+w^11];

v1:=bas2[1];
V1:=sub<MG2|v1>;
repeat
  V1:=sub<MG2|V1,LieProd(MG2!Random(V1),MG2!Random(V1))>;
until Dimension(V1) eq 105;

// This has a bad nilpotent element.
JordanNormalForm(adMatrix(MG2!V1.105)) eq [1,108,2917];

// This clearly must act on MG as 2,1^27, and this cannot occur in E7.

// So we are down to BB1a. Using ce1, either R.1=0 or the last two entries of R1sections above are zero.
// The latter option causes a problem.

GroebnerBasis(BB1a cat [R1sections[2],R1sections[3]]) eq [R.i:i in [1..dh1]] cat [R.dh+w];

// So R.1 can be moved, so set equal to 0.

BB1a:=GroebnerBasis(BB1a cat [R.1]);

// This yields all linear equations except for a quadratic equation for R.7 (ce2 negates this) and R.16.
// We cannot have R.16=0.

GroebnerBasis(BB1a cat [R.16]) eq [R.i:i in [1..dh1]] cat [R.dh+w];

BB1a:=StripBasis(BB1a,[R.16]);

// Now we have a quadratic of the form R.7^2=f(R.16) and (R.16+w^2)(R.16+w^12).
(R.16+w^2)*(R.16+w^12) in BB1a;

BB1a1:=GroebnerBasis(BB1a cat [R.16+w^2]);
BB1a2:=GroebnerBasis(BB1a cat [R.16+w^12]);

BB1a1[7] eq (R.7+w^9)*(R.7+w^22) and BB1a2[7] eq (R.7-1)*(R.7+1);

BB1a1a:=GroebnerBasis(BB1a1 cat [R.7+w^9]); BB1a1b:=GroebnerBasis(BB1a1 cat [R.7+w^22]);
BB1a2a:=GroebnerBasis(BB1a2 cat [R.7-1]); BB1a2b:=GroebnerBasis(BB1a2 cat [R.7+1]);

// Notice that ce1 acts by moving R.1 by a quadratic in x. So unless the non-linear term is 0,
// there are two (possibly repeated) solutions to the statement ce1(x)\cdot R.1=R.1. One is x=0.
// The other will permute the two options for R.16.

coeffsoptiona1a:=ChangeLinearCoefficients(coeffs1,BB1a1a);
coeffsoptiona1b:=ChangeLinearCoefficients(coeffs1,BB1a1b);
coeffsoptiona2a:=ChangeLinearCoefficients(coeffs1,BB1a2a);
coeffsoptiona2b:=ChangeLinearCoefficients(coeffs1,BB1a2b);

aoptiona1a:=MG2![Evaluate(i,coeffsoptiona1a):i in a];
aoptiona1b:=MG2![Evaluate(i,coeffsoptiona1b):i in a];
aoptiona2a:=MG2![Evaluate(i,coeffsoptiona2a):i in a];
aoptiona2b:=MG2![Evaluate(i,coeffsoptiona2b):i in a];

aoptiona1a*ce2d eq aoptiona1b and
aoptiona2a*ce2d eq aoptiona2b and
aoptiona1a*ce1specd eq aoptiona2b;

// This proves that the centralizer acts transitively on the solutions, and so there is a unique
// Lie structure (assuming we find no others later).

Vgood:=sub<MG2|aoptiona1a>;
repeat
  Vgood:=sub<MG2|Vgood,LieProd(MG2!Random(Vgood),MG2!Random(Vgood))>;
until Dimension(Vgood) eq 133;

///////////////
// Stage 2
///////////////

// Now we may assume that abW1coeffs=0. Recall that [a,b] projects onto W2 as well.
// Assume this is non-zero. We can scale W3 so that [r,s] maps onto exactly W1, and
// scale W1 so that [a,b] maps to exactly W2. We add a scalar for the other.

rsW1eqns:=[rsW1coeffs[i]-R.i:i in [1..dh1]];
abW2eqns:=[abW2coeffs[i]-R.(i+dh1):i in [1..dh2]];
deW3eqns:=[R.dh*deW3coeffs[i]-R.(i+dh1+dh2):i in [1..dh3]];

// If all three of rsW1coeffs, abW2coeffs and deW3coeffs are non-zero, or exactly two
// of them are (and so R.dh=0 above) then we obtain a contradiction:

GroebnerBasis([Rgrev!i:i in abW1coeffs cat deW2coeffs cat rsW3coeffs cat rsW1eqns cat abW2eqns cat deW3eqns]:PairsLimit:=2500) eq [Rgrev.i:i in [1..dh1+dh2+dh3]];

// So either exactly one is non-zero or all are zero. Here we will deal with the case where
// exactly one is non-zero, so suppose that is rsW1eqns.

// We may assume that abW1coeffs and abW2coeffs are zero, and either R.1=1 or R.1=0.
// By applying ce1, if R.1=0 then we can assume we cannot move R.1 to be equal to 1,
// in which case we may assume that R1sections[2] and R1sections[3] are also 0.

// First use [a,b], then bring in [r,s].

BB2a:=StripBasis(GroebnerBasis([Rgrev!i:i in abW1coeffs cat abW2coeffs cat [R.1-1]]:PairsLimit:=2500),[]);
BB2b:=StripBasis(GroebnerBasis([Rgrev!i:i in abW1coeffs cat abW2coeffs cat [R.1,R1sections[2],R1sections[3]]]:PairsLimit:=2500),[]);

// BB2b can be simplified by taking something like the radical of the ideal.
for i in [1..6] do 
  II2b:=Ideal(BB2b); MarkGroebner(II2b);
  facts:=&join[{i[1]:i in Factorization(j)}:j in BB2b|not IsIrreducible(j)];
  elts:=[i:i in facts|i^2 in II2b];
  BB2b:=GroebnerBasis(BB2b cat elts);
end for;

// In fact the first case immediately yields a contradiction.
// Thus we cannot have R.1 ne 0 if [a,b] misses W1+W2.

StripBasis(GroebnerBasis(BB2a cat [Rgrev!i:i in rsW1eqns cat rsW3coeffs]:PairsLimit:=2500),[]) eq [1];

// So focus on branch b, where R.1=0 and we cannot move it using ce1.
BB2bb:=StripBasis(GroebnerBasis(BB2b cat [Rgrev!i:i in rsW1eqns cat rsW3coeffs]:PairsLimit:=2500),[]);

coeffs2b:=ChangeLinearCoefficients(coeffs1,BB2bb);
// This leaves only one free variable:
[i:i in [1..dh1]|coeffs2b[i] eq R.i] eq [16];
// which we might as well set to be 1.
coeffs2b:=ChangeCoefficient(coeffs2b,R.16,1);

// This yields an abelian 12-space with a bad nilpotent element.
vtest:=MG2![Evaluate(i,coeffs2b):i in a];
JordanNormalForm(adMatrix(vtest)) eq [196,784,980];
// Thus this acts on the 56 as 2^14,1^28, which is not an allowed action.

// So all of the abW2coeffs, etc., are also zero.

BB3:=StripBasis(GroebnerBasis([Rgrev!i:i in abW1coeffs cat deW2coeffs cat rsW3coeffs cat rsW1coeffs cat abW2coeffs cat deW3coeffs]:PairsLimit:=2500),[]);
II3:=Ideal(BB3); MarkGroebner(II3);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB3|not IsIrreducible(j)];
elts:=[i:i in facts|i^2 in II3];

BB3:=GroebnerBasis(BB3 cat elts);
II3:=Ideal(BB3); MarkGroebner(II3);
BBquo:=Rgrev/II3;

abnew:=[R!Rgrev!BBquo!Rgrev!ab[i]:i in [1..Dimension(MG2)]];
abnewC:=[R!Rgrev!BBquo!Rgrev!abC[i]:i in [1..Dimension(MG2)]];
for ii in [1..3] do
  moretoadd:=[i:i in abnewC|Rgrev!i notin II3 and Rgrev!i^2 in II3];
  BB3:=StripBasis(GroebnerBasis(BB3 cat [Rgrev!i:i in moretoadd]),[]);
  II3:=Ideal(BB3); MarkGroebner(II3);
  BBquo:=Rgrev/II3;

  abnew:=[R!Rgrev!BBquo!Rgrev!ab[i]:i in [1..Dimension(MG2)]];
  abnewC:=[R!Rgrev!BBquo!Rgrev!abC[i]:i in [1..Dimension(MG2)]];
end for;

#Reduce(abnew) eq 1;
abeqn:=Reduce(abnew)[1];

// But:
BB3a:=GroebnerBasis(BB3 cat [Rgrev!abeqn-1]);

II3a:=Ideal(BB3a); MarkGroebner(II3a);
BBquoa:=Rgrev/II3a;
abnewa:=[R!Rgrev!BBquoa!Rgrev!ab[i]:i in [1..Dimension(MG2)]];

v2:=MG2!abnewa;
V2:=sub<MG2|v2>;
JordanNormalForm(adMatrix(MG2!V2.42)) eq [ 121, 748, 1277 ];
// This comes from the action 2^11,1^34 on M(E7), which is not acceptable.
// Thus [a,b]=0, so by the Frobenius we have that [d,e]=[r,s]=0.


///////////////
// Stage 3
///////////////


abBas:=Reduce(ab cat de cat rs);
abBas:=StripBasis(GroebnerBasis([Rgrev!i:i in abBas]:PairsLimit:=2500),[]);
abBas:=StripBasis(GroebnerBasis([R!i:i in abBas]:PairsLimit:=2500),[]);

abI:=Ideal(abBas);
facts:=&join[{i[1]:i in Factorization(j)}:j in abBas|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in abI];
abBas:=GroebnerBasis(abBas cat elts);
abI:=Ideal(abBas);
facts:=&join[{i[1]:i in Factorization(j)}:j in abBas|not IsIrreducible(j)];
elts:=[i:i in facts|i^2 in abI];
abBas:=GroebnerBasis(abBas cat elts);

abI:=Ideal(abBas);
abquo:=R/abI;

// Now we show that [a,d]=0. 

adnew:=[R!abquo!adC[i]:i in [1..Dimension(MG2)]];
adW1coeffs:=[adnew[i]:i in [3..12*dh1 by 12]];
// adW1coeffs cannot be non-zero. We put the scalar multiple on the first term
// in the next part to force it to be non-zero.
[R.i:i in [1..dh1]] subset GroebnerBasis(abBas cat [R.dh*adW1coeffs[i]-R.i:i in [1..dh1]]);

abBas:=GroebnerBasis(abBas cat adW1coeffs);
abI1:=Ideal(abBas);
abquo1:=R/abI1;
adnew1:=[R!abquo1!adC[i]:i in [1..Dimension(MG2)]];
adW1coeffs2:=[adnew[i]:i in [1..12*dh1 by 12]];
[R.i:i in [1..dh1]] subset GroebnerBasis(abBas cat [R.dh*adW1coeffs2[i]-R.i:i in [1..dh1]]);

abBas:=GroebnerBasis(abBas cat adW1coeffs2);
abI1:=Ideal(abBas);
abquo1:=R/abI1;
adnew1:=[R!abquo1!adC[i]:i in [1..Dimension(MG2)]];

adW2coeffs:=[adnew1[i]:i in [12*dh1+1..12*(dh1+dh2) by 12]];
[R.i:i in [dh1+1..dh1+dh2]] subset GroebnerBasis(abBas cat [R.dh*adW2coeffs[i]-R.(dh1+i):i in [1..dh2]]);

abBas:=GroebnerBasis(abBas cat adW2coeffs);
abI1:=Ideal(abBas);
abquo1:=R/abI1;
adnew1:=[R!abquo1!adC[i]:i in [1..Dimension(MG2)]];

// adnew1 is a vector with coordinates that are multiples of a single polynomial. If it is 0 then [a,d]=0
// so we may assume it is 1.
#Reduce(adnew1) eq 1;
adeqn:=Reduce(adnew1)[1];

// But:
GroebnerBasis(abBas cat [adeqn-1]) eq [1];

// So [a,d]=0, so by applying the Frobenius [a,r]=[d,r]=0.

//And then W1+W2+W3 is abelian:

W11:=TensorProduct(W1,W1); W22:=TensorProduct(W2,W2);
W33:=TensorProduct(W3,W3);

W12:=TensorProduct(W1,W2); W13:=TensorProduct(W1,W3);
W23:=TensorProduct(W2,W3);

Dimension(sub<W11|W11.2-W11.13>) eq 12*11/2 and
Dimension(sub<W22|W22.2-W22.13>) eq 12*11/2 and
Dimension(sub<W33|W33.2-W33.13>) eq 12*11/2 and
sub<W12|W12.1> eq W12 and sub<W13|W13.1> eq W13 and sub<W23|W23.1> eq W23;


///////////////
// Stage 4
///////////////

// Let's prove that the induction to the normalizer is definitely outside of GF(3), which is all we need.

x1:=Sym(112)!(1,2,5,13,32,61,6,9,23,31,21,46)(3,8,20,44,82,33,16,39,74,102,112,60)(4,11,17,19)(7,18,42,
78,96,68,24,22,15,37,70,98)(10,25,50,87,107,45,40,75,71,91,73,99)(12,29,41,27)(14,34,66,
97,93,57,49,85,88,110,92,81)(26,52,79,106,83,94,76,104,38,72,100,65)(28,56,47,55,35,67,43,
80,62,58,86,64)(30,59,53,84,109,63,77,36,69,95,108,48)(51,89,103,111)(54,90,105,101);
x2:=Sym(112)!(1,3,9)(2,6,16)(4,12,30)(5,14,35)(7,19,29)(8,21,47)(10,26,53)(11,27,24)(13,33,64)(15,38,73)(17,41,
77)(23,49,86)(25,37,71)(28,57,80)(31,60,67)(32,62,39)(40,76,69)(42,79,107)(43,81,56)(44,51,
90)(45,65,96)(46,58,93)(50,75,78)(52,91,109)(54,66,89)(55,92,61)(70,99,94)(72,95,83)(84,100,
106)(87,108,104)(88,111,105)(101,102,103);
x3:=Sym(112)!(1,4,6,17)(2,7,9,24)(3,10,16,40)(5,15,23,42)(8,22,39,18)(11,28,19,43)(12,31,41,13)(14,36,49,
59)(20,45,74,99)(21,48,32,63)(25,51,75,103)(26,54,76,105)(27,55,29,58)(30,56,77,80)(33,65,60,
94)(34,52,85,104)(35,68,86,98)(37,64,78,67)(38,57,79,81)(44,83,102,100)(46,84,61,95)(47,53,62,
69)(50,88,71,66)(70,97,96,110)(72,89,106,111)(73,101,107,90)(82,108,112,109)(87,93,91,92);

// x1 and x2 generate SL(2,13). x1 and x3 generate all of SL(2,13).2.

G2:=sub<Sym(112)|x1,x3>;
H:=sub<G2|x1,x2>;

MH:=GModule(H,ActionGenerators(MG));
XMG2:=CompositionFactors(Induction(MH,G2));
{Dimension(i):i in XMG2} eq {28};

// So the 14-dimensional module over F27 cannot extend to G2, and thus there can be no embedding of G.2 into E7(3).

// Since G.2 embeds in E7, we know it lies in E7(3).2, completing the proof.

==> anc/E7/PSL213/psl213p=7.txt <==
SetSeed(0,0);
G:=SL(2,13);
F<w>:=GF(49);

// Before we define matrices, here is a program to compute the rank of an arbitrary linear combination of two nilpotent matrices

/////////////////////////
//
//  ComputeAllRanks
//
/////////////////////////

/* This function, given two square matrices A and B with B nilpotent (this condition might not be
   necessary) computes the rank of the matrix A+xB, where x is a parameter. It returns three
   outputs. The first is the generic rank of A+xB, i.e., the rank for all but finitely many elements
   x. The second is the set of exceptions x. The third is the ranks of the exceptions. This program
   is not very well optimized, but is still far faster than computing echelon form or Smith normal
   form. As in, it produces an answer in minutes, versus at least days for echelon form.
*/

function ClearConstantRows(M,RankSoFar)
F:=CoefficientRing(CoefficientRing(M));

// Do this first. This is to remove anything zero.
RemoveZeroRows(~M);
if(NumberOfRows(M) eq 0) then return M,RankSoFar; end if;

// ll is the set of rows that are constant.
ll:=[i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]];

//Echelon form ll and add on the rest to make a new matrix M. If ll is empty or the whole
//of M then we need to be careful.

if(#ll eq NumberOfRows(M)) then M:=EchelonForm(M);
  elif(#ll ne 0) then
  M:=VerticalJoin(EchelonForm(Matrix([M[i]:i in ll])),Matrix([M[i]:i in [1..NumberOfRows(M)]|not i in ll]));
end if;
RemoveZeroRows(~M);
ll:=[i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]];

for i in ll do
  jjj:=[jj:jj in [1..NumberOfColumns(M)]|M[1,jj] ne 0]; j:=jjj[1]; Remove(~jjj,1);
  SwapColumns(~M,1,j);
  MultiplyColumn(~M,1/M[1,1],1);
  for jj in jjj do
    AddColumn(~M,-M[1,jj],1,jj);
  end for;
  RankSoFar+:=1;
  RemoveRowColumn(~M,1,1);
end for;

return M,RankSoFar;

end function;

function ComputeAllRanks(A,B)

// Compute Jordan normal form of B and use this to produce a nicer form.

M2,S2,S3:=JordanForm(B);
M1:=S2*A*S2^-1;

F:=CoefficientRing(A);
S<x>:=PolynomialRing(F);
M:=M1+x*M2;

RankSoFar:=0;

// Remove any zero rows and columns

RemoveZeroRows(~M);
M:=Transpose(M);
RemoveZeroRows(~M);

repeat 

repeat
  M,RankSoFar:=ClearConstantRows(M,RankSoFar);
  RemoveZeroRows(~M);
  M:=Transpose(M);
until [i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]] eq []
and
[i:i in [1..NumberOfColumns(M)]|&and[M[j,i] in F:j in [1..NumberOfRows(M)]]] eq [];

if(NumberOfRows(M) eq 0) then return RankSoFar,[],[]; end if;

M1a:=Evaluate(M,0);
M2a:=Evaluate(M,1)-M1a;
M2b,T:=EchelonForm(M2a);

Mb:=Matrix(S,T)*M; Mb:=Transpose(Mb);

M1c:=Evaluate(Mb,0);
M2c:=Evaluate(Mb,1)-M1c;
M2d,T:=EchelonForm(M2c);

M:=Matrix(S,T)*Mb;

until NumberOfRows(M2d) eq NumberOfColumns(M2d) and IsZero(M2d-1);

genrank:=RankSoFar+NumberOfRows(M2d);
eigs:=SetToSequence(Eigenvalues(M1a));
badvalues:=[-i[1]:i in eigs];
badranks:=[genrank-i[2]:i in eigs];

return genrank,badvalues,badranks;

end function;


// Now we start the work.

M14:=GModule(G,[GL(14,F)![
[2,5,1,6,6,0,0,1,5,4,2,1,2,2],
[2,5,3,3,1,5,3,2,1,4,5,4,5,0],
[5,1,3,5,2,1,4,1,5,4,4,0,3,0],
[6,0,0,6,0,2,2,0,0,0,2,3,4,4],
[4,2,4,3,5,4,2,3,3,1,0,0,4,5],
[4,5,2,5,5,1,4,6,2,0,0,0,1,6],
[6,0,3,3,3,3,6,6,5,6,5,1,2,6],
[4,3,1,5,3,2,6,3,5,5,3,5,0,0],
[3,5,5,1,0,4,5,1,0,3,1,5,2,1],
[5,0,6,4,4,1,4,3,0,4,2,1,1,0],
[6,1,1,1,2,0,2,3,3,3,5,6,4,1],
[0,1,5,1,5,2,4,5,5,5,1,6,1,5],
[6,0,1,6,0,3,0,5,3,5,1,5,1,4],
[2,1,5,0,3,4,0,6,3,3,3,1,2,2]],
GL(14,F)![
[5,4,4,1,5,5,1,0,3,5,5,4,3,5],
[3,4,0,2,5,2,4,3,1,3,1,0,0,6],
[4,3,2,0,0,0,2,0,3,3,6,2,6,5],
[1,4,0,4,3,0,3,4,2,3,3,3,2,0],
[2,4,6,4,4,5,5,2,2,4,0,2,2,5],
[1,2,5,0,2,4,1,2,0,1,6,0,4,2],
[5,0,5,1,3,2,6,6,2,3,6,0,0,4],
[4,2,0,3,1,3,0,2,0,2,6,6,4,5],
[6,5,3,2,6,6,2,4,2,2,6,3,2,6],
[1,1,6,6,4,2,4,3,4,4,4,6,4,3],
[2,4,4,0,6,1,4,2,0,5,5,5,6,6],
[1,0,1,1,5,3,5,3,4,0,6,6,6,4],
[4,4,0,6,2,0,3,0,1,1,5,5,6,4],
[0,2,0,3,2,0,6,2,4,3,6,1,0,4]]]);

P6:=GModule(G,[GL(42,F)![
[w^3,w^15,w^45,w^29,w^2,w^38,w,w^47,w^17,w^28,w^43,w^9,w^14,w^14,w^26,w^30,w^11,w^34,w^20,w^21,w^37,w^12,w^31,w^4,w^13,w^10,w^41,w^5,w^25,w^29,4,w^33,w^12,w^25,0,w^18,0,w^12,w^14,w^3,w^38,w^18],
[w^2,w^2,w^45,w^34,w^38,w^14,w^34,w^43,w^29,w^35,w^44,w^27,w^14,w^35,w^34,w^46,w^27,w^9,w,w^13,w^29,w^4,w^23,w^35,w^44,w^35,w^23,w^3,w^35,4,w^43,3,w^41,w^12,w^34,4,w^42,w^36,w^12,w^34,w^23,w^47],
[6,1,2,w^43,w^5,w^22,w^29,3,w^28,w^21,w^6,w^6,1,w^37,w^42,w^44,w^14,w^36,3,w^22,1,w^23,w^11,w^46,w^3,0,w^47,w^26,w^11,w^14,w^46,w^27,w^47,w^7,1,w^39,w^33,w^6,w^33,w^22,w^46,w^18],
[w^5,w^38,w^4,6,3,w^35,w^44,w^12,w^7,w^23,w^6,w^15,w^17,4,4,w^30,4,w^25,1,w^9,w^37,w^12,w^3,w^12,w^21,2,6,w^12,w^21,w^29,w^42,w^37,w^30,w^39,w^15,2,w^14,w^18,6,3,w^35,w^33],
[w^18,w^13,w^18,w^35,w^42,w^18,w^46,w^19,5,w^35,w^29,w^10,w^43,w^26,w^20,w^41,w^41,w^41,w^2,w^17,w^43,w^18,w^6,w^2,w^17,w^43,w^15,w^19,w^19,w^22,w^33,w^27,w^41,w^45,w^29,w^7,w^2,w^33,w^45,1,w^12,w^18],
[w^7,w^14,w^3,w^21,w^20,w^25,w^35,5,w^12,w^44,w^13,w^30,w^27,w^19,w^18,w^6,w^21,w^13,w^29,w^12,w^26,w,w^46,w^43,w^45,w^42,0,w^17,w^5,w^2,w^33,6,w^22,6,w^7,w^43,w^33,w,5,w^43,w^35,w^45],
[w^27,w^6,w^21,w^30,w^3,w^2,w^45,w^27,w^5,1,w^10,6,w^7,w^26,w^18,1,w^38,w^29,w^42,w^12,w^10,w^33,w^12,w^36,w^14,w^33,0,w^38,0,w^19,w^34,w^22,w^44,w^12,w^41,w^36,w^10,w^39,w^9,w^2,w^30,w^33],
[w^19,w^46,w^13,2,5,w^33,w^15,3,6,w^35,w^34,w^47,w^12,w^6,w^41,w^22,w^36,w^4,w^15,w^15,w^7,w^30,w^11,w^36,w^46,w^21,w^5,w^26,w^43,w^30,w^3,w^5,w^7,w^17,w^13,w^41,w^26,w^29,w^30,w^15,w^23,w^31],
[w^41,w^11,w^3,w^4,w^18,w^33,0,w^14,w^44,w^38,w^13,w^4,w^26,w^30,4,w^15,w^41,w^22,w^28,w^15,w^15,w^38,w^13,w^6,w^23,w^34,w^7,w^19,w^30,w^20,0,w^41,w^27,w^6,w^23,w^46,w^21,w^46,w^17,w^33,6,w^39],
[w^17,w^9,w^36,w^23,w^34,w^23,1,w^7,w^11,6,w^3,w^7,w^11,w,w^15,w^45,w^25,w,w^14,w^36,w^17,5,w^10,5,w^27,5,w^5,1,w^3,w^6,w^18,3,w^30,w^9,w^21,6,w^15,w^11,3,w^47,w^45,w^11],
[5,0,w^14,w^12,w^45,w^42,w^33,w^20,w^41,w^26,w^22,w^43,w^11,2,w,w^31,w^27,w^7,w^35,w^39,w^12,w^35,w^2,w^34,w^17,w^35,w^22,3,w^36,w^30,w^36,w^28,w,w^17,w^42,w^34,w^25,w^35,w^3,1,w^21,w^10],
[w^12,w^13,w^6,1,w^27,w^21,w^6,w^3,w^41,w^26,w^42,w^11,w^36,w^13,w^30,w^33,w^4,w^45,w^12,w^46,w^14,w^37,3,w^21,w^26,4,w^26,w^37,w^25,w^33,w^2,w^43,w^6,3,w^7,w^30,w^14,w^39,6,w^44,w,w^6],
[w^36,w^28,w^7,w^42,w^14,2,w^12,w^2,w^25,w^25,6,5,w^27,w^31,w^7,w^38,w^23,w^11,w^23,w^6,w^9,4,w^36,w^30,w^42,w^12,w^12,0,w^5,w^18,w^26,w^9,w^27,w^18,w^20,w^31,w^12,w^12,4,w^18,2,w^30],
[w,w^41,w^20,w^7,w^25,w,w^45,w^26,w^38,w,w^3,w^43,w^30,w^7,w^15,w^14,w^26,w^28,w^46,w^6,w^19,w^42,w^38,w^45,w^18,w^20,w^18,w^5,w^21,w^20,w^27,w^37,w^35,4,w,w^31,w^38,w^17,5,w^31,w^29,w^43],
[w^44,w^36,w^15,w^2,w^13,w^2,w^27,w^42,w^7,w^11,w^7,w^35,w^33,w^37,w^15,w^46,w^46,w^25,6,w^38,w^25,1,w^10,w^27,w^19,6,0,w^4,3,w^15,w^12,w^19,w^47,w^35,4,w^3,w^42,w^38,w^35,w^26,6,w^38],
[w^39,w^31,w^10,w^45,3,w^45,w^22,w^29,w^33,4,5,w^41,w^6,w^19,w^14,w^31,w^27,w^9,w^29,5,w^26,w,w^6,w^25,w^39,w^12,w^11,w^2,w^7,w,w^25,w^11,w^6,w^31,w^43,w^46,w^37,w^33,w^30,w^21,w^19,w^33],
[w^34,w^26,w^5,5,w^3,5,w^17,6,w^28,w^41,w^20,w^36,w^25,w^14,w^47,w^11,w^20,4,w^41,w^20,w^39,w^14,w^44,w^2,w^41,w^15,w^25,0,w^44,w^11,w^38,w^25,w^47,w^26,w^38,w^41,4,w^28,w^25,2,w^14,w^28],
[w,w^41,w^20,w^7,w^18,w^7,4,w^39,w^43,3,w^35,w^39,w^18,w^33,2,6,w^27,w^6,w^2,w^17,w^39,w^14,w^46,w^34,w^6,5,w^45,w^35,w^6,w^9,w^2,5,w^14,w^41,w^5,3,w^47,w^43,5,w^31,w^29,w^43],
[w^20,w^12,w^39,w^26,w^37,w^26,w^3,w^10,w^14,w^27,w^6,w^10,w^14,w^4,w^37,w^5,w^6,w^27,w^11,w^12,0,0,w^21,w^33,w^41,w^11,w^28,1,w^6,w^9,w^21,w^11,w^33,w^12,6,w^27,w^18,w^14,w^11,w^2,1,w^14],
[w^38,w^30,w^9,w^44,w^7,w^44,w^21,w^28,4,w^45,6,w^28,4,w^22,w^36,w^18,w^27,w,w^43,w^37,w^2,w^25,w^21,w^13,6,w^17,w^26,w^21,6,w^27,w^39,w^29,w^3,w^30,w^42,w^45,w^36,4,w^29,w^20,w^18,4],
[w^23,w^15,w^42,w^29,5,w^29,w^6,w^13,w^17,w^30,w^9,w^13,w^17,w^7,w^21,w^3,w^31,w^7,w^7,w^19,w^17,5,4,w^29,w^33,w^46,w^11,w^6,w^9,w^12,6,w^14,w^36,w^15,w^27,w^30,w^21,w^17,w^14,w^5,w^3,w^17],
[6,2,w^43,w^30,w^41,w^30,w^7,w^14,w^18,w^31,w^10,w^14,w^18,3,w^22,w^4,4,3,w,w^39,w^13,w^30,w^47,w^41,w^34,w^47,w^12,w^7,w^10,w^13,w^25,w^15,w^37,2,w^28,w^31,w^22,w^18,w^15,w^6,w^4,w^18],
[w^3,w^43,w^22,w^9,w^20,w^9,w^34,w^41,w^45,w^10,w^37,w^41,w^45,w^35,w,w^31,w^33,w^25,w^44,w^17,w^44,w^25,w^38,w^5,w^41,w^47,w^39,w^34,w^37,5,w^4,w^42,2,w^43,w^7,w^10,w,w^45,w^42,w^33,w^31,w^45],
[w^5,w^45,6,w^11,w^22,w^11,w^36,w^43,w^47,w^12,w^39,w^43,w^47,w^37,w^47,w^26,w^45,w^12,w^37,w^13,w^10,w^38,w^11,w^19,w^13,w^11,w^6,w^27,w^39,w^42,w^6,w^44,w^18,w^45,w^9,w^12,w^3,w^47,w^44,w^35,w^33,w^47],
[w^26,w^18,w^45,4,w^43,4,w^9,2,w^20,w^33,w^12,2,w^17,w^11,w^36,w^29,w^41,w^14,w^7,w^43,w^26,w^42,w^27,w^30,w^30,w^37,w^34,w^29,w^26,w^7,w^27,w^17,w^39,w^18,w^30,w^33,6,w^20,w^17,3,w^6,w^20],
[2,3,w^35,w^22,w^33,w^22,w^47,w^6,w^10,w^23,w^2,w^21,w^45,2,w^18,w^11,w^45,0,w^36,w^33,w^34,w^44,w^15,w^6,w^18,w^22,4,w^25,w^33,w^13,w^23,w^7,w^29,3,w^20,w^23,w^14,w^10,w^7,w^46,w^44,w^10],
[w^37,w^29,3,w^43,w^6,w^43,w^20,w^27,w^31,w^25,w^13,w^7,w^10,w^28,w^3,w^27,w,6,w^39,w^44,w^35,w^31,w^3,w^21,w^28,w^47,w^7,w^18,4,w^46,w^45,w^17,w^25,w^29,w^41,w^44,w^35,w^31,w^28,w^19,w^17,w^31],
[w^33,w^25,w^4,w^39,w^2,w^39,2,0,w^42,w^41,w^23,w^5,w^26,5,w^28,w^14,3,6,w^36,w^10,w^25,w^45,w^5,4,w^6,w^11,w^44,w^44,w^41,w^21,6,w^7,w^17,w^39,w^45,5,w^31,w^27,6,w^15,w^13,w^27],
[w^14,w^6,w^33,w^20,w^9,w^6,3,w^45,w^45,w^45,w^13,w^35,w^13,w,w^15,w^47,w^12,w^6,w^13,w^4,w^31,w,w^17,w^44,w^6,w^2,w^35,1,w^22,w^13,w^36,w^7,w^25,w^37,w^38,w^43,w^42,w^41,w^5,w^44,w^42,3],
[w^26,w^18,w^45,4,w^31,w^42,5,w^17,w^17,0,w^2,w^15,w^7,w^43,w^44,4,w^11,w^18,4,w^31,w^14,5,w^17,w^36,2,w^18,w^7,4,w^42,w^3,w^36,w^7,w^41,w,w^11,w^4,w^25,w^12,1,3,w^6,w^20],
[w^45,w^39,w^7,w^46,w^15,w^17,4,1,w^12,6,1,w^38,w^29,w^39,w^11,w^10,1,w^20,3,w^20,w^46,6,0,w,w^38,w^27,0,w^21,w^35,w^30,w^13,w^29,w^44,w^33,3,w^7,w^41,w^14,w^7,w^4,w^27,w^39],
[w^45,w^5,w^26,w^39,w^43,w^21,w^18,w^6,w^14,w^27,w^22,w^23,w^46,w^29,w^6,w^11,w^45,w^37,w^6,w^37,w^31,w^5,6,w^17,w^13,w^36,4,w^21,w^30,w^26,6,w^34,w^2,w^18,w^39,w^34,w^5,w^7,w^41,5,w^33,0],
[w^3,w^26,w,w^4,w^2,w^43,1,5,w^3,3,w^28,w^3,w^41,0,w^19,w^10,w^12,w^27,4,w^13,w^18,w^41,w^14,w^18,w^12,w^37,w^44,w^43,w^29,w^37,w^20,w^11,w^37,w^18,w^22,w^36,w^7,w^38,6,w^38,w^26,w^30],
[w^30,w^39,0,w^12,w^20,w^15,w^23,w^21,w^20,w,w^11,w^27,w^46,w^26,w^19,w^35,w^3,2,w^30,w^39,5,w^13,w^12,w^18,w^44,3,w^2,w^33,w^41,w^3,w^21,w^45,w^11,w^43,w^4,w^45,w^42,5,w^42,w^45,w^4,w^12],
[w^22,w^35,w^26,w^21,w^29,w^39,w^5,w^35,w^25,w^42,w^20,w^10,w^22,w^33,w^47,w^39,w^3,w^18,w^7,w^34,w^18,w^22,w^35,w^31,w^18,w^35,w,w^37,w^5,w^37,w,w^23,w^21,w^25,w^41,w^43,w^22,w^46,w^9,w^4,w^27,w^33],
[w^26,w^29,w^25,w^6,w^25,w^7,1,w^43,w^35,w^39,w^29,w^11,w^11,w^9,w^34,w^41,0,w^23,w^18,w^14,w^26,2,w^31,w^28,1,w^33,w^31,w^29,w^19,w^9,w^37,w^10,w^39,w^18,w^10,4,0,w^18,w^3,w^18,w^36,w^43],
[w^37,w^10,w^20,w^20,w^41,w^5,w^30,w^4,w^41,w^23,w^14,w^7,w^25,0,w^13,w^6,6,w^41,w^19,w^46,w^42,w^37,w^47,w^11,5,1,5,w^28,w^18,w^28,3,w^38,w^45,5,w^41,6,w^18,w^25,w^43,w^47,w^25,w^4],
[2,w^43,w^19,w^17,w^44,w^6,w^18,w^30,1,4,w^14,w^12,0,w^14,w^39,6,w^22,w^44,3,3,6,w^18,w^13,w^17,w^12,w^19,w^12,w^11,w^31,w^47,w^38,w^33,6,w^31,w^43,w^28,w^34,w^9,w^22,w^3,1,w^35],
[w^41,w^45,w^6,0,w^26,w^29,w^27,w^23,w^2,w^25,w^47,w^10,w^30,w,w^5,w^5,w^42,w^2,w^20,5,w^18,2,w^15,0,0,w^13,w^13,w^34,w^31,w^21,w^41,w^35,w,0,w^41,3,w^26,w^30,6,w^47,3,w^14],
[w^9,w^14,w^3,w^22,w^19,w^18,w^21,w^22,w^11,w^45,w^25,5,w^4,w^20,w,w^13,w^27,w^41,w^11,2,w^34,w^13,w^9,w^33,w^18,w^21,w^7,w^17,w^35,w^3,w^44,w^33,w^31,w^25,w^42,w^7,w^46,w^39,w^27,w^35,1,w^9],
[w^26,w^35,w^46,w^39,w^21,w^12,w^12,w^27,w^23,w^28,w^12,w^11,w^38,w^23,w^4,w^47,w^11,w^4,w^19,w^30,w^41,w^19,w^10,w^25,w^35,5,w^23,w^21,5,w^22,5,0,w^10,4,w^27,w^42,w^35,w^41,w^43,w^4,w^29,w^15],
[w^37,4,w^28,w^42,w^3,w^4,w^6,w^10,w,w^9,0,w^7,w^35,w^21,5,w^15,w^44,w^27,w^47,w^28,w^10,w^15,w^18,w^5,w^12,w^28,w^5,w^42,3,w^4,w^4,w^45,w^30,w^22,w^33,w^26,w^36,2,w^26,w^4,w^13,w^43]],
GL(42,F)![
[w^11,w^19,w^38,w^7,w^5,w^33,w^18,w^34,1,4,w^9,w^44,w^17,w^44,3,0,w^14,w^43,w^22,w^20,w^41,2,w^31,w^13,w^42,w^29,w^34,w^21,6,w^15,w^22,w^43,w^33,w^9,w^19,w^9,1,w^5,w^4,w^39,3,w^30],
[w^3,w^43,w^23,w^45,w^15,w^14,w^14,5,w^9,w,w^30,w^15,6,w^41,w^11,w^13,w^23,2,w^43,w^41,w^14,w^37,w^4,w^34,w^15,w^12,w^29,w^15,6,w^36,w^17,w^2,w^18,w^4,0,6,w^11,w^14,4,w^17,w^14,w^33],
[w^11,w^45,w^33,w^21,w^37,w^33,w^34,w^10,w^12,w^41,w^26,w^15,w^28,w^14,4,w^9,0,2,w^43,w^41,w^14,w^37,w^4,w^34,w^15,w^9,w^30,w^47,w^23,3,3,w^12,w^18,w^46,w^3,w^15,w^11,w^46,w^11,w^20,w^44,2],
[4,w^41,w^2,w^6,w^36,w^25,w^44,w^43,w^39,w^15,w^28,w^23,w^30,w^6,w^12,w^5,w^13,1,0,0,0,0,0,0,w^46,w^41,w^15,w^5,w^28,w^30,w^43,w^30,w^38,w^43,w^21,w^46,w^3,w^45,w^30,w^21,5,w^12],
[w^19,5,w^25,w^4,w^46,3,w^7,w,w^2,4,4,w^3,w,w^45,w^37,5,w^18,w^43,w^5,w^3,6,w^47,w^14,w^44,w^22,w^33,w^33,0,5,w^38,6,w^35,w^35,w^33,w^46,w^37,w^4,4,w^31,w^26,6,w^27],
[w^35,w^9,w^44,w^22,w^9,2,w^17,w^5,w^44,w^30,w^30,w^39,w^42,w^15,w^30,w^33,w^27,w^27,4,w^30,w^3,w^26,w^41,w^23,w^44,w^30,w^47,w^33,w^9,w^22,w^45,w^35,w^41,w^45,4,w^27,w^47,w^29,w^22,w^18,w^6,w^25],
[w^14,w^33,w^20,w^21,w^23,2,w^38,w^13,w^23,w^39,w,w^36,w^15,w^11,w^13,w^30,w^37,w^33,w^11,w^47,w^20,w^43,w^10,w^17,w^36,w^21,w^2,w^33,w^31,w^21,w^44,w^39,w^42,w^19,w^4,w^22,5,w^6,w^43,w^19,w^33,w^18],
[w^47,w^17,w^6,4,w^46,w^30,w^12,w^44,w^4,w^43,w^41,w^6,w^20,w^39,w^45,w,w^17,0,w^45,0,0,0,0,w^26,w^22,w^6,w^28,w^4,1,w^35,1,w^30,w^38,w^41,w^33,w^10,w^7,w^7,5,w^47,w^36,0],
[w^17,3,w^37,1,w^12,w^4,0,w^33,w^27,0,w^2,w^11,w^46,w^11,w^25,w^38,w^7,w^20,w^42,w^26,w^47,w^22,w^37,w^30,w^6,w,w^2,w^11,w^13,w^6,w^7,1,w^2,w^3,w^21,w^22,w^29,w^31,w^10,w^4,2,w^33],
[w^37,w^18,w^46,w^22,w^14,w^9,w^7,w^44,w^44,w^27,w^39,w^45,w^31,w^7,3,w^47,w^19,w^7,w^18,w^41,w^2,w^25,w^27,w^21,w^47,w^11,w^39,w^37,w^13,w^5,w^26,w^42,w^15,w^21,w^9,w^3,w^45,6,w^33,w^34,w^31,w^15],
[w^13,w^35,w^17,w^15,w^31,w^21,w^14,w^4,w^39,6,w^18,w^27,w^22,5,w^20,w,w^17,w^14,w^3,w^27,w^29,w^4,w^7,3,5,w^29,w^15,w^4,w^39,6,w^2,w^41,w^22,5,w^36,w^22,w^39,w^6,w^5,w^21,w^5,w^45],
[w^22,w^39,w^47,w^31,w^23,w^21,w^31,4,w^29,3,w^15,w^28,w^17,4,w^29,w^33,w^42,w^22,w^6,w^19,w^20,w^43,w^31,w^15,w^39,w^30,w^42,w^41,w^43,w^28,w,w^37,w^42,w^15,w^19,w^30,w^13,0,w^19,w^2,4,w^7],
[w^43,w^45,w^26,w^43,w^38,w^47,w^27,w^41,w^38,w^35,w^39,w^29,w^26,w^7,w^22,w^36,w^2,w^42,w^39,w^14,6,w^47,w^15,1,w^37,0,w^26,w^35,w^27,w^39,w^20,w^2,w^35,1,w^11,w^20,w^42,w^46,w^20,2,5,w^13],
[w^19,w^46,w^35,w^42,w^34,1,w^27,w^11,0,w^26,w^33,w^30,w^46,w^35,w^5,w^11,w^6,4,w^17,w^36,w^31,w^14,w^39,w^5,1,w^31,w^13,1,w^15,4,w,w^15,w^12,w^26,w^34,6,w^28,w^46,w^43,w^33,w^35,w^37],
[2,w^45,w^25,w,w^41,w^36,w^19,w^17,w^7,w^29,3,w^34,w^6,w^37,w^11,w^4,w^6,3,w^2,w^25,w^26,w^6,w^20,w^42,w^25,w^34,w^15,w^13,0,w^19,w^21,3,w^3,w^27,1,w^28,w^13,w^5,w^18,w^25,w^35,w^36],
[w^47,w^44,w^45,w^17,w^27,w^39,w^33,w^21,2,w^35,w^17,w^47,w^17,w^47,1,w^11,6,w^17,w^26,w^35,w^37,w^34,w^38,w^41,w^45,w^18,w^6,w^5,w^35,4,w^15,w^11,w^36,w^35,w^20,w^4,w^25,w^14,w^17,w^44,w^33,3],
[w^20,w^14,w^12,w^15,w^9,w^14,w^3,w^30,w^47,w^44,w^34,w^46,w^13,3,w^26,w^15,w^4,w^33,w^9,w^22,0,w^35,w^10,6,w^39,w^29,5,w^19,4,1,w^39,w,w^35,0,w^28,w^13,w^30,w^20,2,w^34,w^29,w^35],
[w^21,w^2,w^30,w^6,w^46,w^41,w^39,w^28,w^28,w^11,w^23,w^29,w^29,1,w^31,w^11,2,w^17,w,w,w^11,w^4,w^6,w^39,w^45,w^22,w^45,w^3,w^17,w^36,w^13,w^7,w^27,w^31,w^45,w^25,w^12,1,w^47,w^4,w^22,w^27],
[5,w^21,w,w^25,w^17,w^12,w^10,w^47,w^47,w^30,w^42,1,w^34,w^10,w^15,w^17,w^45,w^23,w^30,w^38,w^38,w^33,5,w^47,w^42,w^7,4,w^36,w^41,w^28,w^37,w^13,6,w^3,w^34,2,w^42,1,w^7,w^21,w^17,6],
[w^10,w^39,w^19,w^43,w^35,w^30,w^28,w^17,w^17,1,w^12,w^18,w^4,w^28,w^29,2,w^23,w^46,w^47,w^31,w^47,w^35,0,w^21,w^20,w^4,w^3,w^10,w^34,w^26,w^47,w^15,w^36,w^42,w^30,6,w^18,w^45,w^6,w^7,w^4,w^36],
[w^43,6,w^4,w^28,w^20,w^15,w^13,w^2,w^2,w^33,w^45,w^3,w^37,w^13,w^14,w^5,w^25,w^14,w^45,w^5,w^34,w^18,w^3,w^17,w^25,w^17,w^45,w^43,w^19,w^11,4,1,w^21,w^27,w^15,w^9,w^3,w^30,w^39,5,w^37,w^21],
[w^44,w^25,w^5,w^29,w^21,2,w^14,w^3,w^3,w^34,w^46,w^4,w^38,w^14,w^15,w^6,w^26,4,w^28,w^25,w^28,w^21,w^36,w^25,w^36,w^18,w^46,w^44,w^20,w^12,w^33,w,w^22,w^28,2,w^10,w^4,w^31,5,w^41,w^38,w^22],
[w^23,w^4,4,3,1,w^43,w^41,w^30,w^30,w^13,w^25,w^31,w^17,w^41,w^42,w^21,0,w^43,w,w^44,w^44,w^31,w^3,w^29,4,w^25,w^17,w^23,w^47,w^39,w^12,w^28,w,w^7,w^43,w^37,w^31,w^10,w^19,w^20,w^17,w],
[w^25,w^6,w^34,w^10,w^2,w^45,w^43,4,4,w^15,w^27,w^33,w^19,w^43,w^15,w^23,w^36,w^10,w^26,w^17,w^45,w^25,w^36,w^46,w^47,4,w^4,w^15,w^37,w^2,w^21,w,w^5,w^12,w^38,w^7,4,w^18,w^42,5,w^14,w^5],
[w^46,w^27,w^7,w^31,w^23,w^18,2,w^5,w^5,w^36,1,w^6,w^31,w^42,w^21,w^3,w^45,w^33,w^9,0,2,w^34,3,w^6,w^18,w^21,w^38,3,w^21,w^41,w^30,w^20,w^25,w^37,w^38,w^45,w^11,w^19,w^33,w^9,w^29,w^25],
[w^35,w^6,w^39,w^36,w^38,1,w^43,w^4,w^3,w^26,w^34,w^9,w^2,w^5,w^28,w^28,w^22,w^31,w^15,w^17,w^44,w^45,w^22,w^15,w^27,w^13,5,w^28,w^36,3,w^21,w^33,w^17,0,w^10,w^43,w^12,w^2,w^46,2,w^11,w^17],
[w^37,w,w^10,w^21,w^42,w^25,w^38,w^38,w^28,w^27,w^2,w^7,w^2,0,0,w^6,w^10,w^20,3,w^17,5,w^21,w^11,w^26,w^30,w^34,w^7,w^34,w^26,w^17,w^18,w^4,w^19,w^33,w^34,w^10,3,w^11,w^12,0,w^9,w^20],
[w^37,w^4,w^18,5,w^31,5,w^15,w^45,w^25,w,w^23,w^41,w^31,w^23,w^38,w^38,w^34,w^4,w^18,w^42,6,w^20,w^25,w^39,w^12,w^39,w^35,w^10,w^44,w^5,w^38,3,w^44,w^5,w^4,w^31,w^41,w^21,w^39,w^19,w^34,w^13],
[w^12,w^28,w^7,3,w^18,w^31,w^28,w^28,w^29,w^21,w^33,w^29,w^35,w^13,w^41,w^36,5,w^3,w^2,w^11,5,w^18,4,w^37,w^2,w^47,w^31,w^3,w^37,1,4,0,w^2,w^44,w^38,w^42,0,w^18,w^35,w^47,w^25,3],
[w^5,w^42,w^15,w^9,6,w^39,w^25,w^2,w^12,w^37,w^10,w^41,w^34,2,w^44,w^18,w^34,w^44,w^15,w^27,2,w^39,w^23,w^21,w^3,w^18,w^6,w^43,w,w^12,w^43,w^28,w^33,w^18,w^44,w^12,w^6,0,5,w^9,w^29,w^25],
[w^17,4,w^5,w^25,w^35,w^31,w,w^36,w^2,w^15,w^10,0,w^21,w,w^13,1,w^4,w^5,w^13,w^6,w^18,w^41,w^18,w^26,w^33,w^37,w^35,w^28,w^20,w^30,w^18,0,w^35,w^18,w^26,w^34,w^14,w^27,w^35,w^13,w^35,w^45],
[w^28,w^7,w^14,1,w^33,w^9,w^33,5,w^23,w^5,w^45,4,w^20,w^38,4,w^22,w^37,2,w^42,w^27,w^37,w^12,w^21,w^2,w^39,1,w^41,w^3,w^9,w^37,w^14,w,w^6,w^25,w^9,w^19,w^30,4,w^41,w^11,1,w^34],
[w^30,w^22,w^30,2,2,w^5,w,w^13,w^36,w^43,w^47,w^2,w^17,w^3,w^14,w^38,6,w^10,w^34,w^23,w^39,w^14,4,w^26,w^47,w^19,w^11,w^43,w^13,w^38,w^3,w^38,3,w^41,w^35,w^2,0,w^13,w^19,6,w^28,w^22],
[w^20,w^36,0,w^20,0,w^15,w^31,w^39,w^23,5,w^17,w^35,4,6,w^30,w^28,0,w^27,w^17,w^43,w^11,w^34,w^5,w^46,w^10,w^47,w^46,w^13,w^15,1,2,w^18,w^28,0,w^21,w^39,w^42,w^41,w^7,w^44,w^23,4],
[w^47,w^11,w^5,5,w^31,0,w^30,w^25,w^25,w^5,w^7,w^3,w^29,4,w^47,w^3,w^4,w^39,w^27,w^45,w^34,w^9,w^23,w^31,w^34,0,w^34,w^12,w^30,w^7,0,2,w^3,w^2,w^9,w^3,w^6,w^45,w^45,w^35,0,w^14],
[w^34,w^41,w^41,w,w^30,w^34,w^4,w^34,w^9,w^4,2,6,w^37,w^11,w^22,w^38,w^38,w^6,w^7,3,w^47,w^22,2,w^15,w^4,w^46,w^45,0,w^41,w^25,w^12,4,2,3,w^42,w^7,w^17,w^47,w,w^37,w^15,w^25],
[w^18,w^27,w^19,0,5,w^38,w^19,w^45,w^18,w^22,w^29,4,w^22,w^5,w^33,0,2,w^43,1,w^28,w^9,4,w^2,w^37,w^2,w^19,w^35,w^17,w^47,0,w^23,w^42,w^26,w^7,2,w^2,w^46,6,w^5,w^12,w^45,w^43],
[w^17,w^10,w^3,w^30,w^45,0,2,w^28,w^47,w^3,4,w^6,4,0,w^10,0,w^18,w^15,w^11,w^38,w^43,w^18,w^42,w^7,w^17,w^28,w^44,w^47,w^13,w^11,w^11,w^39,w^12,w^45,w^7,w^21,2,w^6,w^21,w^2,1,6],
[w^19,w^11,w^41,w^44,w^47,4,6,w^46,w^36,w^3,w^34,w^10,w^42,w^14,w^33,w^44,w^25,w^28,w^17,w^42,w^33,3,w^2,5,w^18,w^41,w^44,w^30,w^35,w^14,w^21,5,w^2,w^23,w^13,w^18,w^5,w^37,w^23,w^12,w^34,w^41],
[w^21,w^37,0,w^22,w^11,w^9,w^23,w^6,w^2,w^13,w^41,w^45,w^47,w^28,w^21,w^36,w^14,w^13,2,w^33,w^45,w^20,1,w^20,w^25,w^3,w,6,w^15,w^3,w^37,w^46,w^14,4,w^2,w^12,w^47,w^26,w^47,w^43,w^41,w^37],
[3,w^6,w^33,w^29,w^28,3,w^29,w^44,3,6,w^15,w^15,w^21,w^14,w^47,w^10,w^44,w^18,w^4,w^33,w^3,w^26,2,w^4,w^42,w^23,3,w^46,w^25,w^3,6,4,w^20,w^36,w^38,w^23,w^31,w^23,w^34,w^36,w^46,w^26],
[w^5,5,w^14,w^20,w^46,w^20,6,w^10,w^34,w^34,w^41,w^46,w^3,w^11,w^12,w^11,w^13,w^31,w^44,w^19,w^46,w^21,w^21,w^43,w^42,w^34,w^44,w^6,w^28,6,w^12,w^42,w^15,w^11,w^38,w^4,w^41,6,2,w^38,w^41,w^25]
]]);

// Check that all symplectic forms on P6 are isomorphic.

_,ff1:=InvariantBilinearForms(ActionGroup(P6));
ff:=[
ff1[4],
ff1[3]+w^36*ff1[4],
ff1[2]+w^13*ff1[3]+w^37*ff1[4],
ff1[1]+w^6*ff1[2]+w^46*ff1[3]+w^5*ff1[4]];

homsP6:=AHom(P6,P6);
hh:=[
homsP6.1,
homsP6.1+w^28*homsP6.2,
homsP6.1+w^17*homsP6.2+w^30*homsP6.3,
homsP6.1+4*homsP6.2+w^41*homsP6.3+w^12*homsP6.4];

// The ranks of ff are 42,30,18,6, with ff[1] being the standard form. We now give an element of
// the centralizer in GL(42,k) that maps the standard symplectic form to an arbitrary one.

R<x,y,z>:=PolynomialRing(F,3);
mats42:=MatrixRing(R,42);
GenForm:=mats42!ff[1]+x*mats42!ff[2]+y*mats42!ff[3]+z*mats42!ff[4];
GenHom:=mats42!hh[1]+w*x*mats42!hh[2]+(5*x^2 + 3*x + w^23*y)*mats42!hh[3]+(w^43*x^3 + w^35*x^2 + w^26*x*y + w^44*x + w^33*y + w^37*z)*mats42!hh[4];
GenHom*mats42!ff[1]*Transpose(GenHom) eq GenForm;

// Thus all symplectic forms on MG are conjugate. So we can start.

MG1:=DirectSum(M14,P6);
permat:=GL(56,F)!PermutationMatrix(F,Sym(56)!([1..7] cat [15..56] cat [8..14]));
MG:=GModule(G,[permat*GL(56,F)!i*permat^-1:i in ActionGenerators(MG1)]);

_,ff:=InvariantBilinearForms(ActionGroup(MG));

// The standard bilinear form on the 56.
ss:=ff[1]+ff[5];

// PW1 is P(12), W2 is the 7, W3 is the 14 that appears multiple times in LG, and W4 is the unique 14.
// We order them like this because we will use the 12 almost exclusively.

PW1:=GModule(G,[GL(49,F)![
[0,1,0,0,1,0,0,0,4,0,2,0,0,0,0,3,2,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,2,2,0,0,0,0,1,0,0,6,0,3,5,0,0],
[0,0,0,1,6,0,0,0,0,0,2,0,4,0,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,5,0,0,2,0,1,0,0,6,0,3,5,0,0],
[0,0,0,0,2,1,0,0,4,0,0,0,5,0,0,4,4,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,1,2,0,0,3,0,4,0,0,1,0,5,2,0,0],
[0,0,0,0,1,0,0,1,3,0,1,0,6,0,0,1,2,0,0,0,0,0,0,6,0,6,0,0,0,0,0,0,0,0,2,5,0,0,1,0,1,0,0,1,0,5,1,0,0],
[0,0,0,0,0,0,0,0,1,1,0,0,2,0,0,6,4,0,0,0,0,0,0,6,0,6,0,0,0,0,0,0,0,0,6,6,0,0,4,0,6,0,0,0,0,1,5,0,0],
[0,0,0,0,2,0,0,0,3,0,4,1,1,0,0,6,5,0,0,0,0,0,0,4,0,5,0,0,0,0,0,0,0,0,3,4,0,0,6,0,1,0,0,0,0,0,4,0,0],
[0,0,0,0,5,0,0,0,1,0,1,0,4,1,0,3,6,0,0,0,0,0,0,6,0,3,0,0,0,0,0,0,0,0,2,1,0,0,1,0,6,0,0,3,0,3,5,0,0],
[0,0,0,0,2,0,0,0,4,0,0,0,1,0,1,3,3,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,2,2,0,0,2,0,0,0,0,3,0,5,5,0,0],
[0,0,0,0,0,0,1,0,1,0,2,0,3,0,0,4,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,5,2,0,0,0,0,5,0,0,4,0,1,4,0,0],
[0,0,0,0,1,0,0,0,2,0,6,0,4,0,0,1,1,1,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,6,4,0,0,0,0,5,0,0,2,0,3,6,0,0],
[0,0,0,0,2,0,0,0,2,0,3,0,5,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,1,0,4,0,0,2,0,2,5,0,0],
[0,0,0,0,3,0,0,0,6,0,2,0,5,0,0,6,2,0,0,0,1,0,0,1,0,4,0,0,0,0,0,0,0,0,1,0,0,0,3,0,2,0,0,3,0,2,6,0,0],
[0,0,0,0,4,0,0,0,1,0,6,0,6,0,0,2,1,0,0,0,0,0,1,6,0,6,0,0,0,0,0,0,0,0,5,5,0,0,2,0,0,0,0,2,0,0,4,0,0],
[0,0,0,0,6,0,0,0,4,0,4,0,0,0,0,6,2,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,5,6,0,0,1,0,5,0,0,5,0,6,5,0,0],
[0,0,0,0,4,0,0,0,5,0,0,0,1,0,0,2,3,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,0,0,6,5,0,0,5,0,1,0,0,2,0,0,4,0,0],
[0,0,0,0,3,0,0,0,6,0,5,0,3,0,0,2,2,0,0,0,0,0,0,6,0,0,0,0,1,0,0,0,0,0,4,6,0,0,2,0,0,0,0,4,0,5,1,0,0],
[0,0,0,0,6,0,0,0,2,0,6,0,3,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,0,0,0,3,6,0,0,4,0,6,0,0,0,0,6,4,0,0],
[0,0,0,0,1,0,0,0,4,0,3,0,2,0,0,0,6,0,0,0,0,0,0,4,0,4,0,0,0,0,0,1,0,0,6,5,0,0,3,0,6,0,0,6,0,6,0,0,0],
[0,0,0,0,4,0,0,0,2,0,3,0,1,0,0,4,5,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,1,4,3,0,0,0,0,5,0,0,3,0,0,1,0,0],
[0,0,0,0,2,0,0,0,5,0,2,0,3,0,0,2,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,1,0,4,2,0,0,4,0,3,0,0,4,0,5,3,0,0],
[0,0,0,0,3,0,0,0,2,0,3,0,2,0,0,3,4,0,0,0,0,0,0,5,0,5,0,0,0,0,0,0,0,0,0,4,1,0,3,0,1,0,0,5,0,0,0,0,0],
[0,0,0,0,1,0,0,0,6,0,4,0,0,0,0,0,5,0,0,0,0,0,0,6,0,2,0,0,0,0,0,0,0,0,0,4,0,1,3,0,3,0,0,2,0,3,5,0,0],
[0,0,0,0,3,0,0,0,6,0,2,0,6,0,0,4,5,0,0,0,0,0,0,2,0,4,0,0,0,0,0,0,0,0,2,2,0,0,0,1,3,0,0,6,0,3,5,0,0],
[0,0,0,0,2,0,0,0,3,0,6,0,6,0,0,5,3,0,0,0,0,0,0,3,0,6,0,0,0,0,0,0,0,0,4,5,0,0,5,0,6,1,0,0,0,3,1,0,0],
[0,0,0,0,5,0,0,0,3,0,0,0,3,0,0,4,6,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,2,0,0,1,0,4,0,1,6,0,0,6,0,0],
[0,0,0,0,3,0,0,0,4,0,0,0,5,0,0,6,3,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,5,6,0,0,4,0,3,0,0,4,1,3,6,0,0],
[1,0,0,0,3,0,0,0,5,0,3,0,5,0,0,3,2,0,0,0,0,0,0,6,0,4,0,0,0,0,0,0,0,0,1,1,0,0,0,0,4,0,0,6,0,6,2,0,0],
[0,0,1,0,6,0,0,0,5,0,2,0,6,0,0,4,0,0,0,0,0,0,0,2,0,6,0,0,0,0,0,0,0,0,2,6,0,0,6,0,1,0,0,6,0,2,1,0,0],
[0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,6,5,0,0,6,0,0,0,0,1,0,2,1,0,1],
[0,0,0,0,0,0,0,0,4,0,0,0,6,0,0,0,5,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,4,4,0,0,4,0,5,0,0,5,0,6,5,1,0],
[0,0,0,0,3,0,0,0,6,0,4,0,2,0,0,6,4,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,5,0,0,5,0,5,0,0,1,0,6,4,0,0],
[0,0,0,0,5,0,0,0,2,0,3,0,0,0,0,1,1,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,3,3,0,0,6,0,5,0,0,1,0,3,2,0,0],
[0,0,0,0,1,0,0,0,0,0,1,0,3,0,0,5,4,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,2,0,0,0,3,0,3,0,0,1,0,1,3,0,0],
[0,0,0,0,0,0,0,0,1,0,6,0,1,0,0,4,4,0,1,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,1,6,0,0,3,0,0,0,0,3,0,1,1,0,0],
[0,0,0,0,2,0,0,0,6,0,3,0,6,0,0,5,6,0,0,0,0,0,0,2,0,4,0,0,0,0,0,0,0,0,3,5,0,0,2,0,5,0,0,1,0,4,0,0,0],
[0,0,0,0,5,0,0,0,2,0,0,0,4,0,0,6,1,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,3,6,0,0,5,0,2,0,0,6,0,1,2,0,0],
[0,0,0,0,3,0,0,0,1,0,4,0,3,0,0,3,4,0,0,0,0,0,0,6,0,2,0,1,0,0,0,0,0,0,2,6,0,0,5,0,6,0,0,5,0,3,2,0,0],
[0,0,0,0,4,0,0,0,6,0,2,0,0,0,0,0,3,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,6,6,0,0,6,0,4,0,0,2,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,5,1,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,6,0,0,2,0,4,0,0,0,0,1,6,0,0],
[0,0,0,0,0,0,0,0,6,0,1,0,5,0,0,5,2,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,1,0,0,0,5,0,1,0,0,2,0,2,4,0,0],
[0,0,0,0,4,0,0,0,6,0,0,0,6,0,0,6,2,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,6,0,0,0,0,6,0,0,1,0,0,4,0,0],
[0,0,0,0,4,0,0,0,6,0,1,0,1,0,0,0,2,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,1,4,0,0,4,0,1,0,0,2,0,4,2,0,0],
[0,0,0,0,4,0,0,0,1,0,0,0,4,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,5,0,3,0,0,3,0,3,0,0,0],
[0,0,0,0,3,0,0,0,6,0,6,0,6,0,0,1,1,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,5,0,4,3,0,0],
[0,0,0,0,3,0,0,0,6,0,6,0,4,0,0,2,3,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,2,1,0,0,5,0,6,0,0,4,0,0,1,0,0],
[0,0,0,0,0,0,0,0,5,0,6,0,2,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,0,0,2,0,3,0,0,3,0,3,6,0,0],
[0,0,0,0,5,0,0,0,6,0,3,0,6,0,0,4,6,0,0,0,0,0,0,5,0,2,0,0,0,1,0,0,0,0,6,6,0,0,2,0,6,0,0,2,0,3,1,0,0],
[0,0,0,0,4,0,0,0,1,0,5,0,3,0,0,4,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,3,5,0,0,5,0,6,0,0,1,0,2,4,0,0],
[0,0,0,0,6,0,0,0,0,0,6,0,1,0,0,4,2,0,0,0,0,1,0,5,0,4,0,0,0,0,0,0,0,0,1,3,0,0,6,0,1,0,0,6,0,3,6,0,0]],
GL(49,F)![
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,3,0,0,0,6,2,0,6,0,0,0,6],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,1,0,0,0,0,0,0,5,0,3,0,0,0,3,0,0,0,2,4,0,2,0,0,0,2],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,5,0,0,0,0,0,0,6,0,6,0,0,0,5,0,0,0,5,1,0,3,0,0,0,1],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,6,0,0,0,0,0,0,2,0,3,0,0,0,5,0,0,0,6,1,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,2,0,0,0,0,6,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,1,5,0,2,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,6,0,0,0,0,0,0,0,5,5,0,0,0,0,0,3],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,6,0,0,0,0,0,0,6,0,4,0,0,0,3,0,0,0,4,5,0,3,0,0,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,6,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,5,0,0,0,5,3,0,3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,6,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,0,1,0,0,0,5,1,0,3,0,0,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,4,0,0,0,0,0,0,1,0,4,0,0,0,3,0,0,0,1,4,0,5,0,0,0,2],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,1,0,0,4,0,0,0,0,0,0,4,0,2,0,0,0,2,0,0,0,1,0,0,3,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,3,6,0,4,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,1,1,0,0,0,0,0,3,0,0,0,0,0,6,0,0,0,1,5,0,4,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,4,0,0,0,0,3,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,3,0,0,0,0,1,0,2,0,6,0,0,0,5,0,0,0,0,0,0,4,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,1,0,0,0,0,0,0,3,0,5,0,0,0,6,0,0,0,2,4,0,2,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,6,0,0,0,0,6,0,0,0,0,0,0,4,1,2,0,0,0,6,0,0,0,5,2,0,1,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,3,0,0,0,0,3,0,0,0,0,0,0,6,0,0,1,0,0,0,0,0,0,3,6,0,5,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,6,0,0,0,1,0,5,0,0,0,3,3,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,3,0,0,1,0,6,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,6,5,0,3,0,0,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,4,0,0,0,0,0,0,2,0,4,0,0,0,3,1,0,0,2,4,0,4,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,2,6,0,1,0,0,0,1],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,5,0,0,0,0,0,0,4,0,2,0,0,0,3,0,0,0,3,0,0,5,0,0,0,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,1,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,1,0,0,0,0,0,0,2,0,3,0,0,0,3,0,0,0,3,5,0,4,1,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,2,0,6,0,0,0,6,0,0,0,2,3,0,2,0,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,6,0,4,0,0,0,2,0,0,0,3,0,0,3,0,0,1,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,0,0,0,4,0,0,0,1,0,0,4,0,2,0,0,0,2,0,0,0,6,1,0,6,0,0,0,4],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,6,0,0,0,6,0,0,3,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,5,0,0,0,0,5,0,1,0,0,0,0,4,0,5,0,0,0,6,0,0,0,5,5,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,0,0,0,0,4,0,0,0,0,0,0,5,0,1,0,0,0,3,0,0,0,5,4,0,3,0,0,0,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,4,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,1,3,0,5,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,6,0,0,0,0,5,0,0,0,0,0,0,6,0,6,0,0,0,1,0,0,0,1,3,0,5,0,0,0,6],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,0,4,0,0,0,0,0,0,0,0,4,0,0,0,4,0,0,0,0,6,0,2,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,4,0,0,0,0,0,0,4,0,4,0,0,0,1,0,0,0,5,0,0,4,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,0,0,0,5,0,0,0,0,0,0,2,0,5,0,0,1,3,0,0,0,0,4,0,1,0,0,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,5,0,0,0,0,0,0,6,0,5,0,0,0,1,0,0,0,6,0,0,2,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,6,0,0,0,0,1,0,0,0,0,0,0,4,0,1,0,0,0,1,0,0,0,5,5,0,4,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,3,0,0,0,0,6,0,0,0,0,0,0,3,0,5,0,0,0,2,0,0,0,6,1,0,6,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,5,1,0,0,0,3,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,6,1,0,2,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,1,0,0,0,4,0,0,0,0,6,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,6,0,0,0,0,0,0,2,0,6,0,0,0,3,0,0,0,4,1,0,2,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,1,0,5,0,0,0,4,0,0,0,5,1,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,6,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,5,3,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,1,0,0,0,0,4,0,0,0,0,0,0,3,0,1,0,0,0,3,0,0,0,2,2,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,5,0,0,0,0,0,1,5,0,0,0,0,0,3,0,0,0,2,4,0,3,0,0,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,0,2,0,0,0,0,4,0,0,0,0,0,0,3,0,1,0,0,0,2,0,0,0,2,3,0,3,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,3,0,1,0,5,4,0,0,0,0,0,4]]]);

W2:=GModule(G,[GL(7,F)![
[6,0,w^11,w^26,0,0,w^21],
[0,6,w^3,w^21,0,0,w^35],
[0,0,w^45,w^21,6,0,w^35],
[0,0,w^22,2,6,0,6],
[0,0,w^7,w^11,0,6,w^45],
[0,0,w^17,w^14,6,0,w^7],
[0,0,w^28,w^10,w^10,0,w^18]],
GL(7,F)![
[0,1,0,w^45,0,0,0],
[0,0,1,w^2,0,0,0],
[1,0,0,w^11,0,0,0],
[0,0,0,1,0,0,0],
[0,0,0,w^12,0,0,6],
[0,0,0,w^31,6,0,0],
[0,0,0,w^45,0,1,0]]]);

W3:=GModule(G,[GL(14,F)![
[5,6,0,1,3,2,1,5,1,4,5,2,3,2],
[3,6,3,4,5,0,5,0,0,2,5,4,5,2],
[1,1,4,2,6,4,1,1,6,5,4,1,6,0],
[1,5,4,3,2,0,0,0,4,1,2,0,6,3],
[0,0,5,0,1,5,3,6,1,4,0,5,6,3],
[0,5,1,2,2,6,4,6,2,6,0,2,4,5],
[2,3,0,1,4,4,5,5,3,5,4,1,6,0],
[4,3,0,4,4,4,1,2,5,2,5,1,6,3],
[4,5,5,4,3,0,2,4,4,2,0,4,5,5],
[3,3,0,6,3,6,4,0,0,0,2,3,0,6],
[4,2,5,5,4,6,4,0,4,0,0,6,4,6],
[2,1,3,2,0,1,1,1,3,4,2,2,2,0],
[3,0,5,4,3,2,3,3,3,4,0,1,3,0],
[5,4,4,5,2,6,2,3,4,3,0,2,1,2]],
GL(14,F)![
[1,6,6,2,4,0,5,5,5,0,3,4,6,0],
[2,2,3,6,3,3,2,1,2,0,6,2,1,1],
[1,3,4,4,0,0,6,3,4,0,5,5,6,1],
[1,4,2,5,6,5,3,6,5,2,1,2,6,6],
[4,3,3,2,3,0,4,2,1,0,4,6,6,1],
[3,3,2,6,2,1,0,0,2,2,4,2,6,6],
[3,4,5,2,0,5,4,3,6,4,4,2,3,3],
[3,5,4,0,3,3,2,6,4,3,5,0,4,4],
[4,3,5,6,3,4,2,6,6,2,4,4,1,1],
[2,2,4,1,3,3,1,3,2,3,2,6,1,1],
[4,0,4,0,5,4,0,5,6,0,4,5,1,4],
[2,4,5,6,3,4,3,5,4,5,5,2,1,5],
[0,0,6,1,1,3,5,5,6,5,0,2,6,4],
[5,4,1,0,5,6,4,0,5,5,4,5,2,1]]]);

W4:=GModule(G,[GL(14,F)![
[1,5,5,4,0,0,1,1,6,1,5,1,0,0],
[0,1,5,3,5,3,3,4,0,0,6,0,1,5],
[1,2,2,5,2,0,0,5,1,6,6,1,1,6],
[3,6,3,3,3,1,2,3,1,2,4,5,2,4],
[4,2,5,4,3,6,5,5,2,3,2,0,4,6],
[0,5,0,6,4,0,0,2,4,1,0,4,1,2],
[1,3,0,1,3,0,4,4,5,0,0,3,6,1],
[4,2,1,0,1,4,0,6,0,3,1,6,0,2],
[2,6,6,4,6,4,6,1,0,3,3,2,3,4],
[5,1,1,0,0,3,1,6,3,1,2,3,5,1],
[5,0,6,1,2,5,0,4,3,2,4,6,4,3],
[6,0,5,4,4,6,1,2,1,4,4,0,2,5],
[5,3,4,6,0,0,0,6,1,3,1,4,6,3],
[3,1,0,5,2,6,3,0,3,2,3,1,1,3]],
GL(14,F)![
[3,6,0,0,1,0,6,2,3,4,2,4,2,3],
[3,3,3,2,0,1,6,5,3,6,1,6,1,0],
[5,1,6,1,0,4,6,1,4,0,2,5,3,1],
[3,4,2,4,2,5,6,1,0,2,5,4,0,0],
[1,2,6,0,4,5,0,4,6,3,1,5,4,2],
[2,3,1,1,6,2,5,6,4,4,0,0,0,4],
[5,6,0,1,4,1,1,5,6,0,6,2,3,2],
[2,2,1,5,1,2,0,3,6,0,3,6,4,2],
[5,4,2,4,2,1,4,1,6,4,5,5,5,3],
[3,4,5,2,2,0,4,3,2,1,6,0,2,0],
[6,2,1,4,5,1,0,1,0,2,2,4,3,5],
[0,5,2,5,6,0,1,2,3,4,2,4,3,6],
[2,6,5,2,5,4,5,5,5,5,5,4,5,6],
[4,0,0,6,3,0,6,6,3,0,5,3,4,4]]]);

// Take the tensor square.
MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.
// We also include the other 7-dimensional module to write SMG2 as a sum of U and another module.
XLG:=[PW1,W2,W3,W4];
homsall:=[AHom(i,SMG2):i in XLG];

homs1A:=homsall[1];
homs2:=homsall[2]; dh2:=Dimension(homs2);
homs3:=homsall[3]; dh3:=Dimension(homs3);
homs4:=homsall[4]; dh4:=Dimension(homs4);


U1:=sub<MG2|[Image(homs1A.i):i in [1..Dimension(homs1A)]]>;
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;
U3:=sub<MG2|[Image(homs3.i):i in [1..Dimension(homs3)]]>;
U4:=sub<MG2|[Image(homs4.i):i in [1..Dimension(homs4)]]>;

U:=U1+U2+U3+U4;

W1:=Socle(PW1);
homs1:=AHom(W1,U1); dh1:=Dimension(homs1);

// To split SMG2 up into a direct sum of U and another module, we compute Homs with the twist of W2.
W0:=GModule(G,FrobeniusImage(W2,1));
homs0:=AHom(W0,SMG2);
U0:=sub<MG2|[Image(homs0.i):i in [1..Dimension(homs0)]]>;

// Extra variable for a scalar in some products.
dh:=dh1+1;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Dimension(MG2));

// Create a basis for U1 that puts copies of W1 at the front.
bas0:=[U1!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas0a:=EchelonForm(Matrix(bas0));
depthbas0a:={Depth(bas0a[i]):i in [1..#bas0]};
for i in [1..Dimension(U1)] do
  if(i notin depthbas0a) then Append(~bas0,U1.i); end if;
end for;

bas:=[MG2!i:i in bas0];
bas cat:=[MG2!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas cat:=[MG2!((homs3.j)(W3.i)):i in [1..Dimension(W3)],j in [1..Dimension(homs3)]];
bas cat:=[MG2!((homs4.j)(W4.i)):i in [1..Dimension(W4)],j in [1..Dimension(homs4)]];
assert #bas eq Dimension(U);
bas cat:=[MG2!U0.i:i in [1..Dimension(U0)]];

// Add the rest of the basis any way you want.

basa:=[MG2!(SMG2.i):i in [1..Dimension(SMG2)]];
depthbasa:={Depth(basa[i]):i in [1..#bas]};

bas2:=bas;
for i in [1..Dimension(MG2)] do
  if(i notin depthbasa) then Append(~bas2,MG2.i); end if;
end for;

assert #bas2 eq Dimension(MG2);

COBmat:=Matrix(bas2);
COBinv:=COBmat^-1;

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;


// The next functions are used to construct the ad Matrix for an element on MG2.

function Sig(n)
if(n le Dimension(MG) div 2) then return 1; else return -1; end if;
end function;

function adMatrix(v1)
n:=Dimension(MG);
v:=[v1[i]:i in [1..n^2]];

adMat:=ZeroMatrix(Field(Parent(v1)),n^2,n^2);
for ind->ent in v do
  if(ent ne 0) then
    aa:=(ind-1) div n+1; dd:=n-aa+1;
    bb:=(ind-1) mod n+1; cc:=n-bb+1;
    for i in [1..n] do
      adMat[(i-1)*n+dd,(i-1)*n+bb]+:=Sig(aa)*ent;
      adMat[(cc-1)*n+i,(aa-1)*n+i]-:=Sig(cc)*ent;
    end for;
  end if;
end for;

return adMat;

end function;

// Computes the JNF of a nilpotent matrix. Will continue forever if the matrix is not nilpotent.
function JordanNormalForm(a);
ranks:=[NumberOfRows(a)]; apower:=a;
repeat Append(~ranks,Rank(apower)); apower*:=a; until ranks[#ranks] eq 0;
Prune(~ranks); Reverse(~ranks);
for i in [1..#ranks-1] do for j in [i+1..#ranks] do ranks[j]-:=(j-i+1)*ranks[i]; end for; end for;
return ranks;
end function;

// Now some functions to work with the Groebner bases and coefficients.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

function StripBasis(B,X)
if B eq [] then return []; end if;
repeat B:=SimplifyBasis(B,X); B:=GroebnerBasis(B:PairsLimit:=2500); until #{{j[2]:j in Factorization(i)}:i in B} eq 1 and &and[not IsDivisibleBy(i,j):i in B,j in X];
return B;
end function;

// Some constants that will make equations simpler to understand. They log where the basis elements start for the subspaces W_i.

dimU1:=Dimension(U1);
dimU12:=dimU1+Dimension(U2);
dimU123:=dimU12+Dimension(U3);

// Some elements and Lie products.

a:=[&+[R.i*bas2[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas2[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas2[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

// [a,b] hits U1, U2 and U3. Since the exterior square of the 12 has two copies of
// W3 in it we need to take two coordinates to capture both copies.

abW2coeffs:=[abC[i]:i in [dimU1+2..dimU12 by Dimension(W2)]];
abW3coeffs1:=[abC[i]:i in [dimU12+1..dimU123 by Dimension(W3)]];
abW3coeffs2:=[abC[i]:i in [dimU12+2..dimU123 by Dimension(W3)]];

abW2point:=[&+[abW2coeffs[i]*bas2[dimU1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
abW3point1:=[&+[abW3coeffs1[i]*bas2[dimU12+1+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
abW3point2:=[&+[abW3coeffs2[i]*bas2[dimU12+1+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];

// We will need this product multiple times in Stage 1.

ab2c:=LieProd(abW2point,c);
ab2cC:=(Matricise(ab2c)*Cinv)[1];


// We also need the centralizer. This is really easy here, as there's a single element

ce1:=GL(56,F)!DiagonalMatrix([-1:i in [1..7]] cat [1:i in [1..42]] cat [-1:i in [1..7]]);

ce1*ActionGenerator(MG,1) eq ActionGenerator(MG,1)*ce1 and
ce1*ActionGenerator(MG,2) eq ActionGenerator(MG,2)*ce1;

ce1d:=KroneckerProduct(ce1,ce1);

[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce1d eq -bas2[1+12*(i-1)]] eq [ 2, 3, 4, 5, 6, 7, 8 ];


////////////////
// Stage 1
////////////////

// Here we assume that [a,b] misses U1 entirely and derive a contradiction. This is the bulk of the work, and is an
// exhaustive case-by-case analysis using Jordan normal forms.

// Here are the relations that always hold.
abrels:=Reduce([abC[i]:i in [Dimension(U)+1..Dimension(MG2)]]);

abmissW1rels:=Reduce([abC[i]:i in [1..dimU1]]);

// Create a grevlex copy of R for fast computations of Groebner bases.
Rgrev:=ChangeOrder(R,"grevlex");

// Now compute the GB.
BB1:=StripBasis(GroebnerBasis([Rgrev!i:i in abrels cat abmissW1rels]:PairsLimit:=2500),[]);

// WLOG, we have four options (note dh1=17):
// 1. R.17=1.
// 2. R.17=0, R.16=1.
// 3. R.17=R.16=0, R.15=1.
// 4. R.17=R.16=R.15=0.

// This yields four options. The first one will split into two, depending on whether R.16+w^18=0 or R.16+w^18 ne 0

BB1a1:=StripBasis(GroebnerBasis(BB1 cat [Rgrev.17-1,Rgrev.16+w^18]:PairsLimit:=2500),[]);
BB1a2:=StripBasis(GroebnerBasis(BB1 cat [Rgrev.17-1]:PairsLimit:=2500),[Rgrev.16+w^18]);
BB1b:=StripBasis(GroebnerBasis(BB1 cat [Rgrev.17,Rgrev.16-1]),[]);
BB1c:=StripBasis(GroebnerBasis(BB1 cat [Rgrev.17,Rgrev.16,Rgrev.15-1]),[]);
BB1d:=StripBasis(GroebnerBasis(BB1 cat [Rgrev.17,Rgrev.16,Rgrev.15]),[]);

// The ideals of these GBs have radicals a bunch of linear equations. The next commands simply
// find the radicals of these ideals. It's standard stuff, so done without comment.

II1a1:=Ideal(BB1a1); MarkGroebner(II1a1);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1a1|not IsIrreducible(j)];
elts:=[i:i in facts|i^2 in II1a1];
BB1a1:=StripBasis(GroebnerBasis(BB1a1 cat elts),[]);
II1a1:=Ideal(BB1a1); MarkGroebner(II1a1);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1a1|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II1a1];
BB1a1:=StripBasis(GroebnerBasis(BB1a1 cat elts),[]);
II1a1:=Ideal(BB1a1); MarkGroebner(II1a1);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1a1|not IsIrreducible(j)];
elts:=[i:i in facts|i^2 in II1a1];
BB1a1:=StripBasis(GroebnerBasis(BB1a1 cat elts),[]);

BB1a2:=StripBasis(GroebnerBasis([R!i:i in BB1a2]),[R.16+w^18]);
II1a2:=Ideal(BB1a2); MarkGroebner(II1a2);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1a2|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II1a2];
BB1a2:=StripBasis(GroebnerBasis(BB1a2 cat elts),[R.16+w^18]);
II1a2:=Ideal(BB1a2); MarkGroebner(II1a2);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1a2|not IsIrreducible(j)];
elts:=[i:i in facts|i^2 in II1a2];
BB1a2:=StripBasis(GroebnerBasis(BB1a2 cat elts),[R.16+w^18]);

II1b:=Ideal(BB1b); MarkGroebner(II1b);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1b|not IsIrreducible(j)];
elts:=[i:i in facts|i^2 in II1b];
BB1b:=StripBasis(GroebnerBasis(BB1b cat elts),[]);
II1b:=Ideal(BB1b); MarkGroebner(II1b);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1b|not IsIrreducible(j)];
elts:=[i:i in facts|i^2 in II1b];
BB1b:=StripBasis(GroebnerBasis(BB1b cat elts),[]);
II1b:=Ideal(BB1b); MarkGroebner(II1b);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1b|not IsIrreducible(j)];
elts:=[i:i in facts|i^2 in II1b];
BB1b:=StripBasis(GroebnerBasis(BB1b cat elts),[]);
II1b:=Ideal(BB1b); MarkGroebner(II1b);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1b|not IsIrreducible(j)];
elts:=[i:i in facts|i^2 in II1b];
BB1b:=StripBasis(GroebnerBasis([R!i:i in BB1b cat elts]),[]);

II1c:=Ideal(BB1c); MarkGroebner(II1c);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1c|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II1c];
BB1c:=StripBasis(GroebnerBasis([R!i:i in BB1c cat elts]),[]);
II1c:=Ideal(BB1c); MarkGroebner(II1c);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1c|not IsIrreducible(j)];
elts:=[i:i in facts|i^2 in II1c];
BB1c:=StripBasis(GroebnerBasis(BB1c cat elts),[]);

BB1d:=StripBasis(GroebnerBasis([R!i:i in BB1d]),[]);
II1d:=Ideal(BB1d); MarkGroebner(II1d);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1d|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II1d];
BB1d:=StripBasis(GroebnerBasis([R!i:i in BB1d cat elts]),[]);

// Now we have linear equations, we give ourselves the coefficients
coeffs1a1:=ChangeLinearCoefficients(coeffs1,BB1a1);
coeffs1a2:=ChangeLinearCoefficients(coeffs1,BB1a2);
coeffs1b:=ChangeLinearCoefficients(coeffs1,BB1b);
coeffs1c:=ChangeLinearCoefficients(coeffs1,BB1c);
coeffs1d:=ChangeLinearCoefficients(coeffs1,BB1d);

// We start with branch 1d, since this is the easiest, then branch 1c, 1b, 1a1 and finally 1a2.
// In each case we choose some of the free variables to be non-zero to force some of
// ab2c, abW2point, abW3point1, abW3point2 and a to be points of MG2 (rather than have parameters).
// In each case, we find a nilpotent element in them with the wrong JNF.


////////////////
// Branch 1d
////////////////


// coeffs1d only leaves R.8 and R.14 free. If R.14=0 then we may
// choose R.8=1. This yields a point in MG2, with the wrong JNF.

coeffs1d1:=ChangeCoefficients(coeffs1d,[R.8,R.14],[1,0]);
JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs1d1):i in a])) eq [ 36, 0, 492, 0, 1480 ];

// This yields an action of 3^6,1^38 on M(E7), which is not allowed.
// Thus R.14 ne 0, so R.14=1 wlog. This forces ab2c above to be a single point.

coeffs1d:=ChangeCoefficient(coeffs1d,R.14,1);
JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs1d):i in ab2c])) eq [ 36, 528, 1972 ];

// This yields an action of 2^6,1^44, again not allowed. This closes branch 2d.


////////////////
// Branch 1c
////////////////


// coeffs1c also only leaves R.8 and R.14 free. If R.14=0 then we may
// choose R.8=1, as in branch 1d.

coeffs1c1:=ChangeCoefficients(coeffs1c,[R.8,R.14],[1,0]);
JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs1c1):i in a])) eq [ 36, 0, 108, 240, 144, 240, 472 ];

// This yields an action of 4^6,2^6,1^20, which is not allowed for M(E7).
// Thus R.14 ne 0, so R.14=1. We continue as before.

coeffs1c:=ChangeCoefficient(coeffs1c,R.14,1);
v1:=MG2![Evaluate(i,coeffs1c):i in ab2c];
JordanNormalForm(adMatrix(v1)) eq [ 36, 528, 1972 ];

// This yields an action of 2^6,1^44, again not allowed. This closes branch 1c.


////////////////
// Branch 1b
////////////////


// Move onto branch 1b. Branches 1c and 1d were easy to close, but 1b takes more work. It will look the same
// as branches 1a1 and 1a2, so we explain it now.

// Now ab2c has a single equation, (R.14+5*R.15+1)^2*(R.14+w^41*R.15+w^37) as its coordinates.
{Normalize(Evaluate(i,coeffs1b)):i in ab2c} eq 
{0,(R.14+5*R.15+1)^2*(R.14+w^41*R.15+w^37)};

// If this equation is non-zero, WLOG if we set that equal to 1, we obtain a point of L(E7).

BB1beqn:=(R.14+5*R.15+1)^2*(R.14+w^41*R.15+w^37);
quoBB1beqn:=R/ideal<R|BB1beqn-1>;

// Take ab2c, evaluate it via coeffs1b, then quotient out buy the equation to extract the point.
// It has the wrong JNF. It's actually just v1 above, which we proved not to lie in L(E7).

v1*w^20 eq MG2![R!quoBB1beqn!Evaluate(i,coeffs1b):i in ab2c];

// So BB1beqn=0. It factorizes, so (at least) one of these is zero.

coeffs1b1:=ChangeLinearCoefficients(coeffs1b,[R.14+5*R.15+1]);
coeffs1b2:=ChangeLinearCoefficients(coeffs1b,[R.14+w^41*R.15+w^37]);

// At this point we switch to branches 1a1 and 1a2, because we end up with the same answer for them as well.


////////////////
// Branch 1a1
////////////////


// This follows the same ideas as Branch 1b. We get an equation that governs ab2c, and yields the same point.

BB1a1eqn:=(R.14+5*R.15+w^31)^2*(R.14+w^41*R.15+w^45);
{Normalize(Evaluate(i,coeffs1a1)):i in ab2c} eq {0,BB1a1eqn};

quoBB1a1eqn:=R/ideal<R|BB1a1eqn-1>;
v1*w^20 eq MG2![R!quoBB1a1eqn!Evaluate(i,coeffs1a1):i in ab2c];

// And again this is wrong, so BB2a1eqn=0. Split into two, as before.

coeffs1a1a:=ChangeLinearCoefficients(coeffs1a1,[R.14+5*R.15+w^31]);
coeffs1a1b:=ChangeLinearCoefficients(coeffs1a1,[R.14+w^41*R.15+w^45]);


////////////////
// Branch 1a2
////////////////


// The same again.

BB1a2eqn:=(R.14+5*R.15+R.16+w^9)^2*(R.14+w^41*R.15+w^37*R.16+w^43);
{Normalize(Evaluate(i,coeffs1a2)):i in ab2c} eq {0,BB1a2eqn};
quoBB1a2eqn:=R/ideal<R|BB1a2eqn-1>;

v1*w^20 eq MG2![R!quoBB1a2eqn!Evaluate(i,coeffs1a2):i in ab2c];

// And again this is wrong, so BB1a2eqn=0.

coeffs1a2a:=ChangeLinearCoefficients(coeffs1a2,[R.14+5*R.15+R.16+w^9]);
coeffs1a2b:=ChangeLinearCoefficients(coeffs1a2,[R.14+w^41*R.15+w^37*R.16+w^43]);


////////////////
// Branches 1b, 1a1 and 1a2.
////////////////


// All of these sets of coefficients yield the same points of W2 and W3!
// To check this, we normalize the coefficients to check they all, like
// ab2c, have multiples of a single expression.

&and{#Exclude({Normalize(Evaluate(i,j)):i in k},0) eq 1:
  j in [coeffs1b1,coeffs1b2,coeffs1a1a,coeffs1a1b,coeffs1a2a,coeffs1a2b],
  k in [abW2coeffs,abW3coeffs1,abW3coeffs2]};

// Now we check that the leading coefficients are actually the same.

coeffsforW2:=[LeadingCoefficient(Evaluate(i,coeffs1b1)):i in abW2coeffs];
&and{[LeadingCoefficient(Evaluate(i,j)):i in abW2coeffs] eq coeffsforW2:j in [coeffs1b2,coeffs1a1a,coeffs1a1b,coeffs1a2a,coeffs1a2b]};

coeffsforW31:=[LeadingCoefficient(Evaluate(i,coeffs1b1)):i in abW3coeffs1];
&and{[LeadingCoefficient(Evaluate(i,j)):i in abW3coeffs1] eq coeffsforW31:j in [coeffs1b2,coeffs1a1a,coeffs1a1b,coeffs1a2a,coeffs1a2b]};

coeffsforW32:=[LeadingCoefficient(Evaluate(i,coeffs1b1)):i in abW3coeffs2];
&and{[LeadingCoefficient(Evaluate(i,j)):i in abW3coeffs2] eq coeffsforW32:j in [coeffs1b2,coeffs1a1a,coeffs1a1b,coeffs1a2a,coeffs1a2b]};

// This proves that we always end up with scalar multiples of the same point, regardless of the precise parameter values.

// So we just have to check one of these points to obtain a contradiction for each of the branches.

W2point:=MG2![&+[coeffsforW2[i]*bas2[dimU1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
W3point1:=MG2![&+[coeffsforW31[i]*bas2[dimU12+1+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
W3point2:=MG2![&+[coeffsforW32[i]*bas2[dimU12+1+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];

&and{JordanNormalForm(adMatrix(i)) eq [ 36, 528, 1972 ]:i in [W2point,W3point1,W3point2]};

// Thus abW2coeffs, abW3coeffs1 and abW3coeffs2 are all zero. This implies that [a,b]=0, so the 12 is an abelian subspace.

// Some final calculations with JNFs will prove this is impossible as well. We just add those equations in each case to further
// constrain coeffs1b1, etc.

MoreEqns:=abW2coeffs cat abW3coeffs1 cat abW3coeffs2; // These must be zero in all situations


////////////////
// Branch 1b
////////////////


BB1b1:=StripBasis(GroebnerBasis([Evaluate(i,coeffs1b1):i in MoreEqns]),[]);
BB1b2:=StripBasis(GroebnerBasis([Evaluate(i,coeffs1b2):i in MoreEqns]),[]);

coeffs1b1:=ChangeLinearCoefficients(coeffs1b1,BB1b1);
BB1b2 eq [1]; // This cannot even work!

// This fixes W1:
JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs1b1):i in a])) eq [ 324, 720, 724 ];

// This is 2^18,1^20, and this is not allowed. This closes branch 1b.


////////////////
// Branch 1a1
////////////////


BB1a1a:=StripBasis(GroebnerBasis([Evaluate(i,coeffs1a1a):i in MoreEqns]),[]);
BB1a1b:=StripBasis(GroebnerBasis([Evaluate(i,coeffs1a1b):i in MoreEqns]),[]);

coeffs1a1a:=ChangeLinearCoefficients(coeffs1a1a,BB1a1a);
coeffs1a1b:=ChangeLinearCoefficients(coeffs1a1b,BB1a1b);
// We end up with the same thing anyway!
coeffs1a1a eq coeffs1a1b;

// This fixes W1 again. This time we cannot simply use a, but another point in the space
// generated by a.

v2:=MG2![Evaluate(i,coeffs1a1a):i in a];
V2:=sub<MG2|v2>;
JordanNormalForm(adMatrix(MG2!(V2.1-V2.2))) eq [ 121, 748, 1277 ];

// This is 2^11,1^34, which is not allowed. This now closes branch 1a1.


////////////////
// Branch 1a2
////////////////


BB1a2a:=StripBasis(GroebnerBasis([Evaluate(i,coeffs1a2a):i in MoreEqns]),[R.16+w^18]);
BB1a2b:=StripBasis(GroebnerBasis([Evaluate(i,coeffs1a2b):i in MoreEqns]),[R.16+w^18]);
// (Recall that branch 1a2 was defined by R.16+w^18 being non-zero.)

// The former is linear, but the latter has a quadratic.
(R.8+w^18)*(R.8-w^18) in BB1a2b;

// By applying ce1, which we haven't done yet, we may choose either branch of this.

BB1a2b:=GroebnerBasis(BB1a2b cat [R.8-w^18]);

coeffs1a2a:=ChangeLinearCoefficients(coeffs1a2a,BB1a2a);
coeffs1a2b:=ChangeLinearCoefficients(coeffs1a2b,BB1a2b);

// The second of these fails as with branch 1a1.

JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs1a2b):i in a])) eq [ 36, 0, 492, 0, 1480 ];
// This comes from 3^6,1^38, and is therefore not allowed.

// Just 1a2a to go! This still has a free parameter, R.16. So we end up with a linear pencil
// of possible solutions. Create two ad-matrices:

coeffs1a2a1:=ChangeCoefficient(coeffs1a2a,R.16,0);
coeffs1a2a2:=ChangeCoefficient(coeffs1a2a,R.16,1);

mata:=adMatrix(MG2![Evaluate(i,coeffs1a2a1):i in a]);
matb:=adMatrix(MG2![Evaluate(i,coeffs1a2a2):i in a])-mata; // Subtracting mata yields just the effect of R.16.

// If R.16=x then this corresponds to mata+x*matb.

// We have (mata+x*matb)^3=0.

&and[i^2*j eq 0:i,j in [mata,matb]];

// So the action of mata+x*matb on M(E7) is of the form 2^i,1^(56-2i). Thus one can deduce the
// action on M(E7) from the rank on MG2.

// Thus we use ComputeAllRanks to determine the rank of a linear combination of
// mata and matb.

genrank,excep,excepranks:=ComputeAllRanks(mata,matb);
genrank eq 1368 and excepranks eq [ 432 ];

// 1368 comes from [ 324, 720, 724 ], so 2^18,1^20.
// 432 comes from [ 144, 768, 1168 ], so 2^12,1^32. This actually exists in M(E7).
// So can choose that one, then find another point in the subspace.

coeffs1a2atest:=ChangeCoefficient(coeffs1a2a,R.16,excep[1]);
V1a2a:=sub<MG2|[Evaluate(i,coeffs1a2atest):i in a]>;
JordanNormalForm(adMatrix(MG2![Evaluate(i,coeffs1a2atest):i in a])) eq [ 144, 768, 1168 ] and
JordanNormalForm(adMatrix(MG2!(V1a2a.1-V1a2a.2))) eq [121, 748, 1277 ];

// This is 2^11,1^34, which does fail the test.

// This completes the case where [a,b] misses U1.


////////////////
// Stage 2
////////////////


// Now [a,b] meets U1. In the exterior square of 12 we have 12/12. Suppose first
// that the image of [a,b] is contained in 12, rather than the whole 12/12. This
// means adding on slightly fewer relations than before.

abmiss1212rels:=Reduce([abC[i]:i in [Dimension(W1)*dh1+1..dimU1]]);

// But if we want the image to be exactly 12, it has to be equal to W1.
// So by scaling W1 we get these equations:

abW1coeffs:=[abC[i]:i in [1..Dimension(W1)*dh1 by Dimension(W1)]];
abW1eqns:=[abW1coeffs[i]-R.i:i in [1..dh1]];

// Now compute the GB.
BB2:=StripBasis(GroebnerBasis(abrels cat abmiss1212rels cat abW1eqns:PairsLimit:=2500),[]);
// This kills W1.
BB2 eq [R.i:i in [1..dh1]];

// Thus this case cannot occur, and [a,b] must hit the whole 12/12.

// Now it looks hard to apply our trick that [a,b] hits exactly W1, so set up equations
// like abW1eqns. We can be sneaky though and choose an element of the exterior square
// that has image just the 12, rather than the whole 12/12. It doesn't matter if we pick
// up other modules in the image of the point, as long as we miss the top 12.

M:=TensorProduct(W1,W1);

pt:=(M.(12*1+3)-M.(12*2+2))
+4*(M.(12*6+10)-M.(12*9+7))
+4*(M.(12*7+10)-M.(12*9+8))
+3*(M.(12*7+12)-M.(12*11+8))
+6*(M.(12*8+10)-M.(12*9+9))
+4*(M.(12*8+11)-M.(12*10+9))
+5*(M.(12*9+11)-M.(12*10+10))
+5*(M.(12*9+12)-M.(12*11+10))
+5*(M.(12*10+12)-M.(12*11+11));

Dimension(sub<M|pt>) eq 54; // So this is a subspace of codimension 12.

// (It was found by constructing the 54-dimensional subspace and looking
// for which basis elements have the fewest number of non-zero entries.
// 

SubM:=sub<M|pt>; pt eq SubM.12;

// Now recreate this point inside MG2. We need most basis elements,
// some Lie products between them, and finally the sum of the Lie
// products.
a2:=[&+[R.i*bas2[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a3:=[&+[R.i*bas2[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a7:=[&+[R.i*bas2[7+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a8:=[&+[R.i*bas2[8+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a9:=[&+[R.i*bas2[9+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a10:=[&+[R.i*bas2[10+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a11:=[&+[R.i*bas2[11+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a12:=[&+[R.i*bas2[12+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];

a23:=LieProd(a2,a3);
a150:=LieProd(a7,a10);
a810:=LieProd(a8,a10);
a812:=LieProd(a8,a12);
a910:=LieProd(a9,a10);
a911:=LieProd(a9,a11);
a1011:=LieProd(a10,a11);
a1012:=LieProd(a10,a12);
a1112:=LieProd(a11,a12);


abelt:=[a23[i]+4*a150[i]+4*a810[i]+3*a812[i]+6*a910[i]+4*a911[i]+5*a1011[i]+5*a1012[i]+5*a1112[i]:i in [1..Dimension(MG2)]];
abeltC:=(Matricise(abelt)*Cinv)[1];

abeltrels:=Reduce([abeltC[i]:i in [Dimension(U)+1..Dimension(MG2)]]);
abeltW1coeffs:=[abeltC[i]:i in [2..Dimension(W1)*dh1 by Dimension(W1)]]; // abelt misses basis vector 1.
abeltW1eqns:=[abeltW1coeffs[i]-R.i:i in [1..dh1]];
BB3:=GroebnerBasis(abeltrels cat abeltW1eqns:PairsLimit:=2500);
GroebnerBasis(BB3 cat [R.17]) eq [R.i:i in [1..dh1]];
// So R.17 ne 0.
BB3:=StripBasis(BB3,[R.17]);
[i:i in BB3|Degree(i) ne 1] eq [(R.8+w^21)*(R.8-w^21)];

// Now ce1 negates R.8, so we can choose either root.

BB3:=GroebnerBasis(BB3 cat [R.8-w^21]);

coeffsgood:=ChangeLinearCoefficients(coeffs1,BB3);
Vgood:=sub<MG2|[Evaluate(i,coeffsgood):i in a]>;

repeat
  Vgood:=sub<MG2|Vgood,LieProd(MG2!Random(Vgood),MG2!Random(Vgood))>;
until Dimension(Vgood) eq 133;

IsIsomorphic(Vgood,DirectSum([PW1,W2,W2,W3,W3,W3,W3,W4]));

// This completes the proof of uniqueness.

==> anc/E7/PSL213/psl213p=7case2.txt <==
SetSeed(0,0);
G:=SL(2,13);
F<w>:=GF(49);

// Before we define matrices, here is a program to compute the rank of an arbitrary linear combination of two nilpotent matrices

/////////////////////////
//
//  ComputeAllRanks
//
/////////////////////////

/* This function, given two square matrices A and B with B nilpotent (this condition might not be
   necessary) computes the rank of the matrix A+xB, where x is a parameter. It returns three
   outputs. The first is the generic rank of A+xB, i.e., the rank for all but finitely many elements
   x. The second is the set of exceptions x. The third is the ranks of the exceptions. This program
   is not very well optimized, but is still far faster than computing echelon form or Smith normal
   form. As in, it produces an answer in minutes, versus at least days for echelon form.
*/

function ClearConstantRows(M,RankSoFar)
F:=CoefficientRing(CoefficientRing(M));

// Do this first. This is to remove anything zero.
RemoveZeroRows(~M);
if(NumberOfRows(M) eq 0) then return M,RankSoFar; end if;

// ll is the set of rows that are constant.
ll:=[i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]];

//Echelon form ll and add on the rest to make a new matrix M. If ll is empty or the whole
//of M then we need to be careful.

if(#ll eq NumberOfRows(M)) then M:=EchelonForm(M);
  elif(#ll ne 0) then
  M:=VerticalJoin(EchelonForm(Matrix([M[i]:i in ll])),Matrix([M[i]:i in [1..NumberOfRows(M)]|not i in ll]));
end if;
RemoveZeroRows(~M);
ll:=[i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]];

for i in ll do
  jjj:=[jj:jj in [1..NumberOfColumns(M)]|M[1,jj] ne 0]; j:=jjj[1]; Remove(~jjj,1);
  SwapColumns(~M,1,j);
  MultiplyColumn(~M,1/M[1,1],1);
  for jj in jjj do
    AddColumn(~M,-M[1,jj],1,jj);
  end for;
  RankSoFar+:=1;
  RemoveRowColumn(~M,1,1);
end for;

return M,RankSoFar;

end function;

function ComputeAllRanks(A,B)

// Compute Jordan normal form of B and use this to produce a nicer form.

M2,S2,S3:=JordanForm(B);
M1:=S2*A*S2^-1;

F:=CoefficientRing(A);
S<x>:=PolynomialRing(F);
M:=M1+x*M2;

RankSoFar:=0;

// Remove any zero rows and columns

RemoveZeroRows(~M);
M:=Transpose(M);
RemoveZeroRows(~M);

repeat 

repeat
  M,RankSoFar:=ClearConstantRows(M,RankSoFar);
  RemoveZeroRows(~M);
  M:=Transpose(M);
until [i:i in [1..NumberOfRows(M)]|&and[M[i,j] in F:j in [1..NumberOfColumns(M)]]] eq []
and
[i:i in [1..NumberOfColumns(M)]|&and[M[j,i] in F:j in [1..NumberOfRows(M)]]] eq [];

if(NumberOfRows(M) eq 0) then return RankSoFar,[],[]; end if;

M1a:=Evaluate(M,0);
M2a:=Evaluate(M,1)-M1a;
M2b,T:=EchelonForm(M2a);

Mb:=Matrix(S,T)*M; Mb:=Transpose(Mb);

M1c:=Evaluate(Mb,0);
M2c:=Evaluate(Mb,1)-M1c;
M2d,T:=EchelonForm(M2c);

M:=Matrix(S,T)*Mb;

until NumberOfRows(M2d) eq NumberOfColumns(M2d) and IsZero(M2d-1);

genrank:=RankSoFar+NumberOfRows(M2d);
eigs:=SetToSequence(Eigenvalues(M1a));
badvalues:=[-i[1]:i in eigs];
badranks:=[genrank-i[2]:i in eigs];

return genrank,badvalues,badranks;

end function;


// Now we start the work.


M1:=GModule(G,[GL(14,49)![
[4,6,1,2,3,4,1,0,5,6,3,5,3,5],[3,2,0,1,1,5,2,4,5,5,5,0,4,6],[3,2,0,3,3,3,0,3,5,2,4,1,3,0],[5,5,1,3,6,3,5,2,6,1,5,6,3,0],[1,4,1,5,6,1,5,2,5,5,1,2,6,2],[2,6,6,1,4,5,2,4,5,6,0,0,4,4],[0,5,1,6,3,2,4,5,6,4,6,2,3,0],
[0,4,0,5,2,0,5,6,2,6,6,3,1,0],[5,5,4,5,1,3,3,5,2,2,5,3,4,3],[4,1,0,1,6,1,3,5,5,2,2,4,6,5],[3,5,2,0,4,5,2,1,3,3,1,4,5,6],[2,1,4,4,3,6,1,4,5,4,1,1,3,2],[4,3,6,4,4,5,2,1,3,3,2,0,0,6],[3,2,5,2,1,1,0,0,1,1,4,6,2,6]],
GL(14,49)![
[1,1,1,5,2,6,5,6,5,0,6,6,0,3],[0,0,6,6,5,2,2,1,4,1,5,2,3,5],[2,2,3,0,5,4,5,6,6,1,2,0,6,4],[1,1,2,6,0,3,1,6,0,0,1,5,2,2],[0,6,0,5,0,3,1,4,3,6,6,3,2,1],[0,0,6,5,6,3,5,6,1,2,4,2,0,0],[0,6,3,6,2,2,1,5,4,2,2,3,4,0],
[0,2,4,0,6,1,5,3,6,5,5,2,6,0],[0,2,6,4,1,4,2,6,4,1,5,5,6,0],[0,4,1,5,5,1,5,2,5,6,0,5,6,1],[0,6,2,3,3,6,1,6,2,1,3,2,0,5],[3,2,3,2,0,2,2,0,2,2,2,0,2,5],[0,0,4,6,3,0,1,4,0,1,5,0,1,4],[5,1,6,4,1,4,0,0,2,5,1,0,0,6]]]);
M2:=GModule(G,[GL(14,49)![
[w^29,w^26,w^39,w^19,w^7,w^47,w^7,w^26,w^47,1,w^6,3,w^13,3],[w^35,w,w^31,w^19,w^2,w^30,w^7,2,w^33,w^7,w^29,w,w^28,w^10],[w^3,w,5,w^47,w^15,w^22,w^39,w^44,w^3,w^35,5,w^35,w^37,w^2],
[5,w^19,w^13,w^12,w^13,w^18,w^33,w^37,w^45,w^13,w^28,w^29,w^20,2],[w^37,w^3,w^47,w^46,w^7,w^5,w,w^37,w^2,w^6,1,w^23,w^23,1],[w^15,w^4,w^35,0,w^10,w^44,w^7,4,w^12,w,w^6,w^5,6,6],
[w^2,w^4,w^3,w^7,w^6,w^4,w^15,0,w^3,w^18,w^47,w^23,w^22,w^45],[1,w^5,w^41,w^11,w^44,w^38,w^14,w^12,w^34,w^47,w^39,w^7,w^34,w^42],[w^36,w^7,w^20,w^12,w^38,w^18,1,w^3,w^33,w^5,w^17,w^14,w,w^38],
[w^4,1,6,w^6,w^25,w^35,w^45,w^23,w^43,w^15,w^47,w^23,w^43,w^26],[w^25,w^39,w^33,4,w^11,4,w^30,w^37,w^35,w^35,w^47,w^31,3,w^26],[w^43,w^41,w^17,2,w^21,6,w^26,w^25,w^15,w^38,w^19,w^45,w^45,w^30],
[w^4,w^28,w^33,w^41,w^44,w^11,w^23,w^44,w^41,4,w^46,w^45,w^7,w^28],[w^43,5,w^22,w^15,w^5,w^39,w^4,2,1,w^10,w^41,w^12,w^4,w^23]],
GL(14,49)![[w^39,1,w^5,w^45,w^21,w^39,w^28,w^41,w^28,w^37,w^17,w^3,w^44,w^25],[w^2,4,w^45,6,2,w^22,w^46,1,w^13,w^35,w^31,2,w^22,w^34],[w^22,w^41,w^25,w^21,w^10,5,w^20,w^15,w^34,w^39,w^36,2,w^10,w^28],
[3,w^14,w^19,w^21,w^17,w^4,w^13,w^18,w,w^21,w^44,w^39,w^33,w^28],[w^21,w^15,4,w^43,w^21,w^41,w^37,w^21,w^27,w^46,w^20,w^13,2,w^27],[w^18,w^34,w^47,w^26,1,2,5,w^26,6,w^5,4,w^12,w^23,0],
[w^30,w^29,w^33,w^34,5,w^4,w^39,w^44,w^33,w^23,w^26,1,w^13,4],[1,w^33,w^45,w^37,w^9,w^17,w^6,w,w,w^6,w^46,w^28,0,w^10],[w^42,6,0,1,w^43,w^20,w^7,w^33,w^5,w^35,w^41,6,w,w^36],
[w^30,w^2,w^29,w^34,w^41,2,w^7,w^20,w^4,w^36,w^4,3,6,w^29],[w^14,w^15,w^12,w^10,w^45,w^38,3,w^4,w^12,w^43,6,w^10,w^28,w^47],[w^29,w^21,w^29,w^20,w^9,w^15,5,w^12,w^47,w^19,w^15,w^44,w^17,w^27],
[w^28,w^22,4,w^27,w^11,w^29,w^3,w^45,w^36,w^10,2,w^45,w^13,w^15],[w^5,w^27,w^17,0,2,w^5,w^31,w^17,w^41,w^19,w^3,3,w^38,w^19]]]);
M3:=FrobeniusImage(M2,1);

MM:=DirectSum([M1,M2,M3,M1]);

pp:=PermutationMatrix(GF(49),[1..14] cat [15..21] cat [29..42] cat [22..28] cat [43..56]);
MM2:=GModule(G,[pp*i*pp^-1:i in ActionGenerators(MM)]);
pp2:=DiagonalMatrix([1:i in [1..42]] cat [-1:i in [43..49]] cat [1:i in [50..56]]);
MG:=GModule(G,[pp2*i*pp2^-1:i in ActionGenerators(MM2)]);

_,ff:=InvariantBilinearForms(ActionGroup(MG));
// The standard bilinear form on the 56.
ss:=ff[2]+ff[3]+ff[4];
&and[ss[i,57-i] eq 1:i in [1..28]] and &and[ss[i,57-i] eq -1:i in [29..56]];

// PW1 is P(12), W2 and W3 are the two 7s, W4 is the 14 that appears multiple times in LG,
// and W5 is the unique 14. We order them like this because we will use the 7s and 12 almost exclusively.

PW1:=GModule(G,[GL(49,F)![
[0,1,0,0,1,0,0,0,4,0,2,0,0,0,0,3,2,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,2,2,0,0,0,0,1,0,0,6,0,3,5,0,0],
[0,0,0,1,6,0,0,0,0,0,2,0,4,0,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,5,0,0,2,0,1,0,0,6,0,3,5,0,0],
[0,0,0,0,2,1,0,0,4,0,0,0,5,0,0,4,4,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,1,2,0,0,3,0,4,0,0,1,0,5,2,0,0],
[0,0,0,0,1,0,0,1,3,0,1,0,6,0,0,1,2,0,0,0,0,0,0,6,0,6,0,0,0,0,0,0,0,0,2,5,0,0,1,0,1,0,0,1,0,5,1,0,0],
[0,0,0,0,0,0,0,0,1,1,0,0,2,0,0,6,4,0,0,0,0,0,0,6,0,6,0,0,0,0,0,0,0,0,6,6,0,0,4,0,6,0,0,0,0,1,5,0,0],
[0,0,0,0,2,0,0,0,3,0,4,1,1,0,0,6,5,0,0,0,0,0,0,4,0,5,0,0,0,0,0,0,0,0,3,4,0,0,6,0,1,0,0,0,0,0,4,0,0],
[0,0,0,0,5,0,0,0,1,0,1,0,4,1,0,3,6,0,0,0,0,0,0,6,0,3,0,0,0,0,0,0,0,0,2,1,0,0,1,0,6,0,0,3,0,3,5,0,0],
[0,0,0,0,2,0,0,0,4,0,0,0,1,0,1,3,3,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,2,2,0,0,2,0,0,0,0,3,0,5,5,0,0],
[0,0,0,0,0,0,1,0,1,0,2,0,3,0,0,4,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,5,2,0,0,0,0,5,0,0,4,0,1,4,0,0],
[0,0,0,0,1,0,0,0,2,0,6,0,4,0,0,1,1,1,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,6,4,0,0,0,0,5,0,0,2,0,3,6,0,0],
[0,0,0,0,2,0,0,0,2,0,3,0,5,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,1,0,4,0,0,2,0,2,5,0,0],
[0,0,0,0,3,0,0,0,6,0,2,0,5,0,0,6,2,0,0,0,1,0,0,1,0,4,0,0,0,0,0,0,0,0,1,0,0,0,3,0,2,0,0,3,0,2,6,0,0],
[0,0,0,0,4,0,0,0,1,0,6,0,6,0,0,2,1,0,0,0,0,0,1,6,0,6,0,0,0,0,0,0,0,0,5,5,0,0,2,0,0,0,0,2,0,0,4,0,0],
[0,0,0,0,6,0,0,0,4,0,4,0,0,0,0,6,2,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,5,6,0,0,1,0,5,0,0,5,0,6,5,0,0],
[0,0,0,0,4,0,0,0,5,0,0,0,1,0,0,2,3,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,0,0,6,5,0,0,5,0,1,0,0,2,0,0,4,0,0],
[0,0,0,0,3,0,0,0,6,0,5,0,3,0,0,2,2,0,0,0,0,0,0,6,0,0,0,0,1,0,0,0,0,0,4,6,0,0,2,0,0,0,0,4,0,5,1,0,0],
[0,0,0,0,6,0,0,0,2,0,6,0,3,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,0,0,0,3,6,0,0,4,0,6,0,0,0,0,6,4,0,0],
[0,0,0,0,1,0,0,0,4,0,3,0,2,0,0,0,6,0,0,0,0,0,0,4,0,4,0,0,0,0,0,1,0,0,6,5,0,0,3,0,6,0,0,6,0,6,0,0,0],
[0,0,0,0,4,0,0,0,2,0,3,0,1,0,0,4,5,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,1,4,3,0,0,0,0,5,0,0,3,0,0,1,0,0],
[0,0,0,0,2,0,0,0,5,0,2,0,3,0,0,2,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,1,0,4,2,0,0,4,0,3,0,0,4,0,5,3,0,0],
[0,0,0,0,3,0,0,0,2,0,3,0,2,0,0,3,4,0,0,0,0,0,0,5,0,5,0,0,0,0,0,0,0,0,0,4,1,0,3,0,1,0,0,5,0,0,0,0,0],
[0,0,0,0,1,0,0,0,6,0,4,0,0,0,0,0,5,0,0,0,0,0,0,6,0,2,0,0,0,0,0,0,0,0,0,4,0,1,3,0,3,0,0,2,0,3,5,0,0],
[0,0,0,0,3,0,0,0,6,0,2,0,6,0,0,4,5,0,0,0,0,0,0,2,0,4,0,0,0,0,0,0,0,0,2,2,0,0,0,1,3,0,0,6,0,3,5,0,0],
[0,0,0,0,2,0,0,0,3,0,6,0,6,0,0,5,3,0,0,0,0,0,0,3,0,6,0,0,0,0,0,0,0,0,4,5,0,0,5,0,6,1,0,0,0,3,1,0,0],
[0,0,0,0,5,0,0,0,3,0,0,0,3,0,0,4,6,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,2,0,0,1,0,4,0,1,6,0,0,6,0,0],
[0,0,0,0,3,0,0,0,4,0,0,0,5,0,0,6,3,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,5,6,0,0,4,0,3,0,0,4,1,3,6,0,0],
[1,0,0,0,3,0,0,0,5,0,3,0,5,0,0,3,2,0,0,0,0,0,0,6,0,4,0,0,0,0,0,0,0,0,1,1,0,0,0,0,4,0,0,6,0,6,2,0,0],
[0,0,1,0,6,0,0,0,5,0,2,0,6,0,0,4,0,0,0,0,0,0,0,2,0,6,0,0,0,0,0,0,0,0,2,6,0,0,6,0,1,0,0,6,0,2,1,0,0],
[0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,6,5,0,0,6,0,0,0,0,1,0,2,1,0,1],
[0,0,0,0,0,0,0,0,4,0,0,0,6,0,0,0,5,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,4,4,0,0,4,0,5,0,0,5,0,6,5,1,0],
[0,0,0,0,3,0,0,0,6,0,4,0,2,0,0,6,4,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,5,0,0,5,0,5,0,0,1,0,6,4,0,0],
[0,0,0,0,5,0,0,0,2,0,3,0,0,0,0,1,1,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,3,3,0,0,6,0,5,0,0,1,0,3,2,0,0],
[0,0,0,0,1,0,0,0,0,0,1,0,3,0,0,5,4,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,2,0,0,0,3,0,3,0,0,1,0,1,3,0,0],
[0,0,0,0,0,0,0,0,1,0,6,0,1,0,0,4,4,0,1,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,1,6,0,0,3,0,0,0,0,3,0,1,1,0,0],
[0,0,0,0,2,0,0,0,6,0,3,0,6,0,0,5,6,0,0,0,0,0,0,2,0,4,0,0,0,0,0,0,0,0,3,5,0,0,2,0,5,0,0,1,0,4,0,0,0],
[0,0,0,0,5,0,0,0,2,0,0,0,4,0,0,6,1,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,3,6,0,0,5,0,2,0,0,6,0,1,2,0,0],
[0,0,0,0,3,0,0,0,1,0,4,0,3,0,0,3,4,0,0,0,0,0,0,6,0,2,0,1,0,0,0,0,0,0,2,6,0,0,5,0,6,0,0,5,0,3,2,0,0],
[0,0,0,0,4,0,0,0,6,0,2,0,0,0,0,0,3,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,6,6,0,0,6,0,4,0,0,2,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,5,1,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,6,0,0,2,0,4,0,0,0,0,1,6,0,0],
[0,0,0,0,0,0,0,0,6,0,1,0,5,0,0,5,2,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,1,0,0,0,5,0,1,0,0,2,0,2,4,0,0],
[0,0,0,0,4,0,0,0,6,0,0,0,6,0,0,6,2,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,6,0,0,0,0,6,0,0,1,0,0,4,0,0],
[0,0,0,0,4,0,0,0,6,0,1,0,1,0,0,0,2,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,1,4,0,0,4,0,1,0,0,2,0,4,2,0,0],
[0,0,0,0,4,0,0,0,1,0,0,0,4,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,5,0,3,0,0,3,0,3,0,0,0],
[0,0,0,0,3,0,0,0,6,0,6,0,6,0,0,1,1,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,5,0,4,3,0,0],
[0,0,0,0,3,0,0,0,6,0,6,0,4,0,0,2,3,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,2,1,0,0,5,0,6,0,0,4,0,0,1,0,0],
[0,0,0,0,0,0,0,0,5,0,6,0,2,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,0,0,2,0,3,0,0,3,0,3,6,0,0],
[0,0,0,0,5,0,0,0,6,0,3,0,6,0,0,4,6,0,0,0,0,0,0,5,0,2,0,0,0,1,0,0,0,0,6,6,0,0,2,0,6,0,0,2,0,3,1,0,0],
[0,0,0,0,4,0,0,0,1,0,5,0,3,0,0,4,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,3,5,0,0,5,0,6,0,0,1,0,2,4,0,0],
[0,0,0,0,6,0,0,0,0,0,6,0,1,0,0,4,2,0,0,0,0,1,0,5,0,4,0,0,0,0,0,0,0,0,1,3,0,0,6,0,1,0,0,6,0,3,6,0,0]],
GL(49,F)![
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,3,0,0,0,6,2,0,6,0,0,0,6],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,1,0,0,0,0,0,0,5,0,3,0,0,0,3,0,0,0,2,4,0,2,0,0,0,2],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,5,0,0,0,0,0,0,6,0,6,0,0,0,5,0,0,0,5,1,0,3,0,0,0,1],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,6,0,0,0,0,0,0,2,0,3,0,0,0,5,0,0,0,6,1,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,2,0,0,0,0,6,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,1,5,0,2,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,6,0,0,0,0,0,0,0,5,5,0,0,0,0,0,3],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,6,0,0,0,0,0,0,6,0,4,0,0,0,3,0,0,0,4,5,0,3,0,0,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,6,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,5,0,0,0,5,3,0,3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,6,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,0,1,0,0,0,5,1,0,3,0,0,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,4,0,0,0,0,0,0,1,0,4,0,0,0,3,0,0,0,1,4,0,5,0,0,0,2],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,1,0,0,4,0,0,0,0,0,0,4,0,2,0,0,0,2,0,0,0,1,0,0,3,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,3,6,0,4,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,1,1,0,0,0,0,0,3,0,0,0,0,0,6,0,0,0,1,5,0,4,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,4,0,0,0,0,3,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,3,0,0,0,0,1,0,2,0,6,0,0,0,5,0,0,0,0,0,0,4,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,1,0,0,0,0,0,0,3,0,5,0,0,0,6,0,0,0,2,4,0,2,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,6,0,0,0,0,6,0,0,0,0,0,0,4,1,2,0,0,0,6,0,0,0,5,2,0,1,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,3,0,0,0,0,3,0,0,0,0,0,0,6,0,0,1,0,0,0,0,0,0,3,6,0,5,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,6,0,0,0,1,0,5,0,0,0,3,3,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,3,0,0,1,0,6,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,6,5,0,3,0,0,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,4,0,0,0,0,0,0,2,0,4,0,0,0,3,1,0,0,2,4,0,4,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,2,6,0,1,0,0,0,1],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,5,0,0,0,0,0,0,4,0,2,0,0,0,3,0,0,0,3,0,0,5,0,0,0,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,1,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,1,0,0,0,0,0,0,2,0,3,0,0,0,3,0,0,0,3,5,0,4,1,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,2,0,6,0,0,0,6,0,0,0,2,3,0,2,0,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,6,0,4,0,0,0,2,0,0,0,3,0,0,3,0,0,1,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,0,0,0,4,0,0,0,1,0,0,4,0,2,0,0,0,2,0,0,0,6,1,0,6,0,0,0,4],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,6,0,0,0,6,0,0,3,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,5,0,0,0,0,5,0,1,0,0,0,0,4,0,5,0,0,0,6,0,0,0,5,5,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,0,0,0,0,4,0,0,0,0,0,0,5,0,1,0,0,0,3,0,0,0,5,4,0,3,0,0,0,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,4,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,1,3,0,5,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,6,0,0,0,0,5,0,0,0,0,0,0,6,0,6,0,0,0,1,0,0,0,1,3,0,5,0,0,0,6],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,0,4,0,0,0,0,0,0,0,0,4,0,0,0,4,0,0,0,0,6,0,2,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,4,0,0,0,0,0,0,4,0,4,0,0,0,1,0,0,0,5,0,0,4,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,0,0,0,5,0,0,0,0,0,0,2,0,5,0,0,1,3,0,0,0,0,4,0,1,0,0,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,5,0,0,0,0,0,0,6,0,5,0,0,0,1,0,0,0,6,0,0,2,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,6,0,0,0,0,1,0,0,0,0,0,0,4,0,1,0,0,0,1,0,0,0,5,5,0,4,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,3,0,0,0,0,6,0,0,0,0,0,0,3,0,5,0,0,0,2,0,0,0,6,1,0,6,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,5,1,0,0,0,3,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,6,1,0,2,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,1,0,0,0,4,0,0,0,0,6,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,6,0,0,0,0,0,0,2,0,6,0,0,0,3,0,0,0,4,1,0,2,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,1,0,5,0,0,0,4,0,0,0,5,1,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,6,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,5,3,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,1,0,0,0,0,4,0,0,0,0,0,0,3,0,1,0,0,0,3,0,0,0,2,2,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,5,0,0,0,0,0,1,5,0,0,0,0,0,3,0,0,0,2,4,0,3,0,0,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,0,2,0,0,0,0,4,0,0,0,0,0,0,3,0,1,0,0,0,2,0,0,0,2,3,0,3,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,3,0,1,0,5,4,0,0,0,0,0,4]]]);

W2:=GModule(G,[GL(7,F)![
[6,0,w^11,w^26,0,0,w^21],
[0,6,w^3,w^21,0,0,w^35],
[0,0,w^45,w^21,6,0,w^35],
[0,0,w^22,2,6,0,6],
[0,0,w^7,w^11,0,6,w^45],
[0,0,w^17,w^14,6,0,w^7],
[0,0,w^28,w^10,w^10,0,w^18]],
GL(7,F)![
[0,1,0,w^45,0,0,0],
[0,0,1,w^2,0,0,0],
[1,0,0,w^11,0,0,0],
[0,0,0,1,0,0,0],
[0,0,0,w^12,0,0,6],
[0,0,0,w^31,6,0,0],
[0,0,0,w^45,0,1,0]]]);

W3:=GModule(G,FrobeniusImage(W2,1));

W4:=GModule(G,[GL(14,F)![
[5,6,0,1,3,2,1,5,1,4,5,2,3,2],
[3,6,3,4,5,0,5,0,0,2,5,4,5,2],
[1,1,4,2,6,4,1,1,6,5,4,1,6,0],
[1,5,4,3,2,0,0,0,4,1,2,0,6,3],
[0,0,5,0,1,5,3,6,1,4,0,5,6,3],
[0,5,1,2,2,6,4,6,2,6,0,2,4,5],
[2,3,0,1,4,4,5,5,3,5,4,1,6,0],
[4,3,0,4,4,4,1,2,5,2,5,1,6,3],
[4,5,5,4,3,0,2,4,4,2,0,4,5,5],
[3,3,0,6,3,6,4,0,0,0,2,3,0,6],
[4,2,5,5,4,6,4,0,4,0,0,6,4,6],
[2,1,3,2,0,1,1,1,3,4,2,2,2,0],
[3,0,5,4,3,2,3,3,3,4,0,1,3,0],
[5,4,4,5,2,6,2,3,4,3,0,2,1,2]],
GL(14,F)![
[1,6,6,2,4,0,5,5,5,0,3,4,6,0],
[2,2,3,6,3,3,2,1,2,0,6,2,1,1],
[1,3,4,4,0,0,6,3,4,0,5,5,6,1],
[1,4,2,5,6,5,3,6,5,2,1,2,6,6],
[4,3,3,2,3,0,4,2,1,0,4,6,6,1],
[3,3,2,6,2,1,0,0,2,2,4,2,6,6],
[3,4,5,2,0,5,4,3,6,4,4,2,3,3],
[3,5,4,0,3,3,2,6,4,3,5,0,4,4],
[4,3,5,6,3,4,2,6,6,2,4,4,1,1],
[2,2,4,1,3,3,1,3,2,3,2,6,1,1],
[4,0,4,0,5,4,0,5,6,0,4,5,1,4],
[2,4,5,6,3,4,3,5,4,5,5,2,1,5],
[0,0,6,1,1,3,5,5,6,5,0,2,6,4],
[5,4,1,0,5,6,4,0,5,5,4,5,2,1]]]);

W5:=GModule(G,[GL(14,F)![
[1,5,5,4,0,0,1,1,6,1,5,1,0,0],
[0,1,5,3,5,3,3,4,0,0,6,0,1,5],
[1,2,2,5,2,0,0,5,1,6,6,1,1,6],
[3,6,3,3,3,1,2,3,1,2,4,5,2,4],
[4,2,5,4,3,6,5,5,2,3,2,0,4,6],
[0,5,0,6,4,0,0,2,4,1,0,4,1,2],
[1,3,0,1,3,0,4,4,5,0,0,3,6,1],
[4,2,1,0,1,4,0,6,0,3,1,6,0,2],
[2,6,6,4,6,4,6,1,0,3,3,2,3,4],
[5,1,1,0,0,3,1,6,3,1,2,3,5,1],
[5,0,6,1,2,5,0,4,3,2,4,6,4,3],
[6,0,5,4,4,6,1,2,1,4,4,0,2,5],
[5,3,4,6,0,0,0,6,1,3,1,4,6,3],
[3,1,0,5,2,6,3,0,3,2,3,1,1,3]],
GL(14,F)![
[3,6,0,0,1,0,6,2,3,4,2,4,2,3],
[3,3,3,2,0,1,6,5,3,6,1,6,1,0],
[5,1,6,1,0,4,6,1,4,0,2,5,3,1],
[3,4,2,4,2,5,6,1,0,2,5,4,0,0],
[1,2,6,0,4,5,0,4,6,3,1,5,4,2],
[2,3,1,1,6,2,5,6,4,4,0,0,0,4],
[5,6,0,1,4,1,1,5,6,0,6,2,3,2],
[2,2,1,5,1,2,0,3,6,0,3,6,4,2],
[5,4,2,4,2,1,4,1,6,4,5,5,5,3],
[3,4,5,2,2,0,4,3,2,1,6,0,2,0],
[6,2,1,4,5,1,0,1,0,2,2,4,3,5],
[0,5,2,5,6,0,1,2,3,4,2,4,3,6],
[2,6,5,2,5,4,5,5,5,5,5,4,5,6],
[4,0,0,6,3,0,6,6,3,0,5,3,4,4]]]);

// Take the tensor square.
MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.
// We also include the other 7-dimensional module to write SMG2 as a sum of U and another module.
XLG:=[PW1,W2,W3,W4,W5];
homsall:=[AHom(i,SMG2):i in XLG];

homs1A:=homsall[1];
homs2:=homsall[2]; dh2:=Dimension(homs2);
homs3:=homsall[3]; dh3:=Dimension(homs3);
homs4:=homsall[4]; dh4:=Dimension(homs4);
homs5:=homsall[5]; dh5:=Dimension(homs5);


U1:=sub<MG2|[Image(homs1A.i):i in [1..Dimension(homs1A)]]>;
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;
U3:=sub<MG2|[Image(homs3.i):i in [1..Dimension(homs3)]]>;
U4:=sub<MG2|[Image(homs4.i):i in [1..Dimension(homs4)]]>;
U5:=sub<MG2|[Image(homs5.i):i in [1..Dimension(homs5)]]>;

U:=U1+U2+U3+U4+U5;

W1:=Socle(PW1);
homs1:=AHom(W1,U1); dh1:=Dimension(homs1);

dh:=dh1+1;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Dimension(MG2));

// Create a basis for U1 that puts copies of W1 at the front.
bas0:=[U1!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas0a:=EchelonForm(Matrix(bas0));
depthbas0a:={Depth(bas0a[i]):i in [1..#bas0]};
for i in [1..Dimension(U1)] do
  if(i notin depthbas0a) then Append(~bas0,U1.i); end if;
end for;

bas:=[MG2!i:i in bas0];
bas cat:=[MG2!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas cat:=[MG2!((homs3.j)(W3.i)):i in [1..Dimension(W3)],j in [1..Dimension(homs3)]];
bas cat:=[MG2!((homs4.j)(W4.i)):i in [1..Dimension(W4)],j in [1..Dimension(homs4)]];
bas cat:=[MG2!((homs5.j)(W5.i)):i in [1..Dimension(W5)],j in [1..Dimension(homs5)]];
assert #bas eq Dimension(U);

// Add the rest of the basis any way you want.

basa:=[MG2!(U.i):i in [1..Dimension(U)]];
depthbasa:={Depth(basa[i]):i in [1..#bas]};

bas2:=bas;
for i in [1..Dimension(MG2)] do
  if(i notin depthbasa) then Append(~bas2,MG2.i); end if;
end for;

assert #bas2 eq Dimension(MG2);

COBmat:=Matrix(bas2);
COBinv:=COBmat^-1;

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;


// The next functions are used to construct the ad Matrix for an element on MG2.

function Sig(n)
if(n le Dimension(MG) div 2) then return 1; else return -1; end if;
end function;

function adMatrix(v1)
n:=Dimension(MG);
v:=[v1[i]:i in [1..n^2]];

adMat:=ZeroMatrix(Field(Parent(v1)),n^2,n^2);
for ind->ent in v do
  if(ent ne 0) then
    aa:=(ind-1) div n+1; dd:=n-aa+1;
    bb:=(ind-1) mod n+1; cc:=n-bb+1;
    for i in [1..n] do
      adMat[(i-1)*n+dd,(i-1)*n+bb]+:=Sig(aa)*ent;
      adMat[(cc-1)*n+i,(aa-1)*n+i]-:=Sig(cc)*ent;
    end for;
  end if;
end for;

return adMat;

end function;

// Computes the JNF of a nilpotent matrix. Will continue forever if the matrix is not nilpotent.
function JordanNormalForm(a);
ranks:=[NumberOfRows(a)]; apower:=a;
repeat Append(~ranks,Rank(apower)); apower*:=a; until ranks[#ranks] eq 0;
Prune(~ranks); Reverse(~ranks);
for i in [1..#ranks-1] do for j in [i+1..#ranks] do ranks[j]-:=(j-i+1)*ranks[i]; end for; end for;
return ranks;
end function;

// Now some functions to work with the Groebner bases and coefficients.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

function StripBasis(B,X)
if B eq [] then return []; end if;
repeat B:=SimplifyBasis(B,X); B:=GroebnerBasis(B:PairsLimit:=2500); until #{{j[2]:j in Factorization(i)}:i in B} eq 1 and &and[not IsDivisibleBy(i,j):i in B,j in X];
return B;
end function;

// Some constants that will make equations simpler to understand. They log where the basis elements start for the subspaces W_i.

dimU1:=Dimension(U1);
dimU12:=dimU1+Dimension(U2);
dimU123:=dimU12+Dimension(U3);
dimU1234:=dimU123+Dimension(U4);

// Some elements and Lie products.

a:=[&+[R.i*bas2[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas2[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas2[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

// [a,b] hits U1, U2 and U3, and U4. We need the coordinates on W2 and W3.

abW2coeffs:=[abC[i]:i in [dimU1+2..dimU12 by Dimension(W2)]];
abW3coeffs:=[abC[i]:i in [dimU12+2..dimU123 by Dimension(W3)]];

abW2point:=[&+[abW2coeffs[i]*bas2[dimU1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];

// We will need this product.

ab2c:=LieProd(abW2point,c);
ab2cC:=(Matricise(ab2c)*Cinv)[1];

// The centralizer and its action

homsMG:=AHom(MG,MG);

ce1:=w*homsMG.1+homsMG.3+homsMG.4+w^-1*homsMG.6;
ce2:=homsMG.1-homsMG.3+homsMG.4+homsMG.6;
ce3:=homsMG.2+homsMG.3+homsMG.4+homsMG.5;
&and{i*ss*Transpose(i) eq ss:i in [ce1,ce2,ce3]};

ce1d:=KroneckerProduct(ce1,ce1); ce2d:=KroneckerProduct(ce2,ce2);
ce3d:=KroneckerProduct(ce3,ce3);

[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce1d eq bas2[1+12*(i-1)]] eq
[ 6, 7, 8, 9, 10, 13 ] and
[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce1d eq w*bas2[1+12*(i-1)]] eq 
[ 2, 3, 4, 5 ] and 
[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce1d eq w^-1*bas2[1+12*(i-1)]] eq 
[ 11, 12, 14, 15 ] and 
[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce1d eq w^2*bas2[1+12*(i-1)]] eq 
[ 1 ] and 
[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce1d eq w^-2*bas2[1+12*(i-1)]] eq 
[ 16 ];

[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce2d eq -bas2[1+12*(i-1)]] eq [ 2, 3, 9, 10, 11, 12 ] and
[i:i in [1..dh1]|bas2[1+12*(i-1)]*ce2d eq bas2[1+12*(i-1)]] eq [ 1,4,5,6,7,8,13,14,15,16 ];
// The action of ce3 is more complicated and we will just use it in one place.


////////////////
// Stage 1
////////////////

// Here we assume that [a,b] misses U1 entirely and derive a contradiction.


abmissW1rels:=Reduce([abC[i]:i in [1..dimU1]]);

// Create a grevlex copy of R for fast computations of Groebner bases.
Rgrev:=ChangeOrder(R,"grevlex");

// Now compute the GB.
BB1:=StripBasis(GroebnerBasis([Rgrev!i:i in abmissW1rels]:PairsLimit:=2500),[]);
BB1:=GroebnerBasis([R!i:i in BB1]);

{R.i*R.j:i in [1,2,3,4,5],j in [11,12,14,15,16]} subset BB1;

// Thus one of these is 0.

BB1a:=GroebnerBasis(BB1 cat [R.i:i in [1,2,3,4,5]]);
BB1b:=GroebnerBasis(BB1 cat [R.i:i in [11,12,14,15,16]]);


II1a:=ideal<R|BB1a>;
II1b:=ideal<R|BB1b>;

[i:i in [1..dh2]|abW2coeffs[i] notin II1a] eq [ 13, 14 ] and
[i:i in [1..dh2]|abW2coeffs[i] notin II1b] eq [ 1, 2 ];




(R.3^2 + w^15*R.3*R.4 + w^31*R.3*R.5 + w^31*R.4^2 + w^18*R.4*R.5 + w^17*R.5^2)*
(R.3^2 + w^39*R.3*R.4 + w^7*R.3*R.5 + w^31*R.4^2 + w^18*R.4*R.5 + w^17*R.5^2) in BB1;
// By ce2, we may choose either of these.



// Prove that the first two basis elements together cannot work,
// because they produce a nilpotent subalgebra with the wrong JNF.

mata:=adMatrix(bas2[dimU1+1]);
matb:=adMatrix(bas2[dimU1+Dimension(W2)+1]);

// Any linear combination of these cubes to 0:
&and[i^2*j eq 0:i,j in [mata,matb]];
// so we can deduce the JNF of mata+x*matb on M(E7) from its
// rank on MG2.

genrank,excep,excepranks:=ComputeAllRanks(mata,matb);
genrank eq 1176 and excepranks eq [ 768, 1056, 768 ];

// 1176 comes from 2^14,1^28, and 768 comes from 2^8,1^20.
// But 1056 comes from 2^12,1^32, which does exist. So we
// need to deal with the first exception.

// Some other point doesn't work.
V1:=sub<MG2|bas2[dimU1+1]+excep[2]*bas2[dimU1+Dimension(W2)+1]>;
Rank(adMatrix(MG2!V1.1)) eq 1176;

// Now do the exact same thing with the 13th and 14th copies.
// Even the same variables work.

mata:=adMatrix(bas2[dimU1+12*Dimension(W2)+1]);
matb:=adMatrix(bas2[dimU1+13*Dimension(W2)+1]);
&and[i^2*j eq 0:i,j in [mata,matb]];
genrank,excep,excepranks:=ComputeAllRanks(mata,matb);
genrank eq 1176 and excepranks eq [ 768, 1056, 768 ];

V2:=sub<MG2|bas2[dimU1+12*Dimension(W2)+1]+excep[1]*bas2[dimU1+13*Dimension(W2)+1]>;
Rank(adMatrix(MG2!V2.1)) eq 1176;

// Thus [a,b] has no image on W2. Add abW2coeffs to BB1a.

BB1:=StripBasis(GroebnerBasis(BB1 cat abW2coeffs),[]);
BB1 eq [R.1*R.16] cat [R.i:i in [2..15]];

// So we just have the first and last copy of W1 to worry about.
// (Also, W1 is abelian at this point.)

JordanNormalForm(adMatrix(bas2[1])) eq [ 196, 784, 980 ] and
JordanNormalForm(adMatrix(bas2[15*Dimension(W1)+1])) eq [ 196, 784, 980 ];

// This comes from 2^14,1^28, as above. This is a contradiction,
// so [a,b] cannot miss U1.


////////////////
// Stage 2
////////////////


// Now [a,b] meets U1. In the exterior square of 12 we have 12/12. Suppose first
// that the image of [a,b] is contained in 12, rather than the whole 12/12. This
// means adding on slightly fewer relations than before.

abmiss1212rels:=Reduce([abC[i]:i in [Dimension(W1)*dh1+1..dimU1]]);

// But if we want the image to be exactly 12, it has to be equal to W1.
// So by scaling W1 we get these equations:

abW1coeffs:=[abC[i]:i in [1..Dimension(W1)*dh1 by Dimension(W1)]];
abW1eqns:=[abW1coeffs[i]-R.i:i in [1..dh1]];

// Now compute the GB.
BB2:=StripBasis(GroebnerBasis(abmiss1212rels cat abW1eqns:PairsLimit:=2500),[]);
// This kills W1.
BB2 eq [R.i:i in [1..dh1]];

// Thus this case cannot occur, and [a,b] must hit the whole 12/12.

// Now it looks hard to apply our trick that [a,b] hits exactly W1, so set up equations
// like abW1eqns. We can be sneaky though and choose an element of the exterior square
// that has image just the 12, rather than the whole 12/12. It doesn't matter if we pick
// up other modules in the image of the point, as long as we miss the top 12.

M:=TensorProduct(W1,W1);

pt:=(M.(12*1+3)-M.(12*2+2))
+4*(M.(12*6+10)-M.(12*9+7))
+4*(M.(12*7+10)-M.(12*9+8))
+3*(M.(12*7+12)-M.(12*11+8))
+6*(M.(12*8+10)-M.(12*9+9))
+4*(M.(12*8+11)-M.(12*10+9))
+5*(M.(12*9+11)-M.(12*10+10))
+5*(M.(12*9+12)-M.(12*11+10))
+5*(M.(12*10+12)-M.(12*11+11));

Dimension(sub<M|pt>) eq 54; // So this is a subspace of codimension 12.

// (It was found by constructing the 54-dimensional subspace and looking
// for which basis elements have the fewest number of non-zero entries.
// 

SubM:=sub<M|pt>; pt eq SubM.12;

// Now recreate this point inside MG2. We need most basis elements,
// some Lie products between them, and finally the sum of the Lie
// products.
a2:=[&+[R.i*bas2[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a3:=[&+[R.i*bas2[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a7:=[&+[R.i*bas2[7+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a8:=[&+[R.i*bas2[8+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a9:=[&+[R.i*bas2[9+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a10:=[&+[R.i*bas2[10+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a11:=[&+[R.i*bas2[11+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
a12:=[&+[R.i*bas2[12+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];

a23:=LieProd(a2,a3);
a150:=LieProd(a7,a10);
a810:=LieProd(a8,a10);
a812:=LieProd(a8,a12);
a910:=LieProd(a9,a10);
a911:=LieProd(a9,a11);
a1011:=LieProd(a10,a11);
a1012:=LieProd(a10,a12);
a1112:=LieProd(a11,a12);


abelt:=[a23[i]+4*a150[i]+4*a810[i]+3*a812[i]+6*a910[i]+4*a911[i]+5*a1011[i]+5*a1012[i]+5*a1112[i]:i in [1..Dimension(MG2)]];
abeltC:=(Matricise(abelt)*Cinv)[1];

abeltW1coeffs:=[abeltC[i]:i in [2..Dimension(W1)*dh1 by Dimension(W1)]]; // abelt misses basis vector 1.
abeltW1eqns:=[abeltW1coeffs[i]-R.i:i in [1..dh1]];

// It must have a non-trivial image on W2 and W3:
GroebnerBasis(abeltW1eqns cat abW2coeffs:PairsLimit:=2500) eq [R.i:i in [1..dh1]] and
GroebnerBasis(abeltW1eqns cat abW3coeffs:PairsLimit:=2500) eq [R.i:i in [1..dh1]];
// Hence ab2 is non-zero, and we can break out ab2c, and make its image on W3 a
// scalar multiple of abW3coeffs.

ab2cW3coeffs:=[ab2cC[i]:i in [dimU12+1..dimU123 by Dimension(W3)]];
ab2cW3eqns:=[ab2cW3coeffs[i]-R.dh*abW3coeffs[i]:i in [1..dh3]]; // We allow R.dh=0.

rels:=Reduce(abeltW1eqns cat ab2cW3eqns);

// We now apply ce1. This yields R.4=1 (BB3) or R.4=0 (BB4 below).

BB3:=GroebnerBasis(rels cat [R.4-1]:PairsLimit:=3500);

// This has two expressions with leading term of degree 2:
[i:i in BB3|Degree(LeadingTerm(i)) ne 1] eq
[(R.12-w^23)*(R.12-w^47),
(R.16-w^4)*(R.16-w^14)]; 

// ce2 negates R.12, so allows us to choose either root. ce3 will map
// between the two solutions for R.16.

BB31:=GroebnerBasis(BB3 cat [R.12-w^23,R.16-w^4]);
BB32:=GroebnerBasis(BB3 cat [R.12-w^23,R.16-w^14]);

coeffs31:=ChangeLinearCoefficients(coeffs1,BB31);
coeffs32:=ChangeLinearCoefficients(coeffs1,BB32);

vgood1:=MG2![Evaluate(i,coeffs31):i in a];
vgood2:=MG2![Evaluate(i,coeffs32):i in a];

// We now need to map vgood2 into Vgood, which we will do using ce3,
// modified by ce2 and ce1 if necessary.
vgood2*ce3d*ce1d^-1 eq vgood1;

// Now check that vgood1 generates a copy of L(E7).

Vgood:=sub<MG2|vgood1>;
repeat
  Vgood:=sub<MG2|Vgood,LieProd(MG2!Random(Vgood),MG2!Random(Vgood))>;
until Dimension(Vgood) eq 133;

IsIsomorphic(Vgood,DirectSum([PW1,W2,W3,W4,W4,W4,W4,W5]));

// Finally, the case where R.4=0.

BB4:=GroebnerBasis(rels cat [R.4]:PairsLimit:=3500);
[i:i in [1..dh1]|R.i notin BB4] eq [8,13];

// At least one of R.8 and R.13 is non-zero.
BB4a:=StripBasis(GroebnerBasis(BB4 cat [R.13]),[R.8]);
BB4b:=StripBasis(GroebnerBasis(BB4 cat [R.8]),[R.13]);
BB4c:=StripBasis(GroebnerBasis(BB4 cat []),[R.8,R.13]);

coeffs4a:=ChangeLinearCoefficients(coeffs1,BB4a);
coeffs4b:=ChangeLinearCoefficients(coeffs1,BB4b);
coeffs4c:=ChangeLinearCoefficients(coeffs1,BB4c);

v4a:=MG2![Evaluate(i,coeffs4a):i in a];
v4b:=MG2![Evaluate(i,coeffs4b):i in a];
v4c:=MG2![Evaluate(i,coeffs4c):i in a];

V4a:=sub<MG2|v4a>;
V4b:=sub<MG2|v4b>;
V4c:=sub<MG2|v4c>;

repeat
  V4a:=sub<MG2|V4a,LieProd(MG2!Random(V4a),MG2!Random(V4a))>;
until Dimension(V4a) eq 105;
repeat
  V4b:=sub<MG2|V4b,LieProd(MG2!Random(V4b),MG2!Random(V4b))>;
until Dimension(V4b) eq 105;
repeat
  V4c:=sub<MG2|V4c,LieProd(MG2!Random(V4c),MG2!Random(V4c))>;
until Dimension(V4c) gt 133;

// Thus V4c is not right. For V4a and V4b:

JordanNormalForm(adMatrix(MG2!V4a.105)) eq [ 1, 108, 2917 ] and
JordanNormalForm(adMatrix(MG2!V4b.105)) eq [ 1, 108, 2917 ];

// This is 2,1^54, which is not an allowed action on M(E7).
// This concludes the proof.



==> anc/E7/PSL219/psl219p=0.txt <==
// w satisfies Conway polynomial w^4+5*w^2+4*w+3.

SetSeed(0,0);
G:=SL(2,19);
F<w>:=GF(7^4);

a1:=GL(56,F)![[2,5,3,3,0,2,1,6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,5,5,1,0,3,6,4,6],
[1,2,2,6,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,5,2,0,1,4],
[3,1,6,5,0,2,3,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,0,4,4,3,1,5,5],
[2,3,5,2,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,3,6,0,2,2],
[0,5,0,0,3,1,3,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,2,6,6,1,2,5,0,2],
[3,3,4,6,2,4,3,5,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,3,2,0,3,5,1,5,2],
[3,1,0,2,0,6,5,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,4,4,0,5,0,5,0],
[6,4,1,2,4,6,4,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,5,1,3,5,6,6,4],
[0,5,2,6,5,5,0,2,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,3,4,0,6,3,0,2,2,5],
[0,5,2,6,5,5,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,2,6,3,5,5,1],
[0,0,0,0,0,0,0,0,0,0,w^1283,w^354,w^1956,w^1706,w^1963,w^2079,w^509,w^630,w^2256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^613,w^1551,w^699,w^1184,w^1674,w^1365,w^504,5,w^1037,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1119,w^1854,w^1975,w^344,w^2381,w^1673,w^2344,w^2183,w^878,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^317,w^1462,w^1962,w^1819,w^2056,w^342,w^1221,w^2384,w^1346,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1561,w^1612,w^1710,w^2023,w^2230,w^57,w^1733,w^861,w^2386,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^955,w^1816,w^739,w^2067,w^810,w^1887,w^567,w^1172,w^195,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^289,w^1355,w^2299,w^910,w^774,w^538,w^129,w^735,w^853,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1250,w^1165,w^897,w^477,w^1595,w^522,w^843,w^1105,w^1964,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^343,w^988,w^426,w^1141,w^1321,w^1654,w^504,w^1779,w^794,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^838,w^2160,w^818,w^1584,w^1343,w^1369,w^2195,w^515,w^822,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1839,w^1759,w^470,w^381,w^1235,w^2038,w^195,w^1708,w^1596,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1993,w^1213,w^1508,w^1559,w^2367,w^2106,w^1135,w^2128,w^1624,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1539,w^1833,w^2326,w^735,w^582,w^1749,w^297,w^1259,w^328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^85,w^770,w^1527,w^1317,w^1828,w^2161,w^2170,w^629,w^1298,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^859,w^1810,w^2145,w^1990,w^93,w^1419,w^1748,w^1168,w^2230,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^547,w^1471,w^2201,w^183,w^2290,w^143,w^822,w^1208,w^442,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^971,w^2089,w^2298,w^1595,w^2121,w^1360,w^2080,w^775,w^1374,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^913,w^492,w^2138,w^1815,w^1989,w^1762,w^476,w^18,w^272,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^467,w^546,w^2244,w^1994,w^187,w^1071,w^941,w^2070,w^144,w^1191,w^1553,w^605,w^370,w^380,w^2039,w^650,w^1954,w^367,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2031,w^2046,w^775,w^56,w^1469,w^377,w^2056,w^1367,w^2222,w^1087,w^1992,w^92,w^285,w^2298,w^2312,w^2183,w^1570,w^1108,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2089,w^2188,w^2190,w^727,w^1270,w^393,w^917,w^1389,w^1714,w^1149,w^138,w^165,w^437,w^1244,w^1217,w^1337,w^2182,w^2309,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2161,w^1595,w^2251,w^1390,w^1926,w^2362,w^1521,w^15,w^997,w^1204,w^1839,w^707,w^1727,w^1309,w^1532,w^461,w^1299,w^190,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^412,w^1674,w^709,w^2329,w^1846,w^696,w^771,w^506,w^216,w^194,w^1636,w^770,w^961,w^2235,w^1909,w^1189,w^1832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1311,w^2191,w^1430,w^1869,w^515,w^1462,w^2355,w^2092,w^1404,w^1611,w^1791,w^1846,w^1945,w^737,w^2348,w^369,w^1026,w^330,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1011,w^1017,w^1174,w^15,w^2118,w^1701,w^153,w^1691,w^1672,w^1719,w^1684,w^377,w^2087,w^726,w^243,w^684,w^1975,w^1156,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1291,w^2290,w^1905,w^1510,w^2157,w^2331,w^1652,w^2032,w^1270,w^357,w^33,w^2203,w^1721,w^1764,w^2161,w^1832,w^1546,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1979,w^1561,w^2202,w^1355,w^729,w^1840,w^1120,w^1975,w^126,w^1491,w^62,w^1516,w^89,w^1415,w^2292,w^1678,w^836,w^1282,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1668,w^2086,w^2143,w^2362,w^2255,w^1534,w^76,w^445,w^999,w^1607,w^289,w^1416,w^1736,w^1155,w^49,w^45,w^503,w^1350,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^768,w^1724,w^1261,w^138,w^336,w^378,w^1520,w^207,w^1640,w^1701,w^1572,w^2302,w^1609,w^1229,w^764,w^2346,w^1128,w^430,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1618,w^661,w^69,w^1947,w^1888,w^486,w^23,w^2017,w^2082,w^300,w^487,w^2322,w^639,w^2171,w^1803,w^1322,w^382,w^1306,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2226,w^349,w^681,w^599,w^1624,w^363,w^2270,w^137,w^2384,w^1978,w^1063,w^462,w^419,w^412,w^1128,w^1736,w^1773,w^321,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^66,w^2174,w^506,w^9,w^2164,w^1081,w^1116,w^326,w^1887,w^1653,w^2026,w^840,w^1618,w^1138,w^469,w^1499,w^2140,w^2136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2298,w^724,w^1794,w^1996,w^6,w^559,w^1916,w^2136,w^1595,w^314,w^961,w^2385,w^1605,w^612,w^2139,w^467,w^1099,w^2206,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2160,w^646,w^707,w^708,w^2036,w^463,w^984,w^913,w^2141,w^1160,w^1303,w^913,w^1703,w^940,w^2353,w^30,w^2356,w^1491,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^812,w^1865,w^929,w^1524,w^2110,w^792,w^1761,w^1586,w^2265,w^1370,w^701,w^2300,w^1850,w^1423,w^1844,w^1410,w^146,w^1070,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^381,w^1612,w^985,w^1797,w^1641,w^641,w^890,w^353,w^1349,w^201,w^564,w^1209,w^2002,w^301,w^2301,w^932,w^913,w^2358,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^278,w^1560,w^1953,w^684,w^241,w^912,w^1470,w^351,w^1097,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1943,w^2161,w^2184,w^1064,w^1395,w,w^2205,w^647,w^1350,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1778,w^622,w^1935,w^2108,w^2210,w^1868,w^226,w^689,w^1306,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1749,w^228,w^2398,w^2041,w^221,w^1436,w^2154,w^72,w^1870,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^228,w^1335,w^1127,w^1949,w^1458,w^2360,w^1273,w^579,w^1364,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^300,w^2263,w^978,w^111,w^779,w^1947,w^2378,w^1918,w^1594,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1220,w^447,w^2315,w^697,w^522,w^1133,w^976,w^2059,w^1762,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^922,w^1687,w^1038,w^1331,w^988,w^72,w^1064,w^477,w^1329,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^980,w^1072,w^940,w^587,w^582,w^315,w^2030,w^1720,w^1409,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1797,w^874,w^360,w^82,w^562,w^1381,w^1451,w^1660,w^1464,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2348,w^2022,w^1652,w^1950,w^440,w^1137,w^430,w^1610,w^1501,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^986,w^1489,w^1665,w^1845,w^1188,w^1611,w^1283,w^1051,w^94,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^386,w^600,w^1189,w^1238,w^1510,w^1233,w^362,w^1683,w^1855,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1640,w^1447,w^1537,w^1847,w^460,w^97,w^1470,w^244,w^1059,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1534,w^331,w^67,w^422,w^336,w^554,w^35,w^1060,w^731,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2330,w^749,w^2300,w^1850,w^127,w^1556,w^1890,w^2354,w^2030,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2015,w^2334,w^411,w^1799,w^1355,w^355,w^556,w^643,w^1447,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^249,w^1236,w^1641,w^2098,w^349,w^2349,w^68,w^1537,w^342,0,0,0,0,0,0,0,0,0,0],
[1,6,3,3,6,4,3,3,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,1,3,2,1,4,4,5],
[0,0,0,0,0,0,0,5,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,5,6,6,6,6,6,6,6,6],
[3,3,3,5,3,4,2,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,1,2,4,3,2,5,5,6],
[6,1,5,5,0,4,4,6,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,2,1,0,0,0,4,3,2],
[2,0,3,5,2,0,2,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,2,1,2,5,6,6,1,3],
[0,2,0,1,5,4,3,6,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,4,4,3,4,3,5,0],
[4,6,5,4,4,4,2,1,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,4,4,5,6,3,4],
[6,3,5,1,0,0,5,5,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,6,5,5,6,2,3,0,1],
[3,3,0,0,3,5,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,5,3,4,6,4,6,3],
[2,2,0,3,3,0,4,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,4,3,1,2,0,1,4]];

a2:=GL(56,F)![[2,2,1,0,5,3,5,5,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,3,3,0,6,4,6,6,6],
[1,3,1,0,5,3,5,5,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,3,3,0,6,4,6,6,6],
[0,0,4,5,0,3,5,6,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,5,5,2,0,3,6,3,3],
[1,2,4,2,4,3,6,3,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,1,5,5,0,0,0,0],
[4,1,4,5,3,2,0,5,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,1,6,3,2,5,6,6],
[0,0,3,1,2,2,3,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,6,3,1,6,2,5,5,4,4],
[5,3,3,1,2,3,0,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,5,4,1,5,4,4,1,1],
[0,0,3,6,0,1,6,3,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,4,5,5,3,5,5,6,6],
[0,0,2,4,4,3,6,1,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,2,2,2,1,4,2,2],
[0,0,3,4,5,2,2,4,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,2,6,4,1,6,6,2,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1313,w^1279,5,w^416,w^2235,w^2378,w^1150,w^2331,w^2063,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1773,w^1014,w^1620,w^1068,w^1248,w^1749,w^2099,w^16,w^690,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^805,w^2080,w^2324,w^533,w^517,w^1529,w^433,w^1155,w^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2063,w^834,w^1058,w^846,w^1783,w^2370,w^345,w^528,w^1834,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^796,w^935,w^1441,w^1921,w^158,w^359,w^983,w^1515,w^378,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^130,w^2272,w^981,w^1437,w^2305,w^1186,w^1859,w^637,w^1650,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1076,w^1466,w^1168,w^91,w^2050,w^2183,w^2105,w^1722,w^2383,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1666,w^652,w^2298,w^1126,w^2394,w^895,w^990,w^2249,w^812,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1485,w^1236,w^1714,w^1811,w^88,w^1131,w^2198,w^419,w^1240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1060,w^2133,w^26,w^1755,w^1650,w^283,w^1595,w^820,w^1783,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1106,w^553,w^841,w^1222,w^537,w^2009,w^655,w^1449,w^826,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^988,w^2122,w^2259,w^396,w^305,w^149,w^866,w^839,w^1442,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^249,w^117,w^1007,w^2183,w^417,w^563,w^1274,w^273,w^1300,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^299,w^1050,w^1029,w^299,w^1046,w^670,w^1737,w^2011,w^1744,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^546,w^1100,w^486,w^2211,w^875,w^255,w^1490,w^1542,w^587,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^809,w^1792,w^2098,w^1693,w^1231,w^425,w^1029,w^1397,w^2153,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1682,w^265,w^2263,w^681,w^46,w^30,w^1420,w^1480,w^506,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^992,w^2182,w^1931,w^33,w^1142,w^1599,w^2131,w^96,w^2365,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1937,w^271,5,w^1184,w^1515,w^1322,w^1150,w^1419,w^287,w^431,w^1640,w^134,w^1886,w^1106,w^1655,w^2005,w^738,w^164,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1045,w^1120,w^1076,w^2117,w^1333,w^521,w^2017,w^1395,w^1225,w^241,w^20,w^1396,w^608,w^921,w^884,w^59,w^1826,w^1020,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^604,w^215,w^1009,w^529,w^542,w^791,w^167,w^2235,w^1722,w^1524,w^882,w^23,w^767,w^99,w^468,w^2245,w^2367,w^1604,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2324,w^2234,w^2032,w^2059,w^2050,w^1367,w^2345,w^378,w^1567,w^2388,w^702,w^2156,w^2328,w^2060,w^609,w^464,w^2155,w^1342,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^765,w^564,w^2386,w^2339,w^1912,w^219,w^2102,w^1331,w^760,w^1494,w^1271,w^1228,w^1949,w^1604,w^1821,w^1309,w^1734,w^921,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1394,w^697,w^409,w^2278,w^2313,w^41,w^895,w^1401,w^2074,w^366,w^732,w^245,w^158,w^499,w^55,w^1588,w^265,w^1012,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^201,w^933,w^1343,w^1367,w^1233,w^1187,w^26,w^1377,w^1300,w^205,w^1004,w^2375,w^205,w^808,w^1584,w^1067,w^93,w^1410,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^354,w^1100,w^2214,w^339,w^2075,w^495,w^1010,w^1158,w^2363,w^1195,w^1362,w^1956,w^1311,w^273,w^1579,w^2375,w^1207,w^2251,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^818,w^985,w^487,w^2169,w^2254,w^1470,w^2380,w^520,w^794,w^562,w^1272,w^973,w^1571,w^712,w^1505,w^1173,w^2258,w^639,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2201,w^1478,w^2131,w^768,w^1532,w^396,w^1309,w^1896,w^1006,w^2145,w^99,w^2179,w^362,w^805,w^1099,w^1238,w^470,w^379,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1626,w^490,w^2166,w^1395,w^475,w^637,w^2399,w^616,w^1678,w^1615,w^851,w^1467,w^1175,w^184,w^746,w^1918,w^2073,w^1995,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1359,w^921,w^2092,w^1147,w^1617,w^1353,w^1066,w^2181,w^535,w^1428,w^1970,w^2050,w^2220,w^1607,w^263,w^1685,w^658,w^924,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^707,w^1552,w^1104,w^109,w^780,w^924,w^3,w^209,w^2092,w^378,w^1161,w^469,w^1064,w^1856,w^1992,w^1118,w^1138,w^1522,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2142,w^1830,w^896,w^2135,w^1732,w^1433,w^165,w^2310,w^1816,w^987,w^821,w^2252,w^852,w^2170,w^99,w^291,w^2258,w^358,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1976,w^1552,w^1025,w^577,w^10,w^234,w^640,w^2147,w^925,w^1126,w^1676,w^389,w^2399,w^467,w^502,w^1874,w^637,w^2209,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^457,w^710,w^766,w^778,w^1663,w^231,w^2093,w^90,w^912,4,w^1969,w^34,w^2030,w^263,w^252,w^2345,w^1558,w^151,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1796,w^1520,w^200,w^1683,w^1060,w^110,w^30,w^1591,w^668,w^2386,w^1708,w^1884,w^2121,w^1131,w^1419,w^672,w^1753,w^859,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2042,w^742,w^18,w^1037,w^1286,w^2263,w^689,w^929,w^1517,w^1019,w^1667,w^321,w^494,w^1484,w^1721,w^568,w^967,w^1178,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2395,w^568,w^1365,w^1778,w^814,w^350,w^1887,w^1850,w^1440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1905,w^51,w^1171,w^938,w^1045,w^1051,w^662,w^1430,w^1771,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^620,w^156,w^680,w^1301,w^1821,w^159,w^97,w^1530,w^768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2335,w^899,w^2283,w^2375,w^1816,w^554,w^382,w^777,w^1755,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1937,w^2075,w^1854,w^1149,w^179,w^1643,w^1980,w^1415,w^2361,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^372,w^530,w^2050,w^780,w^1943,w^887,w^965,w^1042,w^2076,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1189,w^1794,w^1442,w^687,w^2366,w^2222,w^293,w^787,w^1854,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1722,w^1689,w^1381,w^1736,w^2144,w^1608,w^1982,w^562,w^178,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1904,w^1016,w^850,w^1561,w^1014,w^763,w^1031,w^536,w^330,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^363,w^1829,w^2348,w^948,w^730,w^51,w^2259,w^242,w^742,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^970,w^1794,w^2371,w^2019,w^636,w^2012,w^306,w^2149,w^2271,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2374,w^524,w^2261,w^2351,w^1283,w^598,w^626,w^13,w^241,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^939,w^1336,w^1680,w^2268,w^33,w^1865,w^1903,w^2156,w^1634,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,w^481,w^1666,w^1070,w^887,w^348,w^2105,w^1942,w^199,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1750,w^226,w^346,w^1013,w^1686,w^736,w^1616,w^1305,w^1678,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1714,w^2092,w^1116,w^729,w^219,w^2331,w^1728,w^1897,w^1291,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1804,w^504,w^1028,w^559,w^760,w^633,w^307,w^67,w^79,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1931,w^83,w^1329,w^206,w^716,w^329,w^1432,w^1783,w^122,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,5,6,6,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,4,4,5,5,1,3,3],
[0,0,3,4,5,0,6,2,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,4,5,6,4,0,1,0,0,0],
[0,0,5,1,6,2,5,6,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,3,6,4,5,0,2,0,0],
[6,5,6,4,6,3,6,6,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,6,5,0,2,2,4,4],
[5,3,4,2,2,5,5,2,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,5,2,3,2,2,5,5],
[6,5,2,0,3,5,5,3,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,6,3,1,6,6,6],
[2,4,3,5,6,2,4,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,6,3,3,0,4,1,4,6,6],
[1,2,3,5,3,6,1,5,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,3,1,4,6,0,6,2,2],
[3,6,4,2,6,4,2,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,6,0,1,2,2,4,3],
[5,3,2,1,3,2,1,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,3,0,4,1,1,5,6]];

b1:=GL(133,F)![[0,1,1,2,4,2,6,0,3,5,6,1,5,3,0,3,2,1,2,2,0,6,2,1,4,4,3,4,5,3,4,4,0,6,0,4,4,0,2,4,1,2,5,4,2,0,4,5,4,1,5,4,5,6,4,6,2,4,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,2,6,2,6,2,6,3,3,5,0,0,5,3,3,3,3,0,2,2,3,6,3,2,4,0,2,4,1,0,4,4,5,6,4,6,4,2,6,4,3,6,5,6,1,0,2,1,4,6,4,4,4,6,4,1,1,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,3,2,4,6,1,2,2,2,0,3,5,2,0,1,2,3,6,6,0,4,2,3,2,0,2,4,3,2,5,5,0,1,5,5,3,6,6,6,2,6,0,4,6,4,6,1,2,4,1,3,5,4,1,3,6,5,6,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,4,6,6,1,1,0,5,5,1,3,1,5,1,3,3,1,1,4,3,3,5,3,1,6,4,3,4,4,3,6,0,2,4,0,5,5,3,5,3,3,4,5,4,1,0,3,5,2,0,5,2,1,0,6,5,5,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,5,3,3,6,2,1,0,3,3,1,4,2,5,4,3,3,2,2,4,6,3,5,4,2,6,0,2,4,0,6,6,2,1,4,5,1,5,1,5,3,0,3,5,5,1,0,1,1,2,5,0,2,1,1,6,3,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,4,1,6,3,1,2,1,3,5,3,5,5,2,2,6,3,5,4,2,3,5,3,2,0,2,6,0,2,4,6,6,1,1,1,2,3,1,6,0,5,3,1,3,3,3,1,1,1,1,0,3,0,3,2,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,2,6,6,4,6,0,1,0,3,6,4,0,0,2,1,1,2,2,3,3,0,5,2,5,4,6,6,4,4,4,5,3,4,5,5,4,3,6,1,2,3,4,3,3,3,4,0,1,6,3,5,4,4,0,2,6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,2,5,6,3,3,6,1,4,0,2,0,4,0,3,2,2,2,2,5,1,3,5,5,2,2,5,6,3,1,4,2,1,3,2,2,5,0,6,6,3,2,3,0,5,3,0,4,0,0,5,3,2,6,4,2,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,1,2,5,2,3,3,0,6,4,2,0,0,4,6,3,4,1,2,0,1,1,1,6,5,4,2,5,2,6,1,6,6,1,5,0,2,5,2,6,2,0,2,3,0,5,3,0,4,0,6,5,5,6,6,6,4,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,6,3,4,3,4,3,4,3,6,6,6,2,6,0,2,0,2,6,3,0,1,1,2,0,3,4,0,1,0,2,1,0,6,3,2,3,3,5,5,1,5,1,2,1,1,2,3,4,1,4,2,1,5,3,6,1,5,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,2,5,4,0,2,3,0,4,6,5,0,2,6,6,2,2,0,6,3,6,1,3,5,0,0,0,0,1,0,2,1,6,6,5,1,3,1,1,5,6,3,1,3,2,1,5,5,4,5,1,2,6,3,3,0,3,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,2,4,0,5,4,0,2,3,1,4,4,4,0,1,6,6,4,2,0,2,2,6,4,0,5,0,3,0,1,3,0,3,1,6,4,3,1,4,4,1,4,2,3,4,1,2,6,1,5,2,4,1,1,0,3,3,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,2,0,5,2,0,5,5,1,5,1,3,3,3,0,0,0,6,3,3,1,2,5,3,5,3,4,1,1,2,6,2,3,6,4,3,0,4,0,6,0,1,2,5,1,4,4,0,1,5,3,5,1,2,0,3,2,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,4,6,0,0,1,0,3,3,1,6,2,3,6,0,0,0,2,6,6,1,1,0,2,3,1,3,4,2,6,2,1,5,3,3,5,3,4,0,0,6,1,1,0,5,1,1,1,0,6,3,3,6,2,2,3,1,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,6,4,0,6,0,2,1,3,4,3,0,4,2,2,0,0,0,4,2,5,0,1,1,3,2,4,6,3,6,3,6,3,2,5,6,5,5,0,4,0,6,0,1,1,3,5,2,4,1,6,4,3,2,2,2,5,4,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,5,1,5,6,2,4,0,6,2,2,5,5,6,5,6,2,3,3,1,3,0,4,4,6,2,5,1,4,0,4,5,3,0,2,2,1,3,6,6,3,4,4,6,4,6,4,4,1,2,5,0,5,0,6,2,4,6,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,6,6,5,1,4,4,6,1,2,0,1,5,4,2,6,5,2,3,4,5,0,1,1,6,0,0,1,4,2,4,1,6,0,4,4,1,2,5,6,0,5,4,3,5,6,1,1,1,0,0,0,5,5,6,6,1,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,3,5,3,6,6,4,4,3,0,1,2,5,1,2,1,2,4,5,2,0,3,5,1,0,1,6,5,0,5,3,2,5,5,6,4,6,4,3,0,5,6,2,5,0,3,5,0,0,1,1,1,0,5,4,5,5,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,1,1,5,1,1,0,6,4,2,3,2,2,1,1,3,6,5,2,2,1,2,3,6,2,5,5,4,1,5,0,1,1,5,4,6,0,3,4,1,6,0,0,3,4,4,4,3,6,2,2,1,3,2,3,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,1,3,1,6,4,1,6,2,4,5,3,2,3,4,1,2,6,5,4,2,1,5,1,6,0,3,5,5,3,5,1,5,1,2,2,6,3,4,4,0,2,0,3,5,4,1,6,3,1,2,2,4,6,2,5,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,3,0,4,3,0,4,4,0,1,2,2,2,3,5,6,4,3,5,6,2,1,2,6,0,1,6,1,3,3,3,3,6,6,5,3,2,2,2,0,4,4,2,2,3,3,5,5,3,6,4,5,2,6,1,6,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,5,2,4,4,3,5,1,5,2,0,1,2,3,5,3,2,2,5,1,1,3,6,2,3,5,0,3,6,6,0,2,0,4,4,0,2,3,3,3,3,3,1,0,6,1,4,0,1,0,2,5,2,6,3,4,1,4,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,5,0,2,4,0,1,5,6,3,2,1,1,2,1,6,3,4,3,5,2,6,3,1,0,3,5,4,3,5,0,0,2,0,4,4,2,2,6,2,3,6,4,1,6,0,1,4,6,1,2,4,5,1,3,3,5,3,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,5,0,2,4,4,1,4,3,3,3,3,1,3,5,6,0,6,3,0,3,6,4,1,0,1,1,4,1,6,0,2,5,0,1,4,2,1,4,2,2,4,4,0,5,0,5,6,6,3,3,4,6,1,3,1,5,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,5,1,1,2,4,3,0,3,2,0,3,5,2,4,6,5,5,2,3,6,6,5,3,1,6,0,0,0,2,6,1,3,5,6,1,5,0,1,6,5,2,2,5,6,5,4,3,4,6,4,1,3,4,1,3,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,1,5,6,1,3,0,4,3,0,3,2,6,3,0,1,4,4,2,5,5,1,6,4,4,3,0,0,0,0,3,2,0,4,3,4,0,1,5,1,1,4,1,2,0,5,6,2,4,3,3,2,4,4,2,4,4,4,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,1,6,2,6,4,2,0,0,6,0,5,0,6,3,5,1,1,1,2,3,5,1,3,0,4,3,0,0,0,0,3,2,5,4,0,1,0,6,5,1,5,0,1,2,6,5,1,2,4,6,5,2,1,5,2,1,1,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,4,1,3,2,6,6,5,3,5,6,6,1,6,2,3,2,6,0,3,5,4,4,6,2,5,3,0,2,0,1,4,5,3,6,4,5,1,0,0,3,6,2,0,6,0,0,4,2,3,2,6,4,6,6,5,1,5,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,4,5,4,3,1,2,6,1,4,5,5,6,1,1,4,3,1,1,0,1,4,4,3,2,2,1,0,0,2,1,1,2,5,3,3,0,5,1,4,0,2,4,2,6,5,0,4,6,2,5,4,6,3,3,6,6,3,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,3,2,3,4,4,3,2,0,1,4,3,3,6,2,3,4,4,3,1,1,2,4,0,3,2,3,6,0,2,6,1,3,2,5,6,3,0,6,6,4,2,4,4,1,5,5,4,1,6,0,2,4,2,4,3,5,1,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,1,6,5,6,5,3,1,0,6,3,3,1,2,4,2,5,2,0,6,0,2,3,2,3,5,1,3,3,1,1,3,3,5,3,0,4,4,2,2,5,3,4,3,2,1,6,1,4,3,2,4,2,3,1,5,3,5,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,2,0,1,5,4,0,3,1,2,6,6,5,1,6,6,2,0,0,0,6,6,2,5,3,3,6,3,3,4,2,1,6,0,5,3,6,4,6,2,2,1,6,4,5,3,1,0,6,4,5,2,4,5,2,1,1,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,2,5,1,2,3,0,4,4,2,5,4,5,0,0,6,2,4,0,6,1,6,0,4,3,2,5,3,0,4,2,0,2,0,1,4,6,3,3,2,3,1,6,2,0,3,1,1,6,2,1,2,2,3,2,2,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,5,0,3,6,2,6,0,3,0,5,3,4,1,0,4,0,3,4,6,1,0,5,0,6,5,4,3,1,4,5,1,5,3,3,2,5,6,1,6,1,6,2,3,4,3,5,2,4,1,1,4,3,0,4,4,5,4,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,5,6,3,1,2,6,3,2,0,1,0,4,1,2,4,3,3,4,0,0,0,5,5,6,2,5,3,5,1,5,6,6,3,5,3,5,0,4,6,0,5,2,0,6,3,0,3,4,2,0,4,3,1,4,2,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,3,3,6,4,2,2,2,3,2,1,3,0,5,2,2,0,0,3,4,1,0,5,6,5,1,1,5,1,4,1,4,1,6,1,0,3,5,0,4,6,0,5,2,0,6,3,6,3,6,2,0,0,6,1,6,0,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,6,2,3,4,2,6,1,1,2,2,1,0,3,0,6,4,0,4,5,0,2,0,1,6,1,3,3,0,2,2,3,4,3,4,6,0,0,6,3,4,3,3,4,3,6,3,5,6,0,5,6,1,4,4,6,3,6,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,1,1,6,3,6,3,6,2,3,2,3,0,0,3,0,6,4,0,4,5,3,2,1,2,6,4,6,3,2,5,2,0,4,3,3,4,0,6,2,3,0,2,3,0,1,6,1,1,6,5,5,6,5,2,4,2,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,2,4,6,2,6,3,1,2,3,5,2,0,3,5,0,3,1,0,2,3,3,3,5,2,3,6,6,5,0,5,2,2,4,6,4,4,6,0,2,3,0,2,3,3,1,0,1,1,4,1,5,4,6,2,6,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,6,5,1,1,6,4,4,4,4,1,6,4,2,6,4,4,1,1,1,1,5,3,1,1,5,5,6,4,1,0,1,1,5,6,0,6,3,1,2,5,3,0,2,1,4,3,0,4,1,1,6,0,5,6,5,5,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,5,3,5,2,5,6,1,3,4,5,6,6,6,5,6,1,3,1,2,2,1,1,1,1,6,5,5,3,3,1,1,4,1,4,2,0,2,1,1,0,6,3,2,2,1,0,3,0,5,0,1,6,1,5,4,5,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,4,5,6,3,0,3,5,0,1,3,2,4,6,5,3,5,0,6,3,3,3,2,2,4,1,0,2,5,1,3,3,2,5,4,5,6,2,2,0,1,1,6,6,5,0,2,1,1,3,5,4,0,0,5,1,2,4,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,4,4,6,6,4,3,3,3,3,3,5,1,3,1,1,3,3,6,4,6,3,4,0,3,3,2,4,6,3,4,4,2,4,0,3,5,1,5,2,3,1,0,6,3,4,2,0,0,0,5,5,2,4,1,2,1,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,2,6,4,4,5,2,4,6,2,3,6,2,5,4,2,1,4,5,3,3,5,6,0,2,0,6,4,2,3,5,3,1,0,2,4,3,3,6,2,5,5,4,1,6,6,3,6,0,0,0,6,5,0,6,4,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,5,1,1,4,2,4,2,3,4,2,2,5,2,2,5,2,5,2,5,6,0,5,6,4,2,6,2,4,5,3,5,4,5,0,6,4,3,2,1,2,3,4,4,0,4,6,2,0,0,0,0,6,5,2,6,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,4,4,1,0,5,5,5,3,6,6,4,6,3,0,3,4,0,6,4,4,6,6,3,1,3,2,2,6,3,3,1,4,0,2,4,2,6,0,2,6,6,6,0,0,5,3,2,0,3,5,6,6,4,1,6,4,5,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,1,1,1,1,5,2,5,1,5,6,3,0,6,3,0,3,4,5,6,1,2,6,2,6,1,5,2,2,2,5,3,5,5,0,6,0,2,6,4,2,5,0,6,0,6,5,5,1,0,1,5,6,3,5,1,3,2,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,5,2,1,1,6,3,2,6,2,5,2,2,0,2,5,0,0,3,5,0,6,2,1,1,6,6,6,2,4,1,5,1,4,5,6,4,0,1,1,4,0,0,0,6,1,6,3,3,1,1,2,5,2,2,5,4,4,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,5,0,5,4,2,4,6,6,1,0,5,2,2,4,4,6,6,5,1,4,2,6,0,2,4,2,3,5,0,1,4,6,2,3,4,2,0,4,0,1,0,6,1,6,4,5,4,4,0,6,2,2,6,2,2,2,5,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,5,6,5,6,4,4,5,1,1,5,5,2,6,4,4,5,5,5,5,0,2,6,6,2,6,0,3,5,4,1,3,5,2,0,5,2,4,0,0,1,4,6,0,5,4,2,4,4,6,4,2,1,6,2,4,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,3,4,6,4,1,4,2,1,1,6,4,5,1,1,4,2,1,5,3,4,0,1,4,6,1,1,0,1,2,4,4,0,5,2,5,5,6,3,0,1,0,4,6,6,5,6,4,4,3,3,4,3,5,6,6,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,2,6,6,4,6,6,1,5,0,4,0,4,2,6,3,1,0,6,6,1,2,4,5,1,5,3,1,5,3,6,2,3,6,0,5,5,1,6,3,1,6,4,3,0,4,4,6,0,4,1,5,3,6,6,4,5,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,3,1,5,6,3,3,6,0,5,5,4,6,0,6,3,6,4,4,0,5,5,1,6,1,5,6,1,3,6,6,3,1,0,3,6,3,5,6,3,6,4,2,6,0,5,0,1,5,6,4,2,1,1,5,6,3,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,4,2,5,2,0,3,6,5,5,2,4,6,6,5,3,3,1,4,5,4,5,0,4,1,4,4,1,2,3,6,4,4,0,2,4,3,4,5,3,3,0,2,6,3,5,1,5,5,3,3,2,2,2,5,2,0,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,4,0,1,4,2,5,5,3,2,2,0,5,2,6,1,0,0,4,4,6,0,4,5,3,0,1,5,1,6,2,6,3,4,1,3,0,3,1,4,4,2,3,4,3,3,1,2,6,3,2,2,5,5,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,4,6,1,6,2,5,1,0,2,2,4,5,1,0,1,0,4,4,3,1,0,2,3,3,1,4,5,0,2,2,2,2,4,4,3,0,4,6,4,6,2,3,0,6,3,3,6,6,5,1,2,3,0,0,1,3,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,6,4,6,0,3,2,6,6,0,4,3,4,6,0,0,1,2,4,0,6,1,2,3,3,4,0,4,5,6,2,4,5,2,1,5,3,4,4,6,3,0,2,3,2,6,6,1,6,4,2,1,5,3,0,1,6,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,2,3,2,5,6,0,0,1,1,2,0,2,4,0,0,2,0,6,0,1,2,2,0,0,4,4,5,2,3,0,0,5,6,6,5,4,1,5,1,0,6,4,1,0,3,1,4,2,1,2,0,2,4,3,2,3,1,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,5,5,4,2,4,3,0,1,0,1,2,0,2,4,0,0,2,3,6,1,0,2,2,5,0,1,2,5,5,1,0,5,1,6,4,1,4,6,4,1,6,0,4,1,5,3,5,6,2,3,5,0,6,2,3,5,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,2,3,5,4,6,3,3,1,6,0,3,5,0,6,6,0,2,3,3,0,6,0,4,3,5,1,1,2,3,1,1,5,5,1,3,4,1,3,4,4,0,3,0,5,1,5,1,2,6,5,4,5,6,1,2,1,6,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,5,0,3,0,0,4,5,3,2,1,6,2,1,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,5,0,1,0,5,4,0,6,0,3,5,3,3,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,6,0,0,0,3,4,4,5,4,5,6,3,2,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,1,1,5,0,4,3,6,1,5,5,5,5,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,0,2,1,2,3,6,6,4,3,3,6,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,4,0,1,0,3,2,3,6,4,5,0,4,5,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,5,0,0,0,1,2,0,5,1,0,1,4,4,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,5,0,4,0,2,6,4,1,4,3,5,1,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,4,0,3,0,0,4,5,4,2,3,2,6,3,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,5,5,3,1,2,1,5,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,3,2,4,5,0,6,1,2,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,3,1,0,2,5,6,0,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,4,6,2,5,3,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^150,w^200,4,w^1000,w^550,w^650,w^1450,w^750,w^300,w^1250,4,3,w^1650,w^1700,w^1000,w^1700,w^1800,w^2250,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2250,w^650,w^2300,w^250,w^1000,w^550,w^850,w^1050,w^1950,w^1500,w^1300,w^50,w^1650,w^1950,w^950,2,w^1550,w^1350,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1700,w^1650,w^700,w^850,w^1000,w^350,w^750,w^750,w^550,w^600,w^450,w^2250,w^250,w^2050,w^2100,w^1800,w^1850,w^700,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^900,w^1000,w^900,0,2,w^1100,5,w^1550,6,w^1250,w^1050,w^1550,w^1450,w^2150,w^50,w^1400,w^1750,w^2150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^250,w^700,3,w^500,6,w^1750,w^250,w^450,w^1750,w^2200,w^250,w^2350,w^50,w^1300,w^350,w^1300,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1350,w^1400,w^1400,w^1900,w^700,w^150,w^900,w^1100,w^2100,w^1400,w^50,w^550,w^200,w^550,w^150,1,w^700,w^1150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1100,3,6,w^1550,w^100,w^850,1,w^2200,w^2100,w^950,w^450,w^1550,w^750,w^2300,w^150,w^2050,w^1300,w^1150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,6,w^2350,4,w^1400,w^2100,3,1,w^1050,w^200,6,w^1500,w^150,w^2150,w^1300,w^950,w^1400,w^100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2100,w^50,w^1900,6,w^200,w^1450,w^350,w^50,w^1300,w^1550,w^1550,w^1350,w^150,w^450,w^1700,w^450,w^700,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1700,w^1150,w^1700,w^1750,w^500,w^150,5,w^350,w^1500,w^1800,4,w^1650,w^1800,w^700,0,w^850,1,w^150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^700,w^350,w^450,w^2100,w^2250,2,w^1550,w^50,w^2300,w^2200,w^900,3,w^900,w^350,w^550,w^1800,w^1500,w^250,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1500,w^2200,w^2050,w^1750,w^1450,w^200,w^300,w^1000,w^1950,w^450,w^500,w^300,w^150,1,0,w^200,w^1300,w^600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^1800,w^2150,w^1800,w^50,w^1100,w^1650,w^550,w^2350,w^100,w^950,w^1150,w^700,w^950,w^1950,w^1850,w^250,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^550,5,w^1900,w^450,w^100,w^300,w^450,w^350,w^50,6,2,w^150,w^100,w^2200,1,w^250,w^2100,w^500,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^900,w^2100,w^1050,w^600,1,1,w^2050,w^700,w^100,w^1150,w^1850,w^1550,w^550,w^1000,w^1450,3,w^1150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^350,w^1100,w^1000,w^1450,4,w^1500,5,w^1750,0,w^600,w^1650,2,w^850,w^1750,w^1500,w^200,w^2100,w^1100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2050,6,w^750,w^1950,w^350,w^1950,w^1350,w^1500,w^200,w^1050,w^1050,w^1050,w^500,w^1850,w^950,w^1050,w^100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^300,w^1650,w^550,w^1000,w^2050,w^1150,w^750,w^900,w^950,w^100,w^950,w^200,w^100,w^250,1,w^1750,w^2150,w^2300,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1050,w^1400,4,w^2200,w^1450,w^2150,w^550,w^450,w^2100,w^1550,4,3,w^1950,w^2300,w^2200,w^2300,w^600,w^1350,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1350,w^2150,w^1700,w^1750,w^2200,w^1450,w^1150,w^150,w^1650,w^900,w^1900,w^350,w^1950,w^1650,w^1850,2,w^1250,w^2250,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2300,w^1950,w^100,w^1150,w^2200,w^50,w^450,w^450,w^1450,w^1800,w^750,w^1350,w^1750,w^2350,w^300,w^600,w^950,w^100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1500,w^2200,w^1500,0,2,w^500,5,w^1250,6,w^1550,w^150,w^1250,w^550,w^650,w^350,w^200,w^250,w^650,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1750,w^100,3,w^1100,6,w^250,w^1750,w^750,w^250,w^1000,w^1750,w^2050,w^350,w^1900,w^50,w^1900,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2250,w^200,w^200,w^1300,w^100,w^1050,w^1500,w^500,w^300,w^200,w^350,w^1450,w^1400,w^1450,w^1050,1,w^100,w^850,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^500,3,6,w^1250,w^700,w^1150,1,w^1000,w^300,w^1850,w^750,w^1250,w^450,w^1700,w^1050,w^2350,w^1900,w^850,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,6,w^2050,4,w^200,w^300,3,1,w^150,w^1400,6,w^900,w^1050,w^650,w^1900,w^1850,w^200,w^700,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^300,w^350,w^1300,6,w^1400,w^550,w^50,w^350,w^1900,w^1250,w^1250,w^2250,w^1050,w^750,w^2300,w^750,w^100,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2300,w^850,w^2300,w^250,w^1100,w^1050,5,w^50,w^900,w^600,4,w^1950,w^600,w^100,0,w^1150,1,w^1050,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^100,w^50,w^750,w^300,w^1350,2,w^1250,w^350,w^1700,w^1000,w^1500,3,w^1500,w^50,w^1450,w^600,w^900,w^1750,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^900,w^1000,w^2350,w^250,w^550,w^1400,w^2100,w^2200,w^1650,w^750,w^1100,w^2100,w^1050,1,0,w^1400,w^1900,w^1800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^600,w^650,w^600,w^350,w^500,w^1950,w^1450,w^2050,w^700,w^1850,w^850,w^100,w^1850,w^1650,w^950,w^1750,w^350,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1450,5,w^1300,w^750,w^700,w^2100,w^750,w^50,w^350,6,2,w^1050,w^700,w^1000,1,w^1750,w^300,w^1100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^1500,w^300,w^150,w^1800,1,1,w^2350,w^100,w^700,w^850,w^950,w^1250,w^1450,w^2200,w^550,3,w^850,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^500,w^2200,w^550,4,w^900,5,w^250,0,w^1800,w^1950,2,w^1150,w^250,w^900,w^1400,w^300,w^500,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2350,6,w^450,w^1650,w^50,w^1650,w^2250,w^900,w^1400,w^150,w^150,w^150,w^1100,w^950,w^1850,w^150,w^700,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2100,w^1950,w^1450,w^2200,w^2350,w^850,w^450,w^1500,w^1850,w^700,w^1850,w^1400,w^700,w^1750,1,w^250,w^650,w^1700,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1050,w^1400,4,w^2200,w^1450,w^2150,w^550,w^450,w^2100,w^1550,4,3,w^1950,w^2300,w^2200,w^2300,w^600,w^1350],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1350,w^2150,w^1700,w^1750,w^2200,w^1450,w^1150,w^150,w^1650,w^900,w^1900,w^350,w^1950,w^1650,w^1850,2,w^1250,w^2250],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2300,w^1950,w^100,w^1150,w^2200,w^50,w^450,w^450,w^1450,w^1800,w^750,w^1350,w^1750,w^2350,w^300,w^600,w^950,w^100],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1500,w^2200,w^1500,0,2,w^500,5,w^1250,6,w^1550,w^150,w^1250,w^550,w^650,w^350,w^200,w^250,w^650],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1750,w^100,3,w^1100,6,w^250,w^1750,w^750,w^250,w^1000,w^1750,w^2050,w^350,w^1900,w^50,w^1900,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2250,w^200,w^200,w^1300,w^100,w^1050,w^1500,w^500,w^300,w^200,w^350,w^1450,w^1400,w^1450,w^1050,1,w^100,w^850],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^500,3,6,w^1250,w^700,w^1150,1,w^1000,w^300,w^1850,w^750,w^1250,w^450,w^1700,w^1050,w^2350,w^1900,w^850],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,6,w^2050,4,w^200,w^300,3,1,w^150,w^1400,6,w^900,w^1050,w^650,w^1900,w^1850,w^200,w^700],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^300,w^350,w^1300,6,w^1400,w^550,w^50,w^350,w^1900,w^1250,w^1250,w^2250,w^1050,w^750,w^2300,w^750,w^100,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2300,w^850,w^2300,w^250,w^1100,w^1050,5,w^50,w^900,w^600,4,w^1950,w^600,w^100,0,w^1150,1,w^1050],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^100,w^50,w^750,w^300,w^1350,2,w^1250,w^350,w^1700,w^1000,w^1500,3,w^1500,w^50,w^1450,w^600,w^900,w^1750],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^900,w^1000,w^2350,w^250,w^550,w^1400,w^2100,w^2200,w^1650,w^750,w^1100,w^2100,w^1050,1,0,w^1400,w^1900,w^1800],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^600,w^650,w^600,w^350,w^500,w^1950,w^1450,w^2050,w^700,w^1850,w^850,w^100,w^1850,w^1650,w^950,w^1750,w^350],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1450,5,w^1300,w^750,w^700,w^2100,w^750,w^50,w^350,6,2,w^1050,w^700,w^1000,1,w^1750,w^300,w^1100],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^1500,w^300,w^150,w^1800,1,1,w^2350,w^100,w^700,w^850,w^950,w^1250,w^1450,w^2200,w^550,3,w^850],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^500,w^2200,w^550,4,w^900,5,w^250,0,w^1800,w^1950,2,w^1150,w^250,w^900,w^1400,w^300,w^500],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2350,6,w^450,w^1650,w^50,w^1650,w^2250,w^900,w^1400,w^150,w^150,w^150,w^1100,w^950,w^1850,w^150,w^700,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2100,w^1950,w^1450,w^2200,w^2350,w^850,w^450,w^1500,w^1850,w^700,w^1850,w^1400,w^700,w^1750,1,w^250,w^650,w^1700]];

b2:=GL(133,F)![[0,4,0,1,2,6,1,4,1,1,0,3,3,1,3,5,4,6,3,4,1,0,4,5,5,3,2,4,5,4,3,5,5,2,0,1,2,2,4,1,6,0,4,5,3,3,5,3,1,4,3,2,2,2,6,1,4,5,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4,4,1,1,3,1,5,2,1,3,2,3,4,4,5,3,3,3,5,1,0,2,6,5,5,5,4,2,1,3,3,3,2,1,5,2,6,0,1,6,2,4,1,2,3,1,2,1,0,6,2,4,5,6,5,6,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,4,3,4,2,1,3,6,2,2,4,5,2,0,2,4,1,1,3,1,6,1,2,1,6,3,6,5,6,2,1,6,3,3,3,4,5,1,4,0,0,3,2,5,3,2,4,0,2,1,5,6,6,1,5,4,5,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,1,2,4,3,1,2,0,0,6,1,1,5,4,3,0,5,3,2,2,5,6,4,2,4,5,4,5,2,1,2,3,3,4,2,5,2,3,3,4,0,1,6,5,4,3,5,4,0,5,3,6,0,5,1,1,4,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,2,1,2,2,0,0,1,2,3,0,0,5,1,2,1,3,5,6,3,4,5,5,3,1,2,2,6,4,0,2,1,5,6,3,6,2,5,5,0,3,4,1,1,4,1,4,1,1,4,5,0,3,6,3,5,2,3,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,3,3,0,2,2,6,0,3,0,3,0,6,5,3,1,1,1,5,6,0,2,5,1,6,1,4,0,6,4,1,2,6,4,6,2,1,2,3,5,0,0,5,1,5,3,1,5,1,1,2,4,0,2,6,3,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,5,4,0,4,4,4,0,1,1,5,6,6,3,3,2,0,0,2,4,2,1,2,5,0,6,6,4,5,5,0,5,0,0,3,3,3,5,5,3,1,2,3,6,4,3,3,2,1,6,1,6,0,3,0,1,6,4,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,3,2,5,0,1,3,4,1,4,1,4,2,6,6,0,2,0,6,2,6,1,1,0,4,0,5,1,4,3,0,0,5,2,0,6,1,3,3,6,3,3,5,3,3,6,3,5,3,1,0,2,6,3,4,0,0,3,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,5,5,3,5,1,3,3,5,5,4,5,4,2,5,0,0,2,4,6,1,0,1,1,1,4,5,2,1,0,1,0,5,4,2,6,2,1,6,2,6,6,2,5,6,1,6,1,0,3,1,2,2,2,0,4,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,3,4,4,2,2,5,1,3,1,6,3,1,2,6,3,0,4,4,6,6,5,0,5,0,4,3,0,6,3,0,5,2,5,0,2,2,2,0,2,1,1,2,4,0,6,3,5,5,3,1,4,0,2,4,2,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,3,6,4,6,3,2,6,4,3,0,6,3,3,0,6,3,4,4,3,0,6,5,5,5,4,4,3,6,1,3,5,0,2,5,6,2,4,3,0,3,5,1,6,2,0,2,2,5,1,0,1,4,6,2,6,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,5,4,6,3,4,3,1,0,4,3,2,6,6,2,0,2,2,4,0,1,0,4,5,5,2,4,4,2,1,1,1,1,0,0,5,6,6,2,3,3,4,5,0,6,2,2,3,2,6,5,0,5,4,6,1,5,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,1,4,2,6,3,2,5,4,0,3,0,4,4,2,2,1,5,3,1,6,0,1,1,6,2,2,5,2,3,5,2,6,3,1,4,6,4,1,5,6,4,6,4,5,3,0,1,1,6,3,6,0,5,0,0,1,5,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,6,5,2,2,2,5,2,2,0,0,3,6,4,6,1,2,6,4,3,0,3,0,2,6,6,4,2,5,5,4,5,1,5,3,5,3,6,5,5,5,3,1,6,2,3,3,1,2,1,2,1,6,5,3,0,1,1,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,5,4,6,2,4,6,5,4,2,0,3,4,6,3,4,1,1,0,4,3,6,3,2,5,6,3,1,2,3,3,4,6,1,5,1,1,3,4,2,5,1,6,1,1,3,3,4,6,2,3,1,1,4,3,3,1,5,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,1,6,5,4,4,6,5,4,6,6,4,6,5,3,6,5,0,3,0,0,2,2,6,6,2,4,3,4,4,1,4,3,4,0,4,6,0,5,6,4,0,1,3,2,0,6,3,5,3,1,5,2,1,0,3,4,1,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,2,0,5,5,1,5,6,2,5,6,3,2,6,1,0,6,5,0,3,0,4,2,1,5,6,6,5,3,1,2,1,0,5,4,4,1,6,5,0,6,4,6,1,5,2,0,2,3,5,4,3,5,3,5,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,2,3,5,6,6,5,1,2,5,2,3,2,0,1,0,4,0,0,3,3,4,3,4,5,5,3,5,4,0,2,1,5,5,1,1,1,4,5,0,3,1,6,6,6,2,2,5,3,2,2,3,1,0,5,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,3,4,4,4,0,3,3,5,3,1,1,0,5,2,5,1,4,2,1,6,2,2,1,2,5,4,2,4,1,4,0,5,2,1,5,1,1,0,0,5,5,2,2,1,1,1,0,3,1,6,4,0,5,3,3,1,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,4,0,0,4,4,1,3,1,3,3,2,6,0,0,5,5,5,4,2,0,3,2,3,5,2,2,3,2,5,1,4,5,1,2,6,0,1,1,1,0,3,3,2,3,0,1,1,4,3,0,1,4,5,3,3,4,6,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,4,5,0,1,3,1,4,6,3,5,0,6,0,1,5,3,0,4,2,2,3,5,6,5,4,1,3,0,1,1,2,4,1,1,3,0,2,2,1,3,2,3,5,3,0,2,0,4,3,1,1,2,5,3,0,1,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,3,2,5,2,6,1,5,1,6,1,4,0,2,5,1,2,4,3,1,0,5,2,0,2,2,6,3,4,1,1,2,2,0,4,0,1,4,3,1,5,5,0,4,2,2,2,2,4,6,3,1,3,3,3,3,4,4,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,3,5,4,5,1,3,1,6,5,6,5,1,0,0,5,1,6,0,3,1,0,5,2,4,2,1,3,3,5,6,1,4,0,0,4,2,1,0,1,1,3,6,0,6,6,2,4,2,4,2,2,1,6,5,3,0,4,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,6,1,3,4,6,4,3,0,1,5,4,0,1,0,4,5,0,3,0,4,6,0,0,3,4,3,1,3,1,5,6,5,5,0,4,0,2,1,2,1,4,4,6,6,5,6,6,6,2,6,4,2,0,0,5,3,4,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,1,1,6,1,0,5,5,3,4,6,6,6,1,5,4,6,2,2,0,0,3,0,4,1,5,6,5,5,0,1,4,3,6,6,1,0,0,6,0,6,5,2,6,6,4,4,5,6,5,2,2,4,0,5,5,6,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,6,3,1,0,1,0,3,4,3,3,3,6,0,4,5,3,0,2,2,0,0,3,1,4,6,1,6,3,5,0,5,4,3,5,0,1,0,4,6,6,4,5,1,5,6,1,1,5,4,5,2,6,1,0,3,1,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,3,6,0,3,1,2,1,3,2,4,6,0,3,6,2,4,1,6,0,4,2,0,3,4,1,3,2,1,2,1,5,5,1,4,1,0,0,1,4,4,5,3,4,6,3,5,0,5,1,2,4,5,1,2,1,3,4,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,1,6,5,6,0,0,1,1,2,6,6,6,1,3,6,2,0,2,0,0,0,6,4,0,2,2,0,5,5,0,6,6,1,0,0,4,2,2,6,6,1,0,1,1,1,0,3,1,2,6,0,2,6,4,4,2,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,2,3,4,6,4,3,0,1,4,1,1,3,6,0,6,3,1,0,0,2,4,0,6,6,4,2,1,2,5,4,5,6,0,6,1,6,0,6,4,2,5,3,1,1,0,1,1,6,3,3,6,6,2,5,6,1,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,3,5,5,4,3,3,3,1,3,4,2,0,3,6,3,6,4,6,0,2,4,4,6,6,6,6,1,1,0,4,4,4,3,0,0,4,6,6,1,4,0,3,3,2,3,0,2,2,6,6,6,6,1,3,5,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,6,2,2,2,3,6,4,1,3,5,0,1,4,1,0,5,4,5,2,2,6,6,0,4,0,6,6,1,2,2,1,2,6,4,4,5,4,1,1,6,2,3,1,2,4,5,1,3,5,3,3,6,1,5,5,2,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,4,1,2,2,5,3,6,5,0,3,5,3,1,5,5,0,2,6,5,4,0,6,6,4,4,6,6,6,3,6,2,3,5,6,1,3,5,5,6,1,1,6,3,3,3,4,6,2,3,1,3,3,0,6,5,0,6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,5,1,2,0,1,3,4,1,0,1,1,3,6,6,5,2,5,6,2,4,0,5,4,4,3,2,6,2,2,6,5,3,5,0,1,3,3,3,6,2,2,6,6,4,3,3,3,2,4,0,3,3,0,6,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,1,6,3,2,0,1,1,0,5,0,1,3,2,3,2,3,2,1,1,2,6,6,3,5,3,2,4,1,2,0,1,3,0,6,0,5,5,5,3,3,4,6,5,4,1,2,6,6,4,2,6,0,2,5,5,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,4,0,0,3,2,0,1,1,3,5,1,2,3,5,6,2,5,6,1,3,2,6,2,6,5,5,6,4,3,2,0,4,0,0,6,1,5,3,5,3,0,5,6,2,4,1,1,6,6,6,6,6,2,6,5,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,4,6,0,5,3,0,2,3,3,6,1,2,1,1,6,0,2,6,4,6,2,1,1,6,3,2,6,0,5,2,4,4,0,6,2,1,1,0,5,3,6,5,1,3,4,2,4,6,5,6,6,1,0,6,5,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,5,6,6,3,0,6,4,6,2,3,6,3,0,4,3,0,2,4,2,4,4,4,6,4,1,5,5,2,3,5,1,3,4,6,1,5,0,3,3,0,5,2,0,4,5,3,2,3,5,0,3,3,1,3,1,1,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,5,4,0,6,3,4,6,3,4,2,2,5,3,4,6,3,2,5,4,6,4,4,3,1,4,6,2,5,5,2,5,4,3,4,0,2,5,3,1,3,5,5,2,4,6,5,5,0,3,5,3,3,4,3,3,2,0,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,4,2,2,0,2,2,4,2,6,4,4,5,5,0,6,6,5,4,5,3,2,4,0,4,1,3,1,2,3,5,2,2,0,3,4,2,2,1,1,1,1,5,5,6,1,6,3,1,0,1,5,3,0,6,3,5,5,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,3,3,0,0,0,6,3,5,5,5,3,2,4,5,2,0,5,3,6,2,4,5,0,2,2,3,3,2,2,1,5,1,3,2,0,0,0,5,3,1,2,6,0,6,2,5,4,2,5,5,5,3,3,6,0,0,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,5,0,3,0,2,0,2,1,5,3,5,3,6,0,5,2,4,5,2,1,2,2,6,0,4,6,3,5,1,2,6,6,1,5,0,0,0,3,5,4,0,2,6,1,6,0,1,4,0,2,5,1,0,3,6,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,2,0,0,0,3,6,2,2,2,1,1,4,5,2,6,0,0,6,4,0,6,1,4,5,6,4,1,6,1,4,1,1,1,6,6,0,0,0,5,3,2,4,0,1,0,1,6,0,1,4,3,2,6,4,0,2,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,2,1,3,5,6,3,0,3,5,3,2,0,1,1,2,0,4,1,3,3,1,0,0,3,4,6,0,5,6,0,4,5,5,5,2,1,0,0,0,1,0,0,6,3,5,2,2,2,4,2,5,0,3,1,5,3,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,0,1,1,1,0,6,3,2,3,1,3,2,1,0,1,2,2,4,4,0,3,1,5,0,0,1,6,5,5,6,4,1,5,3,0,2,1,3,0,1,4,0,6,6,3,0,5,2,6,0,2,5,1,3,6,5,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,0,3,1,2,2,0,2,3,2,4,3,3,3,6,0,3,5,2,1,3,0,4,0,5,0,1,1,4,5,5,3,2,1,1,3,0,3,3,3,1,4,4,6,0,6,3,4,5,1,1,0,0,4,1,2,4,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,3,6,3,5,5,3,3,5,1,1,3,0,3,4,1,2,2,3,6,6,2,1,1,4,0,1,6,5,0,2,0,2,6,6,4,1,1,2,6,1,0,0,6,2,6,1,4,2,2,1,4,4,4,0,3,0,6,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,3,2,1,3,3,1,3,1,2,1,4,5,0,0,6,1,4,4,3,5,3,2,2,3,4,1,0,6,5,6,2,2,5,6,3,6,1,3,0,6,1,6,0,1,5,6,5,3,2,3,5,4,1,0,0,3,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,4,5,2,1,6,3,1,4,5,2,5,0,5,0,5,6,5,1,4,1,6,3,4,3,3,5,1,0,4,6,6,4,2,5,2,2,6,4,3,0,0,3,6,1,1,5,4,2,3,5,3,5,5,2,0,3,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,1,5,6,3,2,6,0,3,3,6,1,3,0,6,3,3,0,1,1,4,2,2,1,4,6,1,6,1,3,6,5,2,1,3,0,6,0,2,3,4,0,1,0,2,6,6,4,0,3,5,1,3,6,6,0,4,6,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,1,6,6,6,5,2,6,3,3,3,0,4,3,6,0,3,3,5,1,5,3,2,3,3,4,0,2,6,4,6,6,0,0,1,3,6,6,2,0,3,4,6,1,2,5,6,3,1,0,1,4,1,2,5,6,4,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,1,0,1,6,4,2,2,2,0,3,3,4,4,2,2,0,6,1,5,6,2,3,5,0,3,4,5,2,3,0,6,6,2,0,4,6,6,1,5,0,0,6,6,3,2,5,2,3,1,1,6,4,3,5,5,3,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,0,0,3,1,5,2,1,1,0,2,3,0,5,6,6,6,1,2,5,3,0,6,6,0,4,4,0,3,6,1,3,5,6,5,5,2,2,4,3,0,5,0,4,5,4,4,5,1,6,5,4,5,0,0,0,1,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,6,3,0,4,3,5,3,6,1,2,1,3,5,4,6,5,1,1,0,4,3,6,5,6,4,2,4,3,2,6,4,1,5,4,6,5,4,0,4,3,5,5,4,5,5,1,4,5,0,1,5,2,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,5,5,3,4,2,3,1,6,6,3,1,1,1,1,4,4,0,1,1,4,4,2,5,5,3,2,2,0,5,2,3,5,1,2,5,6,2,2,0,0,5,5,2,3,5,6,0,4,5,6,1,0,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,2,5,0,5,3,6,4,2,0,1,3,6,2,5,3,6,6,2,0,4,6,5,2,5,3,4,5,4,5,4,3,3,3,6,3,6,6,2,5,5,2,1,4,5,6,6,0,2,6,1,0,6,2,3,0,4,5,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,4,0,2,0,1,6,6,6,2,0,4,1,6,0,4,3,5,5,2,4,6,6,0,5,5,0,1,5,2,2,4,6,2,3,2,6,6,1,6,5,0,1,1,2,0,6,6,3,2,0,6,0,1,5,3,4,5,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,4,3,2,1,4,6,5,5,2,4,0,1,6,1,4,1,5,5,6,0,6,6,0,5,5,6,1,0,4,2,3,6,2,5,3,6,0,0,6,5,6,1,3,4,0,5,0,3,2,3,6,1,5,5,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,2,6,1,1,4,2,0,1,6,4,2,6,6,4,5,4,4,1,3,1,3,5,3,0,6,1,6,3,4,4,6,4,5,0,6,5,2,4,6,4,6,0,0,3,0,3,3,3,5,4,6,5,3,2,0,1,4,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,5,1,5,1,5,3,2,1,6,6,6,5,6,3,5,5,1,3,1,4,2,3,1,3,0,0,5,6,0,5,4,3,4,5,6,5,5,6,4,6,3,2,0,3,2,0,6,5,3,2,2,6,1,3,2,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,4,6,1,5,6,3,3,3,4,6,5,2,5,2,3,5,6,5,3,5,3,2,4,0,3,0,0,5,6,2,5,0,4,4,4,4,5,4,2,4,2,2,2,3,4,2,6,6,5,5,3,2,0,3,3,3,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,1,0,0,5,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,6,2,6,6,6,3,6,0,6,0,2,3,0,0,3,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0,5,0,0,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,1,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,6,1,0,6,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,5,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,4,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,0,3,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,2,5,1,4,6,0,5,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,6,2,2,0,3,3,3,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1150,w^550,w^1800,w^600,w^750,2,w^1000,w^1500,w^2150,6,w^2150,4,w^1900,w^300,w^600,w^150,w^350,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1100,5,w^900,w^1850,w^1100,w^2250,w^1900,w^2050,w^1100,5,w^350,w^2300,w^500,w^1400,0,w^1650,w^1150,w^2150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,6,w^200,w^1750,w^2150,2,w^50,w^2100,w^1900,w^450,w^850,w^1800,w^1450,w^900,w^2050,w^1100,w^1100,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^450,w^250,w^1150,w^250,w^900,w^1700,w^1050,0,w^1550,6,w^850,w^1500,2,w^300,w^1850,w^2200,w^1650,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1650,w^1850,w^2200,w^2300,w^550,w^2200,w^750,5,w^950,w^450,6,5,w^1650,w^500,w^1450,6,4,w^2250,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1350,w^550,w^2350,w^2350,w^450,w^2050,w^2300,w^1800,w^2300,w^300,w^150,w^900,w^200,w^600,w^300,w^1700,6,w^450,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1550,w^1000,w^1150,w^1500,w^1850,w^1550,w^250,2,w^850,w^500,w^350,4,w^2150,w^950,w^1150,w^600,w^2350,w^600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^600,w^1650,w^1900,w^1350,w^50,w^1500,w^750,w^1350,w^850,w^1100,w^1650,1,w^1300,w^850,w^1450,w^50,w^1100,w^1550,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2300,w^300,w^600,4,w^1100,w^100,6,w^1000,w^2050,2,w^2200,1,w^500,w^850,w^2350,w^1900,w^750,w^950,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^150,w^150,w^700,w^700,1,w^1800,w^2050,w^1500,w^1050,w^100,w^200,w^2300,w^2150,w^1950,w^300,w^1700,w^1750,w^2200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,w^50,w^2150,w^1100,w^300,w^50,w^1150,w^1400,1,w^1500,1,w^2300,w^650,w^1400,w^1750,w^750,3,w^1050,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1750,3,w^1950,w^450,w^1250,w^1650,w^750,w^1150,w^650,w^50,w^200,w^900,w^350,w^1100,w^50,w^1150,2,w^750,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^650,w^1000,w^1650,w^2150,w^50,w^1800,w^450,w^1650,w^1350,w^1750,w^1150,w^2350,1,2,w^2250,w^1500,w^1250,w^1000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1100,w^1150,w^2250,w^2200,w^2300,w^1800,w^1400,w^350,w^950,w^1250,w^1250,w^1950,w^350,w^1700,w^2350,w^2350,w^1100,w^1100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^700,3,w^650,3,w^1300,w^300,w^1100,w^50,w^700,w^150,w^2150,w^300,w^450,0,w^1700,w^1500,w^1500,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1800,w^1350,w^1900,w^1000,w^1000,w^50,4,w^650,w^1400,w^1550,w^1500,w^650,w^1350,w^150,w^1900,w^1500,2,w^1950,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^950,w^1800,w^1350,w^350,5,w^850,w^350,w^500,w^50,6,w^350,w^750,6,w^550,w^1550,w^300,w^1550,w^1500,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^250,w^1900,1,w^1800,w^1250,w^2200,w^1700,w^450,w^1350,w^2250,w^1900,w^1850,w^1900,w^1000,w^1100,3,5,w^450,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^850,w^1450,w^600,w^1800,w^450,2,w^2200,w^900,w^650,6,w^650,4,w^1300,w^2100,w^1800,w^1050,w^50,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^500,5,w^1500,w^950,w^500,w^1350,w^1300,w^2350,w^500,5,w^50,w^1700,w^1100,w^200,0,w^1950,w^850,w^650,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,6,w^1400,w^250,w^650,2,w^350,w^300,w^1300,w^750,w^1150,w^600,w^550,w^1500,w^2350,w^500,w^500,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^750,w^1750,w^850,w^1750,w^1500,w^2300,w^150,0,w^1250,6,w^1150,w^900,2,w^2100,w^950,w^1000,w^1950,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1950,w^950,w^1000,w^1700,w^1450,w^1000,w^450,5,w^1850,w^750,6,5,w^1950,w^1100,w^550,6,4,w^1350,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2250,w^1450,w^2050,w^2050,w^750,w^2350,w^1700,w^600,w^1700,w^2100,w^1050,w^1500,w^1400,w^1800,w^2100,w^2300,6,w^750,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1250,w^2200,w^850,w^900,w^950,w^1250,w^1750,2,w^1150,w^1100,w^50,4,w^650,w^1850,w^850,w^1800,w^2050,w^1800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1800,w^1950,w^1300,w^2250,w^350,w^900,w^450,w^2250,w^1150,w^500,w^1950,1,w^1900,w^1150,w^550,w^350,w^500,w^1250,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1700,w^2100,w^1800,4,w^500,w^700,6,w^2200,w^2350,2,w^1000,1,w^1100,w^1150,w^2050,w^1300,w^450,w^1850,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1050,w^1050,w^100,w^100,1,w^600,w^2350,w^900,w^150,w^700,w^1400,w^1700,w^650,w^1650,w^2100,w^2300,w^250,w^1000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,w^350,w^650,w^500,w^2100,w^350,w^850,w^200,1,w^900,1,w^1700,w^2150,w^200,w^250,w^450,3,w^150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^250,3,w^1650,w^750,w^1550,w^1950,w^450,w^850,w^2150,w^350,w^1400,w^1500,w^50,w^500,w^350,w^850,2,w^450,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2150,w^2200,w^1950,w^650,w^350,w^600,w^750,w^1950,w^2250,w^250,w^850,w^2050,1,2,w^1350,w^900,w^1550,w^2200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^500,w^850,w^1350,w^1000,w^1700,w^600,w^200,w^50,w^1850,w^1550,w^1550,w^1650,w^50,w^2300,w^2050,w^2050,w^500,w^500,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^100,3,w^2150,3,w^1900,w^2100,w^500,w^350,w^100,w^1050,w^650,w^2100,w^750,0,w^2300,w^900,w^900,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^600,w^2250,w^1300,w^2200,w^2200,w^350,4,w^2150,w^200,w^1250,w^900,w^2150,w^2250,w^1050,w^1300,w^900,2,w^1650,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1850,w^600,w^2250,w^50,5,w^1150,w^50,w^1100,w^350,6,w^50,w^450,6,w^1450,w^1250,w^2100,w^1250,w^900,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1750,w^1300,1,w^600,w^1550,w^1000,w^2300,w^750,w^2250,w^1350,w^1300,w^950,w^1300,w^2200,w^500,3,5,w^750,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^850,w^1450,w^600,w^1800,w^450,2,w^2200,w^900,w^650,6,w^650,4,w^1300,w^2100,w^1800,w^1050,w^50,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^500,5,w^1500,w^950,w^500,w^1350,w^1300,w^2350,w^500,5,w^50,w^1700,w^1100,w^200,0,w^1950,w^850,w^650],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,6,w^1400,w^250,w^650,2,w^350,w^300,w^1300,w^750,w^1150,w^600,w^550,w^1500,w^2350,w^500,w^500,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^750,w^1750,w^850,w^1750,w^1500,w^2300,w^150,0,w^1250,6,w^1150,w^900,2,w^2100,w^950,w^1000,w^1950],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1950,w^950,w^1000,w^1700,w^1450,w^1000,w^450,5,w^1850,w^750,6,5,w^1950,w^1100,w^550,6,4,w^1350],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2250,w^1450,w^2050,w^2050,w^750,w^2350,w^1700,w^600,w^1700,w^2100,w^1050,w^1500,w^1400,w^1800,w^2100,w^2300,6,w^750],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1250,w^2200,w^850,w^900,w^950,w^1250,w^1750,2,w^1150,w^1100,w^50,4,w^650,w^1850,w^850,w^1800,w^2050,w^1800],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1800,w^1950,w^1300,w^2250,w^350,w^900,w^450,w^2250,w^1150,w^500,w^1950,1,w^1900,w^1150,w^550,w^350,w^500,w^1250],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1700,w^2100,w^1800,4,w^500,w^700,6,w^2200,w^2350,2,w^1000,1,w^1100,w^1150,w^2050,w^1300,w^450,w^1850],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1050,w^1050,w^100,w^100,1,w^600,w^2350,w^900,w^150,w^700,w^1400,w^1700,w^650,w^1650,w^2100,w^2300,w^250,w^1000],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,w^350,w^650,w^500,w^2100,w^350,w^850,w^200,1,w^900,1,w^1700,w^2150,w^200,w^250,w^450,3,w^150],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^250,3,w^1650,w^750,w^1550,w^1950,w^450,w^850,w^2150,w^350,w^1400,w^1500,w^50,w^500,w^350,w^850,2,w^450],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2150,w^2200,w^1950,w^650,w^350,w^600,w^750,w^1950,w^2250,w^250,w^850,w^2050,1,2,w^1350,w^900,w^1550,w^2200],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^500,w^850,w^1350,w^1000,w^1700,w^600,w^200,w^50,w^1850,w^1550,w^1550,w^1650,w^50,w^2300,w^2050,w^2050,w^500,w^500],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^100,3,w^2150,3,w^1900,w^2100,w^500,w^350,w^100,w^1050,w^650,w^2100,w^750,0,w^2300,w^900,w^900],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^600,w^2250,w^1300,w^2200,w^2200,w^350,4,w^2150,w^200,w^1250,w^900,w^2150,w^2250,w^1050,w^1300,w^900,2,w^1650],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1850,w^600,w^2250,w^50,5,w^1150,w^50,w^1100,w^350,6,w^50,w^450,6,w^1450,w^1250,w^2100,w^1250,w^900],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1750,w^1300,1,w^600,w^1550,w^1000,w^2300,w^750,w^2250,w^1350,w^1300,w^950,w^1300,w^2200,w^500,3,5,w^750]];

// The standard set up of the tensor square, Lie product, etc.

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in homsall],11);
W1:=(XLG[n1]);
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=Position([Dimension(i):i in XLG],19);
W2:=(XLG[n2]);
homs2:=homsall[n2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];

// We now extend the basis to all of U, but via a complement to U1+U2 so as to make our equations easier.

U12comp:=sub<U|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [jj:jj in [1..#homsall]|not jj in [n1,n2]]]>;
bas2:=bas cat [U!(U12comp.i):i in [1..Dimension(U12comp)]];

bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

dh:=Dimension(homs1)+Dimension(homs2); dh1:=Dimension(homs1); dh2:=Dimension(homs2);
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B];
end function;

////////////////
// Stage 1
////////////////

// We need a few products with elements of W1 and W2.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abc:=LieProd(ab,c);
abC:=(Matricise(ab)*Cinv)[1];
abcC:=(Matricise(abc)*Cinv)[1];

d:=[&+[R.(i+dh1)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(i+dh1)*bas3[Dimension(W1)*dh1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
f:=[&+[R.(i+dh1)*bas3[Dimension(W1)*dh1+3+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
de:=LieProd(d,e);
def:=LieProd(de,f);
deC:=(Matricise(de)*Cinv)[1];
defC:=(Matricise(def)*Cinv)[1];

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

abd:=LieProd(ab,d);
ade:=LieProd(ad,e);
abdC:=(Matricise(abd)*Cinv)[1];
adeC:=(Matricise(ade)*Cinv)[1];

// Add all these together to obtain some polynomials for the parameters.
BB:=GroebnerBasis({j[i]:i in [Dimension(U)+1..Dimension(MG2)],j in [abC,adC,deC,defC,abcC,abcC,adeC]});

// We can simplify this a bit to get close to the radical of the ideal generated by them.
BB:=GroebnerBasis(SimplifyBasis(BB));
II:=ideal<R|BB>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II] cat [i*j:i,j in facts|i^3*j^3 in II and i*j notin II];
BB:=GroebnerBasis(BB cat elts);
II:=ideal<R|BB>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^2 in II];
BB:=GroebnerBasis(BB cat elts);

////////////////
// Stage 2
////////////////

// Finding the eight solutions.

// Either R.21=0 or R.21=1 wlog.

[R.i:i in [dh1+1..dh]] subset GroebnerBasis(SimplifyBasis(GroebnerBasis(BB cat [R.21])));

// So assume that.
BB2:=GroebnerBasis(BB cat [R.21-1]);
// This gives us linear equations in R.i for almost all variables.

coeffs2:=ChangeLinearCoefficients(coeffs1,BB2);

// Since all the coefficients of W11 are divisible by R.11:
&and[IsDivisibleBy(coeffs2[i],R.11):i in [1..dh1]];
// we may choose R.11=1.

coeffs2:=ChangeCoefficient(coeffs2,R.11,1);

// Now we need to determine R.20 and R.17, the only two free variables left.
(R.20-w^10)*(R.20-w^398)*(R.20-w^1210)*(R.20-w^1598) in BB2;

// Thus we split into four.
coeffs3a:=ChangeCoefficient(coeffs2,R.20,w^10);
coeffs3b:=ChangeCoefficient(coeffs2,R.20,w^398);
coeffs3c:=ChangeCoefficient(coeffs2,R.20,w^1210);
coeffs3d:=ChangeCoefficient(coeffs2,R.20,w^1598);

GroebnerBasis([Evaluate(i,coeffs3a):i in BB]) eq [(R.17-w^1087)*(R.17-w^2287)];
GroebnerBasis([Evaluate(i,coeffs3b):i in BB]) eq [(R.17-w^296)*(R.17-w^1496)];
GroebnerBasis([Evaluate(i,coeffs3c):i in BB]) eq [(R.17-w^1087)*(R.17-w^2287)];
GroebnerBasis([Evaluate(i,coeffs3d):i in BB]) eq [(R.17-w^296)*(R.17-w^1496)];

// Thus we obtain eight points.

coeffs3a1:=ChangeCoefficient(coeffs3a,R.17,w^1087);
coeffs3a2:=ChangeCoefficient(coeffs3a,R.17,w^2287);
coeffs3b1:=ChangeCoefficient(coeffs3b,R.17,w^296);
coeffs3b2:=ChangeCoefficient(coeffs3b,R.17,w^1496);
coeffs3c1:=ChangeCoefficient(coeffs3c,R.17,w^1087);
coeffs3c2:=ChangeCoefficient(coeffs3c,R.17,w^2287);
coeffs3d1:=ChangeCoefficient(coeffs3d,R.17,w^296);
coeffs3d2:=ChangeCoefficient(coeffs3d,R.17,w^1496);

pa1:=MG2![Evaluate(i,coeffs3a1):i in a]+MG2![Evaluate(i,coeffs3a1):i in d];
pa2:=MG2![Evaluate(i,coeffs3a2):i in a]+MG2![Evaluate(i,coeffs3a2):i in d];
pb1:=MG2![Evaluate(i,coeffs3b1):i in a]+MG2![Evaluate(i,coeffs3b1):i in d];
pb2:=MG2![Evaluate(i,coeffs3b2):i in a]+MG2![Evaluate(i,coeffs3b2):i in d];
pc1:=MG2![Evaluate(i,coeffs3c1):i in a]+MG2![Evaluate(i,coeffs3c1):i in d];
pc2:=MG2![Evaluate(i,coeffs3c2):i in a]+MG2![Evaluate(i,coeffs3c2):i in d];
pd1:=MG2![Evaluate(i,coeffs3d1):i in a]+MG2![Evaluate(i,coeffs3d1):i in d];
pd2:=MG2![Evaluate(i,coeffs3d2):i in a]+MG2![Evaluate(i,coeffs3d2):i in d];

////////////////
// Stage 3
////////////////

// Here we prove they form a single orbit under the action of the normalizer.

// Here are two elements that centralize SL(2,19) in Sp(56,F), and one that normalizes it.

ce1:=DiagonalMatrix(F,[-1:i in [1..10]] cat [1:i in [1..36]] cat [-1:i in [1..10]]);

ce2:=DiagonalMatrix(F,[1:i in [1..10]] cat [-1:i in [1..9]] cat [1:i in [1..18]] cat [-1:i in [1..9]] cat [1:i in [1..10]]);

n1:=GL(56,F)![[w^200,w^600,w^200,w^1000,w^1000,0,w^1000,0,w^1800,w^1000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^200,w^2200,w^1000,w^200,0,w^200,w^600,w^1000,w^200,w^1800],
[0,w^1400,w^200,w^2200,0,w^200,w^1800,w^2200,0,w^200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1800,w^200,w^1800,0,w^600,w^1800,w^200,w^1000,w^1000,w^200],
[w^1800,w^1800,w^1400,w^1800,w^2200,w^600,w^1400,w^200,w^600,w^1800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^200,w^1400,0,w^1400,w^200,w^1800,w^2200,w^1000,w^1000],
[w^1400,w^1400,0,w^600,w^1800,w^200,w^1800,w^2200,w^1000,w^1800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1000,w^1000,0,w^1400,w^600,w^600,w^2200,w^1800,w^200,w^600],
[w^600,w^1800,w^1000,w^1800,w^600,w^200,w^1800,w^2200,0,w^600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^600,w^1400,w^600,0,w^200,w^200,w^600,w^200,w^1800,w^200],
[w^2200,w^600,w^1800,0,w^1000,0,w^600,w^1000,0,w^1400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^200,w^200,w^2200,w^2200,w^1000,w^200,w^600,w^1400,w^600,0],
[w^1000,w^1000,w^1000,0,w^1000,w^200,w^600,w^2200,w^1800,w^1800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1800,w^600,w^1000,w^600,w^2200,0,w^1400,0,0,w^200],
[w^1800,w^1000,w^200,0,0,w^600,0,w^600,w^1800,w^600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1400,0,w^200,w^1000,w^2200,w^600,0,w^1400,w^1800,w^1000],
[w^1400,w^1000,w^200,w^200,w^600,w^200,w^600,w^600,w^600,w^600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1800,w^1000,0,w^600,w^200,w^1400,w^1000,w^200,w^200,w^2200],
[w^600,w^1400,w^1400,w^1800,w^1000,w^2200,w^1400,w^1000,w^1400,w^1800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^600,w^1800,w^1400,w^1800,w^200,w^600,w^1000,0,w^1800,w^200],
[0,0,0,0,0,0,0,0,0,0,w^57,w^2141,w^1205,w^1367,w^1319,w^638,w^245,w^1179,w^1974,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1922,w^691,w^1075,w^599,w^1817,w^1779,w^1575,w^2254,w^1920,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1594,w^210,w^478,w^1913,w^2222,w^922,w^2009,w^1507,w^1566,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^902,w^1292,w^854,w^1631,w^752,w^1664,w^1141,w^866,w^2254,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2347,w^54,w^149,w^696,w^321,w^1287,w^2262,w^426,w^117,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2147,w^1722,w^1321,w^929,w^77,w^861,w^1816,w^1141,w^1575,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2322,w^721,w^4,w^914,w^1443,w^2169,w^1319,w^1059,w^2390,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2085,w^816,w^1119,w^1455,w^2283,w^731,w^861,w^1664,w^1779,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^702,w^1954,w^409,w^455,w^950,w^1749,w^164,w^2209,w^1124,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^378,w^1084,w^842,w^993,w^1293,w^2283,w^77,w^752,w^1817,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1566,w^2292,w^1936,w^516,w^1518,w^1374,w^900,w^1358,w^1426,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^323,w^1488,w^1859,w^309,w^993,w^1455,w^929,w^1631,w^599,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^560,w^2321,w^1953,w^2204,w^578,w^1810,w^1227,w^1502,w^321,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1692,w^2380,w^1661,w^1859,w^842,w^1119,w^1321,w^854,w^1075,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^234,w^470,w^689,w^2275,w^891,w^642,w^843,w^1555,w^1495,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^148,w^90,w^2380,w^1488,w^1084,w^816,w^1722,w^1292,w^691,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2394,w^2139,w^1707,w^1011,w^1014,w^1860,w^393,w^1127,w^184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^81,w^148,w^1692,w^323,w^378,w^2085,w^2147,w^902,w^1922,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1593,w^509,w^245,w^983,w^1031,w^1262,w^1205,w^1371,w^1926,w^1732,w^1413,w^1029,w^1705,w^1387,w^1925,w^1529,6,w^1634,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^106,w^1890,w^622,w^1337,w^2078,w^778,w^1241,w^643,w^1134,w^2152,w^2062,w^2200,w^1873,w^2002,w^1090,w^1863,w^388,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1003,w^1446,w^1301,w^1704,w^129,w^1863,w^1638,w^474,w^2133,w^757,w^1532,w^1083,w^1075,w^127,w^143,w^1338,w^1863,w^1529,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2178,w^529,w^1396,w^386,w^2307,w^1881,w^1031,w^291,w^710,w^119,w^338,w^785,w^449,w^221,w^973,w^143,w^1090,w^1925,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1998,w^946,w^2041,w^1895,w^2150,w^501,w^2036,w^1441,w^1076,w^476,w^1470,w^1612,w^1811,w^2111,w^221,w^127,w^2002,w^1387,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1134,w^708,w^64,w^84,w^1182,w^1326,w^2100,w^542,w^1474,w^181,w^2066,w^1045,w^1895,w^1811,w^449,w^1075,w^1873,w^1705,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2240,w^2129,w^897,w^1196,w^722,w^1090,w^1323,w^398,w^129,w^62,w^174,w^943,w^1045,w^1612,w^785,w^1083,w^2200,w^1029,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^666,w^230,w^1361,w^2275,w^1659,w^1458,w^1707,w^595,w^55,w^1206,w^764,w^174,w^2066,w^1470,w^338,w^1532,w^2062,w^1413,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^906,w^411,w^843,w^339,w^486,w^1140,w^1257,w^1223,w^616,w^323,w^1206,w^62,w^181,w^476,w^119,w^757,w^2152,w^1732,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2043,w^33,w^346,w^329,w^55,w^509,w^1166,w^330,w^2119,w^1816,w^1255,w^1329,w^274,w^2276,w^1910,w^933,w^2334,w^726,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2289,w^500,w^468,w^323,w^716,w^379,w^2176,w^1232,w^330,w^23,w^1795,w^1598,w^1742,w^241,w^1491,w^1674,w^1843,w^171,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^509,w^530,w^1755,w^459,w^1138,w^343,w^2265,w^2176,w^1166,w^57,w^507,w^123,w^900,w^836,w^2231,w^438,w^41,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2115,w^751,w^1673,w^13,w^599,w^2265,w^343,w^379,w^509,w^2340,w^258,w^2290,w^126,w^1701,w^681,w^663,w^1978,w^62,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^647,5,w^1395,w^637,w^1611,w^599,w^1138,w^716,w^55,w^1686,w^459,w^1922,w^2382,w^950,w^1107,w^1329,w^878,w^2231,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^639,w^221,w^1865,w^1671,w^637,w^13,w^459,w^323,w^329,w^1539,w^1075,w^2396,w^1284,w^695,w^1586,w^504,w^137,w^2183,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1121,w^1383,w^2268,w^1865,w^1395,w^1673,w^1755,w^468,w^346,w^2043,w^161,w^2097,w^1264,w^841,w^196,w^101,w^1822,w^1445,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1795,w^2007,w^1383,w^221,5,w^751,w^530,w^500,w^33,w^1611,w^1430,w^929,w^1908,w^2146,w^1729,w^246,w^690,w^1709,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^846,w^1795,w^1121,w^639,w^647,w^2115,w^509,w^2289,w^2043,w^2106,w^1866,w^1040,w^2334,w^798,w^978,w^2203,w^1306,w^393,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^653,w^563,w^1500,w^667,w^1641,w^2287,w^880,w^716,w^1977,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1384,w^295,w^1521,w^226,w^2324,w^1190,w^1317,w^366,w^774,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^707,w^1846,w^278,w^373,w^430,w^717,w^2370,w^1714,w^716,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2327,w^355,w^302,w^158,w^1009,w^2259,w^1626,w^307,w^2379,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2287,w^916,w^941,w^2237,w^1908,w^1353,w^1931,w^2370,w^880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1593,w^2043,w^27,w^2100,w^1364,w^119,w^1062,w^809,w^1445,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1781,w^2145,w^1723,w^1983,w^1897,w^1931,w^1353,w^717,w^2287,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^660,w^1842,w^610,w^174,w^549,w^969,w^87,w^2122,w^1838,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1849,w^946,w^101,w^1359,w^1085,w^1897,w^1908,w^430,w^1641,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2214,w^2091,w^1778,w^318,w^2150,w^243,w^1521,w^1022,w^119,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1457,w^175,w^1531,w^1625,w^1359,w^1983,w^2237,w^373,w^667,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2211,w^1075,w^1004,w^1716,w^1655,w^2114,w^1896,w^713,w^167,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^1075,w^1913,w^2078,w^1531,w^101,w^1723,w^941,w^278,w^1500,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^507,w^1889,w^753,w^736,w^1609,w^1204,w^1349,w^1678,w^5,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^501,w^1289,w^1913,w^175,w^946,w^2145,w^916,w^1846,w^563,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^939,w^1670,w^1121,w^1092,w^754,w^1921,w^1254,w^1410,w^941,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,5,w^501,w^1075,w^1457,w^1849,w^1781,w^2287,w^707,w^653,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1194,w^1434,w^1760,w^366,w^1902,w^1122,w^1147,w^394,w^1257,0,0,0,0,0,0,0,0,0,0],
[0,w^1800,w^1400,0,w^1000,w^1800,w^1000,w^600,w^2200,w^600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^600,w^1800,w^1800,w^600,w^200,w^1800,w^600,w^600,w^1400,w^2200],
[w^1800,w^200,0,w^1400,w^200,w^200,w^1400,w^600,w^1400,w^2200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^200,w^1800,w^600,w^600,0,0,w^2200,w^1800,0,w^600],
[w^1000,w^1000,w^1400,w^1400,w^2200,w^1800,0,w^1800,w^600,w^600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2200,w^1800,w^1800,w^1000,w^2200,w^1000,w^1000,w^1400,w^1000,0],
[w^2200,w^1800,0,w^200,w^1400,w^200,w^1000,0,w^1400,w^1000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^200,w^1800,0,w^1800,w^1800,w^600,w^600,w^200,w^600,w^2200],
[w^200,w^1400,0,w^2200,w^200,w^1800,w^200,w^1800,w^200,w^1800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1000,w^1400,w^1800,w^1400,0,w^1400,w^1400,w^1800,w^1400,0],
[0,w^1800,w^600,w^200,0,w^200,w^1400,w^2200,w^200,w^1000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2200,w^1800,0,w^2200,w^2200,w^1800,w^600,w^1000,0,w^2200],
[w^1800,w^200,w^1000,0,w^200,w^2200,w^200,w^1400,w^1400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^600,w^1400,0,0,0,w^600,w^1800,w^600,w^1000,w^2200],
[w^200,w^1000,w^2200,w^1000,w^600,0,0,w^1400,0,w^1400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^200,w^1400,w^1400,w^2200,w^600,w^2200,0,w^200,w^1400,w^1400],
[w^2200,w^1000,w^1000,w^200,w^1800,w^1400,w^1800,w^1000,w^200,w^1800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^200,w^2200,w^2200,w^2200,w^1800,w^600,w^200,w^600,w^200,w^1800],
[w^1800,w^2200,w^200,w^1800,0,w^200,w^2200,w^1000,w^1800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^1800,w^200,w^600,w^2200,w^1000,w^1800,w^200,w^600,0,w^1400]];

&and[i*j eq j*i:i in [a1,a2],j in [ce1,ce2]] and 
&and[i^n1 in sub<GL(56,F)|[a1,a2]>:i in [a1,a2]] and
&and[i in Sp(56,F):i in [ce1,ce2,n1]];

// Take their actions on MG2.

ce1d:=KroneckerProduct(ce1,ce1);
ce2d:=KroneckerProduct(ce2,ce2);
n1d:=KroneckerProduct(n1,n1);

// ce1 swaps pa1 with pa2 and so on.
MG2!(VectorSpace(MG2)!pa1*ce1d) eq pa2 and
MG2!(VectorSpace(MG2)!pb1*ce1d) eq pb2 and
MG2!(VectorSpace(MG2)!pc1*ce1d) eq pc2 and
MG2!(VectorSpace(MG2)!pd1*ce1d) eq pd2;

// ce2 swaps pa with pc, and pb with pd.

MG2!(VectorSpace(MG2)!pa1*ce2d) eq pc1 and
MG2!(VectorSpace(MG2)!pb1*ce2d) eq pd1;

// Finally, n1 swaps pa1 with pd1.
M1:=sub<MG2|pa1>;
MG2!(VectorSpace(MG2)!pd1*n1d) in M1;

// So first, all eight solutions are conjugate. Second, this shows that the normalizer in E7 cannot stabilize
// an E7-subalgebra.

repeat M1:=sub<MG2|M1,MG2!LieProd(MG2!Random(M1),MG2!Random(M1))>; until Dimension(M1) eq 133;

// Now produce the structure constants and check that it's E7. This takes just over an hour.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSL219/psl219p=2.txt <==
// w satisfies Conway polynomial w^2+w+1.

SetSeed(0,0);
G:=PSL(2,19);
F<w>:=GF(4);

// Here are the matrices for the action on the minimal module. Unfortunately, it seems that there are infinitely many non-conjugate subgroups of this form in Sp(56,F).
// If we fix a form on the 18/18, then there is a unique class, but there seems to be an infinitude on the 18/18 itself.

a1:=CambridgeMatrix(1,F,56,[
"12201013233331013000000000000000000000013201121100031021",
"03310010000302011200000000000000000000233223303322212321",
"32011010201321003200000000000000000000223011310131210233",
"32230303212323112300000000000000000000000311310131213100",
"32302132302321222100000000000000000000312133301133331202",
"23121103211310000300000000000000000000020300032022220320",
"01120113211310333000000000000000000000202100032133331213",
"32032200130010112100000000000000000000130300032133330302",
"01120230000301221200000000000000000000023022210200003031",
"31103301230201311200000000000000000000230120130311323032",
"31101321220013131200000000000000000000101031021022013032",
"31013330013222022100000000000000000000013231021200230310",
"13012200332001021200000000000000000000012313203133101210",
"31231231223111131200000000000000000000103231021311322132",
"20023300100003021000000000000000000000331213223320331123",
"02131311323013023200000000000000000000223020110102110001",
"00001112022221321300000000000000000000013100000201113322",
"00000003033212322000000000000000000000011333333310000000",
"00000000000000000011101001100010001010000000000000000000",
"00000000000000000011011000001100101100000000000000000000",
"00000000000000000001111000001000000011000000000000000000",
"00000000000000000011011000000011110011000000000000000000",
"00000000000000000011110100001111111001000000000000000000",
"00000000000000000010001001101001111101000000000000000000",
"00000000000000000011110001101101011001000000000000000000",
"00000000000000000011110001101000100001000000000000000000",
"00000000000000000011101001101011001010000000000000000000",
"00000000000000000000011011110001101000000000000000000000",
"00000000000000000000000101101010100000000000000000000000",
"00000000000000000000001010001000000000000000000000000000",
"00000000000000000000001001001100000000000000000000000000",
"00000000000000000000000111111110110000000000000000000000",
"00000000000000000010110000101110000010000000000000000000",
"00000000000000000011101010011100010001000000000000000000",
"00000000000000000001010000101110000011000000000000000000",
"00000000000000000000001000100110000101000000000000000000",
"00000000000000000000000001000100001011000000000000000000",
"00000000000000000001110010000100101110000000000000000000",
"02321112010312331000000000000000000000033130223033222220",
"13231133310022221000000000000000000000211312001122332220",
"33120131300120332200000000000000000000320113312000321221",
"11121231101233332200000000000000000000010131130333010303",
"02233201122032002000000000000000000000211321122320112033",
"21212111123201033300000000000000000000332003321123233313",
"23001231113110133000000000000000000000031231212011001211",
"03231133320031002000000000000000000000300330222112202203",
"30213002120131012100000000000000000000211132322300121001",
"33113031113301331300000000000000000000122112322100223012",
"32232121320033030100000000000000000000031012332100033111",
"12213132322230313200000000000000000000002123021121112102",
"32121311210220302000000000000000000000302111230320013310",
"12322113221230021100000000000000000000121332201201311300",
"31101231110200200200000000000000000000212110130122210131",
"02011313033201201300000000000000000000301201021122212302",
"31231312000111123200000000000000000000211031312301131203",
"02233211020333211000000000000000000000032302021210021221"]);

a2:=CambridgeMatrix(1,F,56,[
"00002110111113203100000000000000000000011012321311300323",
"00333233212202132000000000000000000000100121012200213032",
"20203300131122100000000000000000000000310012213121303303",
"31130102232301232200000000000000000000133321120030213330",
"11010121133321021100000000000000000000300010321311310101",
"00232123102020310000000000000000000000030032103022020123",
"00100030030311130000000000000000000000030001230311312310",
"22321311120233201100000000000000000000303323012133132310",
"33321023323302130000000000000000000000302201230133133201",
"32312213300213030200000000000000000000220033020002232200",
"10132220322033030200000000000000000000113300313331101122",
"01312310103102030200000000000000000000000022131331100000",
"01131000032001122000000000000000000000220000313113320000",
"23131013212232302000000000000000000000220022131002232200",
"31032123213001133100000000000000000000113230023021032312",
"31302212321110133100000000000000000000111021132203212312",
"02000012002220200000000000000000000000201230023330321103",
"20222232210131022200000000000000000000130321132003011130",
"00000000000000000010001001100110100111000000000000000000",
"00000000000000000010110101100000011010000000000000000000",
"00000000000000000010101101100011101010000000000000000000",
"00000000000000000010011101100011110000000000000000000000",
"00000000000000000010111001100001000000000000000000000000",
"00000000000000000010111100100100000001000000000000000000",
"00000000000000000010111001100101000001000000000000000000",
"00000000000000000010111001100100000001000000000000000000",
"00000000000000000010001001110110100111000000000000000000",
"00000000000000000001110101000000000000000000000000000000",
"00000000000000000000000000000111111111000000000000000000",
"00000000000000000000000000001000000000000000000000000000",
"00000000000000000000001010000101111000000000000000000000",
"00000000000000000010000111000101010001000000000000000000",
"00000000000000000000000000000101111110000000000000000000",
"00000000000000000011001001000111100001000000000000000000",
"00000000000000000001000100000100010000000000000000000000",
"00000000000000000001000100000100011100000000000000000000",
"00000000000000000000111100000111101100000000000000000000",
"00000000000000000001111000001001010110000000000000000000",
"01032311033212201100000000000000000000112121002231230210",
"01121212122001312200000000000000000000112103220231232010",
"31112102000120321000000000000000000000122103332301212312",
"20111012300021323200000000000000000000210303332210303230",
"11000130313312023200000000000000000000013133113301312213",
"20222023001031111200000000000000000000022121101321202230",
"22332000132313321000000000000000000000012111131300003213",
"03000010331302000300000000000000000000011123213032120323",
"01331313300020030000000000000000000000302013003021303102",
"00031110013220133100000000000000000000310231321322222333",
"13100111321012121000000000000000000000000330201312200301",
"11212220320302022100000000000000000000220303331232111023",
"22300012333303223300000000000000000000310120321100311202",
"20203131222313031100000000000000000000000300312120000020",
"33131033033222011200000000000000000000031300313100030011",
"33312111202220012100000000000000000000123111202322210000",
"10203300222211303300000000000000000000120320101010033121",
"23131212223131210000000000000000000000033020101323300221"]);

// For LG, the action of u of order 2 is either 2^62,1^9 (3A1)' or 2^63,1^7 4A1.
// The sum of all of the composition factors has action 2^62,1^9. the action on 18+18 has 1^4, and on 18/18
// it's projective. Thus the 18s and 20s must be 18_1+18_1+18_2+20_2+20_3+20_4.
// If the trivial is a summand then H is not Lie primitive, but it is. Thus we have (up to duality)
// a submodule 9/1. u acts on this with blocks 2^5 rather than 2^4,1^2. Thus the action cannot be 2^62,1^9.
// By my paper, this means that the action on the 132 is 2^63,1^6, so it si not semisimple. The only option is
// wlog 9^*/9, and the 1 can only attach to this in one way. This determines LG uniquely.

b1:=CambridgeMatrix(1,F,133,[
"1031000100000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"2320222320000000003000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0032000210000000003000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"2211223220000000003000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"2232222320000000003000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"1113111310000000002000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0033010200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"2231222220000000003000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"1100111310000000002000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000001021000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000003230333230000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000023000310000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000003311332330000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000003323333230000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000001112111210000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000022010300000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000003321333330000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000001100111210000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000302221130131312022000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000100122100201221100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000022213113011230222000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000303200121330112023000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000210232130031212302000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000113210230023310232000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000230131022020122133000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000022121330200133112000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000033112223100202220000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000002031220011023113000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000332030213112003030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000120203011310211010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000012100220300222000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000312233211230221303000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000232311313331100131000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000323330030231002300000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000313230301231010032000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000120030233232021321000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000302221130131312022000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000100122100201221100000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000022213113011230222000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000303200121330112023000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000210232130031212302000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000113210230023310232000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000230131022020122133000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000022121330200133112000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000033112223100202220000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000002031220011023113000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000332030213112003030000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000120203011310211010000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000012100220300222000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000312233211230221303000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000232311313331100131000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000323330030231002300000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000313230301231010032000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000120030233232021321000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000203331120121213033000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000100133100301331100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000033312112011320333000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000202300131220113032000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000310323120021313203000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000112310320032210323000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000320121033030133122000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000033131220300122113000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000022113332100303330000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000003021330011032112000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000223020312113002020000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000130302011210311010000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000013100330200333000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000213322311320331202000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000323211212221100121000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000232220020321003200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000212320201321010023000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000130020322323031231000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000033000312321221212000221312221000221212312312033221221000033",
"0000000000000000000000000000000000000000000000000000000000000000000000000130000313223233303000233313233000233303313313130233233000130",
"0000000000000000000000000000000000000000000000000000000000000000000000000013000102111110103000110102110000110103102102013110110000013",
"0000000000000000000000000000000000000000000000000000000000000000000000000321221033212100100033000000000033221212000221133221000221033",
"0000000000000000000000000000000000000000000000000000000000000000000000000223233130303010010130000000000130233303000233120233000233130",
"0000000000000000000000000000000000000000000000000000000000000000000000000111110013103001001013000000000013110103000110012110000110013",
"0000000000000000000000000000000000000000000000000000000000000000000000000033212212033212100033321312000033312312212000221221100133321",
"0000000000000000000000000000000000000000000000000000000000000000000000000130303303130303010130223313000130313313303000233233010120223",
"0000000000000000000000000000000000000000000000000000000000000000000000000013103103013103001013111102000013102102103000110110001012111",
"0000000000000000000000000000000000000000000000000000000000000000000000000133212000033133212133000212133100133100221033312312312212100",
"0000000000000000000000000000000000000000000000000000000000000000000000000120303000130120303120000303120010120010233130313313313303010",
"0000000000000000000000000000000000000000000000000000000000000000000000000012103000013012103012000103012001012001110013102102102103001",
"0000000000000000000000000000000000000000000000000000000000000000000000000221133133221221212212312000033100000221312033000000133000212",
"0000000000000000000000000000000000000000000000000000000000000000000000000233120120233233303303313000130010000233313130000000120000303",
"0000000000000000000000000000000000000000000000000000000000000000000000000110012012110110103103102000013001000110102013000000012000103",
"0000000000000000000000000000000000000000000000000000000000000000000000000212212312000033000100100212212321033000312221312033312133133",
"0000000000000000000000000000000000000000000000000000000000000000000000000303303313000130000010010303303223130000313233313130313120120",
"0000000000000000000000000000000000000000000000000000000000000000000000000103103102000013000001001103103111013000102110102013102012012",
"0000000000000000000000000000000000000000000000000000000000000000000000000100000000100000133100212100321000321100321133133033133212312",
"0000000000000000000000000000000000000000000000000000000000000000000000000010000000010000120010303010223000223010223120120130120303313",
"0000000000000000000000000000000000000000000000000000000000000000000000000001000000001000012001103001111000111001111012012013012103102",
"0000000000000000000000000000000000000000000000000000000000000000000000000212133321100033000000321033000221000000212133312212133033212",
"0000000000000000000000000000000000000000000000000000000000000000000000000303120223010130000000223130000233000000303120313303120130303",
"0000000000000000000000000000000000000000000000000000000000000000000000000103012111001013000000111013000110000000103012102103012013103",
"0000000000000000000000000000000000000000000000000000000000000000000000000000212100100221321221133321221312312033033000321033100033100",
"0000000000000000000000000000000000000000000000000000000000000000000000000000303010010233223233120223233313313130130000223130010130010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000103001001110111110012111110102102013013000111013001013001",
"0000000000000000000000000000000000000000000000000000000000000000000000000033212312212100221033221321221033000000212033000100312321133",
"0000000000000000000000000000000000000000000000000000000000000000000000000130303313303010233130233223233130000000303130000010313223120",
"0000000000000000000000000000000000000000000000000000000000000000000000000013103102103001110013110111110013000000103013000001102111012",
"0000000000000000000000000000000000000000000000000000000000000000000000000212033212221312321033221212100000212100221321312100033312212",
"0000000000000000000000000000000000000000000000000000000000000000000000000303130303233313223130233303010000303010233223313010130313303",
"0000000000000000000000000000000000000000000000000000000000000000000000000103013103110102111013110103001000103001110111102001013102103",
"0000000000000000000000000000000000000000000000000000000000000000000000000321321312033312100221321100212100033221100321033133000000321",
"0000000000000000000000000000000000000000000000000000000000000000000000000223223313130313010233223010303010130233010223130120000000223",
"0000000000000000000000000000000000000000000000000000000000000000000000000111111102013102001110111001103001013110001111013012000000111",
"0000000000000000000000000000000000000000000000000000000000000000000000000212212033312212133212312133312133321133033321212100212321100",
"0000000000000000000000000000000000000000000000000000000000000000000000000303303130313303120303313120313120223120130223303010303223010",
"0000000000000000000000000000000000000000000000000000000000000000000000000103103013102103012103102012102012111012013111103001103111001",
"0000000000000000000000000000000000000000000000000000000000000000000000000221212133221221212212133133212221312033221033221133221000033",
"0000000000000000000000000000000000000000000000000000000000000000000000000233303120233233303303120120303233313130233130233120233000130",
"0000000000000000000000000000000000000000000000000000000000000000000000000110103012110110103103012012103110102013110013110012110000013",
"0000000000000000000000000000000000000000000000000000000000000000000000000133312321221321321312321033321212321133212221000221212221100",
"0000000000000000000000000000000000000000000000000000000000000000000000000120313223233223223313223130223303223120303233000233303233010",
"0000000000000000000000000000000000000000000000000000000000000000000000000012102111110111111102111013111103111012103110000110103110001",
"0000000000000000000000000000000000000000000000000000000000000000000000000100100212221033221321321221100000321221133133221212312221221",
"0000000000000000000000000000000000000000000000000000000000000000000000000010010303233130233223223233010000223233120120233303313233233",
"0000000000000000000000000000000000000000000000000000000000000000000000000001001103110013110111111110001000111110012012110103102110110",
"0000000000000000000000000000000000000000000000000000000000000000000000000221000212321133212312312212033212133000033033312321100100312",
"0000000000000000000000000000000000000000000000000000000000000000000000000233000303223120303313313303130303120000130130313223010010313",
"0000000000000000000000000000000000000000000000000000000000000000000000000110000103111012103102102103013103012000013013102111001001102",
"0000000000000000000000000000000000000000000000000000000000000000000000000033000100212033000312212212033133133133000133321212321033000",
"0000000000000000000000000000000000000000000000000000000000000000000000000130000010303130000313303303130120120120000120223303223130000",
"0000000000000000000000000000000000000000000000000000000000000000000000000013000001103013000102103103013012012012000012111103111013000",
"0000000000000000000000000000000000000000000000000000000000000000000000000133312000033212033133033133221221221133312133033133221321321",
"0000000000000000000000000000000000000000000000000000000000000000000000000120313000130303130120130120233233233120313120130120233223223",
"0000000000000000000000000000000000000000000000000000000000000000000000000012102000013103013012013012110110110012102012013012110111111",
"0000000000000000000000000000000000000000000000000000000000000000000000000100212212321100000312000000221133100000033033312133100100100",
"0000000000000000000000000000000000000000000000000000000000000000000000000010303303223010000313000000233120010000130130313120010010010",
"0000000000000000000000000000000000000000000000000000000000000000000000000001103103111001000102000000110012001000013013102012001001001"]);

b2:=CambridgeMatrix(1,F,133,[
"3320233331113301322000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"3332022022211222230000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"3211233333301323221000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"3032132130003210110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"3320033130223212311000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"3210133232232212022000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"1232211110312333013000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"2121232023321022330000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0022000112120012000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000002230322220000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000002223033030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000002311322220000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000002023123120000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000002230022120000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000002310122320000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000001323311110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000003131323030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000033000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000022003201022210122000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000122131310113000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000322021013331023233000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000312322102020012223000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000103103211320220213000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000202332000031320320000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000313220032003323332000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000322003212022032222000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000332222033331203000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000222111210000033003000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000033022210231223310000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000333130311330230030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000022003212302133310000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000110303020011323113000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000210013313310031103000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000022020133032231121000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000202320113110113122000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000111032110300011223000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000022003201022210122000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000122131310113000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000322021013331023233000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000312322102020012223000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000103103211320220213000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000202332000031320320000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000313220032003323332000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000322003212022032222000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000332222033331203000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000222111210000033003000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000033022210231223310000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000333130311330230030000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000022003212302133310000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000110303020011323113000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000210013313310031103000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000022020133032231121000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000202320113110113122000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000111032110300011223000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000033002301033310133000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000133121210112000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000233031012221032322000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000213233103030013332000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000102102311230330312000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000303223000021230230000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000212330023002232223000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000233002313033023333000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000223333022221302000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000333111310000022002000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000022033310321332210000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000222120211220320020000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000033002313203122210000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000110202030011232112000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000310012212210021102000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000033030122023321131000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000303230112110112133000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000111023110200011332000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000312321000221100000321133312212100000033000000100100212312312",
"0000000000000000000000000000000000000000000000000000000000000000000000000313223000233010000223120313303010000130000000010010303313313",
"0000000000000000000000000000000000000000000000000000000000000000000000000102111000110001000111012102103001000013000000001001103102102",
"0000000000000000000000000000000000000000000000000000000000000000000000000221312100000221221321321321100100312221312312033133321033033",
"0000000000000000000000000000000000000000000000000000000000000000000000000233313010000233233223223223010010313233313313130120223130130",
"0000000000000000000000000000000000000000000000000000000000000000000000000110102001000110110111111111001001102110102102013012111013013",
"0000000000000000000000000000000000000000000000000000000000000000000000000000321212000133033312312312221033321212312133321100212312321",
"0000000000000000000000000000000000000000000000000000000000000000000000000000223303000120130313313313233130223303313120223010303313223",
"0000000000000000000000000000000000000000000000000000000000000000000000000000111103000012013102102102110013111103102012111001103102111",
"0000000000000000000000000000000000000000000000000000000000000000000000000033221000100221033133312100100321133321100221321212212312221",
"0000000000000000000000000000000000000000000000000000000000000000000000000130233000010233130120313010010223120223010233223303303313233",
"0000000000000000000000000000000000000000000000000000000000000000000000000013110000001110013012102001001111012111001110111103103102110",
"0000000000000000000000000000000000000000000000000000000000000000000000000221212212312312212133000033221133312312100312212100321000033",
"0000000000000000000000000000000000000000000000000000000000000000000000000233303303313313303120000130233120313313010313303010223000130",
"0000000000000000000000000000000000000000000000000000000000000000000000000110103103102102103012000013110012102102001102103001111000013",
"0000000000000000000000000000000000000000000000000000000000000000000000000000321100000133212133100100212212000000133221312033312321100",
"0000000000000000000000000000000000000000000000000000000000000000000000000000223010000120303120010010303303000000120233313130313223010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000111001000012103012001001103103000000012110102013102111001",
"0000000000000000000000000000000000000000000000000000000000000000000000000033033312100133321033212000100212000312312000221100312312212",
"0000000000000000000000000000000000000000000000000000000000000000000000000130130313010120223130303000010303000313313000233010313313303",
"0000000000000000000000000000000000000000000000000000000000000000000000000013013102001012111013103000001103000102102000110001102102103",
"0000000000000000000000000000000000000000000000000000000000000000000000000212212033212312312033221033212221100133133321221321000221221",
"0000000000000000000000000000000000000000000000000000000000000000000000000303303130303313313130233130303233010120120223233223000233233",
"0000000000000000000000000000000000000000000000000000000000000000000000000103103013103102102013110013103110001012012111110111000110110",
"0000000000000000000000000000000000000000000000000000000000000000000000000212133321321133100133033312312221100221100321312100000221212",
"0000000000000000000000000000000000000000000000000000000000000000000000000303120223223120010120130313313233010233010223313010000233303",
"0000000000000000000000000000000000000000000000000000000000000000000000000103012111111012001012013102102110001110001111102001000110103",
"0000000000000000000000000000000000000000000000000000000000000000000000000321000100221000100133212312212100212100221212100212321212212",
"0000000000000000000000000000000000000000000000000000000000000000000000000223000010233000010120303313303010303010233303010303223303303",
"0000000000000000000000000000000000000000000000000000000000000000000000000111000001110000001012103102103001103001110103001103111103103",
"0000000000000000000000000000000000000000000000000000000000000000000000000312100000000321221100100312000000212221000100133321212221033",
"0000000000000000000000000000000000000000000000000000000000000000000000000313010000000223233010010313000000303233000010120223303233130",
"0000000000000000000000000000000000000000000000000000000000000000000000000102001000000111110001001102000000103110000001012111103110013",
"0000000000000000000000000000000000000000000000000000000000000000000000000033000212033033100033221100100000000100221033033100312312033",
"0000000000000000000000000000000000000000000000000000000000000000000000000130000303130130010130233010010000000010233130130010313313130",
"0000000000000000000000000000000000000000000000000000000000000000000000000013000103013013001013110001001000000001110013013001102102013",
"0000000000000000000000000000000000000000000000000000000000000000000000000221221321221221033312033033000321312321212133033100321312212",
"0000000000000000000000000000000000000000000000000000000000000000000000000233233223233233130313130130000223313223303120130010223313303",
"0000000000000000000000000000000000000000000000000000000000000000000000000110110111110110013102013013000111102111103012013001111102103",
"0000000000000000000000000000000000000000000000000000000000000000000000000100212100133100033221033212000321221312000133000312212221212",
"0000000000000000000000000000000000000000000000000000000000000000000000000010303010120010130233130303000223233313000120000313303233303",
"0000000000000000000000000000000000000000000000000000000000000000000000000001103001012001013110013103000111110102000012000102103110103",
"0000000000000000000000000000000000000000000000000000000000000000000000000033133033212312212221000100000221033312321221100033100033033",
"0000000000000000000000000000000000000000000000000000000000000000000000000130120130303313303233000010000233130313223233010130010130130",
"0000000000000000000000000000000000000000000000000000000000000000000000000013012013103102103110000001000110013102111110001013001013013",
"0000000000000000000000000000000000000000000000000000000000000000000000000033033312221312033312100312312133312000212100321133212221000",
"0000000000000000000000000000000000000000000000000000000000000000000000000130130313233313130313010313313120313000303010223120303233000",
"0000000000000000000000000000000000000000000000000000000000000000000000000013013102110102013102001102102012102000103001111012103110000",
"0000000000000000000000000000000000000000000000000000000000000000000000000312133312033221312312000321321000312212321033033221033312312",
"0000000000000000000000000000000000000000000000000000000000000000000000000313120313130233313313000223223000313303223130130233130313313",
"0000000000000000000000000000000000000000000000000000000000000000000000000102012102013110102102000111111000102103111013013110013102102",
"0000000000000000000000000000000000000000000000000000000000000000000000000312100312000312221000221000212000221100000312212100000321221",
"0000000000000000000000000000000000000000000000000000000000000000000000000313010313000313233000233000303000233010000313303010000223233",
"0000000000000000000000000000000000000000000000000000000000000000000000000102001102000102110000110000103000110001000102103001000111110",
"0000000000000000000000000000000000000000000000000000000000000000000000000321100321212100033212000221100221312100212321133000321321000",
"0000000000000000000000000000000000000000000000000000000000000000000000000223010223303010130303000233010233313010303223120000223223000",
"0000000000000000000000000000000000000000000000000000000000000000000000000111001111103001013103000110001110102001103111012000111111000",
"0000000000000000000000000000000000000000000000000000000000000000000000000100221133312100133221221212033212133321221212312033133033321",
"0000000000000000000000000000000000000000000000000000000000000000000000000010233120313010120233233303130303120223233303313130120130223",
"0000000000000000000000000000000000000000000000000000000000000000000000000001110012102001012110110103013103012111110103102013012013111"]);


// The standard set up of the tensor square, Lie product, etc.

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// We would normally create exterior square inside MG2 as p=2, but since the bilinear form
// is not unqiuely determined, we use the whole tensor square.

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of MG2, NOT SMG2!!!!!!!!
// We need the summands of LG, and all maps from them into MG2.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,MG2):i in XLG];
UU:=[sub<MG2|&+[Image(i.j):j in [1..Dimension(i)]]>:i in homsall];

U:=&+UU;

n1:=Position([Dimension(i):i in homsall],16);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=UU[n1];

n2:=Position([Dimension(i):i in homsall],18);
W2:=XLG[n2];
homs2:=homsall[n2];
U2:=UU[n2];

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas2:=bas cat[U!UU[4].j:j in [1..Dimension(UU[4])]];
bas2 cat:=[U!UU[5].j:j in [1..Dimension(UU[5])]];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// Now set up the variables.

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh:=dh1+dh2;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;


// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;


////////////////
// Stage 1
////////////////

// Some Lie products with elements of W1 and W2.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abc:=LieProd(ab,c);
abC:=(Matricise(ab)*Cinv)[1];
abcC:=(Matricise(abc)*Cinv)[1];

d:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
f:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+3+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
de:=LieProd(d,e);
def:=LieProd(de,f);
deC:=(Matricise(de)*Cinv)[1];
defC:=(Matricise(def)*Cinv)[1];

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

// We want to know that, if [a,b]=0, then [W1,W1]=0, and similarly for [a,d] and [d,e].
// In other words, we want to check that W1 \otimes W1 is spanned by elements of the form (a \otimes b)g
// i.e., is generated by a\otimes b
W11:=TensorProduct(W1,W1);
W12:=TensorProduct(W1,W2);
W22:=TensorProduct(W2,W2);

Dimension(sub<W11|W11.2-W11.(Dimension(W1)+1)>) eq Dimension(W1)*(Dimension(W1)-1) div 2 and
Dimension(sub<W22|W22.2-W22.(Dimension(W2)+1)>) eq Dimension(W2)*(Dimension(W2)-1) div 2 and
W12 eq sub<W12|W12.1>;


// Thus to check that W1+W2 is abelian, we need [a,b], [a,d] and [d,e] to all be zero.

// Compute the Groebner basis for these elements, and get close to the radical of the ideal.

BB:=GroebnerBasis([j[i]:i in [Dimension(U)+1..Dimension(MG2)],j in [abC,abcC]]);
BB:=GroebnerBasis(SimplifyBasis(BB));
BB:=GroebnerBasis(SimplifyBasis(BB));
II:=ideal<R|BB>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II];
BB:=GroebnerBasis(BB cat elts);
II:=ideal<R|BB>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II];
BB:=GroebnerBasis(BB cat elts);

// Finally, we need to understand the centralizer of G in GL(56,k),
// not Sp(56,k), because we are using the whole space this time.

ce1:=DiagonalMatrix(F,[w:i in [1..18]] cat [1:i in [1..20]] cat [w:i in [1..18]]);
ce1d:=KroneckerProduct(ce1,ce1);


[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq bas3[1+Dimension(W1)*(i-1)]] eq [15,16] and
[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq w*bas3[1+Dimension(W1)*(i-1)]] eq [7..14] and
[i:i in [1..dh1]|bas3[1+Dimension(W1)*(i-1)]*ce1d eq w^-1*bas3[1+Dimension(W1)*(i-1)]] eq [1..6];

// Thus ce1 fixes R.16 and allows R.9 to vary to any non-zero number.

// The other element of the centralizer (up to global scalar) is harder to construct,
// as it is a unipotent element, and our representation of G is not written in a way
// to make that nice.

homsMG:=AHom(MG,MG);
S<x>:=PolynomialRing(F);
mats56:=MatrixRing(S,56);

// homsMG.1+homsMG.3 is the identity, and homsMG.2 is the nilpotent element.

ce2:=(homsMG.1+homsMG.3)+x*mats56!homsMG.2;
ce2d:=KroneckerProduct(ce2,ce2);

// We want to understand the action of ce2 on the basis elements.
// This is fairly easy with this setup.

TheBasisElements:=
  [Matrix(S,1,Dimension(MG2),[[S!bas3[1+Dimension(W1)*(i-1),j]:j in [1..Dimension(MG2)]]]):i in [1..dh1]];

ImsOfBasElements:=Matrix(TheBasisElements)*ce2d;

// The columns of this at the variable Depth(bas3[1+18*(i-1)]) give the
// parameters of a given vector under ce2.

TheDepths:=[Depth(bas3[i]):i in [1..dh1*18 by 18]];

// ce2 leaves R.16 invariant.

[ImsOfBasElements[i,TheDepths[16]]:i in [1..dh1]] eq [0:i in [1..15]] cat [1];

// ce2 maps R.10 to R.10+x*(R.9+R.8+w*R.7).

[ImsOfBasElements[i,TheDepths[10]]:i in [1..dh1]] eq [0:i in [1..6]] cat [w*x,x,x,1] cat [0:i in [11..16]];


////////////////
// Stage 2
////////////////

// Dealing with the case R.16 ne 0.

BB2a:=GroebnerBasis(BB cat [R.16-1]);

// ce2 can act on this because:

GroebnerBasis(BB2a cat [R.9+R.8+w*R.7]) eq [1];

// Thus R.9+R.8+w*R.7 ne 0, and so we may assume that R.10=0.

BB2a:=GroebnerBasis(BB2a cat [R.10]);

// Finally, R.9 ne 0, so by ce1 we may assume that R.9=1.
R.9*R.14-1 in BB2a;

BB2a:=GroebnerBasis(BB2a cat [R.9-1]);

// This yields a specific point.

coeffs2a:=ChangeLinearCoefficients(coeffs1,BB2a);

M1:=sub<MG2|[Evaluate(i,coeffs2a):i in a]>;
repeat M1:=sub<MG2|M1,MG2!LieProd(MG2!Random(M1),MG2!Random(M1))>; until Dimension(M1) eq 133;

// We will prove that this is an E7 Lie algebra in Stage 5.


////////////////
// Stage 3
////////////////

// So for the rest of the proof we assume that R.16=0. We show that [a,b]=0.

BB2:=GroebnerBasis(BB cat [R.16]);

// The exterior square of W1 has two copies of W1 in it, so we might
// have some projection of [a,b] onto W1. This is incompatible with
// R.16=0.

abW1coeffs1:=[abC[i]:i in [1..dh1*Dimension(W1) by Dimension(W1)]];
abW1coeffs2:=[abC[i]:i in [2..dh1*Dimension(W1) by Dimension(W1)]];

// If either of these is non-zero then up to scalar they are equal
// to R.1,...,R.16.

abW1rels1:=[abW1coeffs1[i]-R.i:i in [1..dh1]];
abW1rels2:=[abW1coeffs2[i]-R.i:i in [1..dh1]];

// This doesn't work.
GroebnerBasis(BB2 cat abW1rels1) eq [R.i:i in [1..dh1]] and
GroebnerBasis(BB2 cat abW1rels2) eq [R.i:i in [1..dh1]];

// Thus we may assume that abW1coeffs1=abW1coeffs2=0.

BB2:=GroebnerBasis(SimplifyBasis(GroebnerBasis(BB2 cat abW1coeffs1 cat abW1coeffs2)));

// This forces [a,b]=0, actually, so W1 is abelian.

II2:=ideal<R|BB2>;
&and{i in II2:i in ab};


////////////////
// Stage 4
////////////////

// Now we bring in W2. Since W2 appears with multiplicity 2, we choose a copy of
// W2 with R.23=0. This might determine W2 uniquely, or not. We also need to
// choose a copy of W2 with R.28=0 (but not R.23=R.28=0 simultaneously).

BB3:=GroebnerBasis(BB2 cat [j[i]:i in [Dimension(U)+1..Dimension(MG2)],j in [adC]]);
BB3:=GroebnerBasis(SimplifyBasis(BB3));
BB3:=GroebnerBasis(SimplifyBasis(BB3));

// If R.i ne 0 for i in [7,8,10,11,12,13,14] then W1+W2 is abelian, with the specific
// choice of W2 above, where R.23=0. Note that, since R.16=0, no Lie product
// can have a non-zero term at basis element 15*Dimension(W1)+1.

for ii in [7..14] do
  BB3a:=GroebnerBasis(BB3 cat [R.ii-1,R.23]);
  BB3a:=GroebnerBasis(BB3a cat
    [deC[i]:i in [15*Dimension(W1)+1] cat [Dimension(U)+1..Dimension(MG2)]]);
  II3a:=ideal<R|BB3a>;
  &and{i in II3a or i^2 in II3a:i in ad cat de};
end for;

// Thus none of these is allowed to be non-zero. Do the same thing with R.5,R.6
// but with R.28=0 rather than R.23.

for ii in [5,6] do
  BB3a:=GroebnerBasis(BB3 cat [R.ii-1,R.28]);
  BB3a:=GroebnerBasis(BB3a cat
    [deC[i]:i in [15*Dimension(W1)+1] cat [Dimension(U)+1..Dimension(MG2)]]);
 // BB3a:=GroebnerBasis(SimplifyBasis(BB3a));
  II3a:=ideal<R|BB3a>;
  &and{i in II3a or i^2 in II3a:i in ad cat de};
end for;

BB4:=GroebnerBasis(BB3 cat [R.ii:ii in [5..14]]);
// This means W1=0, a contradiction.

BB4 eq [R.i:i in [1..dh1]];

// This completes the proof.


////////////////
// Stage 5
////////////////

// Now we confirm that M1 is an E7 Lie algebra.
seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;

XLtest:=CompositionSeries(Ltest);
Ltest2:=Ltest/XLtest[1];

SemisimpleType(Ltest2) eq "E7";


==> anc/E7/PSL219/psl219p=2alternative.txt <==
// w satisfies Conway polynomial w^2+w+1.

SetSeed(0,0);
G:=PSL(2,19);
F<w>:=GF(4);

// Here are the matrices for the action on the minimal module.
// Unfortunately, there are infinitely many non-conjugate
// subgroups of this form in Sp(56,F).

// If we fix a form on the 18/18, then there is a unique class,
// but there is an infinitude on the 18/18 itself.

a1:=CambridgeMatrix(1,F,56,[
"12201013233331013000000000000000000000013201121100031021",
"03310010000302011200000000000000000000233223303322212321",
"32011010201321003200000000000000000000223011310131210233",
"32230303212323112300000000000000000000000311310131213100",
"32302132302321222100000000000000000000312133301133331202",
"23121103211310000300000000000000000000020300032022220320",
"01120113211310333000000000000000000000202100032133331213",
"32032200130010112100000000000000000000130300032133330302",
"01120230000301221200000000000000000000023022210200003031",
"31103301230201311200000000000000000000230120130311323032",
"31101321220013131200000000000000000000101031021022013032",
"31013330013222022100000000000000000000013231021200230310",
"13012200332001021200000000000000000000012313203133101210",
"31231231223111131200000000000000000000103231021311322132",
"20023300100003021000000000000000000000331213223320331123",
"02131311323013023200000000000000000000223020110102110001",
"00001112022221321300000000000000000000013100000201113322",
"00000003033212322000000000000000000000011333333310000000",
"00000000000000000011101001100010001010000000000000000000",
"00000000000000000011011000001100101100000000000000000000",
"00000000000000000001111000001000000011000000000000000000",
"00000000000000000011011000000011110011000000000000000000",
"00000000000000000011110100001111111001000000000000000000",
"00000000000000000010001001101001111101000000000000000000",
"00000000000000000011110001101101011001000000000000000000",
"00000000000000000011110001101000100001000000000000000000",
"00000000000000000011101001101011001010000000000000000000",
"00000000000000000000011011110001101000000000000000000000",
"00000000000000000000000101101010100000000000000000000000",
"00000000000000000000001010001000000000000000000000000000",
"00000000000000000000001001001100000000000000000000000000",
"00000000000000000000000111111110110000000000000000000000",
"00000000000000000010110000101110000010000000000000000000",
"00000000000000000011101010011100010001000000000000000000",
"00000000000000000001010000101110000011000000000000000000",
"00000000000000000000001000100110000101000000000000000000",
"00000000000000000000000001000100001011000000000000000000",
"00000000000000000001110010000100101110000000000000000000",
"02321112010312331000000000000000000000033130223033222220",
"13231133310022221000000000000000000000211312001122332220",
"33120131300120332200000000000000000000320113312000321221",
"11121231101233332200000000000000000000010131130333010303",
"02233201122032002000000000000000000000211321122320112033",
"21212111123201033300000000000000000000332003321123233313",
"23001231113110133000000000000000000000031231212011001211",
"03231133320031002000000000000000000000300330222112202203",
"30213002120131012100000000000000000000211132322300121001",
"33113031113301331300000000000000000000122112322100223012",
"32232121320033030100000000000000000000031012332100033111",
"12213132322230313200000000000000000000002123021121112102",
"32121311210220302000000000000000000000302111230320013310",
"12322113221230021100000000000000000000121332201201311300",
"31101231110200200200000000000000000000212110130122210131",
"02011313033201201300000000000000000000301201021122212302",
"31231312000111123200000000000000000000211031312301131203",
"02233211020333211000000000000000000000032302021210021221"]);

a2:=CambridgeMatrix(1,F,56,[
"00002110111113203100000000000000000000011012321311300323",
"00333233212202132000000000000000000000100121012200213032",
"20203300131122100000000000000000000000310012213121303303",
"31130102232301232200000000000000000000133321120030213330",
"11010121133321021100000000000000000000300010321311310101",
"00232123102020310000000000000000000000030032103022020123",
"00100030030311130000000000000000000000030001230311312310",
"22321311120233201100000000000000000000303323012133132310",
"33321023323302130000000000000000000000302201230133133201",
"32312213300213030200000000000000000000220033020002232200",
"10132220322033030200000000000000000000113300313331101122",
"01312310103102030200000000000000000000000022131331100000",
"01131000032001122000000000000000000000220000313113320000",
"23131013212232302000000000000000000000220022131002232200",
"31032123213001133100000000000000000000113230023021032312",
"31302212321110133100000000000000000000111021132203212312",
"02000012002220200000000000000000000000201230023330321103",
"20222232210131022200000000000000000000130321132003011130",
"00000000000000000010001001100110100111000000000000000000",
"00000000000000000010110101100000011010000000000000000000",
"00000000000000000010101101100011101010000000000000000000",
"00000000000000000010011101100011110000000000000000000000",
"00000000000000000010111001100001000000000000000000000000",
"00000000000000000010111100100100000001000000000000000000",
"00000000000000000010111001100101000001000000000000000000",
"00000000000000000010111001100100000001000000000000000000",
"00000000000000000010001001110110100111000000000000000000",
"00000000000000000001110101000000000000000000000000000000",
"00000000000000000000000000000111111111000000000000000000",
"00000000000000000000000000001000000000000000000000000000",
"00000000000000000000001010000101111000000000000000000000",
"00000000000000000010000111000101010001000000000000000000",
"00000000000000000000000000000101111110000000000000000000",
"00000000000000000011001001000111100001000000000000000000",
"00000000000000000001000100000100010000000000000000000000",
"00000000000000000001000100000100011100000000000000000000",
"00000000000000000000111100000111101100000000000000000000",
"00000000000000000001111000001001010110000000000000000000",
"01032311033212201100000000000000000000112121002231230210",
"01121212122001312200000000000000000000112103220231232010",
"31112102000120321000000000000000000000122103332301212312",
"20111012300021323200000000000000000000210303332210303230",
"11000130313312023200000000000000000000013133113301312213",
"20222023001031111200000000000000000000022121101321202230",
"22332000132313321000000000000000000000012111131300003213",
"03000010331302000300000000000000000000011123213032120323",
"01331313300020030000000000000000000000302013003021303102",
"00031110013220133100000000000000000000310231321322222333",
"13100111321012121000000000000000000000000330201312200301",
"11212220320302022100000000000000000000220303331232111023",
"22300012333303223300000000000000000000310120321100311202",
"20203131222313031100000000000000000000000300312120000020",
"33131033033222011200000000000000000000031300313100030011",
"33312111202220012100000000000000000000123111202322210000",
"10203300222211303300000000000000000000120320101010033121",
"23131212223131210000000000000000000000033020101323300221"]);

b1:=CambridgeMatrix(1,F,133,[
"1031000100000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"2320222320000000003000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0032000210000000003000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"2211223220000000003000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"2232222320000000003000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"1113111310000000002000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0033010200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"2231222220000000003000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"1100111310000000002000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000001021000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000003230333230000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000023000310000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000003311332330000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000003323333230000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000001112111210000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000022010300000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000003321333330000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000001100111210000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000302221130131312022000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000100122100201221100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000022213113011230222000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000303200121330112023000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000210232130031212302000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000113210230023310232000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000230131022020122133000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000022121330200133112000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000033112223100202220000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000002031220011023113000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000332030213112003030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000120203011310211010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000012100220300222000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000312233211230221303000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000232311313331100131000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000323330030231002300000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000313230301231010032000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000120030233232021321000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000302221130131312022000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000100122100201221100000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000022213113011230222000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000303200121330112023000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000210232130031212302000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000113210230023310232000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000230131022020122133000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000022121330200133112000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000033112223100202220000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000002031220011023113000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000332030213112003030000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000120203011310211010000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000012100220300222000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000312233211230221303000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000232311313331100131000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000323330030231002300000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000313230301231010032000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000120030233232021321000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000203331120121213033000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000100133100301331100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000033312112011320333000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000202300131220113032000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000310323120021313203000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000112310320032210323000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000320121033030133122000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000033131220300122113000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000022113332100303330000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000003021330011032112000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000223020312113002020000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000130302011210311010000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000013100330200333000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000213322311320331202000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000323211212221100121000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000232220020321003200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000212320201321010023000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000130020322323031231000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000033000312321221212000221312221000221212312312033221221000033",
"0000000000000000000000000000000000000000000000000000000000000000000000000130000313223233303000233313233000233303313313130233233000130",
"0000000000000000000000000000000000000000000000000000000000000000000000000013000102111110103000110102110000110103102102013110110000013",
"0000000000000000000000000000000000000000000000000000000000000000000000000321221033212100100033000000000033221212000221133221000221033",
"0000000000000000000000000000000000000000000000000000000000000000000000000223233130303010010130000000000130233303000233120233000233130",
"0000000000000000000000000000000000000000000000000000000000000000000000000111110013103001001013000000000013110103000110012110000110013",
"0000000000000000000000000000000000000000000000000000000000000000000000000033212212033212100033321312000033312312212000221221100133321",
"0000000000000000000000000000000000000000000000000000000000000000000000000130303303130303010130223313000130313313303000233233010120223",
"0000000000000000000000000000000000000000000000000000000000000000000000000013103103013103001013111102000013102102103000110110001012111",
"0000000000000000000000000000000000000000000000000000000000000000000000000133212000033133212133000212133100133100221033312312312212100",
"0000000000000000000000000000000000000000000000000000000000000000000000000120303000130120303120000303120010120010233130313313313303010",
"0000000000000000000000000000000000000000000000000000000000000000000000000012103000013012103012000103012001012001110013102102102103001",
"0000000000000000000000000000000000000000000000000000000000000000000000000221133133221221212212312000033100000221312033000000133000212",
"0000000000000000000000000000000000000000000000000000000000000000000000000233120120233233303303313000130010000233313130000000120000303",
"0000000000000000000000000000000000000000000000000000000000000000000000000110012012110110103103102000013001000110102013000000012000103",
"0000000000000000000000000000000000000000000000000000000000000000000000000212212312000033000100100212212321033000312221312033312133133",
"0000000000000000000000000000000000000000000000000000000000000000000000000303303313000130000010010303303223130000313233313130313120120",
"0000000000000000000000000000000000000000000000000000000000000000000000000103103102000013000001001103103111013000102110102013102012012",
"0000000000000000000000000000000000000000000000000000000000000000000000000100000000100000133100212100321000321100321133133033133212312",
"0000000000000000000000000000000000000000000000000000000000000000000000000010000000010000120010303010223000223010223120120130120303313",
"0000000000000000000000000000000000000000000000000000000000000000000000000001000000001000012001103001111000111001111012012013012103102",
"0000000000000000000000000000000000000000000000000000000000000000000000000212133321100033000000321033000221000000212133312212133033212",
"0000000000000000000000000000000000000000000000000000000000000000000000000303120223010130000000223130000233000000303120313303120130303",
"0000000000000000000000000000000000000000000000000000000000000000000000000103012111001013000000111013000110000000103012102103012013103",
"0000000000000000000000000000000000000000000000000000000000000000000000000000212100100221321221133321221312312033033000321033100033100",
"0000000000000000000000000000000000000000000000000000000000000000000000000000303010010233223233120223233313313130130000223130010130010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000103001001110111110012111110102102013013000111013001013001",
"0000000000000000000000000000000000000000000000000000000000000000000000000033212312212100221033221321221033000000212033000100312321133",
"0000000000000000000000000000000000000000000000000000000000000000000000000130303313303010233130233223233130000000303130000010313223120",
"0000000000000000000000000000000000000000000000000000000000000000000000000013103102103001110013110111110013000000103013000001102111012",
"0000000000000000000000000000000000000000000000000000000000000000000000000212033212221312321033221212100000212100221321312100033312212",
"0000000000000000000000000000000000000000000000000000000000000000000000000303130303233313223130233303010000303010233223313010130313303",
"0000000000000000000000000000000000000000000000000000000000000000000000000103013103110102111013110103001000103001110111102001013102103",
"0000000000000000000000000000000000000000000000000000000000000000000000000321321312033312100221321100212100033221100321033133000000321",
"0000000000000000000000000000000000000000000000000000000000000000000000000223223313130313010233223010303010130233010223130120000000223",
"0000000000000000000000000000000000000000000000000000000000000000000000000111111102013102001110111001103001013110001111013012000000111",
"0000000000000000000000000000000000000000000000000000000000000000000000000212212033312212133212312133312133321133033321212100212321100",
"0000000000000000000000000000000000000000000000000000000000000000000000000303303130313303120303313120313120223120130223303010303223010",
"0000000000000000000000000000000000000000000000000000000000000000000000000103103013102103012103102012102012111012013111103001103111001",
"0000000000000000000000000000000000000000000000000000000000000000000000000221212133221221212212133133212221312033221033221133221000033",
"0000000000000000000000000000000000000000000000000000000000000000000000000233303120233233303303120120303233313130233130233120233000130",
"0000000000000000000000000000000000000000000000000000000000000000000000000110103012110110103103012012103110102013110013110012110000013",
"0000000000000000000000000000000000000000000000000000000000000000000000000133312321221321321312321033321212321133212221000221212221100",
"0000000000000000000000000000000000000000000000000000000000000000000000000120313223233223223313223130223303223120303233000233303233010",
"0000000000000000000000000000000000000000000000000000000000000000000000000012102111110111111102111013111103111012103110000110103110001",
"0000000000000000000000000000000000000000000000000000000000000000000000000100100212221033221321321221100000321221133133221212312221221",
"0000000000000000000000000000000000000000000000000000000000000000000000000010010303233130233223223233010000223233120120233303313233233",
"0000000000000000000000000000000000000000000000000000000000000000000000000001001103110013110111111110001000111110012012110103102110110",
"0000000000000000000000000000000000000000000000000000000000000000000000000221000212321133212312312212033212133000033033312321100100312",
"0000000000000000000000000000000000000000000000000000000000000000000000000233000303223120303313313303130303120000130130313223010010313",
"0000000000000000000000000000000000000000000000000000000000000000000000000110000103111012103102102103013103012000013013102111001001102",
"0000000000000000000000000000000000000000000000000000000000000000000000000033000100212033000312212212033133133133000133321212321033000",
"0000000000000000000000000000000000000000000000000000000000000000000000000130000010303130000313303303130120120120000120223303223130000",
"0000000000000000000000000000000000000000000000000000000000000000000000000013000001103013000102103103013012012012000012111103111013000",
"0000000000000000000000000000000000000000000000000000000000000000000000000133312000033212033133033133221221221133312133033133221321321",
"0000000000000000000000000000000000000000000000000000000000000000000000000120313000130303130120130120233233233120313120130120233223223",
"0000000000000000000000000000000000000000000000000000000000000000000000000012102000013103013012013012110110110012102012013012110111111",
"0000000000000000000000000000000000000000000000000000000000000000000000000100212212321100000312000000221133100000033033312133100100100",
"0000000000000000000000000000000000000000000000000000000000000000000000000010303303223010000313000000233120010000130130313120010010010",
"0000000000000000000000000000000000000000000000000000000000000000000000000001103103111001000102000000110012001000013013102012001001001"]);

b2:=CambridgeMatrix(1,F,133,[
"3320233331113301322000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"3332022022211222230000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"3211233333301323221000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"3032132130003210110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"3320033130223212311000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"3210133232232212022000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"1232211110312333013000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"2121232023321022330000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0022000112120012000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000002230322220000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000002223033030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000002311322220000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000002023123120000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000002230022120000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000002310122320000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000001323311110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000003131323030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000033000110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000022003201022210122000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000122131310113000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000322021013331023233000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000312322102020012223000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000103103211320220213000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000202332000031320320000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000313220032003323332000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000322003212022032222000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000332222033331203000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000222111210000033003000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000033022210231223310000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000333130311330230030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000022003212302133310000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000110303020011323113000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000210013313310031103000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000022020133032231121000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000202320113110113122000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000111032110300011223000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000022003201022210122000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000122131310113000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000322021013331023233000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000312322102020012223000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000103103211320220213000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000202332000031320320000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000313220032003323332000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000322003212022032222000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000332222033331203000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000222111210000033003000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000033022210231223310000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000333130311330230030000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000022003212302133310000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000110303020011323113000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000210013313310031103000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000022020133032231121000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000202320113110113122000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000111032110300011223000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000033002301033310133000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000133121210112000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000233031012221032322000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000213233103030013332000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000102102311230330312000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000303223000021230230000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000212330023002232223000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000233002313033023333000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000223333022221302000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000333111310000022002000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000022033310321332210000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000222120211220320020000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000033002313203122210000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000110202030011232112000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000310012212210021102000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000033030122023321131000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000303230112110112133000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000111023110200011332000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000312321000221100000321133312212100000033000000100100212312312",
"0000000000000000000000000000000000000000000000000000000000000000000000000313223000233010000223120313303010000130000000010010303313313",
"0000000000000000000000000000000000000000000000000000000000000000000000000102111000110001000111012102103001000013000000001001103102102",
"0000000000000000000000000000000000000000000000000000000000000000000000000221312100000221221321321321100100312221312312033133321033033",
"0000000000000000000000000000000000000000000000000000000000000000000000000233313010000233233223223223010010313233313313130120223130130",
"0000000000000000000000000000000000000000000000000000000000000000000000000110102001000110110111111111001001102110102102013012111013013",
"0000000000000000000000000000000000000000000000000000000000000000000000000000321212000133033312312312221033321212312133321100212312321",
"0000000000000000000000000000000000000000000000000000000000000000000000000000223303000120130313313313233130223303313120223010303313223",
"0000000000000000000000000000000000000000000000000000000000000000000000000000111103000012013102102102110013111103102012111001103102111",
"0000000000000000000000000000000000000000000000000000000000000000000000000033221000100221033133312100100321133321100221321212212312221",
"0000000000000000000000000000000000000000000000000000000000000000000000000130233000010233130120313010010223120223010233223303303313233",
"0000000000000000000000000000000000000000000000000000000000000000000000000013110000001110013012102001001111012111001110111103103102110",
"0000000000000000000000000000000000000000000000000000000000000000000000000221212212312312212133000033221133312312100312212100321000033",
"0000000000000000000000000000000000000000000000000000000000000000000000000233303303313313303120000130233120313313010313303010223000130",
"0000000000000000000000000000000000000000000000000000000000000000000000000110103103102102103012000013110012102102001102103001111000013",
"0000000000000000000000000000000000000000000000000000000000000000000000000000321100000133212133100100212212000000133221312033312321100",
"0000000000000000000000000000000000000000000000000000000000000000000000000000223010000120303120010010303303000000120233313130313223010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000111001000012103012001001103103000000012110102013102111001",
"0000000000000000000000000000000000000000000000000000000000000000000000000033033312100133321033212000100212000312312000221100312312212",
"0000000000000000000000000000000000000000000000000000000000000000000000000130130313010120223130303000010303000313313000233010313313303",
"0000000000000000000000000000000000000000000000000000000000000000000000000013013102001012111013103000001103000102102000110001102102103",
"0000000000000000000000000000000000000000000000000000000000000000000000000212212033212312312033221033212221100133133321221321000221221",
"0000000000000000000000000000000000000000000000000000000000000000000000000303303130303313313130233130303233010120120223233223000233233",
"0000000000000000000000000000000000000000000000000000000000000000000000000103103013103102102013110013103110001012012111110111000110110",
"0000000000000000000000000000000000000000000000000000000000000000000000000212133321321133100133033312312221100221100321312100000221212",
"0000000000000000000000000000000000000000000000000000000000000000000000000303120223223120010120130313313233010233010223313010000233303",
"0000000000000000000000000000000000000000000000000000000000000000000000000103012111111012001012013102102110001110001111102001000110103",
"0000000000000000000000000000000000000000000000000000000000000000000000000321000100221000100133212312212100212100221212100212321212212",
"0000000000000000000000000000000000000000000000000000000000000000000000000223000010233000010120303313303010303010233303010303223303303",
"0000000000000000000000000000000000000000000000000000000000000000000000000111000001110000001012103102103001103001110103001103111103103",
"0000000000000000000000000000000000000000000000000000000000000000000000000312100000000321221100100312000000212221000100133321212221033",
"0000000000000000000000000000000000000000000000000000000000000000000000000313010000000223233010010313000000303233000010120223303233130",
"0000000000000000000000000000000000000000000000000000000000000000000000000102001000000111110001001102000000103110000001012111103110013",
"0000000000000000000000000000000000000000000000000000000000000000000000000033000212033033100033221100100000000100221033033100312312033",
"0000000000000000000000000000000000000000000000000000000000000000000000000130000303130130010130233010010000000010233130130010313313130",
"0000000000000000000000000000000000000000000000000000000000000000000000000013000103013013001013110001001000000001110013013001102102013",
"0000000000000000000000000000000000000000000000000000000000000000000000000221221321221221033312033033000321312321212133033100321312212",
"0000000000000000000000000000000000000000000000000000000000000000000000000233233223233233130313130130000223313223303120130010223313303",
"0000000000000000000000000000000000000000000000000000000000000000000000000110110111110110013102013013000111102111103012013001111102103",
"0000000000000000000000000000000000000000000000000000000000000000000000000100212100133100033221033212000321221312000133000312212221212",
"0000000000000000000000000000000000000000000000000000000000000000000000000010303010120010130233130303000223233313000120000313303233303",
"0000000000000000000000000000000000000000000000000000000000000000000000000001103001012001013110013103000111110102000012000102103110103",
"0000000000000000000000000000000000000000000000000000000000000000000000000033133033212312212221000100000221033312321221100033100033033",
"0000000000000000000000000000000000000000000000000000000000000000000000000130120130303313303233000010000233130313223233010130010130130",
"0000000000000000000000000000000000000000000000000000000000000000000000000013012013103102103110000001000110013102111110001013001013013",
"0000000000000000000000000000000000000000000000000000000000000000000000000033033312221312033312100312312133312000212100321133212221000",
"0000000000000000000000000000000000000000000000000000000000000000000000000130130313233313130313010313313120313000303010223120303233000",
"0000000000000000000000000000000000000000000000000000000000000000000000000013013102110102013102001102102012102000103001111012103110000",
"0000000000000000000000000000000000000000000000000000000000000000000000000312133312033221312312000321321000312212321033033221033312312",
"0000000000000000000000000000000000000000000000000000000000000000000000000313120313130233313313000223223000313303223130130233130313313",
"0000000000000000000000000000000000000000000000000000000000000000000000000102012102013110102102000111111000102103111013013110013102102",
"0000000000000000000000000000000000000000000000000000000000000000000000000312100312000312221000221000212000221100000312212100000321221",
"0000000000000000000000000000000000000000000000000000000000000000000000000313010313000313233000233000303000233010000313303010000223233",
"0000000000000000000000000000000000000000000000000000000000000000000000000102001102000102110000110000103000110001000102103001000111110",
"0000000000000000000000000000000000000000000000000000000000000000000000000321100321212100033212000221100221312100212321133000321321000",
"0000000000000000000000000000000000000000000000000000000000000000000000000223010223303010130303000233010233313010303223120000223223000",
"0000000000000000000000000000000000000000000000000000000000000000000000000111001111103001013103000110001110102001103111012000111111000",
"0000000000000000000000000000000000000000000000000000000000000000000000000100221133312100133221221212033212133321221212312033133033321",
"0000000000000000000000000000000000000000000000000000000000000000000000000010233120313010120233233303130303120223233303313130120130223",
"0000000000000000000000000000000000000000000000000000000000000000000000000001110012102001012110110103013103012111110103102013012013111"]);

// The standard set up of the tensor square, Lie product, etc.

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create exterior square inside MG2 (as we are in characteristic 2).

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)-1) div 2;

function LieProdGen(v,w,MatFor)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n] do
 for j in [1..n] do
  for k in [1..n] do
   for l in [1..n] do
     if(MatFor[i,l] eq 0) then continue l; end if;
     targ[j+n*(k-1)]+:=MatFor[i,l]*v[j+n*(i-1)]*w[l+n*(k-1)];
end for; end for; end for; end for;

for i in [1..n] do
 for j in [1..n] do
  for k in [1..n] do
    for l in [1..n] do
     if(MatFor[k,j] eq 0) then continue l; end if;
   targ[l+n*(i-1)]-:=MatFor[k,j]*v[j+n*(i-1)]*w[l+n*(k-1)];
end for; end for; end for; end for;

return targ;

end function;
_,f1:=InvariantBilinearForms(ActionGroup(MG));
f1a:=f1[2]+f1[3];
f1b:=f1[1];

Rank(f1a) eq 56 and Rank(f1b) eq 18;

// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];
UU:=[sub<MG2|&+[Image(i.j):j in [1..Dimension(i)]]>:i in homsall];

U:=&+UU;

n1:=Position([Dimension(i):i in homsall],10);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=UU[n1];

n2:=Position([Dimension(i):i in homsall],12);
W2:=XLG[n2];
homs2:=homsall[n2];
U2:=UU[n2];

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas2:=bas cat[U!UU[4].j:j in [1..Dimension(UU[4])]];
bas2 cat:=[U!UU[5].j:j in [1..Dimension(UU[5])]];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;


// Now set up the variables.

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh:=dh1+dh2+1;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// The general matrix of the form

MatFor:=[[f1a[i,j]+R.dh*f1b[i,j]:j in [1..56]]:i in [1..56]];

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;


// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;


////////////////
// Stage 1
////////////////

// Some Lie products with elements of W1 and W2.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProdGen(a,b,MatFor);
abc:=LieProdGen(ab,c,MatFor);
abC:=(Matricise(ab)*Cinv)[1];
abcC:=(Matricise(abc)*Cinv)[1];

d:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
de:=LieProdGen(d,e,MatFor);
deC:=(Matricise(de)*Cinv)[1];

ad:=LieProdGen(a,d,MatFor);
adC:=(Matricise(ad)*Cinv)[1];

// We want to know that, if [a,b]=0, then [W1,W1]=0, and similarly for [a,d] and [d,e].
// In other words, we want to check that W1 \otimes W1 is spanned by elements
// of the form (a \otimes b)g, i.e., is generated by a\otimes b
W11:=TensorProduct(W1,W1);
W12:=TensorProduct(W1,W2);
W22:=TensorProduct(W2,W2);

Dimension(sub<W11|W11.2-W11.(Dimension(W1)+1)>) eq Dimension(W1)*(Dimension(W1)-1) div 2 and
Dimension(sub<W22|W22.2-W22.(Dimension(W2)+1)>) eq Dimension(W2)*(Dimension(W2)-1) div 2 and
W12 eq sub<W12|W12.1>;

// Thus to check that W1+W2 is abelian, we need [a,b], [a,d] and [d,e] to all be zero.

BB:=GroebnerBasis([j[i]:i in [Dimension(U)+1..Dimension(MG2)],j in [abC,abcC]]);
BB:=GroebnerBasis(SimplifyBasis(BB));
BB:=GroebnerBasis(SimplifyBasis(BB));
II:=ideal<R|BB>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II];
BB:=GroebnerBasis(BB cat elts);



// Finally, we need to understand the centralizer of G in Sp(56,k)

// The element of the centralizer (up to global scalar) is not easy to construct,
// as it is a unipotent element, and our representation of G is not written in a way
// to make that nice.

homsMG:=AHom(MG,MG);
S<x>:=PolynomialRing(F);
mats56:=MatrixRing(S,56);

// homsMG.1+homsMG.3 is the identity, and homsMG.2 is the nilpotent element.

ce1:=(homsMG.1+homsMG.3)+x*mats56!homsMG.2;
ce1d:=KroneckerProduct(ce1,ce1);

// We want to understand the action of ce2 on the basis elements.
// This is fairly easy with this setup.

TheBasisElements:=
  [Matrix(S,1,Dimension(MG2),[[S!bas3[1+Dimension(W1)*(i-1),j]:j in [1..Dimension(MG2)]]]):i in [1..dh1]];

ImsOfBasElements:=Matrix(TheBasisElements)*ce1d;

// The columns of this at the variable Depth(bas3[1+18*(i-1)]) give the
// parameters of a given vector under ce1.

TheDepths:=[Depth(bas3[i]):i in [1..dh1*18 by 18]];

// ce1 leaves R.10 invariant.

[ImsOfBasElements[i,TheDepths[10]]:i in [1..dh1]] eq [0:i in [1..9]] cat [1];

// ce1 maps R.8 to R.8+x*(R.7+R.6+w*R.5).

[ImsOfBasElements[i,TheDepths[8]]:i in [1..dh1]] eq [0:i in [1..4]] cat [w*x,x,x,1] cat [0:i in [9..dh1]];

////////////////
// Stage 2
////////////////

// Dealing with the case R.10 ne 0.

BB2a:=GroebnerBasis(BB cat [R.10-1]);

// ce1 can act on this because:

GroebnerBasis(BB2a cat [R.7+R.6+w*R.5]) eq [1];

// Thus R.7+R.6+w*R.5 ne 0, and so we may assume that R.8=0.

BB2a:=GroebnerBasis(BB2a cat [R.8]);

// This yields a specific point and Lie product

coeffs2a:=ChangeLinearCoefficients(coeffs1,BB2a);

M1:=sub<MG2|[Evaluate(i,coeffs2a):i in a]>;
MatForSpec:=[[F!Evaluate(MatFor[i,j],coeffs2a):j in [1..56]]:i in [1..56]];

repeat M1:=sub<MG2|M1,MG2!LieProdGen(MG2!Random(M1),MG2!Random(M1),MatForSpec)>; until Dimension(M1) eq 133;

// It takes a lot longer to prove that this is a Lie algebra because
// the form is not the standard one. Since we already know that this
// is an E7 Lie algebra we will not do this here, and we already do
// this in the other derivation for PSL(2,19).

// One way to proceed is to replace G with a conjugate to map the form
// MatForSpec to the standard Lie product, and then running this we would
// obtain R.dh=0.

// The function is given below if you want to run it.

/*
seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProdGen(MG2!(M1.i),MG2!(M1.j),MatForSpec))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;

XLtest:=CompositionSeries(Ltest);
Ltest2:=Ltest/XLtest[1];

SemisimpleType(Ltest2) eq "E7";

*/

////////////////
// Stage 3
////////////////

// So for the rest of the proof we assume that R.10=0. We show that [a,b]=0.

BB2:=GroebnerBasis(SimplifyBasis(GroebnerBasis(BB cat [R.10])));
II2:=ideal<R|BB2>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB2|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II2];
BB2:=GroebnerBasis(BB2 cat elts);

// The exterior square of W1 has two copies of W1 in it, so we might
// have some projection of [a,b] onto W1. This is incompatible with
// R.10=0.

abW1coeffs:=[abC[i]:i in [1..dh1*Dimension(W1) by Dimension(W1)]];

// If this is non-zero then up to scalar it is equal to [R.1,...,R.dh1].

abW1rels:=[abW1coeffs[i]-R.i:i in [1..dh1]];

// This doesn't work.
GroebnerBasis(BB2 cat abW1rels) eq [R.i:i in [1..dh1]];

// Thus we may assume that abW1coeffs=0.

BB2:=GroebnerBasis(SimplifyBasis(GroebnerBasis(BB2 cat abW1coeffs)));

BB2 eq [R.1,R.2+R.3] cat [R.i:i in [4..dh1]];

// Thus R.3 is the only free parameter, and wlog R.3=1.

BB2:=GroebnerBasis(BB2 cat [R.3-1]);

// This forces [a,b]=0, actually, so W1 is abelian.
II2:=ideal<R|BB2>;
&and{i in II2:i in ab};

////////////////
// Stage 3
////////////////

// Now we bring in W2. Since W2 appears with multiplicity 2, we choose a copy of
// W2 with R.20=0. First, we immediately obtain [a,d]=0.

BB3:=GroebnerBasis(BB2 cat [adC[i]:i in [Dimension(U)+1..Dimension(MG2)]]);
II3:=ideal<R|BB3>;
&and{i in II3:i in ad};

// Introduce [d,e]. We assume that R.20=0, which picks out a copy of W2.
// Note that, since R.10=0, no Lie product can have a non-zero term
// at basis element 9*Dimension(W1)+1.

BB4:=GroebnerBasis(SimplifyBasis(GroebnerBasis(
  BB3 cat [R.20] cat [deC[i]:i in [9*Dimension(W1)+1] cat [Dimension(U)+1..Dimension(MG2)]]
)));

II4:=ideal<R|BB4>;
&and{i in II4:i in de};

// Thus [a,b]=[a,d]=[d,e]=0, and W1+W2 is abelian, as needed for a contradiction.



==> anc/E7/PSL219/psl219p=5.txt <==
SetSeed(0,0);
G:=SL(2,19);

// We will need to use GF(25), so we might as well use it from now.
F0:=GF(5);
F<w>:=GF(25);

a1:=CambridgeMatrix(1,F0,56,[
"30012320213042003200000000000000000000004242431402233043",
"03012320213042003200000000000000000000004242431402233004",
"41023023043124431400000000000000000000440000002120121200",
"32023000043124431400000000000000000000440000002103123433",
"23134312320241102300000000000000000000220041004021344033",
"00222003320241102300000000000000000000220041004021120111",
"23141334212431243200000000000000000000443310330213201111",
"23410411212431243200000000000000000000443310330241032244",
"41144100404121334100000000000000000000111134111411441111",
"32141414310330033200000000000000000000440023004233111133",
"14411400002334332000000000000000000000001442334144114411",
"14411400142401010200000000000000000000113114004144114400",
"41233200323342331100000000000000000000330331222433443344",
"23144100414121232000000000000000000000001442331300330033",
"14411400232323441100000000000000000000330331224144114411",
"00411400140040220200000000000000000000113114004144114422",
"00000000001404440200000000000000000000113302220000000000",
"00000000001421224300000000000000000000223302220000000000",
"00000000000000000041132424314134211200000000000000000000",
"00000000000000000001211044434010444302000000000000000000",
"00000000000000000031320424244202412111000000000000000000",
"00000000000000000034321014434011144340000000000000000000",
"00000000000000000032240034434013414304000000000000000000",
"00000000000000000002213334434010403302000000000000000000",
"00000000000000000044233434124323303041000000000000000000",
"00000000000000000030432421232430120222000000000000000000",
"00000000000000000032213420412034204000000000000000000000",
"00000000000000000000000003343311111111000000000000000000",
"00000000000000000001443003044402342444000000000000000000",
"00000000000000000032213422210423143444000000000000000000",
"00000000000000000000000002443033333333000000000000000000",
"00000000000000000024020100240311001141000000000000000000",
"00000000000000000042303330430120433212000000000000000000",
"00000000000000000023013310430122420230000000000000000000",
"00000000000000000032020420430122341234000000000000000000",
"00000000000000000003143232430124043403000000000000000000",
"00000000000000000021003340430122134203000000000000000000",
"00000000000000000042012000240313302303000000000000000000",
"00000000001432243100000000000000000000230012221111111111",
"32000000324001312400000000000000000000211104444444444411",
"41233200231001123000000000000000000000010433402322332222",
"00411400143433423400000000000000000000112402042422442200",
"23411400143404003400000000000000000000043432403422442211",
"00144100410310210200000000000000000000320122122022002244",
"23322300003310312100000000000000000000344111213122112222",
"14140032323301141200000000000000000000221110432211440000",
"14003241322300413300000000000000000000004323001400002244",
"41002332233200142200000000000000000000001232003033442200",
"32141014402313011400000000000000000000111102110011011100",
"23004014103242044100000000000000000000444403440044040000",
"23214420430314210000000000000000000000224444442404321133",
"41343412120241340000000000000000000000331111113123404433",
"32434200201434033200000000000000000000333301330022343022",
"41034032304121022300000000000000000000222204220022041444",
"30131430324211012300000000000000000000332341003112244130",
"43424120231344043200000000000000000000223214002443311403"]);

a2:=CambridgeMatrix(1,F0,56,[
"02031123300211312100000000000000000000200024102410240412",
"43212023123344314400000000000000000000421130213021132134",
"24201240140442224200000000000000000000444333030014432424",
"24433040322003400100000000000000000000333222424414320213",
"33041321031400223400000000000000000000040410013002433111",
"33041321034422114300000000000000000000320410010224323122",
"14133231110411421200000000000000000000033442314401244411",
"23311431342011300300000000000000000000202331202240242244",
"40123024004302322200000000000000000000020433304020344234",
"13210324143422214000000000000000000000133211134031123140",
"41240032130300323100000000000000000000023400404304041044",
"14422300133200212200000000000000000000244011013210320411",
"23422314401324030400000000000000000000131233230432214300",
"14243200400002334000000000000000000000244011014310210422",
"32240023043123314000000000000000000000301233231032210433",
"00334123222301110400000000000000000000241233231004214344",
"00320014344042304200000000000000000000301111113400222211",
"00002341340023212400000000000000000000021111110122004400",
"00000000000000000031002210240310441222000000000000000000",
"00000000000000000022002210240310441222000000000000000000",
"00000000000000000013220413342241210322000000000000000000",
"00000000000000000042340444013040404333000000000000000000",
"00000000000000000021134310413320230122000000000000000000",
"00000000000000000042344114110231400044000000000000000000",
"00000000000000000042231343223323211133000000000000000000",
"00000000000000000000110124342031403222000000000000000000",
"00000000000000000042440143440020120333000000000000000000",
"00000000000000000042300244024444200222000000000000000000",
"00000000000000000042201143243440011044000000000000000000",
"00000000000000000013324030401022012044000000000000000000",
"00000000000000000013224243001121333233000000000000000000",
"00000000000000000042211031314222432200000000000000000000",
"00000000000000000021103012131234021011000000000000000000",
"00000000000000000021424200344030222400000000000000000000",
"00000000000000000034422443320203440033000000000000000000",
"00000000000000000034343033412123240444000000000000000000",
"00000000000000000042323320240314221204000000000000000000",
"00000000000000000034141140430123442434000000000000000000",
"00414132333243330000000000000000000000213234131110333300",
"41002341044323322300000000000000000000121210313340110044",
"23014340221142032400000000000000000000033333114204420322",
"00211232420200444400000000000000000000403000201011311400",
"14333321343011223200000000000000000000434411130111201122",
"00233442113032224300000000000000000000141213341440341344",
"32141030102022124100000000000000000000002104243140042133",
"00411013233312324000000000000000000000103110242343343144",
"14402124114401234400000000000000000000131030400420404344",
"41103431443104122000000000000000000000424020101230101211",
"04013130043120000200000000000000000000041010203434311123",
"24041011104402224400000000000000000000121212023243243321",
"13404322441031013000000000000000000000343401004230231243",
"01240333430313111100000000000000000000043210111320431001",
"43331411122212401200000000000000000000232430301414202333",
"30224144022304323400000000000000000000320342423013412122",
"30322400341341144300000000000000000000333443200240324430",
"11323100304031214400000000000000000000004334024210400031"]);


b1:=CambridgeMatrix(1,F0,133,[
"1000004000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010004000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0001004000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000014000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000104000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0100004000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000100404030200004010200001010101000000020001000040020000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003011003010004004020100402030303020000000002040030010100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000030213010402000030000004040202000000030000040030010400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000020101130204003010100003040303040000000003020000020100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000300031401004040100404010203000000030002040030040200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000100020210003020300303020402040000010001030010000400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003000004000404100040300104010000010000000002030040040100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001020001010404013030200301000301040000040004010020020200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002000103010400004110300402040202020000040004000040040200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002000404020000001021000302000404000000010004020040030000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002040301030401003010010103010404010000030001020040020400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002000202020301004020401004000304030000040003040000040400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002040302020204000040000314010403020000000002020030020200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004040102040202003000000201140302020000040003000030040000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000030404010200003020300102031001010000010001020010020200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003000302030104001020100204030410000000020000030040040400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002040400010101001040400102030100140000000002040030010000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004040300020403000040200202010300001000000001000030030300000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004010304030204003040000001040300000100020002030000020000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004000003040400003030200403000101030010020001020030000100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002010102030201001020400301000400010000100000020040020000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003010103020304001010000301020004020000041004010000010400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000030104010003002030200404020002020000000013010030020000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002010100010201001020300300040104000000040000130020020100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003000000010303000010400202020403010000010003031010000400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001010201020202002040100202030302030000030002030100020100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003010002000401003010400400010300030000010001040031030300000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000040003020301002040300002010004040000030004000010140200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000040300000003003010200403040403010000040004010020041100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004010202020201001040200302000002020000040002020040030010000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003030400040301000040300102040200010000000000010000030100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000202040000001020400401020102010000020003020040030301000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001020304000401000030400201040301040000040003030020030100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001040000040201003040400302010202010000000001030030030100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003030303030000003020000100040002010000040002030010040000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002010001010001002000400202020003030000020003000010010400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000404000100002010400001040200010000000002040010010200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003010400030401004030100101010100030000000102030000030100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004010204020402002000000404010402010000040000000020040100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003020104020103002020300102000103000000000003030000010000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000004040302030402003010200100040004010000000001000030010400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001010102010102003000300404020304000000020002000000000200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003000403010304000030200204000103030000020002020010010200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003010404040100000000200001020400000000010003040040030400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003040102030204002000400200010003030000020002020040020200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003030003010403002010400001010200020000020003000040040400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000202040203003000400202010404030000020003000040000400000000000000000000000000000000000000000000000000000000000000",
"0000000000000000002020301040102002040100401000001040000000000040000020000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001040404040300002020200304010204000000010002030000020300000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000030402040204000010000202020102040000000001020030030100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003010402040204004000400303010200020000010003040020010300000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001040403010100002040300103010001020000030004030040040000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003010203000401004040200303010404000001040003000020000100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003020000000102003040000200020400010000010000030000040200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000003020001010200001040400102000202030000040004040040000100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000002002310433013142133113413232031111344131402412014012112203",
"0000000000000000000000000000000000000000000000000000000000000000000000000440440031103111404123121101413223231314233430431331441401130",
"0000000000000000000000000000000000000000000000000000000000000000000000000044044223120231320122232230101132243311133043213203214210013",
"0000000000000000000000000000000000000000000000000000000000000000000000000044143341342022322120424004223134123331042024030002001130002",
"0000000000000000000000000000000000000000000000000000000000000000000000000334124204424442422012322330132343122203444332003440220013440",
"0000000000000000000000000000000000000000000000000000000000000000000000000313342300322434432441422033403144402130324423110044022111044",
"0000000000000000000000000000000000000000000000000000000000000000000000000112310423042242430433433301244034234121211311403202222131343",
"0000000000000000000000000000000000000000000000000000000000000000000000000401031102444414043103103200304333303232241201100410412233144",
"0000000000000000000000000000000000000000000000000000000000000000000000000210223400324321114120120020310143140413244240010041431133344",
"0000000000000000000000000000000000000000000000000000000000000000000000000241030440121200120441340122044232223301404030121413100234143",
"0000000000000000000000000000000000000000000000000000000000000000000000000244003044232020012214034402334413132200320003232101010303124",
"0000000000000000000000000000000000000000000000000000000000000000000000000304110334413002441301333430313101403020032110413230001140342",
"0000000000000000000000000000000000000000000000000000000000000000000000000212203112432044012440043231001040114301023401341103221411444",
"0000000000000000000000000000000000000000000000000000000000000000000000000411130401433334441044114243220004341200112210204120242211324",
"0000000000000000000000000000000000000000000000000000000000000000000000000211013210103313214334341134022330204020401021300012414241312",
"0000000000000000000000000000000000000000000000000000000000000000000000000144023100233020320212214202403020030122312322321313101222321",
"0000000000000000000000000000000000000000000000000000000000000000000000000344112010133002032411301410100002003402421422202141230412202",
"0000000000000000000000000000000000000000000000000000000000000000000000000314401001123440443211200041010440110430212432410234023431410",
"0000000000000000000000000000000000000000000000000000000000000000000000000412241402402420142132132410022424140221102440243340202122410",
"0000000000000000000000000000000000000000000000000000000000000000000000000431244430430042404403403041442322014242400044134034410402041",
"0000000000000000000000000000000000000000000000000000000000000000000000000213304043043444320100100224434422331414040334343333041430224",
"0000000000000000000000000000000000000000000000000000000000000000000000000133113124424234214142030111012432341010422243321023320043414",
"0000000000000000000000000000000000000000000000000000000000000000000000000123121342322303301404003231441433204001432134202112032114321",
"0000000000000000000000000000000000000000000000000000000000000000000000000122232424422140200320110243214103300220433343410401443341202",
"0000000000000000000000000000000000000000000000000000000000000000000000000311300310342401241322124332131042021144413232042133214410321",
"0000000000000000000000000000000000000000000000000000000000000000000000000201030031424210244422342423233444222344101413444123301041202",
"0000000000000000000000000000000000000000000000000000000000000000000000000240003223322021304432424102133324412314230101324122200224410",
"0000000000000000000000000000000000000000000000000000000000000000000000000322212131333434432323001200410013043131440032232110244021014",
"0000000000000000000000000000000000000000000000000000000000000000000000000422411233143323433142220020041111114233044443413011304222331",
"0000000000000000000000000000000000000000000000000000000000000000000000000432211133124142103404022002224231341133334104101221310412203",
"0000000000000000000000000000000000000000000000000000000000000000000000000441132121304403304400030440010232011303424440130413314211304",
"0000000000000000000000000000000000000000000000000000000000000000000000000214403232310100310040003044001413221140322044013101311241310",
"0000000000000000000000000000000000000000000000000000000000000000000000000301100413031010031004110334220101242014422334111230201244031",
"0000000000000000000000000000000000000000000000000000000000000000000000000003402433212223203232400201300324321341410212001034032333011",
"0000000000000000000000000000000000000000000000000000000000000000000000000110430103411132130413040240030312202204041411220333443143221",
"0000000000000000000000000000000000000000000000000000000000000000000000000011043120211403013101004024003421410300224211022143104124242",
"0000000000000000000000000000000000000000000000000000000000000000000000000103423441234213333431012020324114020301303132122220113222144",
"0000000000000000000000000000000000000000000000000000000000000000000000000120102214303131143213441002312341002200140403402022121412344",
"0000000000000000000000000000000000000000000000000000000000000000000000000012400301140233124131214440421204440020014100430442232431314",
"0000000000000000000000000000000000000000000000000000000000000000000000000344124322410132434330423032430112314013314404002413143420410",
"0000000000000000000000000000000000000000000000000000000000000000000000000314342422041403323033102443043401311111311320440101124042041",
"0000000000000000000000000000000000000000000000000000000000000000000000000311424432224100142113400104114210201231201032044230342444224",
"0000000000000000000000000000000000000000000000000000000000000000000000000321044033143200323021140412044101123032330404304211024210011",
"0000000000000000000000000000000000000000000000000000000000000000000000000202334113124020142222014431334230122443033320310241332021221",
"0000000000000000000000000000000000000000000000000000000000000000000000000410313121342002404412331213313023402104113032031244423222242",
"0000000000000000000000000000000000000000000000000000000000000000000000000131331224111401234003243123044100201022044314430002322414101",
"0000000000000000000000000000000000000000000000000000000000000000000000000233203302231210303110134122334010240442334311043440422321230",
"0000000000000000000000000000000000000000000000000000000000000000000000000133130420243021140011343402313001024434313201114044432202023",
"0000000000000000000000000000000000000000000000000000000000000000000000000204444214043233414022213241422210100220234020021133303023333",
"0000000000000000000000000000000000000000000000000000000000000000000000000300324301114133321442131244432021010022303002222123140112143",
"0000000000000000000000000000000000000000000000000000000000000000000000000030312200341123202434233304433222001442140440412122014401124",
"0000000000000000000000000000000000000000000000000000000000000000000000000442323222021420222011430022002223000310420413212214234400224",
"0000000000000000000000000000000000000000000000000000000000000000000000000434142412222042412221043442440132000031042101411301303040302",
"0000000000000000000000000000000000000000000000000000000000000000000000000323404431412444431242114434044403000223444230211200140004420",
"0000000000000000000000000000000000000000000000000000000000000000000000000234144113312233100402111114203114110330243040103133401313012",
"0000000000000000000000000000000000000000000000000000000000000000000000000303344121421133010430231341130341011033134004120123210141441",
"0000000000000000000000000000000000000000000000000000000000000000000000000140314232212123001043243204013204221113343330012122021234214",
"0000000000000000000000000000000000000000000000000000000000000000000000000304213410214022321020110031331104214034221104233313202420022",
"0000000000000000000000000000000000000000000000000000000000000000000000000310131041301442202002011223203340301333242340133141410042442",
"0000000000000000000000000000000000000000000000000000000000000000000000000031233224200434410440221132130034200143414034123234041444434"]);

b2:=CambridgeMatrix(1,F0,133,[
"0100000000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"4444444444444344440000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000100000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000001000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000010000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000001000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000010400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000010000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010000000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000100000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000410000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0001000000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000001400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000400100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000401000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000100400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000400010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000010000000000000300011010403040002000302030301004003004000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000100000000000400023010402040004400102010200100404033000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000001000000000000012000201010003130003020103101201043000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000010000000400023020200010002140201030203203403000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000100000400022010001010002130204010302401104000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000001000300024020200000000220004040403301002034000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000000000000000200020000001030001440004040002100403044000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000001400033030001010002210300030002100403002000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000210042020401040001020202020201304004012000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400104000302040000320400000000101003003000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000100000000000000100044030404010003110002010302104104034000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100043130200040001110401000002202101021000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000004031302020002410300010002101401021000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200013030212030001300004020104302200000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400010000301120000420102000104101003012000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000024010301041002030401000002203403002000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100041030304040011130104030400101102010000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000001000000000000100043020402040004220302010100101302001000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000100000023040302030002240003000003103403023000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400001010304020004411302030003303001012000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000044000304040002010212020003001104004000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200020020300040000230404110103203404042000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000040010402030003130300021103303304002000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000041020100040001200104000112300103011000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000010000000000000024030100030001230003030102303303044000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400043000203030000100404020403214203042000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000301043040102010001320100030101002103012000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000020010100040004200002040200402110000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200004010401040002340204030404304302134000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400000040400040000340200040302402100023000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000100000000300012000203010002230100030401001102002000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000300031000202030002020403020203203004010000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000300033010100030004040001040204202104024000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200002010301010002200000030104102101002000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100020000201040002400104040300404003004000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200040030300010001410203030304401102034000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000001000000400012020304020002020103040301104003011000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000300021030203020000300103020304002102021000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100044040204040001210201000000303203033000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100041020101030001240203020002004302034000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100000030203000000210302000404301201032000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000300023030201010003130401020200300201003000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000010000200031040203000003430100020003404401032000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200024030003040004130403030001103003003000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000020030104020000340302040102003402003000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000012000200040100120003030403301301020000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100004040100040000420002010102301300001000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000040010000000002400204000401200201013000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400022040400000002210200040003400003022000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000300041030201040004310002020001002402011000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200022040000000002040302020304003404024000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000400030010002000003210404020200000001034000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000010400004040102020002130201040102100102043000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000200004030402040002410402030200102201011000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000042040300020002200002030203104004013000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000103121430100010113402012300324104102201113134320140124102042",
"0000000000000000000000000000000000000000000000000000000000000000000000000120232043010001121430441030312340400240121343032014342400444",
"0000000000000000000000000000000000000000000000000000000000000000000000000012413114001220232043214003421034040024232144443331424040324",
"0000000000000000000000000000000000000000000000000000000000000000000000000220443334113022040333142003042002114113102441010423222414043",
"0000000000000000000000000000000000000000000000000000000000000000000000000022104313121442004143404110444440341121400214001102412321114",
"0000000000000000000000000000000000000000000000000000000000000000000000000442340141232434330124320011324044204232040301220400431202341",
"0000000000000000000000000000000000000000000000000000000000000000000000000011444011023340104140203140100413042331441010300001334344312",
"0000000000000000000000000000000000000000000000000000000000000000000000000221324221112034340014130014010101444203214001030220313314421",
"0000000000000000000000000000000000000000000000000000000000000000000000000242312242401333034331013331001230324130301220003022141311212",
"0000000000000000000000000000000000000000000000000000000000000000000000000210414412202223422143331040032103402021403030030113131311404",
"0000000000000000000000000000000000000000000000000000000000000000000000000021321431410132432124203004443120430222100003003121233201320",
"0000000000000000000000000000000000000000000000000000000000000000000000000222202213041403433342130330104012043412010110110232133240032",
"0000000000000000000000000000000000000000000000000000000000000000000000000122031331232320242142101421310414321011003043003212332042042",
"0000000000000000000000000000000000000000000000000000000000000000000000000402223203413032414404230212031321202221110114110411423444444",
"0000000000000000000000000000000000000000000000000000000000000000000000000430132130101443321320023411223202410242011341011211102324324",
"0000000000000000000000000000000000000000000000000000000000000000000000000410013012140030110020441112032030404202303202302132401044314",
"0000000000000000000000000000000000000000000000000000000000000000000000000041111441014003011002214401443003320410140410420403210334311",
"0000000000000000000000000000000000000000000000000000000000000000000000000224231214331110221440301210104110032041014041042100021313201",
"0000000000000000000000000000000000000000000000000000000000000000000000000332023422122001024244224021110302302410300320200201023141224",
"0000000000000000000000000000000000000000000000000000000000000000000000000423112432402220332304302222011420420041030032020240112234302",
"0000000000000000000000000000000000000000000000000000000000000000000000000102401433430022423310420412221042042224003443002024401303420",
"0000000000000000000000000000000000000000000000000000000000000000000000000020031204412144311411231344233201432213121323232303403111214",
"0000000000000000000000000000000000000000000000000000000000000000000000000002223300431344201211243314133240433131232142413140100231301",
"0000000000000000000000000000000000000000000000000000000000000000000000000440132030213314240241134311123024103233413404101014010243200",
"0000000000000000000000000000000000000000000000000000000000000000000000000004330011230433104112204044113004001240423224321423333014004",
"0000000000000000000000000000000000000000000000000000000000000000000000000330033221023103340401300334121330220024102302202102143331330",
"0000000000000000000000000000000000000000000000000000000000000000000000000033113242112120034210030313232033022332400420410400124203033",
"0000000000000000000000000000000000000000000000000000000000000000000000000422433043324201434313222210104113420321440424444110413002301",
"0000000000000000000000000000000000000000000000000000000000000000000000000432103114312240323141412021340121042202044322324011101440200",
"0000000000000000000000000000000000000000000000000000000000000000000000000433120341421024142234431222034232444410334422312221230044020",
"0000000000000000000000000000000000000000000000000000000000000000000000000424343340304130213402340113034304131020133121030444114004120",
"0000000000000000000000000000000000000000000000000000000000000000000000000322144034310013131430034121333310233002123232003324341330012",
"0000000000000000000000000000000000000000000000000000000000000000000000000422344333031111233043333232143031133440122413110312204033441",
"0000000000000000000000000000000000000000000000000000000000000000000000000113311013023410321044322012233112233202023034441241413244202",
"0000000000000000000000000000000000000000000000000000000000000000000000000121201111112041202334422441133401133410112333214244101304410",
"0000000000000000000000000000000000000000000000000000000000000000000000000232240231401224410313432214123210123041401143301304230310041",
"0000000000000000000000000000000000000000000000000000000000000000000000000012311113104023242214340103210434222412114243444132302133301",
"0000000000000000000000000000000000000000000000000000000000000000000000000441201121340112414301034120021323412431341134324403420123200",
"0000000000000000000000000000000000000000000000000000000000000000000000000214240232034401321200333012222142431213204343312100042122020",
"0000000000000000000000000000000000000000000000000000000000000000000000000331403401410431141440040204433000420134041042033411444122310",
"0000000000000000000000000000000000000000000000000000000000000000000000000203100210041213234044004300103000042343224444113211324402031",
"0000000000000000000000000000000000000000000000000000000000000000000000000130010021224131303334330030120000444144302324121241312430223",
"0000000000000000000000000000000000000000000000000000000000000000000000000223202203313311033434100404403230040143110124323241341343212",
"0000000000000000000000000000000000000000000000000000000000000000000000000132410130141201113323010320100023004124011342142244204144411",
"0000000000000000000000000000000000000000000000000000000000000000000000000403041013234240121142001032010112330342221424404304300344211",
"0000000000000000000000000000000000000000000000000000000000000000000000000240110301334434030113342432111000430423214011334104031042314",
"0000000000000000000000000000000000000000000000000000000000000000000000000024011200313323003121424433231000043102301221313340223444311",
"0000000000000000000000000000000000000000000000000000000000000000000000000332221020141142110232322103243000114400200242141034132324201",
"0000000000000000000000000000000000000000000000000000000000000000000000000112044002112404434234122014021131423443023404140410032133424",
"0000000000000000000000000000000000000000000000000000000000000000000000000401334440401320323303402331222233102104112320014041443123322",
"0000000000000000000000000000000000000000000000000000000000000000000000000210313044210032142140430203412133400340401032331224104122422",
"0000000000000000000000000000000000000000000000000000000000000000000000000130202100443243010232323240201220022400300122430311111323232",
"0000000000000000000000000000000000000000000000000000000000000000000000000013410010104134001413142024240022442040030402043201231142413",
"0000000000000000000000000000000000000000000000000000000000000000000000000111041001340343220101404332024442434004003430114240243404101",
"0000000000000000000000000000000000000000000000000000000000000000000000000331311212111040412042231430310343324443443421434034041003220",
"0000000000000000000000000000000000000000000000000000000000000000000000000203201411231004431444243043031144312104104212323333224110022",
"0000000000000000000000000000000000000000000000000000000000000000000000000130240211243330213324134114223344421340340411142143302011442",
"0000000000000000000000000000000000000000000000000000000000000000000000000204332332022021232112123100031144421124324343203133043203011",
"0000000000000000000000000000000000000000000000000000000000000000000000000300423423442222413401122010223344212342312144130123114130221",
"0000000000000000000000000000000000000000000000000000000000000000000000000030102102434412101210402001132314411424421344013122341013242"]);

MG:=ChangeRing(GModule(G,[a1,a2]),F);
LG:=ChangeRing(GModule(G,[b1,b2]),F);

_,ff:=InvariantBilinearForms(ActionGroup(MG));

// We now show that all forms are conjugate.
[Rank(i):i in ff] eq [18,36,20];

ss:=ff[2]+ff[3];

// We can scale ff[2] and ff[3], so we need to get from ss to ss+\alpha*ff[1].

homsMG:=AHom(MG,MG);
S<x>:=PolynomialRing(F);

mats56:=MatrixRing(S,56);
// This is the correct element:
GenHom:=mats56!homsMG.1+mats56!homsMG.3+3*x*mats56!homsMG.2;

GenHom*ss*Transpose(GenHom) eq ss+x*ff[1];


MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.
// First we construct all homs from LG to SMG2, then from 18=W1
// to the radical J(U). Finally 

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;
JU:=JacobsonRadical(U);

n1:=Position([Dimension(i):i in XLG],18);
W1:=(XLG[n1]);
homs1:=AHom(W1,JU);
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

dh2:=Dimension(homs1); Dimension(homsall[n1]) eq dh2+1;
hom2:=homsall[n1].4;

not(Image(hom2) subset JU);


bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!(hom2(W1.i)):i in [1..Dimension(W1)]];

bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// Now set up the variables.

dh:=2*dh2+1;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B];
end function;

// The first copy of W1 comes from outsde the P(18), the second from
// inside P(18).

dh1:=dh2+1; // Thus dh=dh1+dh2.

// Thus the dh1'th parameter is 1 wlog, since W1 lies outside JU.

W2:=W1;

coeffs2:=ChangeCoefficient(coeffs1,R.dh1,1);

////////////////
// Stage 1
////////////////

// We need a few products with elements of W1 and W2.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abc:=LieProd(ab,c);
abC:=(Matricise(ab)*Cinv)[1];
abcC:=(Matricise(abc)*Cinv)[1];

d:=[&+[R.(i+dh1)*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(i+dh1)*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
f:=[&+[R.(i+dh1)*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
de:=LieProd(d,e);
def:=LieProd(de,f);
deC:=(Matricise(de)*Cinv)[1];
defC:=(Matricise(def)*Cinv)[1];

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

abd:=LieProd(ab,d);
abdC:=(Matricise(abd)*Cinv)[1];
ade:=LieProd(ad,e);
adeC:=(Matricise(ade)*Cinv)[1];

// Add all these together to obtain some polynomials for the parameters.
BB:=GroebnerBasis({Evaluate(j[i],coeffs2):i in [Dimension(U)+1..Dimension(MG2)],j in [abC,adC,deC,abcC,defC,abdC,adeC]});


////////////////
// Stage 2
////////////////

// Finding the four solutions.

// BB already gives us a lot of the parameters.

{(R.21+R.22)*(R.21-R.22),(R.11+w^3)*(R.11-w^3)} subset BB;

// Thus we have four options.

BB2a:=GroebnerBasis(BB cat [R.21+R.22,R.11+w^3]);
BB2b:=GroebnerBasis(BB cat [R.21+R.22,R.11-w^3]);
BB2c:=GroebnerBasis(BB cat [R.21-R.22,R.11+w^3]);
BB2d:=GroebnerBasis(BB cat [R.21-R.22,R.11-w^3]);

//In each case, R.22 divides all parameters for W2, and so we may assume that R.22=1.

coeffs2a:=ChangeLinearCoefficients(coeffs1,BB2a);
coeffs2b:=ChangeLinearCoefficients(coeffs1,BB2b);
coeffs2c:=ChangeLinearCoefficients(coeffs1,BB2c);
coeffs2d:=ChangeLinearCoefficients(coeffs1,BB2d);

&and[IsDivisibleBy(i[j],R.22):i in [coeffs2a,coeffs2b,coeffs2c,coeffs2d],j in [dh1+1..dh]];

coeffs2a:=ChangeCoefficient(coeffs2a,R.22,1);
coeffs2b:=ChangeCoefficient(coeffs2b,R.22,1);
coeffs2c:=ChangeCoefficient(coeffs2c,R.22,1);
coeffs2d:=ChangeCoefficient(coeffs2d,R.22,1);

// This yields our four points already.

pa:=MG2![Evaluate(i,coeffs2a):i in d];
pb:=MG2![Evaluate(i,coeffs2b):i in d];
pc:=MG2![Evaluate(i,coeffs2c):i in d];
pd:=MG2![Evaluate(i,coeffs2d):i in d];

// We now find a non-central element of Sp(56,F) that centralizes SL(2,19), and one that normalizes it.

ce1:=DiagonalMatrix(F,[1:i in [1..18]] cat [-1:i in [1..20]] cat [1:i in [1..18]]);

n1:=GL(56,F)![[w^21,w^21,0,w^21,w^15,w^15,w^15,w^3,w^9,0,w^15,w^9,w^3,w^15,w^3,w^9,0,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^21,w^15,w^21,0,w^3,w^3,w^15,w^21,w^15,w^9,w^3,0,w^15,w^9,w^21,w^9,w^9],
[w^21,w^21,w^3,w^9,w^15,w^15,w^21,w^9,w^3,w^3,w^21,w^9,w^15,w^21,w^21,w^15,w^21,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^3,w^21,w^15,w^15,w^9,w^3,w^9,w^9,w^3,w^15,w^21,w^9,w^21,w^9,w^9],
[w^21,0,w^21,w^15,0,w^15,w^21,w^21,w^15,w^15,w^21,w^9,w^21,w^3,w^21,w^3,w^9,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,w^3,w^15,w^9,w^9,w^9,w^3,0,w^15,w^15,w^21,w^15,w^15,w^3,w^3,w^21,w^21],
[0,w^21,w^3,w^3,w^21,w^3,w^15,w^9,w^9,w^3,w^21,w^21,0,w^3,w^15,w^9,w^9,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^3,0,w^21,w^3,w^3,w^3,0,w^3,0,0,w^15,0,0,w^3,w^3,w^9,w^9],
[0,w^3,w^9,w^15,w^9,w^21,w^9,w^21,0,w^21,w^21,w^15,w^21,w^9,w^3,w^15,w^3,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^9,w^3,w^3,0,w^9,w^15,w^9,w^9,w^3,w^3,0,w^9,0,0,w^15,w^21,w^15],
[w^21,w^21,w^9,w^15,w^15,w^3,0,0,w^9,w^3,w^15,w^3,w^21,w^15,w^3,w^15,w^21,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^15,w^15,w^15,w^21,0,w^9,0,w^9,w^3,w^3,0,w^15,w^9,0,w^15,w^15,0],
[0,0,w^3,w^3,w^3,w^21,w^15,w^21,w^3,w^3,w^15,w^9,w^15,w^9,w^3,w^9,w^21,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^9,w^9,w^3,w^21,w^9,w^9,w^21,w^15,0,w^9,w^9,0,0,w^15,w^21,w^3,w^3],
[w^15,w^3,w^21,w^15,0,w^15,w^15,w^21,0,w^9,w^9,0,w^15,w^9,w^15,w^21,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^9,w^15,w^21,w^21,w^15,w^21,w^15,w^9,w^9,w^3,w^3,0,w^15,w^9,w^9],
[w^9,0,w^15,0,0,w^15,0,w^15,w^21,w^15,w^15,w^9,w^21,w^15,0,0,w^21,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^3,w^9,w^21,w^21,w^21,w^3,w^15,0,0,w^15,0,w^3,w^3,0,w^15,w^9,w^15],
[w^21,w^15,w^15,0,w^3,w^21,w^15,0,w^21,w^15,w^21,w^15,w^21,w^15,w^21,w^3,w^3,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,0,w^3,w^3,w^3,w^15,w^9,0,0,w^21,w^15,w^9,w^9,w^3,0,w^3,w^21],
[w^15,w^15,w^15,w^3,w^9,w^15,w^3,w^3,w^21,0,w^9,w^21,w^15,w^3,w^9,0,w^15,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^3,w^9,w^21,w^3,w^3,w^9,w^3,w^9,w^15,w^15,w^21,0,w^9,0,w^3,w^9,w^15],
[w^3,w^9,0,0,w^9,w^15,w^15,w^21,0,w^21,w^21,w^15,w^3,w^9,w^3,w^3,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^21,w^21,w^15,w^9,w^9,w^21,w^9,w^15,w^3,w^21,w^9,w^9,w^15,w^3,w^9,w^15,w^3],
[w^15,w^15,w^21,w^9,w^3,0,w^15,w^21,w^15,w^15,0,0,w^9,w^9,w^9,w^3,w^21,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^15,w^9,w^21,w^3,w^3,w^9,w^3,w^3,w^21,w^21,w^9,0,w^9,w^3,w^9,w^15,w^3],
[w^9,w^3,w^3,w^15,w^15,w^9,w^15,w^21,w^21,0,w^15,w^9,0,w^9,w^21,w^3,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^15,w^9,w^21,w^3,w^3,w^9,w^3,w^3,w^21,w^15,w^21,w^21,0,w^3,w^9,w^21,0],
[w^21,0,w^15,w^3,w^21,w^21,w^3,w^3,w^21,0,w^21,w^21,0,0,w^3,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^3,w^15,0,w^21,w^21,w^15,w^21,w^3,w^21,w^9,w^3,w^15,w^3,w^21,w^15,w^3,w^21],
[w^9,w^3,w^15,w^3,w^15,w^9,w^9,0,w^9,w^3,w^9,0,w^21,w^9,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^21,w^21,w^15,w^9,w^9,w^21,w^9,0,w^9,w^21,w^9,w^15,w^3,0,w^3,w^9,w^15],
[w^9,w^9,w^3,0,w^15,0,0,w^21,0,w^9,w^9,w^3,w^15,w^9,w^15,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,w^21,w^3,w^15,w^15,w^21,w^3,w^21,w^3,0,w^9,w^15,w^9,w^3,0,0,w^21],
[w^21,w^3,w^21,w^21,w^21,w^3,0,w^21,w^9,0,0,w^21,w^9,w^15,w^3,w^21,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^9,w^21,w^3,w^15,w^15,w^21,w^3,0,w^21,0,w^9,w^3,w^15,w^21,w^9,0,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^15,0,w^15,w^9,w^15,w^15,0,w^3,0,w^3,0,w^15,w^3,w^21,0,w^3,w^15,w^9,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,0,w^21,w^9,w^15,0,0,0,w^9,w^21,w^15,w^15,w^21,w^21,w^15,w^9,w^9,w^15,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^15,w^3,0,w^15,w^15,w^21,w^21,0,w^15,w^9,w^3,w^9,w^3,w^9,w^9,w^15,w^15,w^9,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^9,w^9,w^15,w^3,w^9,w^21,w^3,w^3,w^21,w^15,w^9,w^9,w^9,w^21,w^21,0,w^15,w^9,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^9,0,w^21,0,w^21,w^21,w^3,w^3,w^9,w^21,w^21,w^9,w^15,w^21,w^9,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^9,w^15,0,w^15,w^15,w^21,w^15,w^3,w^15,0,w^15,w^21,w^21,w^3,w^9,w^21,w^9,w^21,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,0,w^3,w^15,w^15,w^21,w^15,w^21,w^9,w^21,w^21,0,w^9,w^21,w^21,w^9,w^3,w^21,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,0,w^3,w^3,w^3,w^15,w^15,w^21,w^15,w^3,w^9,w^21,w^9,0,w^21,w^21,w^9,w^9,w^15,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^21,0,0,w^3,w^3,w^3,w^3,w^3,w^21,w^21,0,w^21,w^21,w^15,w^9,w^9,w^3,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^21,w^3,w^21,w^3,w^3,0,w^9,w^15,0,w^21,w^21,w^9,w^21,0,w^3,w^15,w^9,w^21,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^3,w^9,w^3,w^15,w^15,w^3,w^21,w^21,w^21,0,w^9,w^15,w^21,w^3,w^15,w^9,w^3,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^15,w^9,0,w^9,w^9,w^15,w^3,w^21,w^21,w^3,w^15,w^3,w^9,w^15,w^9,w^15,0,0,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^3,w^15,w^21,w^9,w^9,w^3,w^21,w^21,w^15,w^9,w^3,w^3,w^9,w^15,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^3,0,w^21,w^9,w^9,w^9,w^15,w^3,0,w^15,w^3,w^9,w^9,0,w^9,w^9,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^15,w^21,w^9,w^9,w^21,w^9,w^15,w^15,w^15,w^3,w^3,w^3,w^9,w^21,w^3,w^3,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,0,w^15,w^15,w^21,w^21,w^21,w^15,w^9,w^15,w^15,w^15,w^15,w^3,w^3,0,w^15,w^3,w^21,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^21,w^21,w^15,w^15,0,w^3,0,w^3,w^9,0,w^15,w^15,0,w^21,w^3,0,w^9,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,w^21,w^15,w^15,w^3,w^3,w^9,w^9,w^15,0,w^15,0,w^3,w^15,w^21,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^15,w^3,w^9,0,0,w^9,0,w^15,w^3,w^9,w^9,0,0,w^21,0,w^21,w^3,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^3,0,0,w^15,0,0,0,w^21,w^9,w^9,w^3,w^3,w^21,w^3,0,w^15,w^15,w^21,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,0,0,w^3,w^3,w^3,w^3,w^3,w^9,w^15,w^15,w^21,0,w^15,0,w^9,w^21,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,0,0,w^15,w^15,w^9,w^15,w^21,w^9,w^15,w^15,w^9,w^15,w^9,w^9,w^9,w^3,w^21],
[w^21,w^15,w^21,w^3,w^3,w^9,w^15,w^15,w^21,w^3,0,w^15,0,0,w^9,w^3,w^9,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^15,0,0,w^9,0,w^3,w^15,w^9,0,w^9,w^9,w^15,w^21,w^21,w^9,0],
[0,w^21,w^15,w^3,0,w^15,w^15,w^3,w^3,0,w^21,w^15,w^21,w^21,w^15,0,w^3,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,0,0,w^15,w^15,w^15,0,w^15,0,w^9,w^21,w^3,w^3,w^21,w^15,w^3,w^21],
[w^3,w^15,w^15,0,w^9,w^3,w^9,w^9,0,w^15,0,w^9,0,w^9,w^9,w^15,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^3,0,w^15,w^9,w^21,w^15,w^21,w^9,0,w^3,w^15,w^15,w^15,w^3,w^9,w^9,w^15],
[w^15,w^9,0,w^9,w^9,w^15,w^15,w^15,w^15,0,w^15,w^21,w^21,0,w^9,w^21,0,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^21,w^21,0,w^21,w^21,w^21,w^15,w^3,w^3,w^21,w^21,w^3,w^21,w^15,w^15,w^9,w^3],
[w^21,w^9,w^3,0,w^15,w^15,w^21,w^21,w^9,w^15,0,w^21,w^9,w^21,0,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^3,w^9,0,0,w^21,w^15,w^3,w^9,w^9,w^3,w^3,w^9,w^9,0,w^9,w^3,w^15],
[w^21,0,w^3,w^15,w^3,0,0,w^21,w^9,0,w^15,w^21,w^21,w^21,w^9,w^15,w^15,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^15,0,w^9,w^21,0,w^3,w^9,w^3,w^21,0,w^21,w^15,w^3,w^9,w^21,w^21,w^21],
[w^9,w^3,0,w^21,w^3,w^9,0,w^15,0,w^21,w^9,w^15,0,w^15,0,w^21,0,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^21,w^9,w^3,0,w^9,w^21,w^9,w^3,w^21,w^3,w^3,w^9,w^9,w^9,w^9,w^3],
[w^9,0,w^21,w^9,w^3,0,0,0,w^15,w^15,w^21,0,w^15,0,w^15,0,w^3,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^15,0,0,w^3,w^9,0,w^3,w^3,w^21,w^15,w^15,w^9,w^15,w^3,w^15,0],
[w^9,w^3,0,0,0,w^15,0,0,w^21,w^15,0,w^9,w^9,w^15,0,w^3,w^21,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,0,w^21,w^9,w^9,w^3,0,w^9,w^9,w^9,0,w^15,w^21,0,w^21,w^3,w^15,w^21],
[w^15,w^3,w^3,w^21,w^3,w^15,w^9,w^21,0,0,w^15,w^21,w^21,w^15,w^9,w^3,w^15,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^9,0,w^15,w^9,w^9,w^9,w^15,0,w^3,w^9,w^9,0,w^9,w^21,w^9,w^21,w^15],
[0,0,w^9,w^15,w^15,w^3,w^21,w^9,0,0,0,0,w^21,w^15,w^9,w^15,w^15,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^15,w^3,w^3,w^3,w^15,w^3,0,w^3,w^3,0,w^21,w^3,w^9,w^9,w^3],
[w^3,w^15,w^15,w^21,w^3,w^3,w^3,w^15,w^15,0,w^9,0,w^15,w^15,w^3,w^15,w^9,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,0,w^21,w^9,w^21,0,w^3,w^3,w^9,w^3,w^3,w^9,w^15,w^9,w^15,w^3,w^3,w^3],
[0,0,w^15,w^15,w^9,w^3,w^15,w^3,0,w^3,w^3,w^3,w^15,w^9,w^9,0,w^3,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^3,w^3,w^9,w^3,w^15,w^21,w^21,w^15,0,0,w^15,w^3,w^21,w^9,0,w^3,w^3],
[w^3,w^15,w^9,w^3,w^15,w^21,w^15,w^21,0,w^9,w^21,w^15,0,w^9,0,w^3,w^3,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,w^15,w^15,w^3,w^21,0,w^15,0,0,w^3,w^15,w^3,w^3,w^15,w^3,w^21,w^9],
[w^21,w^9,0,w^9,w^15,w^15,w^9,w^3,0,w^21,0,w^3,w^3,0,w^15,w^15,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^15,w^3,w^3,w^15,w^9,0,w^3,w^3,w^3,w^9,w^15,w^21,w^21,w^15,w^9,w^15,0],
[w^15,w^9,w^9,w^15,0,w^15,0,w^3,w^3,0,w^3,0,w^9,w^9,w^15,w^21,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^21,w^15,0,w^15,w^3,w^21,w^3,w^3,0,w^15,0,w^9,w^15,w^9,0,w^9,w^9],
[0,w^15,w^21,w^3,0,w^3,0,w^15,w^9,w^9,w^9,w^21,w^21,w^15,w^3,0,w^21,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^21,w^21,w^9,w^21,w^3,w^15,w^3,w^9,w^21,w^3,0,w^9,0,0,w^9,w^9,w^9]];

&and[i*j eq j*i:i in [a1,a2],j in [ce1]] and
&and[GL(56,F)!i^n1 in sub<GL(56,F)|[a1,a2]>:i in [a1,a2]] and
&and[i in Sp(56,F):i in [ce1,n1]];

ce1d:=KroneckerProduct(ce1,ce1);
n1d:=KroneckerProduct(n1,n1);

M1:=sub<MG2|pa>;


pa*ce1d eq pc and pb*ce1d eq pd;
pb*n1d in M1;

repeat M1:=sub<MG2|M1,LieProd(MG2!Random(M1),MG2!Random(M1))>; until Dimension(M1) ge 133;


// Now produce the structure constants and check that it's E7. This takes about 90 minutes.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSL225/psl225p=5.txt <==
SetSeed(0,0);
G:=SL(2,25);
F<ww>:=GF(625);
w:=ww^26;

a1:=GL(56,F)![[w^8,w^19,w^3,w^3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,w^8,w^23,w^8],
[w^20,w^16,w^11,w,w^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^10,w^9,w^8,2],
[w^11,w^23,w^4,w^15,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^10,w^3,w^5,w^9],
[0,0,w,w^3,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^11,w^8,0,0],
[0,0,0,w^2,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^4,0,0,0],
[0,0,0,0,0,w^8,0,w^16,w^22,w^15,w^16,w^9,w^9,w^17,w^20,w^15,w^16,1,w^17,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,1,w^23,3,w^9,w,4,w^17,w^5,w^5,w^15,w^17,2,w^21,0,0,0,0,0,0],
[0,0,0,0,0,w^14,w^14,w^8,w^17,1,2,w^11,w^2,w^21,w^20,w^15,w^16,1,w^17,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,1,w^23,3,w^9,w,w^20,4,w^10,3,w^23,2,w^2,w^8,w^16,0,0,0,0,0],
[0,0,0,0,0,1,w^5,2,w^7,w^15,2,w,w^20,w^17,w^20,w^15,w^16,1,w^17,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,1,w^23,3,w^9,w,4,w^5,w^8,w^22,w^13,w^23,w^17,w^15,w^13,0,0,0,0,0],
[0,0,0,0,0,w^9,w^16,w,2,w^21,0,w^21,w^2,4,w^20,w^15,w^16,1,w^17,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,1,w^23,3,w^9,w,w^21,w^2,1,w^16,w^8,2,w^17,w^23,4,0,0,0,0,0],
[0,0,0,0,0,1,w^2,w^16,w^11,w^7,w^5,w^3,w^7,w^16,w^20,w^15,w^16,1,w^17,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,1,w^23,3,w^9,w,w^22,w^11,w^11,w^10,w^8,0,w^14,w^4,2,0,0,0,0,0],
[0,0,0,0,0,w^2,w^19,w^11,w^2,w^7,w^17,w^19,w^11,2,w^20,w^15,w^16,1,w^17,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,1,w^23,3,w^9,w,w^23,w^16,w^4,w^13,4,w^13,w^9,w^16,w^14,0,0,0,0,0],
[0,0,0,0,0,w^10,w^11,w^3,1,w^13,w^14,w,w^23,1,w^20,w^15,w^16,1,w^17,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,1,w^23,3,w^9,w,w^7,w^16,w,w^8,0,1,w^3,1,0,0,0,0,0,0],
[0,0,0,0,0,w^14,0,w^20,w^13,0,w^21,w^11,w^21,w^5,w^20,w^15,w^16,1,w^17,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,1,w^23,3,w^9,w,w^13,4,w^17,w^17,w^9,w^22,0,w^21,w^7,0,0,0,0,0],
[0,0,0,0,0,w^2,w^2,w^23,w^5,0,w^7,w^9,w^11,w^10,1,w^17,w^16,1,w^17,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,1,w^23,3,w^13,2,w^15,w,w^13,w^14,w^7,w^13,w^16,1,0,0,0,0,0,0],
[0,0,0,0,0,w^2,w^14,w^9,w^13,w^16,w^8,w^8,w,w^9,w^11,1,w^16,1,w^17,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,1,w^23,3,0,w^11,4,w^7,3,w^5,w^21,w^10,w^11,0,4,0,0,0,0,0],
[0,0,0,0,0,w^2,w^19,w^15,w^7,1,w^5,0,w^23,w^2,0,w^19,w^8,w^8,w^19,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,w^19,0,4,w,w^13,0,w^17,0,w^14,w^7,w^13,w^16,1,0,0,0,0,0,0],
[0,0,0,0,0,w^2,w^16,w^2,w^17,w^3,2,w^11,w^13,0,w^4,w^3,w^10,w^2,w^5,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,w^17,w^17,2,w^14,0,w^21,w^23,w^3,w^23,1,w^8,w^17,w^11,w^9,0,0,0,0,0],
[0,0,0,0,0,w^7,w,2,w^19,w^9,w^2,w^10,w^10,w^13,w^22,w^3,w^3,w^20,w^15,2,w^16,w^11,w^9,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^20,1,w^14,w^15,w^13,w^14,3,w^13,4,w^3,w^20,w^5,w^7,w^2,w^11,w^9,2,w^21,w^16,0,0,0,0,0],
[0,0,0,0,0,w^10,w^2,w^2,w^19,w^17,w^4,1,w^7,4,w^19,w^9,w^8,4,w^22,w^21,1,2,w^11,4,w^15,w,2,w^22,w^19,w^8,3,w^14,0,w^22,w^22,w^8,w^19,w^8,w^19,w^23,w^23,w^5,w^10,w^21,w^20,w^23,w^21,w^9,w^2,w^16,w^15,0,0,0,0,0],
[0,0,0,0,0,w^2,w^15,w^8,w^2,w^8,3,w^4,w^10,w^21,0,w^4,w^23,w^13,2,w,w^10,2,w^19,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^7,w^15,1,w^19,1,3,w^7,w^2,w^23,w^4,w^14,w^9,w^10,w,w^3,w^2,1,w^21,w^23,0,0,0,0,0],
[0,0,0,0,0,w^9,w^7,w^19,w^15,2,w^20,w^8,w^13,w^7,w^13,w^16,w^9,w^14,w^21,0,w^4,w^20,w^4,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^4,w^21,w^14,w^14,w^22,w^19,1,w^19,w^17,w^14,3,1,w^16,3,w^8,w^2,2,4,w^20,0,0,0,0,0],
[0,0,0,0,0,w^17,w^15,w^3,w^23,w^14,w^4,w^16,w^10,w^17,w^2,w,w^13,w^23,w^5,w^23,w^13,w^4,w^11,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^17,1,w^23,1,w^11,w^3,1,w^3,w^5,w^19,w^2,w^19,w^17,w^8,w^5,2,0,w^14,w^19,0,0,0,0,0],
[0,0,0,0,0,w^14,w^22,w^7,4,w^17,w^13,w^22,w^4,w^17,w^14,w^21,w^3,w^2,w^4,w^7,w^5,w^11,w^15,4,w^15,w,2,w^22,w^19,w^8,3,w^14,w^4,w^16,2,w,w^14,w^3,w^3,w^7,w^9,w^22,w^8,w^8,w^21,w^21,w^5,w^8,w^16,w,w^22,0,0,0,0,0],
[0,0,0,0,0,w^10,w^14,w^8,w^20,w^14,w^23,w^5,w^19,w^14,w^23,4,w^2,w^4,2,w,w^14,w^13,1,w^14,2,w^10,w^22,w^5,w^23,w^7,w^20,1,w^11,1,1,w^17,w^13,w^7,w^19,w^17,w^10,w^15,w^15,3,w^10,w^21,w^7,w^11,w^17,w^20,w^2,0,0,0,0,0],
[0,0,0,0,0,w^10,3,w^3,w^8,w^13,w^9,3,w^4,w,w^8,w^7,w^16,w^22,w^4,w^10,w^5,0,w^16,w^15,w^11,w^14,w^16,w,w^14,w^23,w^23,0,1,w^7,w^20,w^3,w,w^15,w^9,w^20,w^7,w^17,w^4,w^7,2,2,3,w,w^14,w^15,w^5,0,0,0,0,0],
[0,0,0,0,0,w^23,w^8,w^19,2,w^14,w^16,w^20,w^21,w^5,w^13,w^8,w^7,w^4,3,w^19,w^21,1,w^2,w^23,1,w^20,w^20,w^16,w^8,3,w,w^5,w^10,w^5,w^9,w^2,w^3,w^4,w^20,w^19,w^8,w^16,2,0,4,w^19,w^7,w^14,w^3,w^4,3,0,0,0,0,0],
[0,0,0,0,0,w^10,w^11,1,w^7,w^23,w^11,w^3,w^15,1,w^7,w^8,w^23,0,w^14,w^13,w^4,2,0,w^2,2,w^9,w^8,w,1,w^16,w^10,w^17,w^3,w^4,w^4,3,w^22,w^4,w^4,w^20,w^7,w^22,w^13,w^13,4,w^13,w^5,3,w^19,0,w^20,0,0,0,0,0],
[0,0,0,0,0,1,2,w^8,w^8,w^20,w^2,w^20,w^22,w,w^8,w^17,w,w^4,w^11,w^5,w^5,w^19,w^22,w^9,w^10,w^23,w^2,w^10,w^7,w^19,w^20,w^17,w^23,4,w^4,1,2,w^16,w^8,w^10,w^21,0,2,3,w^17,w^15,4,w^13,0,w^21,w^2,0,0,0,0,0],
[0,0,0,0,0,w^7,w^21,w^7,w^22,w^8,w^11,w^16,w^17,w^21,w^5,w^7,w^20,w,w^3,w^5,w^13,w^19,w^5,w^16,2,w^20,4,w^9,3,w^4,w^8,2,w^7,w^10,2,w^3,w^13,w^17,0,w^9,w^21,4,w^2,w^3,w^19,w^9,0,4,w^7,w^14,1,0,0,0,0,0],
[0,0,0,0,0,w,w,w^22,w^4,0,2,w^8,w,w^23,0,w^5,w^10,4,w^4,w^21,w^8,w^21,w^11,w^20,w^14,2,w^10,w^17,2,w^5,w^23,w^5,w^15,w^15,w^5,w^9,w,w^17,w^19,w^14,4,w^22,3,4,w^14,w^16,w^13,w^14,0,w^22,w^3,0,0,0,0,0],
[0,0,0,0,0,w^14,w^7,w^3,w^19,4,w^17,0,w^4,w^5,w^16,w^15,w^20,w^17,w^13,w^16,w^20,w^13,1,w^9,w^2,2,w^23,w^22,w^5,w^13,w^20,w^16,w^14,w^15,w^5,w^5,w^14,w^15,w^10,w^10,w^23,3,0,w^17,w^8,w^20,1,w^9,w^3,w^7,w^8,0,0,0,0,0],
[0,0,0,0,0,4,w,3,4,3,w^4,w^14,1,w^2,w^7,w^7,w,w^14,w,w^14,w^23,w^17,3,w^17,w^4,1,w^15,w^17,w^2,0,w^19,w^22,w^21,w^16,w^13,w^13,w^3,w^15,w,w^7,w^22,w^13,1,w^4,2,0,w^2,w^4,w^15,w^3,4,0,0,0,0,0],
[0,0,0,0,0,w^7,w^8,w^21,w^4,w^20,w^8,1,w^4,w^19,w^19,w^3,w^9,w^17,w^21,w^3,w^9,w^19,w^23,3,w^23,w^11,2,w^11,w^13,w^15,w^16,w^5,w^23,w^8,w^2,w^3,w,w^3,0,w^5,w^15,w^7,w^10,w^7,w^20,w^14,w^22,w,w^9,3,w^15,0,0,0,0,0],
[0,0,0,0,0,w^7,w^4,w^8,0,w^2,w^3,w,w^11,w^20,1,3,1,w^17,4,w^22,w^10,1,w^9,w^20,w^23,3,w^15,w^15,w^15,2,3,w,1,2,w^7,w^14,w^20,w^2,w^11,3,w^3,1,w^11,w^5,3,w^14,w^22,w,w^9,3,w^15,0,0,0,0,0],
[0,0,0,0,0,w^16,w^22,1,1,4,3,4,4,1,4,w^19,1,1,w^8,4,w,w^11,w,w^23,w^2,w^21,3,3,3,w^9,w^21,w^4,w^23,4,2,w^17,w^9,w^21,w^22,3,w^23,w^5,w^22,4,w^7,w^17,w^22,w^19,w^10,w^20,w^14,0,0,0,0,0],
[0,0,0,0,0,w^16,w^16,w^13,w^19,0,w^21,w^23,w,w^9,w^14,w^14,w^16,w^4,w^2,w^17,w^17,w^9,w^11,w^17,w^20,w^15,4,4,4,w^3,w^15,w^22,w^11,w^14,3,w^11,4,w^21,w^20,w^9,2,0,w^9,w^15,w^3,w^4,w^21,w^3,2,w^14,0,0,0,0,0,0],
[0,0,0,0,0,w^8,w^10,w^11,w^10,w^19,w^16,w^13,w^9,w^15,4,1,w^15,w^15,1,w^16,w^19,0,w^20,w^15,3,w^13,w^10,w^10,w^10,w,w^13,w^20,w^8,w^17,w^13,w^13,2,w^14,w^4,2,w^8,w^11,w^23,w^3,2,w^4,w^16,w^23,4,w^13,w^3,0,0,0,0,0],
[0,0,0,0,0,w^8,w^20,w^15,w^19,w^22,w^14,w^14,w^21,w^13,w^22,w^13,w^7,0,w^3,w,w^14,w^15,w^5,w^11,w^14,w^9,2,2,2,w^21,w^9,w^16,w^13,w^23,w^11,w^19,w^13,w,1,w,w^19,w^19,1,1,w^8,2,w^2,3,w^20,w^7,w^23,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^4,w^8,w^15,w^23,w^20,2,w^14,w^17,w^16,w^16,w^16,w^19,w^14,w^11,w^11,w^11,w^2,w^14,w^21,2,2,w^23,2,4,w^7,w^19,w^19,w^7,w^19,0,w^15,1,1,1,1,1,1,1,0,0,0,0,0],
[0,0,0,0,0,4,w^2,4,w^3,w^13,w^16,w^21,w,w^13,1,w^21,3,w^15,w^11,w,w^4,w^3,w^3,w^3,2,w,w^22,w^22,w^22,w^13,w,w^8,w^17,w^17,w^10,w^17,w^23,w^21,w^11,w,w^4,w^4,w^7,w^11,w^8,w^15,w^7,w^20,w^21,0,w^22,0,0,0,0,0],
[0,0,0,0,0,w^16,0,w^20,w^17,1,w^13,w^14,w^7,w^3,w^14,w^21,w^8,w^21,w^2,w^5,w^8,w^7,w^7,w^7,w^10,w^5,w^2,w^2,w^2,w^17,w^5,4,w^21,w^21,w^14,w^21,w^3,0,w^15,w^19,w^13,w^4,1,w^9,w^9,0,2,w^8,w^19,w^7,w^16,0,0,0,0,0],
[0,0,0,0,0,w^8,w^22,w^8,w^23,w^9,4,w^17,w^14,w^13,w^11,w^5,w^22,w^3,w^3,w^13,w^16,w^15,w^15,w^15,3,w^13,w^10,w^10,w^10,w,w^13,w^20,w^5,w^5,w^22,w^5,w^11,w^4,w^4,w^5,2,w^21,w^14,1,w^7,w^19,w^5,w^9,w^15,3,1,0,0,0,0,0],
[0,0,0,0,0,w^13,w^23,0,4,4,w^11,w,w^5,4,3,w^11,4,w^17,w^17,w^3,2,w^5,w^5,w^5,w^8,w^3,1,1,1,w^15,w^3,w^10,w^19,w^19,4,w^19,w,3,3,w^19,w^3,w^10,w^15,3,w^20,3,w^5,w^10,w^9,w^7,w^3,0,0,0,0,0],
[0,0,0,0,0,w^3,3,w^20,w^14,w^15,w^11,w^23,4,w^8,w^11,w^2,w^13,3,3,w^4,w^7,2,2,2,w^9,w^4,w,w,w,w^16,w^4,w^11,w^20,w^20,w^13,w^20,w^2,w^19,w^19,w^20,w^10,w^13,2,1,1,w^22,w^7,w^5,w^19,1,w^5,0,0,0,0,0],
[0,0,0,0,0,1,w^16,w^8,w^4,w^22,w^2,4,3,w^3,w,w^16,w^3,w^8,w^8,3,w^21,w^20,w^20,w^20,w^23,3,w^15,w^15,w^15,2,3,w,w^10,w^10,w^3,w^10,w^16,w^9,w^9,w^10,1,w^3,w^7,w^15,2,2,w^13,4,0,1,w^16,0,0,0,0,0],
[0,0,0,0,0,w^14,w^3,w^16,w^7,w^2,w^10,w^14,w^10,w^7,w,w^16,w^3,w^8,w^8,3,w^21,w^20,w^20,w^20,w^23,3,w^15,w^15,w^15,2,3,w,w^10,w^10,w^3,w^10,w^16,w^9,w^9,w^10,1,w^3,w^22,4,w^9,2,w^3,w^23,w^4,2,w^9,0,0,0,0,0],
[0,0,0,0,0,w^19,w,w^22,1,w^8,w^19,w^14,w^4,3,w^17,w^8,w^19,1,1,w^10,w^13,4,4,4,w^15,w^10,w^7,w^7,w^7,w^22,w^10,w^17,w^2,w^2,w^19,w^2,w^8,w,w,w^2,w^16,w^19,w^11,w^7,w^2,w^21,0,2,w^14,2,w^8,0,0,0,0,0],
[0,0,0,0,0,2,2,w^16,w,w^20,w^20,w^16,w^8,w^7,w^13,w^4,w^15,w^20,w^20,2,w^9,w^8,w^8,w^8,w^11,2,w^3,w^3,w^3,3,2,w^13,w^22,w^22,w^15,w^22,w^4,w^21,w^21,w^22,4,w^15,w^17,w^9,w^7,w^5,4,w^7,w^10,0,w^4,0,0,0,0,0],
[0,0,0,0,0,w^3,w^23,0,w^16,w^4,w^16,0,w^8,w^4,w^3,3,w^5,w^10,w^10,w^20,w^23,w^22,w^22,w^22,w,w^20,w^17,w^17,w^17,w^8,w^20,w^3,4,4,w^5,4,3,w^11,w^11,4,w^2,w^5,w^21,4,w^21,3,w^16,w^21,w^19,w^16,w^8,0,0,0,0,0],
[0,0,0,0,0,w^4,0,w^23,3,0,w^22,1,w^20,w^15,w^21,4,w^23,w^4,w^4,w^14,w^17,w^16,w^16,w^16,w^19,w^14,w^11,w^11,w^11,w^2,w^14,w^21,2,2,w^23,2,4,w^5,w^5,2,w^20,w^23,w,w^23,w^23,w^22,w^22,w^9,w^7,w^2,0,0,0,0,0,0],
[0,0,0,0,0,w^3,w^4,w,3,w^8,2,w^17,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,3,w^7,w^15,w^22,w^9,2,1,0,0,0,0,0],
[0,0,0,w^2,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^4,0,0,0],
[0,0,w^15,w^15,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^7,w^2,0,0],
[w^17,w^2,3,w^15,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^2,3,w^20,w^15],
[w^16,w^2,w,w,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w^22,2,w^22,w^22],
[w^2,w^20,w^19,w^2,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,1,4,w^4,w^10]];

a2:=GL(56,F)![[w^20,w^10,w^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^2],
[4,w^17,w^8,w^16,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^2,w^20,3,w^14],
[w^10,w^4,w^13,w^20,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,2,w^15,w^22,w^14],
[0,w^11,w^2,2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^17,w^19,w^9,w^17],
[0,0,0,4,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,1,w^21,w^21,w^21],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0],
[0,0,0,0,0,w^9,w^4,1,w^11,w^13,w^13,w^7,w^17,w^17,w,w^9,w^15,w^4,w,w^22,w^9,w^4,3,w^3,w^4,2,4,4,w^21,w^5,w^23,w^2,w^19,w^23,w^15,w^14,w^2,w^8,w^8,w^15,w^9,1,w^9,w^21,w^19,2,4,w^23,w^20,w^10,2,0,0,0,0,0],
[0,0,0,0,0,w^11,w^17,w^3,w^16,w^17,w^17,w^7,1,w^7,1,w^22,w^4,w^5,w^14,w^4,w^23,w^17,w^20,w^8,w^7,w^14,w^22,1,4,w^14,w,w^20,w^4,w^11,0,w^5,w^5,w^2,w^17,w^20,4,w^16,w^13,w^7,w^16,w^17,w^14,w^23,w,w^10,w^19,0,0,0,0,0],
[0,0,0,0,0,w^8,w^22,w^8,w^23,w^7,w^14,w^21,w^22,w^17,w^7,w^8,w^2,w^23,w^23,w^13,w^3,w,w^16,w^20,w^23,w,1,w,w^17,w^8,0,w^4,w^21,w^16,3,2,w^10,w^20,2,w^5,w^23,w^14,w,w^7,w^15,3,w^2,w^17,w^2,w^10,1,0,0,0,0,0],
[0,0,0,0,0,2,w^16,w^23,w^9,w^7,w^16,w^8,w^22,w^13,w^7,w^13,w^3,w^16,w^17,1,w^22,w^17,w^14,w^9,w^10,3,w^15,w^21,w^4,0,w^15,w^8,w^23,w^9,w^20,w^14,w^17,w^7,w^15,w^15,w^14,w^14,w^23,w^22,w^3,w^9,4,w^13,w^22,w^10,3,0,0,0,0,0],
[0,0,0,0,0,2,w^13,w^10,w^2,w^13,w^16,w^14,w^19,w^13,w^8,1,1,w^15,w,3,w^10,w^14,w^19,w^2,w^21,1,w^15,w^3,w^9,w^3,w,w^7,w,w^17,w^22,w^17,3,w^20,w^7,w^22,w^16,w^14,w^19,w^11,w^21,w^10,4,w^17,w^17,0,w^15,0,0,0,0,0],
[0,0,0,0,0,w^21,1,w^2,w^2,w^20,w^19,3,w^3,w^3,w^15,w^10,w^20,w^23,w^20,w,0,w,2,w^8,w^7,w^14,w^7,w^7,w^14,w^11,w^14,w^15,0,w^9,w^5,2,w^15,1,w^21,w^2,w^20,w^21,w^19,w^2,w^14,w^23,0,w^7,w^20,w^17,w^2,0,0,0,0,0],
[0,0,0,0,0,w^23,w^13,w^15,w^15,w^14,2,1,w^11,w^11,w^11,w^16,3,w^22,w^21,w^23,0,w^16,1,w^23,w^7,w^5,w^15,w^10,w^21,w^21,w^14,w^4,w,0,w^16,w^13,w^8,2,1,w^3,w^7,1,w^19,w^10,w^17,w^23,3,w^14,w^16,w^16,w^15,0,0,0,0,0],
[0,0,0,0,0,w^4,w^2,w^13,w^19,w^3,w^20,w^21,w^17,w^2,w^8,w^10,w^17,w^4,0,w^21,w^4,w^5,w^16,w^21,w^10,2,w^13,w^14,w^7,w^22,2,w^9,w,4,w^10,w^13,3,w^20,w^19,w^19,w^17,w^23,w^3,w^15,w^21,w^7,w^23,1,3,w^2,w^4,0,0,0,0,0],
[0,0,0,0,0,w^11,2,w^3,3,w^9,3,w^8,w^4,w^5,w^8,w^4,w^2,w^16,w^10,w,0,w^11,w^14,w^5,1,w^23,w^15,4,1,w^20,w^10,w^9,w^19,2,w^22,w^2,w^19,0,w^13,2,w,w^3,w^7,w^16,w^10,w^16,3,0,3,1,w^8,0,0,0,0,0],
[0,0,0,0,0,1,w^20,0,w^14,w^14,w^20,w^14,4,w^9,w^3,1,w^17,w^23,w^17,1,w^13,w^16,w^19,w^9,w^22,w^21,w^14,w^17,w^21,w^3,w^2,w^20,w^2,w^2,w^11,w^11,w^20,w^17,w^20,w^7,w^23,1,w^4,w^20,w^19,4,w^19,0,w^5,w^13,w^22,0,0,0,0,0],
[0,0,0,0,0,w^10,w^9,w^20,w^10,w^4,w^14,w^23,w^2,w^8,w^3,1,w^11,w^3,w^8,w^9,w^14,w^23,w^4,w^20,w^20,0,w^11,w^21,w^9,w^7,0,3,0,3,w^5,w^3,w^17,w^17,0,w^23,w^2,w^5,w^4,w,w^21,w^22,w^22,w^15,w^21,0,w^11,0,0,0,0,0],
[0,0,0,0,0,w^20,0,w^20,2,w^14,w^11,w^2,w^17,w^21,w^14,w^2,1,w^8,w^9,w^4,w^20,w^23,w^8,w^17,w^13,w^22,4,w^20,w^14,1,w^2,w,w^17,w^7,w^15,4,w^22,0,w^3,w^11,2,2,w^20,w^23,w^3,w^2,w^9,w^5,1,w^4,0,0,0,0,0,0],
[0,0,0,0,0,w^16,w^10,w^9,w^13,w^5,w^21,w^16,w^21,w,w^22,w^21,w^7,2,2,w,w^19,w^4,w^22,w^23,w^15,w^10,w^9,4,3,w^10,w^14,w^10,3,w^21,w^10,w^17,w^9,4,w^5,w^5,w^9,1,1,w^2,w^21,w^14,w^19,3,2,w^22,4,0,0,0,0,0],
[0,0,0,0,0,3,w^3,w,w^17,w^3,w^15,w^15,w^13,w^7,w^17,w^22,w^11,w^16,w^7,w^5,w^2,w^23,w^13,w^19,w^9,w^23,1,w^17,w^2,w^22,w^15,w^2,2,4,w^11,w^2,w^22,3,w^9,w^9,4,w^4,w^4,w^7,w^4,w^10,w^19,w^8,0,w^9,w^5,0,0,0,0,0],
[0,0,0,0,0,w^16,w^5,1,w^14,w^17,4,w^2,w^3,w^15,w^17,w^17,w^16,2,w^22,3,w^21,w^5,w,w^16,2,w,w^5,w^19,w^9,w^16,1,w^7,w^11,w^9,w,w^17,0,w^22,w^20,1,w^4,w^9,2,1,w^8,3,2,w^20,w^20,w^21,w^7,0,0,0,0,0],
[0,0,0,0,0,w^23,w^19,w^3,w^22,w^2,w^8,w^9,w^20,w^11,1,w^4,4,w^21,w^22,w^17,w^15,w^5,w^2,w^22,w^2,2,w^20,w^9,w^17,2,w^20,w^14,w,w^7,w^17,w^7,w^22,0,1,w^16,2,w^13,w^16,4,4,w^20,w^2,4,w^22,w^8,w^21,0,0,0,0,0],
[0,0,0,0,0,w^16,1,w,w^20,0,w^14,w^23,w^2,w^21,w^15,4,w^5,w^15,w^20,w^19,w^7,w^13,w^15,w^22,w^13,w^13,w^20,w^16,w^9,w^5,w^20,w^23,w^10,0,w^15,w^16,w^7,w^21,w^8,w,w,w^23,w^7,w^7,w^5,3,0,w^7,w^22,4,w^2,0,0,0,0,0],
[0,0,0,0,0,w^2,0,w^14,2,w^7,w^20,w^19,w^23,w^20,w^3,w^21,4,w^3,w^5,w^22,w,w^4,w^3,w^11,4,w^17,w^2,0,w^22,w^3,w^23,4,w^19,w^13,w^11,w^10,w^10,1,4,w^9,w^23,w^2,w,w^10,1,w^10,w^21,w^10,w^23,1,0,0,0,0,0,0],
[0,0,0,0,0,w^8,w^16,w,w^13,w^4,0,1,w^23,w^20,w^9,w^5,w^4,w^7,w^16,w^9,w^23,w^9,w^9,w^21,2,w^8,w^17,w^8,w^8,4,w^3,w^13,w,1,2,w^14,w^22,w^10,w^4,w^19,2,w^4,w^4,w^8,w^9,w^14,w^22,w^4,w^20,w^9,3,0,0,0,0,0],
[0,0,0,0,0,1,w^4,w^23,w^5,w^3,w^21,w^10,w^20,2,w^7,w^23,w^17,w^17,w^13,w^21,w^4,w^8,w^2,w^4,w,w^5,w^3,w^11,w^4,w^23,w^23,w^19,w^5,w^7,4,w^2,w^23,w^19,w^16,w^7,w^4,w^9,w^23,w^5,w^3,w^10,w,w^15,w^22,w^11,2,0,0,0,0,0],
[0,0,0,0,0,w^19,w^7,4,w^4,w^9,w^8,w^3,w^10,w^11,w^10,w^23,w^23,w^16,w^4,w^7,0,w^21,w,w^5,2,w^21,0,w^9,w^22,w^9,w^13,w^4,w^17,w^16,w^16,0,w^19,2,w^21,w^4,w^21,w^20,w^5,w^21,w^5,w^21,0,2,w^15,w^17,w^9,0,0,0,0,0],
[0,0,0,0,0,w^5,0,w^3,w^2,3,w^13,w^11,w^14,w^2,w^3,w^23,w^11,w^7,w,w^11,w^8,w^22,w^23,w^4,w^7,w^13,w^23,w^23,w^14,w^9,w^14,0,w^16,0,w^17,w,w^10,w^15,w,w^4,w^10,w^15,2,w^21,1,w^5,w^9,0,w^11,3,0,0,0,0,0,0],
[0,0,0,0,0,1,0,w^8,w^17,w^3,w^21,w,w^14,w^7,w^4,w^14,4,3,w^21,0,w^2,w^9,1,w^23,w^10,w^15,w^23,w^2,w^14,w^21,w^20,w^10,w^23,w^16,2,w^17,w^3,w^20,2,w^20,w^10,w^9,w^13,1,4,2,3,2,w^3,w^8,0,0,0,0,0,0],
[0,0,0,0,0,w^9,w^8,w,w^15,w^8,w^17,w^16,w^9,w^19,3,w^20,w^19,w^14,w^20,w^20,w^19,w^17,w^22,w^15,w^13,w^3,w^3,w^7,w^9,w^23,w^10,w^19,w^19,w^16,0,w^2,w,w^21,w,w^19,w^21,4,w^10,3,w^10,w^23,w^20,w^22,w^10,w^3,w^10,0,0,0,0,0],
[0,0,0,0,0,1,w^21,w^21,w^19,w^4,2,4,0,w^8,w^22,w^13,w^9,w^22,w^11,w^22,w^19,w^20,w^3,w^3,w^5,w^23,4,w^22,w^5,w^8,w^10,w^15,w^5,w^11,w^3,2,w^22,3,w^21,w^16,1,w^23,1,w^22,w^13,w^19,4,w^7,w^17,w^19,w^23,0,0,0,0,0],
[0,0,0,0,0,w^19,w,4,w^5,w^7,w^13,w^7,w^11,4,2,w^19,w^10,w^3,w^14,w^8,w^7,w^2,3,w^22,w^19,w^15,w^13,4,w^11,w^7,w^3,0,w,w^20,w^21,1,1,w,2,w,0,w^23,w^15,0,2,w^17,w,w^9,w^15,w^16,w^3,0,0,0,0,0],
[0,0,0,0,0,4,3,w^23,w^22,w^8,w^20,w^19,w^3,1,w^14,w^11,w^3,w^7,w^5,w^14,w^22,w^2,w^19,w^19,w^9,w^17,w^17,w^8,3,w,0,w^10,w^15,3,w^21,w^13,w^19,1,w^5,w^20,2,w^2,w^10,w^14,w^23,w^4,2,w^15,2,w^21,w^20,0,0,0,0,0],
[0,0,0,0,0,w^14,1,w,w^3,4,w,w^13,w^11,0,w^4,w^7,w^11,w^15,w^8,w^16,w^22,w^2,w^4,w^17,w^20,w^14,w^3,w^3,w^11,w^16,w^20,w^17,w^22,4,w^16,w^20,w^8,w^23,w^20,3,0,w^9,w^2,4,4,w^5,w,w^9,w^17,w^13,w^2,0,0,0,0,0],
[0,0,0,0,0,w^3,w^3,w^16,w^5,w^5,w^10,4,4,w^9,1,w^14,4,w^15,w^21,w^2,w^13,w^19,w^5,w^17,w^17,3,w^21,w^2,2,w^13,4,w^11,w^22,0,3,w^14,w^4,w^11,1,w^23,4,w^5,w^4,w^11,w^17,w^8,0,w^3,w^11,w^19,w^5,0,0,0,0,0],
[0,0,0,0,0,w^21,w^4,w^13,w^16,w^11,w^7,w,w^11,w^14,w^11,0,w^20,w^8,w^19,w^9,w^3,w^15,w^19,w^9,w^2,w^23,w^23,w^5,w^10,2,3,w^23,3,w^21,3,w^2,w^15,w^7,w^8,2,w^2,w^2,w^4,w^2,2,w^3,w^8,w^16,w^2,w^15,2,0,0,0,0,0],
[0,0,0,0,0,w^14,w^21,w,3,w^7,w,w^19,w^3,w^3,w^10,w,w^20,w^21,2,w^11,w^21,w^14,w^17,w^3,w^4,3,0,w^5,w^22,w^4,w^3,w^2,w^7,0,w^14,2,w^22,w^8,w^16,w^11,4,w^19,w^21,w^16,w^10,w^2,w^8,w^10,w^9,0,w^23,0,0,0,0,0],
[0,0,0,0,0,w,w^11,w^21,w^5,w^19,4,w^11,w^8,w^14,w^5,w^17,w^9,w^19,4,0,w^7,w^19,w^11,w^15,w^2,w^11,w^10,w^19,w^4,w,w^17,w,w^11,w^7,w^8,w,w^16,w^2,w,w^10,w^13,w^19,w^8,0,w^4,3,w^16,w^2,w^4,w^8,w^13,0,0,0,0,0],
[0,0,0,0,0,3,2,w^5,w^15,w,w^4,w^5,2,0,w^14,w^5,w^20,w^23,w^2,w^23,w^14,w^21,w^7,w^11,w^2,w^23,w^10,w^3,1,w^5,w^15,w^5,w^3,w^22,w^14,w^17,w^20,w^10,w^11,w^22,w^22,w^21,w^20,w^2,w^4,w^10,0,w^19,w^21,4,w^8,0,0,0,0,0],
[0,0,0,0,0,w^10,1,w^15,w,w^16,w^21,3,w^22,w^22,w^15,w^13,w^15,w^11,w,w^3,w^22,w,1,w^11,w^23,w^10,w^23,3,4,w^5,w^22,w^17,0,w^17,w^16,w^20,w^21,w^14,w^15,3,0,w^16,w^11,4,w^10,w^17,2,w^10,w^16,w^20,w^2,0,0,0,0,0],
[0,0,0,0,0,w^9,2,w^23,1,w^8,w^15,w^17,w^9,3,w^19,w^2,w^17,w^20,w^14,1,w^5,w^13,w^17,w^9,w,w^10,w^5,2,w^3,w^20,w^2,w^8,w^11,w^22,w^7,0,w^16,w^3,w^10,w,1,w^4,w^11,2,w^8,w^2,0,w^16,1,2,w^8,0,0,0,0,0],
[0,0,0,0,0,w^14,w^22,w^5,w^11,w^20,w^11,w^14,w^5,w^8,w^16,w^10,w^15,w^21,w^19,w^20,4,w^4,0,3,w,w^11,w^11,w^21,w^23,0,w,w^5,w^5,w^11,w,w^10,w^2,w^23,w^5,w^23,w^2,2,w^11,w^16,w^8,1,w^9,w^11,w^13,w^2,1,0,0,0,0,0],
[0,0,0,0,0,w^3,w^10,4,w^9,w^14,w^11,w^19,w^3,1,w^5,3,w^22,4,w^19,0,w^3,w^22,w^20,0,w^3,w^7,w^9,4,w^16,w^17,0,w^23,w^23,w^8,w^19,w^5,w^23,w^2,w^9,0,0,w,w^5,w^2,w^3,w^11,w^20,3,3,w^11,4,0,0,0,0,0],
[0,0,0,0,0,w^16,w^13,w^11,w^20,w^3,3,w^5,w^8,4,3,w^4,w^15,w,1,0,3,1,w^3,w^16,w^20,w^5,w^4,w^21,2,w^9,w^17,w^3,w^2,w^10,3,4,w^4,w^9,w^13,w^8,w^3,2,w^2,w^8,2,w^22,w,w^4,w^2,w^8,w^15,0,0,0,0,0],
[0,0,0,0,0,0,w^2,w^17,w^10,1,4,w^9,w^11,w^16,w^16,w^7,w^17,w^8,4,w^2,0,2,0,w^15,w^10,w^20,w^15,w^21,3,w^15,w^7,3,w^8,w^2,w^3,w^13,w^11,w^15,w^16,w^9,w^20,w^13,w^16,w^5,w,w^9,w^5,1,w^15,w^8,w^4,0,0,0,0,0],
[0,0,0,0,0,0,3,w^3,0,w^11,w^16,w^23,w^16,w^11,0,w^3,w^3,w^4,w^3,2,0,w,4,w^9,w^11,w^3,2,w^8,w^17,w^13,w^23,w^5,w^17,w^11,2,w^4,1,w^5,3,1,3,w^15,w^16,w^2,w^11,2,w^3,w^4,1,w^14,w^20,0,0,0,0,0],
[0,0,0,0,0,w^7,3,w,w^9,w^16,w,w^22,w^15,4,w^15,w^21,w^15,4,w^10,w^4,w^10,w^14,3,w^15,w^8,w^16,w^11,w^22,w^10,w^5,w^16,w^15,w^9,w^10,w^10,w^5,w^4,w^13,w,0,w,w^13,w^13,w^10,w^13,w^17,w^17,w^23,w^4,w^11,w^20,0,0,0,0,0],
[0,0,0,0,0,w^22,w^9,w,2,0,w^14,w,w^5,w^15,w^22,w^17,w^17,w^19,w^5,w^9,w^15,w^21,w^14,w^11,w^3,4,w^13,w^3,w^2,w^17,w^20,w^13,w^14,w^2,w^23,w^9,w^3,2,w^23,w^7,w^9,w^2,w^5,w^11,w,w^8,w^21,w^4,w^11,w^8,w^11,0,0,0,0,0],
[0,0,0,0,0,w^11,w^3,w^21,w^20,w^21,w^21,w^8,w^21,w^19,w^22,2,w^13,1,w^16,2,w,w,0,w^13,w^21,w^4,w^8,w^23,w^15,w^9,w^17,w^17,w^7,w^21,1,w^8,w^7,w^2,w^22,w^20,w^14,w^16,w^3,w^4,0,w^21,w^8,w,w,0,w^5,0,0,0,0,0],
[0,0,0,0,0,w^4,0,w^3,w^9,3,3,w^2,w^13,w^10,w^22,2,1,2,w^11,w^21,w^4,w^3,1,3,w,w^21,w^8,0,0,w^19,w^16,w^4,0,4,w^7,w^17,w^15,w^22,0,w^21,w^8,3,w^14,w,4,w,w^4,w^10,w^5,w^11,0,0,0,0,0,0],
[0,0,0,0,0,w^2,w^4,w^21,w^2,w,w^22,w^17,w^8,w^17,w^8,w^21,w^8,w^4,w^11,w^9,w^23,w^5,w^16,w^17,w^23,w^3,w^21,w^22,w^22,w^2,w^16,w^11,w^2,w^2,w^8,w^8,w^11,0,w^4,w^10,w^5,w^11,1,w^2,w^11,w^13,w^5,w^8,w^16,w^20,3,0,0,0,0,0],
[0,0,0,4,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^10,w^15,w^15,w^15],
[0,w^21,4,w^23,w^17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^22,w^16,w^4,w^19],
[w^22,w^22,w^10,2,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^16,w^20,w^2,w^14],
[w^5,2,w^23,w^23,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^9,w^8,3,w^9],
[2,w^20,w^11,w^19,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^5,w,w,w^13]];

b1a:=GL(30,F)![[w^20,w^16,w^16,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,w^16,w^9,w^9],
[2,w^5,w^16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,w^16,w^9,w^9],
[w^19,w^14,0,w^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,2,1,3,2,2,4,4,4,1,3,2,0,2,3,0,4,0,0,0,w^11,w^19,w^19,w^3,0,0,0],
[0,0,0,3,3,1,1,2,1,3,1,2,1,0,3,2,1,1,2,w^9,w^5,w^22,w^19,w^7,2,w^20,4,0,w^22,w^22],
[0,0,0,3,0,3,4,1,4,2,1,3,4,3,1,1,4,4,0,2,0,0,0,w^5,w^13,w^13,w^21,0,0,0],
[0,0,0,3,4,3,4,2,1,2,2,3,4,4,3,0,3,2,4,w,w^11,w^4,w,w^13,4,w^2,3,0,w^4,w^4],
[0,0,0,1,2,2,0,2,2,0,1,0,4,3,3,2,4,0,3,w^7,w^17,w^10,w^7,w^10,w^2,w^9,w^11,0,w^10,w^10],
[0,0,0,4,1,3,3,1,2,3,0,3,4,4,3,1,0,3,2,w^19,w^5,w^22,w^19,w^3,w^4,4,w^22,0,w^22,w^22],
[0,0,0,1,2,1,3,4,3,2,3,1,0,3,4,4,2,1,1,w^5,w^23,w^16,w^13,w^14,w^9,w^4,w^13,0,w^16,w^16],
[0,0,0,1,1,4,2,1,3,3,1,3,4,0,3,4,2,0,3,w^7,w^17,w^10,w^7,w^10,w^2,w^9,w^11,0,w^10,w^10],
[0,0,0,2,1,0,1,1,3,4,3,3,0,3,3,3,0,2,1,w^13,w^23,w^16,w^13,1,w^5,w^11,w^8,0,w^16,w^16],
[0,0,0,0,3,0,0,2,0,1,0,0,2,2,2,4,3,3,4,w^2,w^11,w^4,w,4,w^17,w^23,w^20,0,w^4,w^4],
[0,0,0,3,4,0,2,4,2,0,2,2,4,0,2,1,2,3,1,w^10,w^23,w^16,w^13,w,1,w^14,2,0,w^16,w^16],
[0,0,0,0,0,0,2,3,4,2,1,3,1,4,4,0,3,3,1,w^14,w^23,w^16,w^13,w,1,w^14,2,0,w^16,w^16],
[0,0,0,3,0,4,2,2,0,1,1,0,4,1,0,3,2,4,2,w^9,w^5,w^22,w^19,2,w^11,w^17,w^14,0,w^22,w^22],
[0,0,0,4,4,0,0,4,0,2,2,3,4,2,1,1,1,2,1,w^3,w^23,w^16,w^13,1,w^5,w^11,w^8,0,w^16,w^16],
[0,0,0,0,2,2,1,1,2,4,2,0,0,1,2,0,4,0,4,w^2,w^11,w^4,w,w^4,w^20,w^3,w^5,0,w^4,w^4],
[0,0,0,4,3,1,2,2,1,3,4,3,3,2,4,3,2,0,1,w^3,w^23,w^16,w^13,w^16,w^8,w^15,w^17,0,w^16,w^16],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^17,w^23,0,w^22,3,w,w^23,w^13,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^9,w^11,0,w,w^10,w^22,w^10,w^3,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,0,w^13,2,w^9,w,w^16,w^14,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w,w^14,0,w^11,w^8,3,1,w^17,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,w^3,w^13,w^16,w^7,w^14,w^4,w^22,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^14,w^7,w^7,w^23,w^19,w^17,w^7,w,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w^11,0,w^4,w^3,w^2,0,w^22,w^2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^3,w^21,w^2,w^16,w^10,w^23,w^13,w^11,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^16,w^16],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^5,w^16],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^14,0]];

b2a:=GL(30,F)![[w^5,w^9,w^7,w^8,w^21,w^3,w^9,w^13,w^9,w^8,w^7,w^21,w^16,w^13,w^11,w^23,w^10,w^11,w^9,w^15,w^20,w^13,2,1,w^3,w^20,w^9,w^5,w^22,w^20],
[4,w,w^19,1,w^17,w^17,w,w^11,0,w^22,w^7,w^14,2,w^14,w^14,4,w^22,w^11,w^7,0,w^13,w^14,w^7,w^3,w^10,w^17,w^4,w^15,2,2],
[1,w^20,4,w^19,w^23,w^16,w^16,w^5,4,w^23,w^2,w^17,3,w^20,w,w^2,w^4,w^19,3,w^4,0,w^14,0,w^17,w^17,w^7,w^7,w^11,w^7,w^15],
[0,0,0,0,2,4,0,3,3,3,3,2,3,4,4,3,1,1,2,w^4,w^13,w^16,w^19,w^9,w^22,w^13,w^15,w^23,1,2],
[0,0,0,4,4,1,3,3,4,1,0,0,2,0,2,4,2,4,0,w^5,3,w^2,w^8,w^11,w^8,w^19,w^23,w,w^22,2],
[0,0,0,2,0,2,2,4,3,0,4,4,1,4,0,1,4,3,1,w^15,1,w^7,w^2,0,w^11,w^22,w^5,w^13,w^11,w^5],
[0,0,0,4,0,0,3,1,0,3,0,0,3,4,0,2,4,3,1,w^11,2,0,w,w^21,w^16,w^4,w^13,w^10,w^23,0],
[0,0,0,2,4,2,3,3,0,0,2,3,0,1,4,0,4,2,3,w^7,0,4,w^15,w^3,w^22,w^21,w^7,w^9,w^21,w^22],
[0,0,0,3,4,0,2,3,3,1,4,3,3,3,0,2,0,0,3,w^20,w^3,w,w^15,0,w^23,w,4,w^20,w^15,w^11],
[0,0,0,1,1,0,1,4,2,1,1,2,4,0,0,1,0,4,3,w^5,w^14,w^4,w^15,w^20,w^2,3,w^8,w^11,w^20,2],
[0,0,0,4,0,0,2,3,3,1,3,0,3,4,0,4,0,0,0,w^16,w^13,0,w^9,w^9,w^5,w^21,2,w^22,w^17,w^19],
[0,0,0,0,1,0,4,1,1,4,3,2,2,0,4,2,0,0,4,w^19,4,w^19,w^7,w^16,w^7,w^17,w^3,w^7,w^15,4],
[0,0,0,2,2,0,2,0,2,1,3,1,1,2,0,3,0,3,4,w^7,3,w^3,w^2,1,w^9,w^20,w,w^7,2,w^23],
[0,0,0,3,0,2,0,3,1,4,4,4,2,4,0,4,4,4,3,w^15,w^17,w^17,w^22,w^4,w^7,w^14,w^14,w^22,w^7,1],
[0,0,0,4,1,3,1,4,1,0,0,3,1,3,3,1,1,3,0,w^17,w^2,4,w^16,w,1,w^16,w^9,1,0,w^23],
[0,0,0,3,0,3,0,3,4,3,4,3,2,2,0,1,3,0,4,2,w^8,w^13,3,w^5,3,w^20,w^9,2,w^7,1],
[0,0,0,4,2,2,2,4,2,2,1,3,4,1,3,1,1,2,1,w^8,w,w^8,w^11,w^21,w^14,w^19,0,w^16,w^5,w^3],
[0,0,0,3,3,3,4,2,3,0,1,4,2,2,2,1,3,1,1,4,w^15,w^19,w^22,w^2,w^13,w^8,w^14,w^11,0,1],
[0,0,0,3,4,4,0,0,3,3,2,1,2,1,1,4,2,1,4,w^5,w,w^2,w^15,w^5,w^10,4,w^7,w^13,w^17,w^5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^9,w^5,w^14,w^10,w^10,w^11,2,w^11,4,w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^9,4,w^4,w^15,w^3,3,w^8,w^2,w^21,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^17,w^5,w^21,w^15,w^22,4,w^20,2,w^22,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,w^14,1,w^21,w^14,w^9,w^19,w^9,w^11,w^3,w^17],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^8,w^8,2,w^17,w^20,w^23,w^13,2,w^10,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^7,w^21,w^14,w^16,w^11,w^13,4,w^8,w^2,w^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^17,4,w^2,w^10,w^22,1,w,w^22,w^20,w^13],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,0,w^2,w^9,0,w^15,4,0,w^9,w^11,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^9,w^7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,w,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^20,4]];

b1b:=GL(50,F)![[w^22,w^7,w^8,3,w^11,w^2,w^11,4,w^22,w^15,w^2,w^11,4,w^22,w^15,3,w^13,3,3,1,w^4,w^10,2,w^7,w^9,w^9,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^8,w^3,w^8,w^15,w^5,4,w^7,4,w^19,w^9,4,w^7,4,w^19,w^9,3,w^7,4,4,3,w^22,w^4,1,w,w^8,w^8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^20,w^23,w^2,4,w^15,1,w^3,2,w^16,w^19,1,w^3,2,w^16,w^19,w^7,w^17,w^22,w^22,w^4,w^8,w^14,w^10,w^11,4,4,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w,w^14,w^14,w^7,w^15,w^5,3,3,w^11,w^19,w^5,3,3,w^11,w^19,w^23,w^17,w^22,w^22,w^4,w^8,w^14,w^10,w^11,w,w,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^23,w^8,w,w^22,w^4,w^3,4,w^5,w^2,w^8,w^3,4,w^5,w^2,w^8,2,2,w^11,w^11,w^17,w^21,w^3,w^23,1,2,2,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,w^9,w^10,w^20,w^13,w^19,w^4,w^5,w^15,w^8,w^2,w^11,4,w^22,w^15,w^17,w^13,3,3,1,w^4,w^10,2,w^7,w^9,w^9,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^10,w^5,w^10,w^17,w^7,w^5,1,w^5,4,w^2,4,w^7,4,w^19,w^9,w^21,w^7,4,4,3,w^22,w^4,1,w,w^8,w^8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^22,w,w^4,w^14,w^17,w^17,w^20,w^23,w^9,4,1,w^3,2,w^16,w^19,4,w^17,w^22,w^22,w^4,w^8,w^14,w^10,w^11,4,4,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^16,w^16,w^9,w^17,w^22,w^11,w^11,w^4,4,w^5,3,3,w^11,w^19,w^16,w^17,w^22,w^22,w^4,w^8,w^14,w^10,w^11,w,w,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w,w^10,w^3,1,2,w^20,w^5,w^22,w^19,w,w^3,4,w^5,w^2,w^8,w^7,2,w^11,w^11,w^17,w^21,w^3,w^23,1,2,2,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^17,w^2,w^3,w^13,2,w^16,w,w^2,4,w^5,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^22,w^3,w^10,1,w^2,w^21,w^2,w^9,w^23,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,3,w^21,w^7,w^10,w^14,w^17,w^20,2,w^9,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^20,w^9,w^9,w^2,w^10,w^19,w^8,w^8,w,w^9,0,0,0,0,0,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,w^3,w^20,w^17,w^23,w^17,w^2,w^19,w^16,w^22,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^13,w^19,0,w^14,3,w^5,w^19,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^21,w^7,0,w^5,w^2,w^14,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,0,w^17,2,w^21,w^5,w^8,w^22,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^5,w^22,0,w^7,w^16,3,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,w^15,w^17,w^8,w^11,w^22,w^20,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^22,w^11,w^11,w^19,w^23,w^13,w^11,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^7,0,w^20,w^15,w^10,0,w^14,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^15,w^9,w^10,w^8,w^2,w^19,w^17,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w^8,w^8,w^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w,w^8,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^22,0,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^13,w^19,0,w^14,3,w^5,w^19,2,0,0,0,0,0,0,w^13,w^10,4,0,w^3,w^5,w^2,w^4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^21,w^7,0,w^5,w^2,w^14,w^2,w^4,0,0,0,0,0,0,w^20,w^17,w^19,0,w^10,4,w^9,w^11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,0,w^17,2,w^21,w^5,w^8,w^22,w,0,0,0,0,0,0,w^16,w^13,w^15,0,2,w^8,w^5,w^7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^5,w^22,0,w^7,w^16,3,1,w^2,0,0,0,0,0,0,3,w^15,w^17,0,w^8,w^10,w^7,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,w^15,w^17,w^8,w^11,w^22,w^20,w^3,0,0,0,0,0,0,w^14,w^11,w^13,0,w^4,2,w^3,w^5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^22,w^11,w^11,w^19,w^23,w^13,w^11,3,0,0,0,0,0,0,w^5,w^2,w^4,0,w^19,w^21,3,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^7,0,w^20,w^15,w^10,0,w^14,w^23,0,0,0,0,0,0,w^8,w^5,w^7,0,w^22,1,w^21,w^23],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^15,w^9,w^10,w^8,w^2,w^19,w^17,w^20,0,0,0,0,0,0,w^11,w^8,w^10,0,w,w^3,1,w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^7,w^8,3,w^11,w^2,w^11,4,w^22,w^15,w^2,w^11,4,w^22,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^3,w^8,w^15,w^5,4,w^7,4,w^19,w^9,4,w^7,4,w^19,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^23,w^2,4,w^15,1,w^3,2,w^16,w^19,1,w^3,2,w^16,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^14,w^14,w^7,w^15,w^5,3,3,w^11,w^19,w^5,3,3,w^11,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^8,w,w^22,w^4,w^3,4,w^5,w^2,w^8,w^3,4,w^5,w^2,w^8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^9,w^10,w^20,w^13,w^19,w^4,w^5,w^15,w^8,w^2,w^11,4,w^22,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^5,w^10,w^17,w^7,w^5,1,w^5,4,w^2,4,w^7,4,w^19,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w,w^4,w^14,w^17,w^17,w^20,w^23,w^9,4,1,w^3,2,w^16,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^16,w^16,w^9,w^17,w^22,w^11,w^11,w^4,4,w^5,3,3,w^11,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^10,w^3,1,2,w^20,w^5,w^22,w^19,w,w^3,4,w^5,w^2,w^8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^2,w^3,w^13,2,w^16,w,w^2,4,w^5,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^22,w^3,w^10,1,w^2,w^21,w^2,w^9,w^23,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,3,w^21,w^7,w^10,w^14,w^17,w^20,2,w^9,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^9,w^9,w^2,w^10,w^19,w^8,w^8,w,w^9,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^3,w^20,w^17,w^23,w^17,w^2,w^19,w^16,w^22,0,0,0,0,0]];

b2b:=GL(50,F)![[w^21,w,w^8,w^16,w,w^17,w^21,w^4,4,w^21,w^7,w^11,3,w^2,w^11,w^9,w^8,2,2,w^14,w^8,1,w^7,w^16,w^10,3,w^11,w^14,w^7,w^11,w^14,w,w^20,4,w^15,w^19,3,1,w^15,0,4,2,w^14,2,w^8,w^5,0,w^19,w^22,w^15],
[w^17,3,w^2,w^4,w^15,w^13,w^14,w^22,1,w^11,w^3,w^4,4,w^14,w,w^14,w^4,w^5,w^5,3,w^20,w^22,w^20,w,w^19,w^22,w,w^10,w^11,w^3,0,w^22,w,w,3,w^21,w^16,w^9,w^16,w,w^16,w^9,w^3,4,w,w^7,w^15,w^9,2,w^5],
[w^23,4,2,w^20,w^10,w^19,w^8,w^2,w^16,2,w^9,w^22,w^16,2,w^20,2,3,w^10,w^5,w^13,0,w^20,w^20,w^17,w^21,w^8,w^14,w^10,w,w^13,w^13,3,w^20,w^2,w^16,w^20,w,w^14,w,w^20,w^7,w^20,w^14,w^7,w^14,w^13,w^5,w^5,w^9,4],
[0,w^11,2,w^20,w^10,0,w^7,w^2,w^16,2,0,w^21,w^16,2,w^20,w^15,1,w^17,w,4,w^16,w^13,w^8,w^10,w^19,w,w^20,w^21,w^10,w^5,w^3,w^20,w^10,w^13,w^19,3,w^10,w^15,w^5,w^8,w^20,w^20,w^3,w^13,w^17,w^19,w^17,w^21,0,w^9],
[w^11,w^14,w^23,3,w^14,w^7,w^10,w^19,w^14,w^10,w^21,1,w^9,w^4,1,w^4,2,w^11,1,w^21,w^13,w^21,0,0,w^14,w^15,w^22,w^14,w^15,w^5,w^11,w^22,w^14,w^22,w^7,2,w^7,w^15,w^20,w^19,0,w^15,w^9,w^13,w^21,w^22,w^19,w^3,w^16,3],
[w^8,4,w^19,w^3,4,w,w^5,4,w^20,w^5,w^19,w^23,2,w^14,w^23,w^8,w^8,w^13,w^5,w^16,w^16,w^4,w^8,w^7,w^19,w^14,0,0,w^13,w^13,w^23,4,w^16,w^7,w^3,w^16,w^19,w^14,w^19,w^16,2,w^17,2,w^11,w^7,4,w^7,w^9,4,w^20],
[w^4,w^5,w^13,w^15,w^2,w^21,w^22,2,w^8,w^19,w^15,w^16,1,w^2,w^13,w^13,w^3,3,w,4,1,w^11,1,w^15,w^7,w^19,w^8,w^14,w^3,w^7,w^11,w^21,0,w^3,w^2,w,w^9,w^15,0,w^4,w^22,w^20,w^5,w^8,w^11,w,w^10,w^15,w^21,3],
[w^10,w^23,w^17,w^7,w^21,w^3,w^16,w^10,1,w^14,w^21,w^10,w^4,3,w^8,1,w^13,w^5,w^7,w^3,1,w^5,w^11,2,w^9,w^15,1,w^8,4,w^3,w^22,w^4,w^20,w^20,w^2,w^15,w^19,w^13,w^9,w^7,1,w^15,w^4,w^22,w^7,w^15,w^13,w^15,w^7,w^2],
[0,w^22,w^17,w^7,w^21,0,w^15,w^10,1,w^14,0,w^9,w^4,3,w^8,w^20,2,w^20,w^2,1,w^14,w^17,1,w^20,1,1,w^17,w^21,w^11,3,w^10,w^3,w^23,w^13,0,w^3,w^21,w^23,w^10,w^23,w^23,w^5,w^15,1,w^2,2,w^16,w^22,w^17,w^7],
[w^22,w,w^10,w^5,w,w^15,3,w^3,w^22,3,w^9,4,w^21,w^16,4,3,w^8,w^9,3,0,1,w^23,w^3,w^17,0,w^17,w^3,w^2,4,w^2,0,w^10,w^15,w^8,w^2,w^4,w^4,w^23,w^8,w^15,1,w^7,w^23,w^20,w^13,1,w^2,w,w^21,w^22],
[w^20,1,w^7,w^15,1,1,w^4,w^11,w^19,w^4,w^8,4,w^19,w^3,4,w,2,w^5,w^5,0,w,w^19,w^23,w^15,w^15,w^21,4,w^5,w^20,w^17,w^11,w^23,1,w^19,2,w^2,w^7,w^14,w^3,w,w^17,w^8,w^20,w^13,4,w^15,w^9,w^8,w^10,w^9],
[w^16,w^17,w,w^3,w^14,w^20,w^21,w^5,w^7,3,w^4,w^5,w^13,w^15,w^2,4,w^19,w^4,w^2,w^14,0,w^3,4,w^4,0,w^2,w^20,w^10,w^7,w^10,w^4,w^19,w^21,w^2,2,w^17,w^5,w^14,w^16,w^17,w^20,w^23,w^11,w^11,w^8,w^15,w^7,w^2,1,3],
[w^22,w^11,w^5,w^19,w^9,w^2,w^15,w^9,w^23,w^13,w^10,w^23,w^17,w^7,w^21,w^8,w^4,3,w^15,w^4,4,w^14,w^7,w^22,w^7,w^9,4,3,2,0,w^17,w^14,w^7,w^13,w^22,w^17,w^2,w^5,w^11,w^2,w^9,w^22,w^13,w^13,0,0,w^9,w^13,w^8,w^5],
[0,w^10,w^5,w^19,w^9,0,w^14,w^9,w^23,w^13,0,w^22,w^17,w^7,w^21,w^19,w,w^22,w^21,w^10,w^8,4,w^14,w^10,w^22,3,w^14,w^5,w^11,2,4,w^17,w^2,4,w^23,w^7,w^22,w^21,w^5,w^17,w^23,w^16,1,w^2,w^22,w^22,w^14,w^17,w^15,3],
[w^10,w^13,w^22,w^17,w^13,w^14,w^17,w^2,w^21,w^17,w^22,w,w^10,w^5,w,w^15,0,w,w^4,w,w^15,w^16,w^4,w^3,w^13,4,w^15,1,w^7,3,w^16,w^2,w^3,w^2,w^10,4,w^5,w^5,w^16,w^15,w,w^16,1,w^16,w,4,w^22,w^7,w^8,w^7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^21,w,w^22,w^2,w^2,w^7,2,3,w^23,w^21,w^22,w^16,w^13,w^19,w^17,4,w^10,w^11,w^20,0,2,w^7,w^5,w^20,w^14,1,w^11,w^17,0,w^13,w^11,w^8,w^21,w^14],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^21,4,w^20,w^3,w^15,3,w^16,w^21,w^20,0,w^21,w^2,w^16,w^16,w^16,w^21,w^10,w^21,w^2,4,w^9,w^22,w^19,w^14,w^23,w^10,0,w^22,w^20,w^7,0,2,1,w^11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^13,w,w^9,w^3,w^14,4,w^4,w^17,w,w^23,w^20,w^9,1,2,w^13,w^20,w^4,w^14,0,w^19,w^22,w^16,2,3,w^17,0,w^13,w^20,2,w^20,w^3,w^20,w^15,w^17],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,w^22,1,w^9,w^22,w^21,w^23,w^21,3,w^2,1,w^13,w^17,w^7,w^3,w^16,2,w^22,w,1,w^2,w^17,w^11,w^19,4,w^9,w^9,w^23,w^10,w^5,3,1,w^13,w^5,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^16,w^16,2,w^13,w^4,w^19,w^17,w^17,w^13,w^10,w^21,w^11,w^5,w^20,w^15,w^16,w^14,w^7,w^22,w^3,1,w^14,3,w^15,w,w^20,0,w^14,w^20,w^23,w^22,4,w^19,w^4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^11,w^9,w^22,w^8,w^7,w^17,4,w^3,w^21,w^2,1,4,w^14,w^9,w^23,3,w^11,0,1,w^7,w^3,w^10,w^7,4,w^11,w^17,w,w^21,w^5,w,1,w^15,w^5,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^13,4,w^10,w^2,w^14,1,w^5,w,w^15,w^4,w^7,w^22,w^17,3,w^22,3,w^17,w,w^10,w,w^23,w^13,3,w^21,w^10,w^5,w^20,w^2,w^19,w^16,w^13,w^8,w^16,w^22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,0,w^10,w^21,0,w^3,4,0,w^8,3,w^15,w^11,w^11,w^8,w^4,w^23,w^3,w^5,w^4,w^22,w^20,w^4,w^16,w^7,2,w^14,0,w^11,2,w^16,w^4,w,w^10,w^14,w^23],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^21,w^11,w^13,w^7,1,w^4,w^5,w^23,w^19,w^13,0,4,w^2,w^3,4,w^23,w^21,3,w^14,1,w^7,w^23,w^19,w^23,w,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,w^5,w^23,w^21,4,w^5,w^9,w^11,w^13,w^7,w^15,w^22,w^4,w^10,w^22,w,4,w^3,w^14,w^9,w^15,w^19,w^11,w^23,1,w^13,w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^4,4,w^20,w^21,w^14,3,w^14,w^4,w^15,w^20,w^10,w^9,w^9,3,w^11,w^8,w,w^11,w^8,w^20,w^10,w^14,w^15,w,w^7,w^4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^10,w^3,w^7,w^8,w^2,w^22,w^16,0,0,w^17,w^2,w^17,w^14,w^23,w^7,w^7,w^22,w^11,w,w^20,w^23,w^19,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^21,w,w^22,w^2,w^2,w^7,2,2,2,w^15,0,w^19,w^7,w,w^8,w^11,w^16,w^15,w^16,1,w^16,w^11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^21,4,w^20,w^3,w^15,3,w^16,w^23,w^13,w^19,w^5,1,w^15,0,w^22,w^2,w^23,2,w^4,w^19,w^15,w^4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^13,w,w^9,w^3,w^14,4,w^4,w^2,w^17,w^7,w^11,w^14,w,3,w^9,w^21,1,w^7,w^9,3,w,w^14],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,w^22,1,w^9,w^22,w^21,w^23,w^21,w^16,w^10,w^3,w^11,w^19,w^14,w^16,w^10,w^3,w^5,w^22,w^3,1,0,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^16,w^16,2,w^13,w^4,w^19,w^17,w^23,w^15,w^3,w^9,w^9,w^4,w^21,3,w^13,w^4,w^2,w^8,w^4,w^14,w],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^11,w^9,w^22,w^8,w^7,w^17,4,w^5,w^7,w,w^17,w^13,w^21,w^15,3,w^11,w^19,w^21,4,w^15,w^11,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^13,4,w^10,w^2,w^14,1,w^5,w^16,0,w^10,w^19,w^23,1,4,w^14,3,w^20,0,4,w^3,w,w^7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,0,w^10,w^21,0,w^3,4,0,w^15,w^16,w^3,w,w^19,w,w^10,w^13,4,4,1,w^4,w^17,1,w^23],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w,w^8,w^16,w,w^17,w^21,w^4,4,w^21,w^7,w^11,3,w^2,w^11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,3,w^2,w^4,w^15,w^13,w^14,w^22,1,w^11,w^3,w^4,4,w^14,w],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,4,2,w^20,w^10,w^19,w^8,w^2,w^16,2,w^9,w^22,w^16,2,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,2,w^20,w^10,0,w^7,w^2,w^16,2,0,w^21,w^16,2,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^14,w^23,3,w^14,w^7,w^10,w^19,w^14,w^10,w^21,1,w^9,w^4,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,4,w^19,w^3,4,w,w^5,4,w^20,w^5,w^19,w^23,2,w^14,w^23],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w^5,w^13,w^15,w^2,w^21,w^22,2,w^8,w^19,w^15,w^16,1,w^2,w^13],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^23,w^17,w^7,w^21,w^3,w^16,w^10,1,w^14,w^21,w^10,w^4,3,w^8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^17,w^7,w^21,0,w^15,w^10,1,w^14,0,w^9,w^4,3,w^8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w,w^10,w^5,w,w^15,3,w^3,w^22,3,w^9,4,w^21,w^16,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,1,w^7,w^15,1,1,w^4,w^11,w^19,w^4,w^8,4,w^19,w^3,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^17,w,w^3,w^14,w^20,w^21,w^5,w^7,3,w^4,w^5,w^13,w^15,w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^11,w^5,w^19,w^9,w^2,w^15,w^9,w^23,w^13,w^10,w^23,w^17,w^7,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^5,w^19,w^9,0,w^14,w^9,w^23,w^13,0,w^22,w^17,w^7,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^13,w^22,w^17,w^13,w^14,w^17,w^2,w^21,w^17,w^22,w,w^10,w^5,w]];

B1:=GModule(G,[b1a,b2a]);
B2:=GModule(G,[b1b,b2b]);
B3:=GModule(G,FrobeniusImage(B2,1));
B4:=GModule(G,[GL(3,F)![[w^4,w^8,w^8],[2,w,w^8],[w^23,w^22,0]],GL(3,F)![[w,w^21,w^11],[4,w^5,w^23],[1,w^4,4]]]);

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,FrobeniusImage(DirectSum([B1,B2,B3,B4]),1));

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;
JU:=JacobsonRadical(U);

n1:=Position([Dimension(i):i in XLG],3);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=Position([Dimension(i):i in XLG],30);
W2:=Socle(XLG[n2]);
homs2:=AHom(W2,U);
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

n3:=Position([Dimension(i):i in XLG],50);
W3:=Socle(XLG[n3]);
homs3:=AHom(W3,JU);
U3:=sub<MG2|[Image(homs3.i):i in [1..Dimension(homs3)]]>;

n4:=n3+1;
W4:=Socle(XLG[n4]);
homs4:=AHom(W4,U);
U4:=sub<MG2|[Image(homs4.i):i in [1..Dimension(homs4)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas cat:=[U!((homs3.j)(W3.i)):i in [1..Dimension(W3)],j in [1..Dimension(homs3)]];
bas cat:=[U!((homs4.j)(W4.i)):i in [1..Dimension(W4)],j in [1..Dimension(homs4)]];

// Fill out the rest of U, then extend to all of MG2.

bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;


// Now set up the variables.

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh3:=Dimension(homs3); dh4:=Dimension(homs4);
dh:=dh1+dh2+dh3+dh4;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;


// The next function returns the basis element numbers corresponding to a given variable in R.
// So the fifth variable, for example, corresponds to the basis elements 4*3+1 to 4*3+3.
// We define this function purely to clean up the code and reduce the chance of making
// silly numerical slips with indices.

function BasisElementNumbers(n)

if(n in [1..dh1+dh2]) then
  return [Dimension(W1)*(n-1)+1..Dimension(W1)*n];
end if;
  return
   [Dimension(W1)*(dh1+dh2)+Dimension(W3)*(n-dh1-dh2-1)+1..Dimension(W1)*(dh1+dh2)+Dimension(W3)*(n-dh1-dh2)];
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;


////////////////
// Stage 1
////////////////

// We need lots of products with elements of W1 to W4.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

JU1:=JU meet U1;
[i:i in [1..9]|bas3[i] in JU1] eq [4,5,6];

// So R.1 ne 0 or R.3 ne 0.

c:=[&+[R.(3+i)*bas3[9+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
d:=[&+[R.(3+i)*bas3[9+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
cd:=LieProd(c,d);
cdC:=(Matricise(cd)*Cinv)[1];

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

e:=[&+[R.(6+i)*bas3[18+1+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
f:=[&+[R.(6+i)*bas3[18+2+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
j:=[&+[R.(6+i)*bas3[18+3+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
ef:=LieProd(e,f);
efC:=(Matricise(ef)*Cinv)[1];

efj:=LieProd(ef,j);
efjC:=(Matricise(efj)*Cinv)[1];

af:=LieProd(a,f);
afC:=(Matricise(af)*Cinv)[1];

cf:=LieProd(c,f);
cfC:=(Matricise(cf)*Cinv)[1];

p:=[&+[R.(10+i)*bas3[78+1+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];
q:=[&+[R.(10+i)*bas3[78+2+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];
r:=[&+[R.(10+i)*bas3[78+3+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];

pq:=LieProd(p,q);
pqC:=(Matricise(pq)*Cinv)[1];

pr:=LieProd(p,r);
prC:=(Matricise(pr)*Cinv)[1];

pqr:=LieProd(pq,r);
pqrC:=(Matricise(pqr)*Cinv)[1];

ep:=LieProd(e,p);
epC:=(Matricise(ep)*Cinv)[1];

ap:=LieProd(a,p);
apC:=(Matricise(ap)*Cinv)[1];

cp:=LieProd(c,p);
cpC:=(Matricise(cp)*Cinv)[1];

// Add all these together to obtain some polynomials for the parameters.
BB:=GroebnerBasis({j[i]:i in [Dimension(U)+1..Dimension(MG2)],j in [abC,cdC,adC,efC,efjC,afC,cfC,pqC,pqrC,epC,apC,cpC]});

// We can simplify this a bit to get close to the radical of the ideal generated by them.
BB:=GroebnerBasis(SimplifyBasis(BB));
II:=ideal<R|BB>;
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II] cat [i*j:i,j in facts|i^3*j^3 in II and i*j notin II];
eqn:=R.8 + ww^286*R.9 + ww^416*R.10;
eqn^2 in II;
BB:=GroebnerBasis(BB cat elts cat [eqn]);

// We also have an involution centralizing G.

ce1:=DiagonalMatrix(F,[-1:i in [1..5]] cat [1:i in [1..46]] cat [-1:i in [1..5]]);

&and[i*j eq j*i:i in [a1,a2],j in [ce1]] and &and[i in Sp(56,F):i in [ce1]];

ce1d:=KroneckerProduct(ce1,ce1);

bas3[BasisElementNumbers(12)[1]]*ce1d eq -bas3[BasisElementNumbers(12)[1]] and
bas3[BasisElementNumbers(14)[1]]*ce1d eq bas3[BasisElementNumbers(14)[1]];

////////////////
// Stage 2
////////////////

// Dealing with the case R.10=0.

BB2a:=GroebnerBasis(SimplifyBasis(GroebnerBasis(BB cat [R.10])));
dh1+dh2 eq 6 and [i:i in [6+1..6+dh3]|R.i in BB2a] eq [8..6+dh3];

// Thus only R.7 remains non-zero from the parameters for W3.

BB2a:=GroebnerBasis(BB2a cat [R.7-1]);

coeffs2a:=ChangeLinearCoefficients(coeffs1,BB2a);
M1:=sub<MG2|[Evaluate(i,coeffs2a):i in e]>;
repeat 
  M1:=sub<MG2|M1,LieProd(MG2!Random(M1),MG2!Random(M1))>;
until Dimension(M1) eq 51;

// This is not right, because it has too large a socle.

Dimension(Socle(M1)) gt Dimension(Socle(LG));

// Thus R.10 ne 0, so R.10=1 wlog.

BB2:=GroebnerBasis(BB cat [R.10-1]);

////////////////
// Stage 3
////////////////

// Deal with the case R.9=w^13 in this stage.

R.9*(R.9-w^13) in BB2;

BB3a:=GroebnerBasis(BB2 cat [R.9-w^13]);

// W4 is parametrized by R.11 to R.14, and each of these is non-zero:
dh1 eq 3 and dh2 eq 3 and dh3 eq 4 and dh4 eq 4 and
[ R.11 + ww^78*R.12, R.12^2 + ww^26*R.14^2, R.13 + ww^52*R.14 ] subset BB3a;

// Thus we may assume that R.14=1 wlog.

BB3a:=GroebnerBasis(BB3a cat [R.14-1]);
[
    R.1 + ww^52*R.3,
    R.2 + ww^52*R.3,
    R.4 + ww^78*R.6,
    R.5 + 4*R.6
] subset BB3a;

// So we may assume that R.3=1 and R.6=1 to fix W1 and W2.

BB3a:=GroebnerBasis(BB3a cat [R.3-1,R.6-1]);

// There is one non-linear equation left in BB3a.

(R.12-ww^169)*(R.12+ww^169) in BB3a;

// This yields two options for R.12, and hence for all W_i.
// These are swapped by ce1, as we can see in Stage 1.
// Thus we may choose one.

BB3a:=GroebnerBasis(BB3a cat [R.12-ww^169]);

coeffs3a:=ChangeLinearCoefficients(coeffs1,BB3a);

M2:=sub<MG2|
[Evaluate(i,coeffs3a):i in a],[Evaluate(i,coeffs3a):i in c],
[Evaluate(i,coeffs3a):i in e],[Evaluate(i,coeffs3a):i in p]>;

repeat 
  M2:=sub<MG2|M2,LieProd(MG2!Random(M2),MG2!Random(M2))>;
until Dimension(M2) eq 133;

// We will prove this is an E7 Lie algebra at the end.

////////////////
// Stage 4
////////////////

// Eliminating the case R.7=R.11=0.

BB3:=GroebnerBasis(BB2 cat [R.9]);

// There are four non-linear equations left in BB3.

[i*j:i in [R.1+ww^52*R.3,R.4+ww^78*R.6],j in [R.7,R.11]] subset BB3;

// so we obtain two options. Here we eliminate the case R.7=R.11=0.

BB4a:=GroebnerBasis(BB3 cat [R.7,R.11]);

// R.13 is the only variables left for W4 in BB4a, so wlog R.13=1.
[R.11,R.12,R.14] subset BB4a;

BB4a cat:=[R.13-1];

// BB4a determines W3 and W4.

coeffs4a:=ChangeLinearCoefficients(coeffs1,BB4a);
M31:=sub<MG2|[Evaluate(i,coeffs4a):i in e]>;
M32:=sub<MG2|[Evaluate(i,coeffs4a):i in p]>;

// We can check that each of M31 and M32 is an abelian 15-space.
// To check that [M31,M32]=0 we note that:

{Evaluate(i,coeffs4a):i in ep} eq {0};

W34:=TensorProduct(W3,W4);
W34 eq sub<W34|W34.1>;

// Thus [W3.1,W4.1]=0 and this generates the tensor product as a module.
// Now check the two commutators, and this proves that W3+W4 is abelian.
for i in [1..14] do for j in [2..15] do
  if MG2!LieProd(MG2!M31.i,MG2!M31.j) ne MG2!0 then "I AM WRONG!"; end if;
  if MG2!LieProd(MG2!M32.i,MG2!M32.j) ne MG2!0 then "I AM WRONG!"; end if;
end for; end for;

// This contradicts the upper bound of 27 for an abelian subalgebra, so this cannot work.

BB4:=GroebnerBasis(BB3 cat [R.1+ww^52*R.3,R.4+ww^78*R.6]);

////////////////
// Stage 5
////////////////

// Proof that R.7=R.11=0, a contradiction to Stage 3.

coeffs4:=ChangeLinearCoefficients(coeffs1,BB4);

// First, note that ef lies in W1+W2+W3+W4, not just in U.
efCnew:=[Evaluate(efC[i],coeffs4):i in [1..Dimension(MG2)]];
&and[efCnew[i] eq 0:i in [#bas+1..Dimension(MG2)]];

[efCnew[i]:i in [1..9]] eq 
[
    0,
    0,
    0,
    ww^520*R.7^2,
    ww^598*R.7^2,
    ww^104*R.7^2,
    0,
    0,
    0
];

// We have already said because in Stage 1 that at least one of R.1,R.3 ne 0.
// Thus R.7=0. Hence R.11 ne 0, so R.11=1 wlog.

BB5:=GroebnerBasis(BB4 cat [R.7,R.11-1]);
coeffs5:=ChangeLinearCoefficients(coeffs1,BB5);

// Now [p,q] is an actual point.

pqpt:=MG2![Evaluate(i,coeffs5):i in pq];

// pqpt generates a 50-dimensional submodule, isomorphic to one of the summands of L(E7).

M4:=sub<MG2|pqpt>;

// The Jacobson radical has dimension 35 and is abelian, a contradiction.
JM4:=JacobsonRadical(M4); Dimension(JM4) eq 35;

for i in [1..34] do for j in [2..35] do
  if MG2!LieProd(MG2!JM4.i,MG2!JM4.j) ne MG2!0 then "I AM WRONG!"; end if;
end for; end for;

////////////////
// Stage 6
////////////////

// Proving that M2 above is an E7 Lie algebra.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M2!(MG2!(LieProd(MG2!(M2.i),MG2!(M2.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
  if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;
Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";



==> anc/E7/PSL227/psl227p=0.txt <==
SetSeed(0,0);
G:=SL(2,27);
F<w>:=GF(25);

a1:=GL(56,F)![
[w^5,w^4,w^11,w^23,w^13,w^14,2,w^13,w^21,1,2,3,w^3,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,1,w^21,w^15,w^19,1,2,w^21,w^2,w^11,w,w^8,1,w^10],
[w^7,3,w^15,w^19,w^22,w,w^15,w^7,w^22,w,1,w^16,w^8,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w^7,w^2,w^8,1,w^10,w^14,w^17,3,w^4,w^5,w,w^3,w^17],
[w^2,w^7,w^17,w^23,w^22,w^5,w^5,w^14,w^5,w,w^23,4,w^23,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^3,w^11,w^20,w^5,w^15,w^4,w^10,w^3,w^10,w^15,0,w^3,w^16],
[w^11,w^15,w^15,w^11,w^17,w^11,w^13,w^20,w^13,w^9,3,w^10,4,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,w^11,4,w^22,0,w^16,w^8,w^16,w^2,w^7,w^22,w^20,w^14],
[0,w^13,0,w^22,2,w^7,w^8,2,w^10,w^3,w^8,4,4,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^23,w^16,w^15,w,w^15,w^20,w^7,w^5,w^20,w^11,w^7,w^13,w^13],
[w^20,0,1,w^2,w^13,w^22,w^11,w^8,w^7,w^5,w^21,w^5,w^22,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^7,w^19,w^9,w^19,w^21,w^13,w^5,4,w^23,3,w^17,w^10,w^11],
[w^5,w^16,w^9,w^23,w^5,3,w^16,0,w^15,2,w^22,0,0,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^19,w^17,w^22,w,w^9,w^2,w^2,2,w^10,0,w^20,w^22,3],
[2,w,w^8,w^22,w^21,w^5,2,4,w^19,w,w^4,w^17,1,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^22,w^9,w^4,w^7,2,2,3,w^11,w^2,w^9,2,w^22,w^7],
[2,1,w^14,w^17,w^23,w^9,w^10,w^4,4,w^9,w,w^8,w^20,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^7,w^21,w^16,w^15,w^11,w^10,w^3,w^17,w^11,w^9,w^15,w,w^16],
[w^7,w^20,w^8,w^19,w^9,w^10,w^10,w^17,w^21,w^7,w^5,w^8,1,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,w^17,w^22,w^9,w^17,4,w^15,w^8,0,w^5,3,w^4,1],
[w^23,w^8,w^21,w^10,w^21,w^10,w^20,w,w^4,w^7,w^16,3,2,w^17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,w^4,w^22,1,w^14,w^14,w^14,w^2,w^14,w^8,4,w^14,w^2],
[w^5,4,w^8,1,w^8,w^2,w^21,w,w^4,w^15,w^19,w^3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^13,w^14,w^2,w^23,w^23,w,w^2,w^5,w^7,w^8,w^5,w^19,1],
[w^23,w^15,w^3,w^4,0,w^20,w^15,w^21,0,w^5,1,w^22,w^21,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^10,w^14,w^9,w^4,w^15,w^22,w^2,w^21,w^4,w^11,w^5,w^9,w^20],
[w^13,w^2,w^8,w^2,2,w^22,w^20,w^17,w^19,w^4,w^17,w^16,w^5,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^22,w^23,w^22,2,w^14,w^11,w^11,2,w^7,w^11,w^15,w^23,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,w^11,w^20,1,4,2,4,w^22,w^19,w^23,1,w^14,3,w^20,w^10,w^10,w^3,w^5,w^2,0,w^8,w^16,w^23,w^21,w^4,w^2,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^17,w^13,w^7,w^14,w^22,w^11,w^3,w^15,w^15,w^13,w^20,w^8,w^10,w^14,w^22,4,w,w^5,w^19,0,w^13,w^14,w^13,w^14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^15,w^7,1,w^14,w^8,w^11,w^20,w^15,w^10,2,0,3,w^8,w^21,w^17,w^5,w,w^4,w^19,2,w^20,w^13,w^2,1,w^11,w^4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^16,w^15,w^21,w^17,w^22,w^3,w^16,w^7,w,w^14,2,w^3,w^15,w^16,w^3,w^7,w^7,w^3,w^11,w^14,1,w^20,w^3,2,w^4,w^22,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^4,2,w^2,w^22,w^21,w^8,w^9,w^7,4,w^21,w^2,w^7,w^16,w^19,w^2,w,w^3,w^7,w^7,0,w^10,w^16,w^9,w^20,w^9,2,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^20,w^20,w^8,w^7,w^22,w^10,2,w^9,w^14,w^20,w^23,w^2,w^23,w^14,w^19,w^22,w^11,1,1,w^10,w^19,w,w^5,w^20,2,w^21,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^20,w^7,w^3,w^3,w^8,w^16,w^21,w^7,w^15,0,2,2,w^13,w^16,w^20,w^22,1,w^22,w^9,w^9,w^22,4,1,w^7,w^21,1,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^5,w^7,w^3,3,w^8,w^23,w^9,w^11,w^4,w^3,w^20,0,w^9,3,w^10,0,3,w^17,w^4,w^20,w^17,3,w^5,w^3,w^5,w^21,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^15,w^20,w^21,w^9,w^17,w^16,4,4,w^8,w^9,w^20,4,w^9,3,1,w^11,0,w^23,w^19,w^17,4,4,w^7,4,2,w^5,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^14,w^4,4,w^13,w^21,w^16,w^11,w^17,w^7,1,w^22,w^11,w^21,4,w^9,0,3,w^8,w^16,w^2,w^10,w^4,w^4,w^11,w^11,w^2,w^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^5,w^7,3,w,2,w^8,w^9,w^23,w^3,w^19,2,w^14,w^9,w^13,w^16,w^9,1,1,w^17,w,2,w^7,w^23,w^4,w^14,w^23,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,w^9,w^22,w^19,w,w^11,w^17,w^16,2,w^2,w^2,w^5,w^2,2,w^17,w^13,w^8,w^16,3,w^7,4,w^20,4,w^15,w^17,w^17,w^17,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^20,w^7,w^13,w^11,w,w^15,w^11,w^7,w^8,w^13,w^9,w^19,w^15,w^23,w^19,w,w^19,4,w^10,w^13,4,w^5,w^23,w^19,w^16,w^22,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^5,w^7,w^22,w^17,w^17,w^8,w^4,w^8,w,w^9,w^4,3,1,w^3,3,w^10,w^22,w^9,w^5,w^2,w^22,w^8,w^11,w^10,w^2,w^10,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^14,0,w^23,w^2,4,2,1,3,w^21,w^4,w^2,4,w^11,2,w^15,1,w^10,w^14,w^17,w^8,w^3,w,4,w,w^20,w^3,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^21,3,w^2,w^3,w^9,3,w^8,w^20,w^13,w^13,w^2,w^17,w^4,4,w^17,4,w^20,w^5,w^20,w^5,w,w^3,w^7,w^7,w^2,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,w^13,w,1,0,w^10,w^15,w^8,1,w^15,w^21,4,0,w^10,w^11,w^13,w^4,3,w,w^5,w^14,w^19,1,w^11,w^10,w^9,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^22,w^10,w^14,3,w^8,w^19,w^23,2,0,w^9,w^5,w^3,3,w^7,w^13,2,w^22,2,2,w^4,4,w^13,w^17,w^11,2,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,0,4,1,w^14,0,w^8,w,1,w^13,w^13,3,w^13,w^14,w^21,4,w^3,w^14,w^8,w^9,w^22,w^8,4,w^13,w^13,w^15,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,3,w^19,w^13,w^11,w^3,w^22,w,w^8,w^17,w^14,w^23,w,w^8,w^2,w^9,w^23,w^4,3,w^20,w^5,w^13,w^4,w^23,w^17,0,w^19,w^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^11,3,w,w^20,1,w^23,w^17,w^14,w^16,w^23,w^16,w^5,w^19,w^13,w^20,0,w^5,w^23,w^20,w^22,w^11,w^22,w^14,w^21,w^4,w^7,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,2,3,w^10,w^9,w^21,w^8,1,w^10,w^22,w^11,w^14,w^5,w^17,w,w^4,w^10,w^11,w^4,w^22,w^7,w^7,4,w^7,w^8,w^4,w^5,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^4,w^11,w^4,w^4,4,0,w^15,w^19,w^20,2,w^9,w^10,w^15,w^15,0,w^16,w^11,3,4,w^16,w^9,w^9,w^4,w^2,0,w^5,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^2,w^4,w^22,w^21,w^9,w^15,w^16,2,w^16,3,0,w^16,w^15,w^7,w^3,w^5,w^2,w^7,w^19,w^8,w^8,w^16,w^17,w^23,w^9,w^17,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,2,w^16,w^13,w^15,4,w^10,w^21,w^17,w^8,w^20,w^2,w^16,w^4,w^15,w^20,w^15,2,w^19,w^3,w^5,w^16,w,w^17,w^14,w^7,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^14,w^7,w^23,w^9,w,w^11,w^3,w^22,3,w^17,w^20,w^5,0,w^10,4,w^22,w^21,w^16,w^20,w^14,w^20,w^15,2,w^21,w^19,1,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^21,w^21,w^14,w^4,0,w^17,w^13,w^4,4,w^13,w^17,0,w^7,w^2,w^20,w^4,w^3,w^4,w^20,w^21,w^15,1,w^17,w^15,w^10,w^4,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^23,w^16,w^16,w^7,w^3,2,w^11,2,w^20,w^23,w^16,w^11,w^17,w^13,w^19,w^8,0,w^20,w^8,w^8,w^20,w^8,2,w^17,w^15,w^17,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^11,w^7,w^11,w^4,w^19,w^9,2,w^5,w^16,w^8,w^19,w^7,w^7,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^3,w^8,w^22,w^23,1,w^19,w^20,w^7,w^23,w^10,0,w^3,w^15],
[w^21,w^15,w^10,w^9,w^7,3,w^19,w^13,w^19,w^7,w^13,3,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^17,w^2,w^10,w^16,w^11,w^22,w^11,w^10,w^19,w^16,w^15,w^2,w^17],
[w^3,w^17,w^21,2,2,4,w^17,w^21,w^23,w,w^21,w^13,w^4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^22,1,w^14,w^21,0,w^10,w^16,w^9,w,4,w^17,4,w],
[w^21,w^9,w^17,w^10,w^14,w,w^8,2,w^20,1,w^17,2,w^22,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^23,w,w^10,w^9,2,w^13,w^3,3,w^9,w^21,w^14,w^21,w^5],
[w^11,w,w^7,w^3,w^10,3,w^10,w^4,0,4,2,4,w^9,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,w^11,w^21,w^17,w^21,w^15,w^7,w^16,w^4,w^7,1,w^19,w^2,w^10],
[w^14,w^3,w,w^19,w^20,w^8,w^19,0,w^5,w^21,w^14,4,1,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^14,w^10,2,0,w^10,w^15,w^22,3,w^9,2,w^17,w^23,w^20],
[3,w^22,4,w^3,w^22,w^23,w^8,w^17,w^8,w^15,w^9,3,w^10,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^21,w^13,w^3,w^11,w^4,w^16,w^16,0,w^22,w^21,w^11,w^4,w^14],
[4,4,w^10,w^14,w^5,w^21,w^22,w^5,w^15,w^20,w^11,w^20,w^13,w^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^21,w^7,4,w^20,1,w^15,w^3,w^21,w^4,w^14,w^21,w^14,1],
[w,w^9,w^23,w^8,w,w^5,w^5,w^16,w^10,w^20,0,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,1,w^10,w^14,0,1,w^15,w^17,w^17,w^3,w^4,w^9,w^19,w^2],
[2,w^13,w^10,w^16,w^9,w^21,w^10,w^5,2,w^20,w^23,w^14,3,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,2,w^17,w^23,w^19,w^5,w^22,w^2,1,0,w^20,w^3,1,w^8],
[4,4,w^10,w^17,w^22,w^4,w^10,w^5,w^15,w^3,w^10,0,w,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^9,w^17,4,4,w^22,w^5,w,w^11,w^16,w^15,w^19,w^22,w^13],
[w^9,w^14,w^7,w^22,w^23,w^15,w^4,w^4,w^4,w,w^8,1,w^23,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w,w^13,0,2,w^20,w^7,w^2,w^14,0,w^13,w^8,w^10,w^5],
[1,w^7,w^3,w^20,w^5,w^20,w^21,1,w^23,w^19,w^2,w^20,w^23,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,1,w^3,3,w^23,w^13,w^13,w^22,w^10,w^8,0,w^22,w^22,w^21],
[w^8,w^5,w^15,w^21,w^15,w,w^13,w^5,w^5,w,2,w^8,4,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^10,w^5,w^8,3,w^13,w^3,w^8,w^14,w^23,0,w^11,w^17,w^4]];

a2:=GL(56,F)![
[3,w^2,w^21,w^20,w^16,w^9,w^14,w^4,w^2,w^3,w^3,w^4,w^13,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^17,w^20,w^5,3,w^21,w^5,w^5,w^13,w^15,w^11,w^16,w^21,w^17],
[w^23,2,4,w^5,w^7,w^23,1,w^21,w^16,w^23,2,w^8,w^17,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^9,3,w^14,2,1,w^3,w^23,w^10,w^20,w^22,w^2,w^5,w^19],
[w^21,w^19,w^10,3,w^2,w^7,1,w^10,w^19,w^13,w^9,w^22,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^5,w^22,w^10,3,w^21,1,w^2,3,3,w,w,0,w^13],
[w^4,w^2,0,w^8,w^11,w^15,1,w^21,w^23,w^2,w^17,w^13,w^5,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^3,w,w^23,w^14,w^14,w^21,2,w^7,w^23,w^7,w^19,w^17,w^17],
[w^3,w^8,w^22,w^13,0,w^9,w^8,w^4,w^8,w^3,w^11,w^20,w^3,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,3,w^23,w^7,w^2,0,w^10,w^15,w^7,w^20,w^7,w^15,w^23,w^22],
[w^13,w^9,w^15,w^15,0,w^20,2,w^15,w^13,3,w^15,w^22,w^4,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,w^16,w^16,3,w^8,w^9,w,w^5,w^10,w^19,w,w^13,w^21,w^20],
[w^11,w^15,w^9,w^9,4,w^9,w^23,w^22,w^10,w^23,w,4,w^5,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,3,w^21,0,w^14,1,w^2,2,3,w^21,w^3,w^7,w,4],
[1,w^5,w^20,w^11,1,w^15,w^10,w^11,w^19,w^5,0,4,1,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^8,w^20,w^8,w^8,w^5,w^16,w^16,w^3,w^10,w,w^3,w^15,w^11],
[w^23,w^17,w^20,w^16,w^21,w^16,w,w^22,w^15,w^9,w^7,w^9,w^7,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^17,w^9,w^16,w^15,w^15,w^17,w^23,4,w,1,w^10,w^7,w^5],
[w^16,w^20,0,w^9,w^5,w^23,w^3,w^22,w^23,w^23,4,w^9,3,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w^10,w^22,w^10,w^14,w^2,w^11,w^4,w^10,w^9,w^23,w^21,w^21,w^3],
[w^23,w^9,w^14,w^22,w^9,w^23,w^15,3,w,w^3,w^13,3,w^9,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,2,w^20,4,w^21,w^3,w^21,w^16,w^7,w^13,w^22,w^21,w^13,w^21],
[w^11,w^9,w^22,w^5,w^15,w^8,w^13,w^7,w^17,1,w^13,w^10,w^7,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^15,1,w^3,w^21,0,w^2,w^2,w^16,w^10,w,4,w^23,w^15],
[w^15,w,w^21,w^10,w^19,2,2,0,w^13,w,w^15,w^19,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^23,w^5,w^9,w^9,w^23,w^23,w^16,w^4,w^2,w^17,w^2,w^11,w^4],
[2,w^7,4,0,2,4,w^14,w^13,w^22,4,w^21,w^5,w^20,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^11,w^22,w^15,w^8,w^17,w^5,w^20,w^2,w^3,w^16,w^14,w^16,w^22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^10,w^2,w^9,w^11,w^13,w^2,w^19,w^16,w^8,3,w^23,w^3,0,w^11,w^19,w^11,3,w^23,w^15,w^4,w^10,w^16,w^20,w^22,w^4,2,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^23,2,w^13,w^2,w^9,w^14,w^10,w^21,w^7,w^23,w^10,w^13,w^9,w^14,w^15,w^23,1,4,w^10,w^9,w^20,w^7,w^15,w^14,w^14,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^4,w^9,w^11,w^14,w^20,w^23,w^17,w^5,w^15,0,w^15,w^10,w^17,w^21,w^22,4,w^2,w^15,w,2,w^19,1,4,w^4,w^3,w^9,w^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^16,w^15,w^9,1,4,w^14,1,w^14,w^14,w^2,w^3,w^13,w,2,w^17,2,w^4,w^20,w^11,w^21,w^2,w^20,w^10,w^15,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^15,w^7,w^7,w^10,w^7,w^11,w^16,1,w,w^11,0,4,w^10,w^17,w^19,w^11,w,w^7,w^2,w^3,1,3,w^21,w^19,w,w^7,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^11,3,w^13,w^10,w^21,w^13,w^16,w,w^7,w^2,w^8,w^19,2,w^17,w^4,w^16,w^3,w^17,2,w^8,w^11,w^13,w^2,w^16,w^22,w^20,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^13,1,w^10,w^2,w^10,w^4,w^3,w^13,w^7,w^5,4,w^19,w^10,w^14,w^13,w^20,w^16,w^16,w^2,w,w^10,w^15,w^8,w^23,w^14,w^23,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^15,w^23,w^7,w^11,w^17,w^3,w^11,w,w,w^10,w^13,2,w,4,1,w^7,w^4,0,w^11,w^14,w^5,w^10,w^20,0,w^11,w^10,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^14,2,w^7,1,w^20,w^20,w^23,1,w^20,w^14,w^7,w^11,w^15,w^8,w^22,3,w^3,3,w^11,w^4,0,w^22,w^13,4,w^10,4,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^17,w^7,4,w^8,w,0,w^8,w^21,w,w^16,w^17,w^23,1,w^22,w^21,2,0,w^20,w^11,w^5,w^3,w^16,w^7,w^8,w^3,w^3,w^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^15,0,w^8,2,w^19,w^23,w^7,w,w^19,w^9,3,w^17,w^21,w^21,w^4,w^2,w^3,w^2,w^15,w^10,4,w^7,w^13,w^20,w^9,w^7,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^7,w^4,w^8,0,w^11,w^10,1,w^4,w^13,w^10,w^3,w^8,w^14,w^3,w^19,0,2,2,w^22,w^10,w^11,w,w^10,w^14,w^7,1,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^10,w^13,w^13,w^23,w^9,w^17,w^13,w,0,2,w^19,w^19,w,w^23,w^22,w^15,w^2,w^21,w^11,w^20,w^16,w^9,w^23,w^17,w^8,w^3,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^20,w^8,w^17,w^4,w^11,w^2,w^19,w^22,3,w^19,w^7,2,w^22,w^14,w^20,w^23,w^13,w^16,w^7,w^14,w^2,w^5,w^14,w^5,w^21,w^22,w^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w,w^7,w^23,w^13,w^21,w^19,3,1,w^7,w^14,w^3,w^23,w^9,4,w^9,2,w^7,w^11,w^5,0,w,w^17,w^16,4,2,w^11,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,4,w,w^9,w^21,2,w^3,w^23,w^20,w^17,w^19,w^16,w,w,w^14,w^17,4,w^21,w^22,w^17,w^2,w^13,w^10,w^9,1,4,w^3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^22,w^8,w^7,w^14,w^4,w^11,w^21,w^2,w,0,w^23,w^9,w^13,w^2,w^10,w^11,1,w^7,w^23,w^9,w^15,2,w^3,w^9,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^11,w^20,w^8,0,w^4,w^20,w^22,4,2,3,1,w^7,2,w^23,w^20,w^19,w^11,w^16,3,w^23,w^21,3,w^4,w^2,w^8,w,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^5,2,3,w^17,w^3,1,w^4,w^15,w^3,w^15,w^14,w^5,w^5,w^14,w^2,1,w^15,w^4,w^21,w^20,w^15,w^8,w^13,w^4,w^8,w,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^11,2,0,w^14,w^22,w^23,w^17,0,w^15,w^13,w^5,3,w^4,w^23,w^3,w^21,w^11,w^5,4,w^14,w^4,w^5,4,w^15,w^5,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^7,1,w^3,w^4,w,4,w^7,w^10,w^15,w^14,w^11,w^5,w^21,w^3,w^4,w^17,w^21,w^15,w^17,w^2,w^11,w^8,w^8,w^22,w^5,w^15,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^23,w^7,w^2,w^3,w^17,1,w^17,w^21,w^16,w^15,w,w^10,w^15,w^23,w^17,1,w^14,w^3,w,w^22,0,0,w^7,w^20,w^14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w,w,w^4,w^9,w^5,4,3,3,w^5,w,w^4,w^16,w^9,w^11,w^19,w^2,4,w^3,3,w,w,w^23,w^21,w^19,w^9,w^13,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^20,3,w^9,1,w^8,w^4,w^14,w^9,w^20,0,2,1,w^3,w^7,0,w^19,w^22,w^13,w^20,1,w^19,w^7,w^16,w^22,w^8,w^15,w^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^11,w^20,w^7,w^14,2,w^20,w^16,w^14,4,w^21,w^14,0,w^3,w^17,w^4,w^17,0,2,w^11,w,w^19,w^2,w,w^22,w^9,w^14,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,1,w^5,w^7,w^5,2,w^15,0,w^17,w^21,w^7,w,w^3,1,w^3,w^4,2,w^3,w^17,w^10,3,3,w^19,w^4,w^16,4,w^20,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,2,0,w^19,w^9,3,w^15,w,w^13,w^16,w^11,2,w^17,w^11,w^21,w^8,w^23,1,w^17,0,w^17,w^9,3,w^17,w^5,0,w^2,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^19,w^11,4,w^22,1,w^4,4,w^19,w^20,w^9,w^15,w^11,w^10,w^8,w^3,w^2,w^3,0,w^17,w^11,w^5,w^7,1,w^3,0,w^5,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^9,3,w^2,0,w^9,0,w^16,w^13,w^15,w^8,w^17,0,w^23,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^22,w^19,w^20,3,w^19,w^19,w^16,w^19,w^2,w^16,w^8,w^13,w^19],
[w^2,1,w^9,w^19,w^15,w^8,w^19,w^3,w^7,w^23,w^7,w^10,w^14,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^2,w^5,w^15,w^13,3,w^11,w^15,w^4,w^10,3,w^20,w^14,w^16],
[1,1,w^10,1,w^22,w^16,w^22,w^10,w^22,w^8,w^2,1,w^8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^23,w^19,w^15,3,w^17,w^9,w^15,w^20,w^17,0,1,w^7,w^8],
[w^22,w^2,4,w^11,w^23,w^11,w^10,4,w,w^7,w^8,w^3,w^16,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^20,w^8,w^15,w^9,w^22,w^19,w^17,w^4,w^2,2,w,w^13,w^3],
[w^14,1,w^2,w^21,w^3,2,w^2,w^3,w^11,w^21,w^22,w^17,w^5,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^22,w^22,w^3,1,w^21,w^21,1,w^13,0,w^2,4,w^17,4],
[w^7,w,w^3,4,w^21,4,0,w^7,w^7,w^4,w^11,w^7,w^21,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^15,w^3,w^8,w^16,w^4,w^9,w^20,w^15,w^16,0,w^8,w^17,w^23],
[w^5,w^7,2,w^22,w^15,w,w^20,w^13,0,w^8,w^8,4,4,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^20,w^14,w^16,w^4,w^20,2,w^9,w^14,w^19,2,w^11,w^2,w^21],
[w^11,w^20,w,w^7,w^7,w,4,w^17,w^17,w^2,w^10,3,w^10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^9,w^15,4,w^15,4,w^3,w^19,w^16,w,w^22,w^13,w,w^4],
[w^15,w^4,w^13,w^19,w^10,w^15,w^7,w^21,w^17,3,0,w^23,0,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^22,3,w^11,w^19,w^20,w^14,w^11,w^17,2,w^20,w^15,w^3],
[w^4,w^15,1,w^9,w^3,w^17,w^23,w^22,w^9,w^16,w^19,w^22,w^23,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^19,w^5,2,w^9,w^8,w^4,1,3,w^23,w^22,w^13,w^16],
[w^20,1,w^15,w^2,w^8,w^16,w^23,w^23,w^4,w^15,w^22,w,w^17,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^15,w^23,w^7,w^16,w^7,w^2,w,w^3,w^21,1,w^13,0,1],
[w^8,w^17,w^22,w,w^8,w^19,w^7,w^5,w^3,w^11,w^14,w^7,w^9,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^3,4,w^11,w^13,w^11,w^8,w,1,w^19,w^21,w^20,w^22,w^23],
[w^19,w^23,w^21,w^2,w^3,w^14,4,w^22,4,3,0,w^5,w^23,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^16,w^22,4,w^21,w^20,w^14,0,w^4,w^13,w,w^9,1,w^15],
[w^17,4,w^2,w^13,w^2,w^5,w^17,1,w^21,w^10,w^5,w,w^16,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w,w^3,w^13,1,w^15,w^11,w^20,w^19,w^8,w^13,w^10,w,w^14]];

b1:=GL(28,F)![
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^2,w^22,w^21,w^10,w^22,w^14,w^20,w^21,w^19,w^21,0,w^8,w^23,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^17,w^11,w^14,2,w^13,w^15,w^11,w^13,w^3,w^10,w^17,w^23,w^7,w^23],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^17,w^5,w^23,w^20,w^13,2,w^22,w^22,w^7,w^13,w^11,w^7,w^5,w^17],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^5,w^3,w^19,w^9,w^21,3,w^22,4,w^11,1,w^22,w^4,3,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^13,w^10,w^5,w^3,2,4,w^20,4,w^14,w,w^17,w^2,w^22,w^17],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^22,w^5,0,w,w^13,w^14,w^7,1,w^4,w^15,w^21,3,w^5,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^10,w^20,w^17,w^16,w^11,w^21,w^7,w^16,w^4,0,w^11,2,w^16,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^19,1,w^10,4,3,w^10,w^10,w^19,w^4,w^5,4,w^4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,2,w,2,w^10,w^14,1,w^7,w^14,w,w^11,w^11,w^20,w^9,w^13,w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,4,w^19,w^15,w^2,w^19,w^11,w^2,w^7,w^3,1,w^5,w^13,w^21,w^10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^21,w^10,w^16,w^20,w^8,w^19,2,w^10,w^19,w^2,w^5,w^17,w^8,w^8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,4,w^10,w^16,w^4,0,w^14,w^5,w^23,w^7,3,w^3,w^21,w^21,w^7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,w^19,w^10,w^9,w^19,w^10,w^8,w^3,3,w^5,w^22,w^15,w^15,w^13],
[0,w^13,4,0,4,w^19,0,0,2,0,0,0,w^19,w^11,w^22,w^4,w^5,w^8,4,w^16,w^22,w^19,4,w^22,w^11,w^23,1,4],
[1,2,2,0,0,2,0,0,w^21,0,2,2,0,w,w^11,w^14,w^9,w^14,w^17,w^4,w^16,w^15,w^15,w^23,w^14,w^3,w^22,2],
[0,4,w^9,1,0,w^23,0,0,w^21,0,w^20,4,w^23,w^16,3,w^21,1,4,w^14,w^7,w^11,w^21,w^15,w^20,w^3,0,w^3,w^23],
[0,w,w^20,0,0,w^5,0,0,w^7,0,w^3,w^11,w^19,w^10,w^15,3,w^7,3,w^16,w^4,w^7,3,w^10,w^20,4,w^3,w^11,w],
[0,w^8,w^5,0,0,w^17,0,0,w^2,0,w^20,0,w^17,w^11,4,w^4,w^13,w^13,3,w^19,w^14,w^4,w^16,w^3,w^9,w^7,w^9,w^2],
[0,w^2,2,0,0,w^10,0,0,w^3,0,4,w^9,w^15,3,w^11,w^14,w^5,w^23,w^11,0,w^15,3,w^16,0,w^7,w^16,w,w^17],
[0,w^2,w^13,0,0,w^20,0,0,w^15,0,w^3,1,w^15,w,w^20,4,w^4,w^2,w^11,w^22,w^4,w^13,w^7,w^5,4,w^4,w^21,w^14],
[0,w^8,w^23,0,0,w^20,0,0,w^16,0,w^17,w^17,w^7,2,w^3,w^17,w^4,w^15,w^9,4,w^9,w^20,2,w^13,w^19,w^17,w^23,w^11],
[0,3,w^3,0,0,w^20,0,0,w^20,0,0,0,w^19,w^2,3,4,w^16,4,w^4,w^2,2,w^7,w^17,w^7,w^11,w^20,1,w^16],
[0,w^3,w^19,0,0,w^16,0,0,4,0,w^14,w^14,w^21,w^9,w^8,1,w^17,w^4,w^23,w^8,w^3,w^20,w^13,w^3,3,w,w^5,w^21],
[0,1,w^5,0,0,w^11,0,1,w^9,0,w^2,w^17,w^21,4,w^10,w^8,w^5,w^10,1,w^7,w^16,w^13,1,w^5,w^4,w^5,4,4],
[0,w^13,w^20,0,0,w^14,0,0,w^17,1,w^15,w^2,w^20,w^17,w^2,w^3,w^20,w^11,0,w^9,w^10,w^13,w^22,w^5,w^9,w^23,w^22,w^22],
[0,1,w^14,0,0,w^22,1,0,w^16,0,w^11,w^8,w^16,w^21,w^19,0,w^20,w,w^13,w^15,w^23,w^9,w^3,w^2,w^5,w^13,w^13,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^4,w^9,w^19,w^23,w^10,w,w^5,4,w^21,w^3,w^13,w,w^17,w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^15,w^13,w^21,w^13,w^9,w^4,0,w^17,w^5,w^21,w^13,w^23,w,w^23]
];
b2:=GL(28,F)![
[2,0,w,w,w^22,w^10,w^16,4,w^9,w^5,w^13,w^23,w^21,4,2,w^20,w^23,w^19,w^14,w^22,w^2,3,w^21,4,w^20,w^23,0,0],
[w^17,w^10,w^14,2,w^8,4,w^3,2,w^17,w^19,w^9,3,3,w^9,w^3,w^7,w^9,0,w^16,w^9,w^23,w^4,2,w^19,w^14,w^21,w^7,w^21],
[w^10,w^17,w^10,2,1,w^22,w^16,1,0,w^4,w^21,w^9,w^5,w^5,w^15,w^20,w^23,w^3,w^10,w^20,w^14,w^4,1,w^17,w^17,w^11,w,w^9],
[w^11,w^19,w^23,3,w^17,w^19,w^5,w^9,w^3,w^19,w^15,w^7,w^2,w^17,w^13,w^9,w^13,w^15,w^7,w,w^10,0,1,w^13,w^14,w^15,w^10,3],
[w^16,1,w^17,w^4,2,w^23,w^3,w^9,w^22,w,w^21,w^21,w^4,w^19,w^15,w^10,w^2,w^16,3,1,w^13,w^20,w^22,w^16,w^22,4,w^4,0],
[w^21,1,w^13,w^9,w^3,w^17,w^8,w^3,w^10,w^19,w^23,w^21,4,w^21,w^4,w^8,w^4,w^8,w^20,w^15,3,w^11,w^14,w^13,w^3,w^16,w^5,3],
[w^9,w^23,w^7,1,w^3,w^4,w^2,w,w^5,w^10,w^9,w^2,w^17,w^8,w^20,1,w^21,w^21,w^16,w^11,w^5,w^17,w^19,w,w^9,w^4,w^22,w^23],
[w^15,w^11,w^15,1,w^23,w^15,w^4,4,w^22,4,w^19,1,w^2,3,w^11,w^2,w^16,w,0,w^17,w^9,w^14,2,w^13,w^4,w,w^4,w^11],
[w^15,w^7,w^22,w^10,w^2,w^10,w^15,w^17,w,w^4,w^22,w^8,w^13,w^22,w^9,4,3,w^19,w,3,w^8,w^10,2,w^14,w^10,w^3,w^22,w],
[w^20,1,w^8,w^3,w^15,w^4,w^17,w^9,w^22,w^11,w^14,4,1,w^3,w^11,0,w^13,1,w^16,w^9,w^20,w^2,w^7,0,2,w^16,w^4,3],
[3,2,w^23,w,w^20,w^19,w,w^11,w^20,w^9,w^22,w^17,w^20,3,w^7,w^9,w^11,1,w^23,w^5,w^8,w^20,w^2,w^7,4,w^5,w^22,w^16],
[w^19,w^15,w^9,w^2,w^8,w^19,w^17,w^4,w^22,3,w^7,w^9,w^15,w^13,4,w^20,w^22,2,4,0,w^3,w^23,w^3,w^19,w^11,w^8,w^2,w^3],
[w^9,w^5,w^17,w^17,w^11,w^15,w^21,w^20,w^20,1,w^10,w^15,w^21,4,w^15,w^7,w^14,w^14,w^11,2,w^14,w^2,w^10,w^5,4,w^3,w^13,3],
[1,3,w^22,w^11,w^9,2,w^4,3,w^23,w^20,3,w,w^14,w,w^16,w,w^3,2,w^3,w^4,w^2,w^19,w^22,2,1,w^17,w^14,w^20],
[w^2,w^11,w^8,w^9,w^4,w^15,1,w^8,w,4,w^17,w^19,2,w^3,w^7,w^15,w^13,1,w^14,w^11,3,w^23,w^4,w^4,w^21,w^14,w,w^11],
[w^2,w^4,w^17,w^10,w^13,4,w^23,w^5,w^7,w^13,w^15,w^13,w^2,w^10,w^20,3,w^3,w^19,w^10,w^14,w^4,1,w^13,w^15,w^15,w^14,w^23,w^5],
[2,4,w^17,w^3,w^22,w^16,w^15,w,w^21,3,3,w^8,w^14,w^15,0,w^13,w^3,w^8,w^20,w^20,3,w^11,w^16,w^13,w^22,w^13,w^9,w^21],
[w^3,w^14,1,w^8,w^3,w,w^19,w^10,1,w^7,2,w^11,w^8,2,w^10,2,1,w^11,3,w^23,3,w^8,w^15,2,w^17,w^17,w^23,w^7],
[w^2,w^10,1,w^10,w,w^9,3,w,w^16,w^3,w^4,w^22,w^19,w^11,w^11,w^3,w^7,w^21,w^10,w^22,w^23,w^17,w^14,w^10,w^9,w^13,w^19,w^8],
[w^9,w^15,w^19,w^2,w,w^10,w^10,w^2,w^15,w^17,w^20,w^9,w^23,0,w^16,w^19,w^8,w^20,w^10,w^22,w^17,w^9,w^3,w^20,w^8,w,w^16,w^23],
[w^7,w^9,w^20,w^7,w^20,w^14,w^5,w^11,4,w^16,w^21,w^3,w^14,w^14,w^16,w^3,w^16,2,4,w^4,3,w^9,w^21,1,w^17,1,2,w^22],
[w^7,w^13,w^9,w^21,w^21,w^21,w,w^14,0,w^14,1,w^17,w^8,w^20,w^4,2,w^14,w^22,w^10,w^19,w^13,4,w^17,4,w^10,4,w^10,w^15],
[w^23,3,w^5,4,w^11,0,w^11,w^8,w^2,w^16,2,0,w^7,3,w^8,w^11,w^3,w^19,w^23,w^9,w^9,w^19,w^8,0,4,w^19,w^19,w^19],
[w^8,w^17,1,3,2,w^5,3,w^5,w^22,w^5,w^2,w^20,w^3,0,w^11,w^22,w^17,w^13,w^23,w^2,w^19,w^23,w^17,w^11,w^23,w^20,w^21,w^8],
[w^7,2,2,w^2,w^21,w^7,w^13,w^9,w^16,w^2,w^9,w^20,w^15,1,w^22,w^14,0,w^8,w^15,w^16,w^3,w^3,w^20,w^21,0,w^13,w,w^20],
[w^23,w,w^8,w^14,0,3,w^16,w^9,w^14,w^19,w^8,w^22,w,w^5,w^9,w^5,w^16,3,w^17,w^4,w^16,w^14,w^15,3,w,w^16,w^13,w^5],
[w^16,3,w^5,1,w^7,w^10,w^14,w^16,w^3,w^13,w^4,w^3,w^22,w^5,w^23,w^14,w^10,0,w^2,w^8,2,w^16,w^21,w^17,w^23,w^14,w^15,w^9],
[w,w^5,2,4,w^23,w,w^2,w^4,w^14,w^11,w^13,4,3,w^23,w^10,w^16,3,w^2,w^21,w^9,w^23,w^16,w^22,w^7,w^16,3,w^7,w^17]
];

MG:=GModule(G,[a1,a2]);
Irr:=IrreducibleModules(G,F);
B1:=GModule(G,[b1,b2]);
B2:=Irr[7];
for i in Irr do if(BrauerCharacter(i)[2] eq 78 and BrauerCharacter(i)[5]  eq -6) then B3:=i; end if; end for;
LG:=DirectSum([B1,B2,B3]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...
// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],28);
W1:=(XLG[n1]);
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;


bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// Now set up the variables. Just W1 is enough.

dh:=Dimension(homs1);
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B];
end function;

///////////////////
// The Proof
///////////////////

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

BB:=GroebnerBasis(SimplifyBasis(GroebnerBasis([abC[i]:i in [Dimension(U)+1..Dimension(MG2)]])));

// First let's show that R.6 ne 0.

[R.1,R.2,R.3,R.4,R.5,R.6] eq GroebnerBasis(SimplifyBasis(GroebnerBasis(SimplifyBasis(GroebnerBasis(BB cat [R.6])))));

// Thus R.6=1 wlog.

BB:=GroebnerBasis(BB cat [R.6-1]);
BB eq 
[
    R.1 - w^23,
    R.2 - w^10,
    R.3 -(w*R.5^3 + w^8*R.5),
    R.4 -(3*R.5^3 + w^20*R.5),
    (R.5^2-w)*(R.5^2-w^7),
    R.6 - 1
];

// Now we construct the centralizer of SL(2,27) in Sp(56,F).
// This has order 4, and modulo the centre of Sp, swaps M1 and M3, and M2 and M4.

ce1:=DiagonalMatrix(F,[1:i in [1..14]] cat [-1:i in [1..28]] cat [1:i in [1..14]]);

&and[i*j eq j*i:i in [a1,a2],j in [ce1]] and &and[i in Sp(56,F):i in [ce1]];

ce1d:=KroneckerProduct(ce1,ce1);

// This fixes the sixth copy of W1 and negates the fifth, swapping the solutions to R.5 in pairs.
bas3[28*5+1]*ce1d eq bas3[28*5+1];
bas3[28*4+1]*ce1d eq -bas3[28*4+1];

// Finally we need an element of Sp(56,F) that normalizes G.
// This will swap the four solutions in pairs, yielding a single orbit.
// This needs GF(625) to be constructed.

F2<ww>:=GF(625);

n1:=GL(56,F2)![
[ww^481,ww^455,ww^533,ww^169,ww^481,ww^221,ww^91,ww^611,ww^91,ww^585,ww^169,ww^507,ww^169,ww^299,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^65,ww^39,ww^13,ww^403,ww^247,
ww^325,ww^39,0,ww^143,ww^143,ww^195,ww^273,ww^507,ww^377],
[ww^91,ww^221,ww^533,ww^221,ww^117,ww^91,ww^143,ww^91,ww^325,ww^429,ww^585,ww^325,ww^429,ww^377,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^507,ww^299,ww^299,ww^507,ww^39,
ww^39,ww^351,ww^429,0,ww^221,ww^611,ww^195,ww^143,ww^455],
[ww^611,ww^195,0,ww^455,ww^13,ww^195,ww^507,ww^351,ww^377,ww^429,ww^221,ww^169,0,ww^195,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^91,ww^559,ww^91,ww^247,ww^169,ww^169,
ww^351,ww^143,ww^39,ww^455,ww^559,ww^143,ww^247,ww^195],
[ww^91,ww^325,ww^507,ww^221,ww^429,ww^325,ww^221,ww^403,ww^169,ww^611,ww^143,ww^325,ww^559,ww^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^585,ww^247,ww^65,0,ww^533,
ww^221,ww^91,0,ww^429,0,ww^299,ww^403,ww^559,ww^39],
[ww^533,ww^143,ww^299,ww^559,ww^273,ww^169,ww^13,ww^65,ww^585,ww^13,ww^299,ww^403,ww^403,ww^403,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^117,ww^117,ww^351,ww^351,
ww^377,ww^195,ww^377,ww^39,ww^455,ww^377,ww^117,ww^65,ww^221,ww^325],
[ww^13,ww^481,ww^585,ww^611,ww^377,ww^351,ww^481,ww^325,ww^195,ww^351,ww^117,ww^455,ww^195,ww^91,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^143,ww^377,ww^221,ww^299,
ww^65,ww^39,ww^169,ww^611,ww^455,ww^351,ww^299,ww^117,ww^507,ww^507],
[ww^13,ww^91,0,ww^351,ww^247,ww^65,ww^429,ww^611,ww^429,ww^481,ww^91,ww^429,ww^195,ww^533,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^585,ww^299,ww^325,ww^403,ww^39,
ww^429,ww^117,ww^143,ww^195,ww^325,ww^65,ww^325,ww^117,ww^325],
[ww^455,ww^377,ww^507,ww^611,ww^247,ww^39,0,ww^195,ww^13,ww^403,ww^195,ww^143,ww^559,ww^143,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^325,ww^481,ww^247,ww^65,ww^117,
ww^481,ww^429,ww^13,ww^273,ww^325,ww^143,ww^611,ww^65,ww^169],
[ww^481,ww^455,ww^221,ww^559,ww^221,ww^455,ww^13,ww^273,ww^39,ww^195,ww^65,ww^273,ww^117,ww^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^247,ww^325,ww^221,ww^39,
ww^91,ww^533,ww^195,ww^533,ww^65,ww^299,ww^481,ww^403],
[ww^377,ww^247,ww^455,ww^481,ww^273,0,ww^273,ww^325,ww^325,ww^195,ww^195,ww^481,ww^559,ww^91,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^455,ww^455,ww^39,0,ww^143,0,
ww^221,ww^455,ww^351,ww^247,ww^91,ww^91,ww^13,ww^13],
[ww^611,ww^611,ww^611,ww^91,ww^221,ww^585,0,ww^39,ww^481,ww^247,ww^13,ww^533,ww^299,ww^299,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^91,ww^455,ww^559,0,ww^143,ww^169,
ww^377,ww^247,ww^299,ww^39,0,ww^39,ww^117,ww^39],
[ww^39,ww^117,ww^91,ww^65,0,ww^585,ww^481,ww^143,ww^65,ww^611,ww^299,ww^273,ww^481,ww^91,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^273,ww^455,ww^507,ww^299,ww^403,
ww^351,0,ww^117,ww^91,ww^91,ww^611,ww^377,ww^559,ww^143],
[ww^507,0,ww^65,ww^143,ww^273,ww^533,ww^117,ww^299,ww^195,ww^481,ww^351,ww^325,ww^91,ww^247,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^429,ww^65,ww^299,ww^13,0,ww^91,
ww^533,ww^559,ww^403,ww^117,ww^481,ww^299,ww^429,ww^377],
[ww^481,ww^533,ww^507,ww^351,ww^299,ww^325,ww^117,ww^39,ww^351,ww^299,ww^13,ww^273,ww^585,ww^455,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^611,ww^429,ww^507,ww^117,
ww^455,ww^351,ww^117,ww^247,ww^481,ww^169,ww^455,ww^299,ww^325,ww^507],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^325,ww^91,ww^65,ww^169,ww^533,ww^455,ww^299,ww^65,ww^377,ww^455,ww^325,ww^65,ww^585,0,ww^221,ww^299,ww^429,ww^143,ww^117,ww^585,ww^195,ww^13,ww^585,ww^481,ww^377,
ww^325,ww^429,ww^91,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^585,ww^351,ww^143,ww^507,ww^143,0,ww^299,ww^13,ww^195,ww^429,ww^39,ww^585,ww^559,0,ww^117,ww^455,ww^585,ww^143,ww^273,ww^429,ww^351,ww^195,ww^221,ww^273,ww^65,
ww^39,ww^403,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^221,ww^13,ww^585,ww^559,ww^559,ww^13,ww^455,ww^455,ww^559,ww^325,ww^221,ww^377,ww^117,ww^143,ww^195,ww^13,ww^273,ww^559,ww^91,0,ww^169,ww^91,ww^117,ww^91,ww^429,
ww^247,ww^403,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^455,ww^247,ww^117,ww^117,ww^273,ww^455,ww^403,ww^247,ww^351,ww^377,ww^611,ww^507,ww^221,ww^403,ww^299,ww^169,ww^611,ww^273,0,ww^559,ww^481,ww^65,ww^273,ww^195,0,
ww^481,ww^559,ww^533,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^143,ww^299,ww^507,0,ww^585,ww^299,ww^559,ww^559,ww^91,ww^377,ww^377,ww^169,ww^143,ww^247,ww^91,ww^169,ww^221,ww^559,ww^455,ww^377,ww^195,ww^325,0,ww^585,ww^299,
ww^65,ww^273,ww^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^585,ww^403,ww^273,ww^13,ww^273,ww^273,ww^351,ww^559,0,0,ww^481,ww^91,ww^91,ww^195,ww^143,ww^507,ww^403,ww^299,ww^221,0,ww^585,ww^559,ww^455,ww^429,ww^455,ww^195,
ww^39,ww^169,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^455,ww^377,ww^221,ww^221,ww^221,ww^169,ww^39,ww^325,ww^117,ww^247,ww^65,ww^377,ww^273,ww^533,ww^325,ww^377,ww^299,ww^13,ww^377,ww^455,ww^507,ww^403,ww^585,ww^273,
ww^39,0,ww^455,ww^221,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^351,ww^39,ww^403,ww^247,ww^117,ww^169,ww^507,ww^455,ww^455,ww^65,ww^377,ww^559,ww^481,ww^507,ww^403,ww^455,ww^325,ww^221,ww^143,ww^377,ww^325,0,ww^91,ww^13,
ww^325,ww^403,ww^143,ww^559,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^143,ww^559,ww^221,ww^13,ww^143,ww^325,ww^351,0,ww^325,0,ww^559,ww^455,ww^247,ww^481,ww^611,ww^221,ww^507,ww^221,ww^13,ww^195,ww^195,ww^247,ww^39,ww^325,ww^91,
ww^65,0,ww^585,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^377,ww^221,ww^143,ww^91,ww^559,ww^65,ww^351,ww^169,ww^325,ww^247,ww^143,0,ww^221,ww^65,ww^117,ww^481,ww^611,ww^65,ww^403,ww^65,0,ww^169,ww^377,ww^559,ww^273,0,
ww^273,ww^299,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^143,ww^221,ww^481,ww^325,ww^65,ww^611,ww^403,ww^195,ww^143,ww^299,ww^169,ww^39,ww^273,ww^481,ww^455,ww^169,ww^39,ww^533,ww^299,ww^377,ww^169,ww^507,ww^559,ww^611,
ww^13,ww^143,ww^611,ww^91,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^559,ww^91,ww^559,ww^611,ww^65,ww^143,0,ww^507,ww^39,ww^429,ww^273,ww^169,0,ww^195,ww^585,ww^221,ww^39,ww^377,ww^481,ww^91,ww^325,ww^377,ww^91,ww^65,ww^247,ww^91,
ww^247,ww^559,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^273,ww^559,ww^351,0,ww^325,ww^143,ww^351,ww^429,ww^455,ww^91,ww^507,ww^455,0,ww^559,ww^221,ww^585,ww^325,ww^39,ww^351,ww^559,ww^611,ww^65,ww^507,ww^559,ww^351,
ww^13,ww^13,ww^143,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^351,ww^143,ww^559,ww^325,ww^481,ww^143,ww^221,ww^65,0,ww^39,ww^299,ww^403,ww^143,ww^91,ww^585,ww^481,ww^429,ww^377,ww^117,ww^351,ww^377,ww^117,ww^481,ww^481,
ww^325,ww^143,ww^65,ww^351,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^403,0,ww^559,ww^325,ww^195,ww^507,ww^403,ww^377,ww^481,ww^429,ww^533,ww^533,ww^455,ww^507,ww^39,ww^221,ww^299,ww^39,ww^169,ww^247,ww^91,ww^559,ww^559,ww^195,
ww^481,ww^533,ww^13,ww^377,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^169,ww^611,ww^91,ww^299,ww^351,ww^403,ww^351,ww^299,0,ww^325,0,ww^273,ww^169,ww^325,ww^39,ww^429,ww^611,ww^143,ww^611,0,ww^455,ww^221,ww^117,ww^559,ww^39,ww^507,
ww^65,ww^195,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^39,ww^13,ww^221,ww^377,ww^299,ww^559,ww^39,ww^403,ww^143,ww^533,ww^533,ww^559,0,ww^351,ww^39,ww^455,ww^507,ww^143,ww^195,ww^559,ww^39,ww^533,ww^39,ww^117,
ww^169,ww^247,ww^91,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^143,ww^325,ww^65,ww^429,ww^195,ww^559,ww^169,ww^585,ww^65,ww^221,ww^533,ww^507,0,ww^611,ww^13,ww^195,ww^585,ww^481,ww^143,ww^299,ww^507,ww^169,ww^585,ww^299,
ww^91,ww^143,ww^559,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^455,ww^377,0,ww^377,ww^377,ww^169,ww^507,ww^65,ww^299,ww^39,ww^299,ww^13,ww^117,ww^325,ww^169,ww^351,ww^247,ww^507,ww^299,ww^39,ww^221,ww^117,ww^325,ww^507,
ww^481,ww^247,ww^585,ww^533,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^65,ww^533,ww^299,ww^221,ww^403,ww^273,ww^195,ww^377,ww^13,ww^533,ww^429,ww^273,ww^65,ww^221,ww^533,ww^481,ww^221,ww^585,ww^39,ww^143,ww^351,ww^611,ww^429,ww^247,
ww^533,ww^221,ww^195,ww^247,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^481,ww^377,ww^195,ww^585,ww^481,ww^507,ww^195,ww^91,ww^247,ww^507,ww^351,ww^117,ww^299,ww^325,ww^221,ww^325,ww^455,ww^247,0,0,ww^507,ww^13,ww^143,ww^299,ww^481,
ww^377,ww^559,ww^611,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^481,ww^455,ww^143,ww^117,ww^117,ww^507,ww^117,ww^65,ww^13,ww^533,ww^247,ww^611,ww^221,ww^507,ww^195,ww^533,ww^611,ww^247,ww^299,ww^611,ww^481,ww^195,ww^169,ww^39,
ww^195,ww^195,ww^481,ww^273,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^429,ww^273,ww^507,ww^169,ww^221,ww^429,ww^377,ww^403,ww^299,ww^403,ww^533,ww^299,ww^611,ww^143,ww^273,ww^221,ww^13,ww^65,0,ww^195,ww^403,ww^299,ww^117,ww^351,
ww^507,ww^533,ww^143,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^169,ww^481,ww^13,ww^585,0,ww^39,ww^39,0,ww^351,ww^13,ww^403,ww^403,ww^65,ww^507,ww^403,ww^13,ww^481,ww^221,ww^273,ww^403,ww^611,ww^273,ww^221,ww^117,0,ww^13,
ww^429,ww^325,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^273,ww^65,ww^247,ww^143,ww^169,ww^117,ww^65,ww^117,ww^91,ww^273,ww^143,ww^13,ww^299,ww^299,ww^403,ww^585,ww^65,ww^377,ww^221,ww^429,0,ww^377,ww^481,ww^13,
ww^507,ww^117,ww^429,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^273,ww^65,ww^65,0,ww^143,ww^143,ww^455,ww^169,ww^377,ww^611,ww^247,ww^221,ww^611,0,ww^91,ww^611,ww^429,ww^403,ww^143,ww^247,ww^65,ww^65,ww^351,ww^117,ww^143,
ww^403,ww^273,ww^221,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^13,ww^559,ww^377,ww^507,ww^585,ww^13,ww^533,ww^611,ww^91,ww^429,ww^351,ww^299,ww^91,ww^13,ww^507,ww^117,ww^559,ww^611,ww^507,ww^195,ww^377,ww^481,ww^65,
ww^143,ww^455,ww^325,ww^507,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^533,ww^299,ww^273,ww^195,ww^611,ww^65,ww^455,ww^65,ww^351,ww^39,ww^13,ww^65,ww^143,ww^195,ww^455,ww^117,ww^533,ww^117,ww^195,ww^143,ww^247,ww^195,ww^403,ww^91,
ww^507,ww^65,ww^247,ww^117,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^533,ww^403,ww^481,ww^39,ww^585,ww^299,ww^195,ww^91,ww^299,ww^481,ww^299,ww^429,ww^507,ww^273,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^455,ww^117,ww^273,ww^559,
ww^91,ww^247,ww^13,ww^299,ww^611,ww^39,0,ww^91,ww^351,ww^195],
[ww^195,ww^65,ww^429,ww^273,ww^403,ww^247,ww^377,ww^65,ww^117,ww^481,ww^481,ww^299,ww^351,ww^403,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^273,ww^611,ww^221,ww^221,
ww^247,ww^559,ww^91,ww^429,ww^377,ww^221,ww^507,ww^507,ww^325,ww^143],
[ww^351,ww^299,ww^273,ww^195,ww^611,ww^403,ww^481,ww^117,ww^559,ww^429,ww^169,ww^481,ww^507,ww^65,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^247,ww^351,ww^13,ww^585,
ww^403,ww^299,ww^429,ww^65,ww^507,ww^39,ww^429,ww^65,ww^403,ww^195],
[ww^455,ww^273,ww^299,ww^169,ww^377,ww^221,ww^273,ww^39,ww^91,ww^325,ww^195,ww^585,ww^299,ww^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^221,ww^221,ww^611,ww^299,
ww^247,ww^65,ww^143,ww^403,ww^507,ww^39,ww^117,ww^533,ww^325,ww^325],
[ww^195,ww^559,ww^117,ww^611,ww^39,ww^559,ww^221,ww^611,ww^325,ww^195,ww^91,ww^429,ww^351,ww^429,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^377,ww^611,ww^377,ww^221,
ww^481,ww^481,ww^429,ww^455,ww^455,ww^195,ww^91,ww^13,ww^221,0],
[ww^195,ww^117,ww^325,ww^65,ww^117,ww^533,ww^273,ww^299,ww^351,ww^195,ww^39,ww^429,ww^611,ww^221,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^65,ww^91,ww^533,ww^117,ww^481,
ww^429,ww^273,ww^169,ww^559,ww^455,ww^169,ww^221,ww^403,ww^117],
[ww^13,ww^39,ww^611,ww^351,ww^143,ww^585,ww^351,ww^273,ww^169,ww^351,ww^65,ww^533,ww^507,ww^65,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^533,ww^65,0,ww^507,ww^299,
ww^611,ww^13,ww^117,ww^559,ww^221,ww^39,ww^299,ww^377,ww^169],
[ww^169,ww^221,0,ww^91,ww^559,ww^611,ww^273,ww^533,ww^325,ww^143,ww^507,ww^91,ww^377,ww^325,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^611,ww^117,ww^117,ww^351,ww^559,
ww^143,ww^455,ww^221,ww^195,ww^403,ww^429,ww^429,ww^585,ww^455],
[ww^195,ww^611,ww^507,ww^13,ww^91,ww^169,ww^481,ww^65,0,ww^39,0,ww^481,ww^611,ww^221,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^143,ww^247,ww^351,ww^117,ww^559,
ww^195,ww^351,ww^377,ww^455,ww^403,ww^429,ww^39,ww^533],
[ww^611,ww^403,ww^143,ww^559,0,ww^325,ww^195,ww^221,ww^403,ww^143,ww^533,ww^611,0,ww^325,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^377,ww^585,ww^429,ww^273,ww^143,0,
ww^507,ww^559,ww^273,0,ww^273,ww^455,ww^247,ww^559],
[ww^611,ww^273,ww^273,ww^221,ww^143,ww^403,ww^377,ww^377,ww^195,ww^585,0,ww^39,ww^299,ww^403,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^273,ww^481,ww^611,ww^533,0,
ww^611,ww^91,ww^195,ww^585,0,0,ww^247,ww^585,ww^65],
[ww^65,ww^507,ww^169,ww^169,ww^195,ww^481,ww^91,ww^247,ww^455,ww^195,ww^559,ww^221,ww^221,ww^377,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^39,ww^559,ww^611,ww^585,
ww^403,ww^585,ww^221,ww^13,ww^65,ww^455,ww^13,ww^351,ww^481],
[ww^559,ww^585,ww^533,ww^39,ww^247,ww^91,ww^585,ww^455,ww^559,0,ww^455,ww^325,ww^195,ww^143,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^91,ww^195,0,ww^403,ww^377,ww^247,
ww^247,ww^377,ww^585,ww^325,ww^39,ww^195,ww^481,ww^429],
[ww^481,ww^507,ww^325,ww^455,ww^117,ww^39,ww^13,0,ww^273,ww^65,ww^559,ww^455,0,ww^507,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^507,ww^169,ww^13,ww^39,ww^403,ww^377,
ww^273,ww^65,ww^559,ww^377,ww^65,ww^325,ww^91,ww^299]];

n1d:=KroneckerProduct(n1,n1);

// Check that n1 normalizes MG and lies in Sp. We need the form first
_,ff:=InvariantBilinearForms(ActionGroup(MG));
ss:=ChangeRing(ff[1]+ff[2],F2);

GL(56,F)!(GL(56,F2)!a1^n1) in ActionGroup(MG) and
GL(56,F)!(GL(56,F2)!a2^n1) in ActionGroup(MG) and
Transpose(n1)*ss*n1 eq ss;

MG2F2:=ChangeRing(MG2,F2);
R2:=ChangeRing(R,F2);
BBF2:=[R2!i:i in BB];

BBa:=GroebnerBasis(BBF2 cat [R2.5^2-w]);
BBb:=GroebnerBasis(BBF2 cat [R2.5^2-w^7]);

// The solutions to (R.5^2-w)*(R.5^2-w^7) are \pm ww^13 and \pm ww^91
r51:=ww^13; BBa:=GroebnerBasis(BBa cat [R2.5-r51]);
r52:=ww^91; BBb:=GroebnerBasis(BBb cat [R2.5-r52]);

// Make the coefficients, but coeffs1 was defined over F rather than F2.
coeffsa:=ChangeLinearCoefficients([R2!i:i in coeffs1],BBa);
coeffsb:=ChangeLinearCoefficients([R2!i:i in coeffs1],BBb);

// M1 is the first solution.
M1:=sub<MG2F2|[Evaluate(i,coeffsa):i in a]>;
M1:=sub<MG2F2|LieProd(MG2F2!M1.1,MG2F2!M1.2)>;

// p2 is a generator for the second solution.
p2:=MG2F2![Evaluate(i,coeffsb):i in a];

// p2*n1d lies in M1
p2*n1d in M1;

// Thus it suffices to prove that M1 really is an E7 Lie algebra.

Dimension(M1) eq 133;

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2F2!(LieProd(MG2F2!(M1.i),MG2F2!(M1.j)))));
end for; end for;

strc1a:=[[F2!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F2!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F2,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSL227/psl227p=13.txt <==
SetSeed(0,0);
G:=SL(2,27);
F:=GF(13);

a1:=GL(56,F)![[9,3,8,1,7,6,0,0,8,5,6,7,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10,1,1,0,10,7,7,8,8,1,1,2,2],
[10,2,8,1,7,6,0,0,8,5,6,7,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10,1,1,0,10,7,7,8,8,1,1,2,2],
[3,10,7,3,11,2,2,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,11,11,3,3,1,0,10,10],
[3,10,7,3,11,2,2,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,11,11,2,2,1,0,10,10],
[8,5,11,3,7,6,3,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,11,11,0,0,4,4,8,8],
[8,5,11,3,7,6,3,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,12,11,11,0,0,4,4,8,8],
[1,12,8,5,2,11,7,6,11,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,6,4,4,10,10,1,1,9,9],
[1,12,8,5,2,11,7,6,11,2,9,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,6,4,4,10,10,1,1,9,9],
[11,2,5,8,9,4,3,10,8,5,12,1,3,11,10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,1,1,10,7,2,2,12,12,4,4,0,0],
[11,2,5,8,9,4,6,7,8,5,12,1,3,11,10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,1,1,10,7,2,2,12,12,4,4,0,0],
[5,8,2,2,0,0,7,6,0,0,7,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10,7,7,0,0,11,11,5,10,9,9,8,8],
[5,8,2,2,0,0,7,6,0,0,7,6,11,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10,7,7,0,0,11,11,5,10,9,9,8,8],
[1,12,12,1,11,2,1,12,0,0,2,11,11,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,6,6,6,9,9,9,0,0,4,4,8,8],
[0,0,0,0,0,0,0,0,0,0,2,11,11,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,6,6,10,0,0,0,0,0,0,0,11,11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,0,0,0,0,0,0,6,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,12,3,3,0,0,0,0,0,0,0,0,0,0,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,11,2,0,0,0,0,0,0,0,0,7,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,11,2,0,0,0,0,0,0,0,0,3,10,0,0,0,0,0,0,0,0,0,0,0,0,5,5,6,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,3,10,0,0,0,0,7,6,1,0,12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,3,10,0,0,0,0,7,6,1,0,7,6,0,0,0,0,0,0,0,0,8,8,0,0,0,0,7,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,7,6,0,0,0,0,1,12,12,1,9,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,7,6,0,0,0,0,1,12,12,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,7,0,0,0,0,7,6,1,12,1,12,0,0,1,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,7,0,0,0,0,7,6,0,0,10,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,5,8,0,0,0,0,0,0,7,6,1,12,1,12,0,0,4,4,8,8,8,8,4,4,8,0,10,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,5,8,0,0,0,0,0,0,7,6,10,3,1,12,5,8,4,4,8,8,8,8,4,4,8,0,10,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,2,11,0,12,9,4,6,0,5,11,12,0,4,6,11,3,3,10,4,0,10,9,8,12,8,8,9,11,7,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,2,11,0,12,9,4,6,0,5,11,12,0,4,6,11,3,3,10,4,0,10,9,8,12,8,8,4,6,7,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,3,10,5,2,6,2,3,10,4,1,6,12,5,8,0,0,5,5,2,2,10,10,9,7,5,1,1,4,4,9,2,2,0,0,0,0,0,0,0,0,0,0,6,6],
[0,0,0,0,0,0,0,0,0,0,0,0,10,3,8,11,7,11,10,3,9,12,8,0,8,5,0,0,8,8,11,11,3,3,4,6,8,12,12,9,9,4,11,11,0,0,0,0,0,0,0,0,0,0,7,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,5,0,0,7,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,8,0,0,5,8,0,0,6,7,8,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,4,0,0,6,7,9,4,0,0,1,1,12,12,5,5,1,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,9,0,0,6,7,4,9,0,0,0,0,1,1,8,8,12,0,0,0,11,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,8,9,4,4,9,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,5,4,9,12,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,9,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,9,4,0,0,0,0,8,5,1,12,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,4,9,0,0,0,0,5,8,12,1,4,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,5,8,0,0,0,0,5,0,0,0,1,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,8,5,0,0,5,8,8,0,0,0,9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,11,2,12,1,0,0,0,0,0,0,12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,9,5,6,3,3,0,0,0,0,0,0,0,0,0,0,4,4],
[0,0,0,0,0,0,0,0,0,0,0,0,2,11,1,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,6,10,10,0,0,0,0,0,0,0,0,0,0,4,4],
[0,0,0,10,8,5,1,12,4,9,3,10,8,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,7,7,0,0,4,4,7,7,0,0,2,2],
[5,8,3,0,5,8,8,5,0,0,4,9,4,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,12,3,3,12,12,12,12,12,12,0,0,10,10],
[6,7,12,1,4,9,2,11,9,4,7,6,10,3,1,12,8,5,6,7,0,0,0,0,0,0,0,0,3,3,10,10,3,3,8,8,7,7,11,11,0,0,8,1,6,6,1,9,5,5,7,7,5,5,6,6],
[7,6,1,12,1,12,11,2,4,9,6,7,3,10,12,1,5,8,7,6,0,0,0,0,0,0,0,0,10,10,3,3,10,10,5,5,6,6,2,2,0,0,5,12,7,7,12,4,8,8,6,6,8,8,7,7],
[10,3,0,12,3,10,11,2,0,0,9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,6,6,4,0,6,2,12,12,2,2,0,0],
[3,10,0,1,10,3,2,11,0,0,4,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,7,9,0,7,11,1,1,11,11,0,0],
[9,4,2,11,6,7,0,0,12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,7,8,7,7,5,5,2,2,1,1],
[4,9,11,2,7,6,0,0,1,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,6,5,6,6,8,8,11,11,12,12],
[1,12,6,2,6,7,12,1,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,6,6,5,5,6,6,2,2],
[12,1,7,11,7,6,1,12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,8,8,8,8,7,7,11,11],
[6,7,2,11,10,4,4,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,9,9,6,6,4,4,1,1],
[7,6,12,1,3,9,9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,4,7,7,9,9,12,12],
[3,10,2,8,12,1,1,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,12,12,8,8,7,7,0,1],
[10,3,11,5,1,12,12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,1,1,5,5,6,6,12,11]];

a2:=GL(56,F)![[0,0,5,8,12,1,0,0,9,7,10,3,8,1,0,3,0,3,6,9,5,0,11,0,12,0,1,10,8,12,10,2,7,9,12,6,2,12,5,1,2,11,5,0,9,9,12,12,11,11,3,3,0,0,10,11],
[0,0,5,8,12,1,0,0,9,7,10,3,8,1,0,3,0,3,6,9,5,0,11,0,12,0,1,10,8,12,10,2,7,9,12,6,2,12,5,1,2,11,5,0,9,9,12,12,11,11,3,3,1,1,10,11],
[7,7,10,3,7,6,6,7,7,2,9,4,2,12,3,10,1,1,9,2,4,1,11,7,10,6,3,11,11,11,10,1,0,3,5,12,5,6,1,1,11,2,2,12,7,7,10,10,6,6,3,3,12,12,3,3],
[7,7,10,3,12,1,6,7,7,2,9,4,2,12,3,10,1,1,9,2,4,1,11,7,10,6,3,11,11,11,10,1,0,3,5,12,5,6,1,1,11,2,2,12,7,7,10,10,6,6,3,3,12,12,3,3],
[1,12,1,12,6,7,2,11,11,11,5,8,0,1,7,9,3,1,5,0,0,11,12,6,7,10,4,4,2,3,7,9,2,3,7,1,4,12,0,10,9,5,0,11,10,12,1,1,0,3,4,4,1,1,6,6],
[1,12,1,12,6,7,2,11,0,9,5,8,0,1,7,9,3,1,5,0,0,11,12,6,7,10,4,4,2,3,7,9,2,3,7,1,4,12,0,10,9,5,0,11,10,12,1,1,0,3,4,4,1,1,6,6],
[5,8,11,2,2,12,2,11,3,10,10,3,2,1,3,5,8,12,6,7,12,0,1,12,0,4,12,7,5,9,3,9,12,12,1,8,9,12,10,2,2,7,6,9,0,0,3,3,9,9,5,5,1,1,11,11],
[5,8,11,2,2,12,2,11,3,10,10,3,2,1,3,5,8,12,6,7,12,0,1,12,0,4,12,7,5,9,3,9,12,12,1,8,9,12,10,2,2,7,6,9,0,0,3,3,12,12,5,5,1,1,11,11],
[8,5,8,5,9,4,12,1,7,9,9,4,12,1,6,6,8,10,11,1,3,12,4,12,6,2,5,8,1,10,10,4,12,9,8,0,12,11,9,8,9,10,5,1,8,2,2,2,7,7,0,0,0,0,2,2],
[8,5,4,9,9,4,12,1,7,9,9,4,12,1,6,6,8,10,11,1,3,12,4,12,6,2,5,8,1,10,10,4,12,9,8,0,12,11,9,8,9,10,5,1,8,2,2,2,7,7,0,0,0,0,2,2],
[10,3,6,7,0,0,4,9,10,3,6,7,3,0,8,8,5,5,4,10,11,8,0,7,10,0,10,7,11,11,12,0,6,10,4,10,12,1,5,1,9,7,4,5,9,4,2,2,8,8,6,6,10,10,3,3],
[1,12,11,2,12,1,6,7,2,11,9,4,10,6,8,8,5,5,4,10,11,8,0,7,10,0,10,7,11,11,12,0,6,10,4,10,12,1,5,1,9,7,10,11,2,10,4,4,6,6,9,9,5,5,10,10],
[10,3,10,3,2,11,3,10,10,3,8,4,2,2,6,8,6,8,9,4,11,9,12,2,12,5,6,5,4,10,1,3,1,9,0,11,4,6,10,0,8,8,9,10,10,5,11,11,12,12,12,12,8,8,0,0],
[11,2,6,7,2,11,3,10,10,3,3,9,2,2,6,8,6,8,9,4,11,9,12,2,12,5,6,5,4,10,1,3,1,9,0,11,4,6,10,0,8,8,0,1,1,9,8,8,12,12,0,0,8,8,10,10],
[2,11,11,2,4,9,1,12,12,1,1,12,11,2,3,10,5,8,3,10,9,4,3,10,5,8,9,4,10,10,5,5,1,1,7,7,4,4,6,6,0,4,10,10,10,10,1,1,8,8,2,2,4,4,0,0],
[1,12,6,7,8,5,2,11,11,2,7,6,8,5,3,10,5,8,3,10,9,4,3,10,2,11,5,8,9,9,5,5,5,5,7,7,4,4,10,10,0,4,7,7,6,6,11,11,0,0,11,11,6,6,0,0],
[6,7,3,10,10,3,11,2,3,10,6,7,9,4,0,1,0,0,0,0,0,0,0,0,1,12,11,2,6,6,0,0,2,2,0,0,0,0,3,3,0,0,4,4,6,6,3,3,9,9,10,10,12,12,0,0],
[0,0,2,11,4,9,8,5,5,8,4,9,7,6,0,1,0,0,1,12,0,0,0,0,1,12,7,6,8,8,0,0,9,9,0,0,0,0,3,3,0,0,10,10,8,8,12,12,3,3,0,0,6,6,0,0],
[9,4,4,9,6,7,6,7,10,3,12,1,10,3,4,9,3,10,4,9,2,11,11,2,12,1,2,11,7,7,10,10,7,7,11,7,10,10,9,9,0,0,2,2,9,9,0,0,8,8,1,1,6,6,0,0],
[6,7,9,4,0,0,7,6,6,7,9,4,3,10,4,9,3,10,4,9,2,11,9,4,5,8,11,2,2,2,10,10,7,7,11,7,10,10,9,9,0,0,2,2,0,0,2,2,8,8,4,4,6,6,0,0],
[7,6,10,3,12,1,0,0,4,9,4,9,0,0,12,1,9,4,4,10,9,4,6,7,5,8,1,12,4,4,4,4,9,9,9,9,2,2,6,6,0,0,3,3,7,7,6,6,12,12,11,11,12,12,0,0],
[0,0,3,10,10,3,4,9,12,1,12,1,1,12,12,1,9,4,4,10,9,4,6,7,5,8,8,5,7,7,4,4,0,0,5,5,2,2,6,6,0,0,2,2,9,9,4,4,3,3,10,10,6,6,0,0],
[0,0,10,3,7,6,5,8,10,3,5,8,10,3,2,8,6,11,5,8,11,11,10,12,1,12,12,1,5,5,6,6,0,0,10,9,10,8,6,1,4,0,8,8,3,3,7,7,1,1,2,2,5,5,0,0],
[12,1,0,0,1,12,7,6,2,11,6,7,9,4,2,8,0,4,5,8,11,11,10,12,2,11,7,6,2,2,6,6,12,12,10,9,10,8,6,1,4,0,12,12,11,11,1,1,1,1,0,0,6,6,0,0],
[3,10,5,8,0,0,5,8,10,3,12,1,0,0,6,11,2,10,3,9,10,0,0,0,0,10,11,11,2,2,12,12,10,0,10,7,10,2,3,1,12,0,12,12,11,11,10,10,11,11,11,11,3,3,0,0],
[4,9,6,7,11,2,4,9,0,0,9,4,3,10,6,11,2,10,3,9,10,0,0,0,0,10,4,5,2,2,12,12,10,0,10,7,10,2,3,1,12,0,5,5,7,7,4,4,3,3,0,0,2,2,0,0],
[3,10,12,1,0,0,12,1,4,9,11,2,12,1,11,2,11,2,6,7,4,9,10,3,0,12,1,12,3,3,6,6,9,9,8,8,9,9,3,3,0,0,2,2,2,2,2,2,11,11,2,2,1,1,0,0],
[1,12,8,5,3,10,7,6,4,9,0,0,0,0,11,2,11,2,6,7,4,9,10,3,6,6,10,3,3,3,6,6,9,9,8,8,9,9,3,3,0,0,1,1,6,6,3,3,9,9,2,2,3,3,0,0],
[8,5,2,11,3,10,6,7,7,6,6,7,4,9,6,0,7,6,4,7,11,2,6,0,0,5,1,4,5,5,5,3,12,12,6,6,8,8,12,0,5,0,0,0,5,5,2,2,10,10,11,11,10,10,1,1],
[11,2,8,5,7,6,3,10,4,9,3,10,4,9,7,0,6,7,9,6,2,11,7,0,12,9,10,11,12,12,7,9,1,1,7,7,5,5,1,0,8,0,7,7,10,10,7,7,2,2,10,10,7,7,12,12],
[1,12,11,2,0,0,11,2,10,3,2,11,7,6,0,4,5,7,3,8,9,1,0,3,9,0,3,6,9,7,8,11,1,4,3,0,8,0,5,10,11,0,3,3,2,2,10,10,11,11,9,9,11,11,8,8],
[7,6,10,3,4,9,7,6,11,2,6,7,9,4,0,9,8,6,10,5,4,12,0,10,3,1,8,9,7,9,5,2,12,9,10,0,5,0,8,3,2,0,2,2,11,11,5,5,7,7,5,5,2,2,5,5],
[2,11,3,10,6,7,4,9,9,4,6,7,0,0,9,4,1,12,0,0,5,8,1,12,11,2,0,0,1,1,9,9,7,7,9,9,8,8,8,10,0,0,12,12,10,10,1,1,11,11,10,10,5,5,0,0],
[9,4,12,1,9,4,9,4,5,8,6,7,2,11,4,9,12,1,0,0,8,5,12,1,6,7,8,5,12,12,4,4,9,9,4,4,5,5,5,3,0,0,2,2,12,12,7,7,2,2,10,10,7,7,0,0],
[7,6,0,0,11,2,12,1,5,8,2,11,12,1,2,11,7,6,0,0,8,2,9,4,5,8,10,3,1,1,11,11,4,4,4,4,12,12,4,4,0,0,8,8,0,0,8,8,1,1,2,2,2,2,0,0],
[11,2,8,5,3,10,10,3,12,1,12,1,6,7,11,2,6,7,0,0,5,11,4,9,8,5,10,3,2,2,2,2,9,9,9,9,2,2,9,9,0,0,5,5,4,4,9,9,8,8,10,10,4,4,0,0],
[5,8,2,11,0,0,11,2,11,2,12,1,1,12,11,2,3,10,3,10,3,10,11,2,5,8,6,7,2,2,8,8,11,4,5,5,3,3,10,10,0,0,11,11,12,12,10,10,7,7,9,9,7,7,0,0],
[8,5,5,8,3,10,1,12,8,5,8,5,10,3,2,11,10,3,10,3,7,6,2,11,11,2,11,2,12,12,5,5,11,5,8,8,10,10,3,3,0,0,10,10,2,2,1,1,8,8,7,7,1,1,0,0],
[12,1,9,4,4,9,6,7,11,2,2,11,0,0,4,9,0,0,5,8,12,1,7,6,0,0,9,4,8,8,6,6,9,9,0,0,9,10,8,8,0,0,0,0,0,0,1,1,4,4,8,8,7,7,0,0],
[7,6,2,11,7,6,8,5,11,2,1,12,8,5,9,4,0,0,8,5,1,12,6,7,0,0,10,3,6,6,7,7,0,0,0,0,4,3,5,5,1,1,9,9,2,2,9,9,0,0,12,12,2,2,0,0],
[11,2,1,12,1,12,0,0,3,10,12,1,10,3,2,11,1,2,2,11,10,3,8,5,0,0,1,12,2,2,4,4,3,3,9,9,5,5,10,10,9,9,2,2,3,3,12,12,7,7,1,1,3,3,0,0],
[6,7,6,7,11,2,2,11,3,10,3,10,5,8,1,12,12,11,11,2,3,10,5,8,0,0,9,4,7,7,9,9,0,0,4,4,8,8,3,3,4,4,9,9,0,0,5,5,6,6,12,12,8,8,0,0],
[4,9,12,1,4,9,2,11,4,9,4,9,9,4,5,6,8,6,0,6,4,4,2,4,10,2,9,1,4,2,3,5,6,2,5,6,10,1,8,11,10,0,3,12,9,1,9,9,1,1,1,1,7,7,9,9],
[9,4,1,12,9,4,11,2,9,4,9,4,4,9,8,7,5,7,0,7,9,9,11,9,3,11,4,12,9,11,10,8,7,11,8,7,3,12,5,2,3,0,10,1,3,11,4,4,12,12,12,12,6,6,4,4],
[3,10,7,6,12,1,3,10,3,10,3,10,1,12,12,6,3,5,10,10,11,5,10,9,6,0,3,0,11,10,9,8,12,5,11,10,3,12,10,2,9,0,0,2,3,3,9,9,6,6,0,0,6,6,6,6],
[0,0,3,10,6,7,0,0,11,2,10,3,12,1,1,7,10,8,3,3,2,8,3,4,7,0,10,0,2,3,4,5,1,8,2,3,10,1,3,11,4,0,9,7,7,7,4,4,4,4,12,12,6,6,11,11],
[10,3,7,6,2,11,8,5,1,3,2,11,4,8,2,7,6,11,8,0,0,10,5,9,10,4,0,2,1,10,0,2,8,11,3,3,4,11,1,6,4,0,7,10,11,4,2,2,9,9,3,3,11,1,8,8],
[4,9,5,8,9,4,6,7,12,10,11,2,9,5,11,6,7,2,5,0,0,3,8,4,3,9,0,11,12,3,0,11,5,2,10,10,9,2,12,7,9,0,6,3,2,9,7,7,0,0,10,10,6,3,2,2],
[9,4,7,6,10,3,2,2,8,1,0,0,3,7,9,11,0,1,7,10,7,12,7,11,0,6,5,5,11,6,6,6,0,4,1,11,8,11,3,5,11,5,2,12,9,9,3,3,6,6,1,1,4,4,6,6],
[4,9,6,7,3,10,11,11,5,12,0,0,10,6,4,2,0,12,6,3,6,1,6,2,0,7,8,8,2,7,7,7,0,9,12,2,5,2,10,8,2,8,11,1,4,4,10,10,7,7,0,0,9,9,7,7],
[7,6,10,3,12,1,1,12,3,10,10,3,4,4,10,5,11,1,11,12,7,4,0,8,5,6,0,4,0,12,4,9,6,6,6,11,11,0,7,2,12,12,6,8,9,0,12,6,6,6,3,3,4,4,5,5],
[6,7,3,10,1,12,3,10,10,3,3,10,9,9,3,8,2,12,2,1,6,9,0,5,8,7,0,9,0,1,9,4,7,7,7,2,2,0,6,11,1,1,7,5,4,0,1,7,7,7,10,10,9,9,8,8],
[9,4,7,6,12,1,6,7,6,11,3,10,6,10,2,2,5,0,10,3,4,11,9,7,2,10,7,8,12,10,1,4,12,11,12,12,7,2,5,0,8,6,10,0,11,11,5,5,3,3,1,9,7,7,1,1],
[4,9,6,7,1,12,7,6,7,2,10,3,7,3,11,11,8,0,3,10,9,2,4,6,11,3,6,5,1,3,12,9,1,2,1,1,6,11,8,0,5,7,3,0,2,2,8,8,10,10,12,4,6,6,0,0],
[1,12,0,12,6,7,11,2,0,12,10,3,5,5,7,2,5,8,5,7,5,8,7,10,0,8,6,4,3,6,9,12,12,3,5,6,2,2,0,5,0,8,7,0,7,1,7,7,11,11,3,3,9,9,10,10],
[11,2,0,1,7,6,2,11,0,1,3,10,8,8,6,11,8,5,8,6,8,5,6,3,0,5,7,9,10,7,4,1,1,10,8,7,11,11,0,8,0,5,6,0,6,12,6,6,2,2,10,10,4,4,3,3]];

b1:=GL(133,F)![[1,0,4,0,0,0,0,0,0,9,0,0,0,0,3,0,0,10,12,0,4,8,3,0,3,10,5,11,0,7,7,8,8,6,3,8,1,4,1,10,6,12,3,7,1,7,9,5,5,1,10,5,1,3,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,10,0,0,0,0,0,0,6,0,0,0,0,2,0,0,12,8,0,10,6,1,10,1,8,6,0,0,0,6,1,3,3,0,5,8,5,7,4,11,12,9,1,10,7,9,9,5,8,9,0,11,12,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,1,0,0,0,0,0,1,1,0,0,0,12,9,10,0,9,0,12,10,12,3,0,1,7,0,0,4,2,6,6,11,12,6,4,3,4,1,11,9,12,2,4,2,10,7,7,4,1,7,4,12,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,2,0,0,0,0,5,8,7,0,7,0,11,1,11,11,0,8,6,0,0,11,6,1,3,3,0,5,8,5,7,4,11,12,9,1,10,7,9,9,5,8,9,0,11,12,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,12,0,0,0,1,0,0,1,4,0,0,0,8,12,10,0,6,0,12,2,12,2,0,5,6,0,0,6,12,3,0,7,9,10,4,11,12,11,8,5,2,0,1,4,7,8,1,4,10,2,6,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,12,0,0,0,0,0,1,4,4,0,0,0,9,1,1,0,10,0,9,7,9,12,0,4,2,0,0,3,8,11,11,5,9,11,3,12,3,4,5,10,9,8,3,8,1,2,2,3,4,2,3,9,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,12,0,1,0,0,4,3,3,0,3,0,1,11,1,1,0,9,10,0,0,1,10,6,5,5,0,4,9,4,3,11,1,7,2,6,8,3,2,2,4,9,2,0,1,7,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,9,0,0,1,0,3,3,12,0,12,0,4,12,4,4,0,10,1,0,0,4,1,11,7,7,0,3,10,3,12,5,4,2,8,11,6,12,8,8,3,10,8,0,4,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,9,0,0,0,1,3,3,12,0,12,0,4,10,4,4,0,10,1,0,0,4,1,11,7,7,0,3,10,3,12,5,4,2,8,11,6,12,8,8,3,10,8,0,4,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4,0,0,0,0,1,0,9,0,0,0,0,3,0,0,0,3,0,4,8,0,1,3,10,1,0,0,10,1,11,7,7,0,3,10,3,12,5,4,2,8,11,6,12,8,8,3,10,8,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,9,0,0,1,0,0,0,0,0,0,0,0,10,0,0,0,10,0,10,11,9,9,0,0,12,0,0,4,5,4,3,10,9,2,12,3,6,2,6,4,11,1,11,11,3,4,6,12,6,2,4,3,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,4,0,0,0,0,10,10,1,0,1,1,9,0,9,9,0,3,12,0,0,9,12,2,6,6,0,10,3,10,1,8,9,11,5,2,7,1,5,5,10,3,5,0,9,11,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,4,0,0,0,0,10,0,1,0,1,0,9,1,9,9,0,3,12,0,0,9,12,2,6,6,0,10,3,10,1,8,9,11,5,2,7,1,5,5,10,3,5,0,9,11,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,0,0,0,0,0,0,0,1,0,0,0,3,0,0,0,12,0,0,9,0,4,0,10,4,0,0,5,12,12,11,3,12,10,0,7,7,12,12,3,1,8,12,5,12,9,11,0,3,7,5,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,0,0,0,0,0,0,0,9,0,0,0,1,4,0,0,4,0,0,9,0,10,0,12,10,0,0,6,4,4,8,1,4,12,0,11,11,4,4,1,9,7,4,6,4,3,8,0,1,11,6,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,1,0,0,9,8,9,10,3,4,11,1,10,7,11,7,9,2,12,2,2,10,9,7,1,7,11,9,10,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,2,0,0,0,0,9,10,10,0,10,0,12,8,12,12,0,4,3,0,0,12,3,7,8,8,0,9,4,9,10,2,12,6,11,7,5,10,11,11,9,4,11,0,12,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,1,0,0,0,6,11,8,1,3,10,7,10,11,7,2,1,11,11,9,3,1,5,9,10,10,4,8,6,7,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,9,0,0,0,0,3,0,0,10,12,0,4,8,3,0,3,10,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,10,0,0,0,0,0,0,6,0,0,0,0,2,0,0,12,8,0,10,6,1,10,1,8,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,1,1,0,0,0,12,9,10,0,9,0,12,10,12,3,0,1,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,5,8,7,0,7,0,11,1,11,11,0,8,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,1,0,0,1,4,0,0,0,8,12,10,0,6,0,12,2,12,2,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,1,4,4,0,0,0,9,1,1,0,10,0,9,7,9,12,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,1,0,0,4,3,3,0,3,0,1,11,1,1,0,9,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,1,0,3,3,12,0,12,0,4,12,4,4,0,10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,1,3,3,12,0,12,0,4,10,4,4,0,10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,9,0,0,0,0,3,0,0,0,3,0,4,8,0,1,3,10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,1,0,0,0,0,0,0,0,0,10,0,0,0,10,0,10,11,9,9,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,10,10,1,0,1,1,9,0,9,9,0,3,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,10,0,1,0,1,0,9,1,9,9,0,3,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,1,0,0,0,3,0,0,0,12,0,0,9,0,4,0,10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,9,0,0,0,1,4,0,0,4,0,0,9,0,10,0,12,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,9,10,10,0,10,0,12,8,12,12,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,5,12,9,10,12,1,9,9,11,8,3,12,5,4,2,6,2,9,1,7,4,8,4,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,12,9,4,2,1,1,9,4,12,12,1,2,0,8,8,12,6,1,6,8,11,12,3,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,3,7,5,10,10,3,3,7,2,5,10,1,4,7,11,9,11,9,0,0,9,9,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,3,8,0,6,9,12,9,7,3,1,7,4,0,5,12,4,2,2,7,10,3,8,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,9,2,5,10,3,12,3,2,11,7,8,6,3,7,12,3,1,2,4,7,4,12,5,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,1,6,11,4,11,0,10,10,6,5,9,11,5,11,8,10,9,6,7,9,11,1,10,12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,5,11,7,9,9,0,11,11,12,0,4,5,4,4,5,8,0,0,9,9,10,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,6,12,7,3,12,11,3,2,7,10,0,2,4,6,4,10,7,12,3,10,8,0,0,1,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,7,0,10,2,7,10,0,2,4,0,5,6,5,3,8,1,4,6,3,10,9,1,4,11,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,9,1,11,8,7,4,10,11,8,12,7,11,9,3,9,3,8,1,11,3,7,11,2,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,12,6,2,0,9,12,2,10,9,3,6,5,4,10,5,1,10,3,0,8,5,12,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,12,11,2,0,9,5,2,1,2,6,5,2,3,10,3,12,3,7,4,9,2,1,8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,11,6,4,9,3,8,10,4,2,3,0,7,0,6,9,10,12,10,4,2,5,1,3,5,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,9,7,11,2,9,5,11,7,5,1,10,12,7,1,5,0,1,0,5,8,8,0,1,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,4,12,1,8,2,7,11,3,5,0,5,6,8,5,10,5,11,0,10,8,2,9,4,12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,4,6,10,7,0,11,11,7,3,3,1,4,6,12,0,1,10,7,5,6,12,8,1,3,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,7,8,6,8,1,5,11,1,8,12,0,3,7,0,12,0,0,9,4,0,12,8,10,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,2,9,0,3,10,9,8,7,12,8,1,12,1,10,1,7,9,8,12,6,8,10,12,1,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,10,2,3,7,1,3,8,9,6,10,10,3,4,3,7,7,8,7,2,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,2,0,5,1,7,11,3,4,8,9,7,5,11,9,3,1,5,2,3,6,4,3,8,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,12,0,4,0,4,6,5,7,5,0,9,5,1,8,4,8,6,1,10,5,6,2,7,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,3,12,8,11,8,1,0,7,1,0,8,4,2,1,0,6,11,5,9,6,11,10,11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,9,2,5,0,7,2,2,4,1,0,1,8,11,1,12,8,11,7,12,7,3,12,10,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,5,11,2,7,6,6,4,6,7,9,10,3,9,3,6,2,2,0,11,7,0,7,11,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,5,11,6,8,0,3,9,3,11,1,4,1,9,6,3,3,11,0,9,11,5,12,11,10,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,4,7,0,3,6,0,9,6,7,7,10,11,0,11,1,10,7,12,2,7,6,8,4,12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,7,12,4,3,0,9,10,0,12,10,9,11,9,0,3,8,0,0,9,0,5,1,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,4,0,0,1,12,12,12,12,0,1,9,10,10,3,0,8,0,0,0,2,0,5,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,9,0,1,4,0,5,1,1,9,11,0,9,6,0,3,8,0,0,9,0,2,11,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,4,0,2,11,0,10,9,0,10,0,6,4,6,12,6,1,0,0,1,0,6,8,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,1,8,0,8,7,0,3,0,6,3,3,0,3,3,1,0,11,0,1,7,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,12,5,0,7,4,0,5,3,0,8,5,4,8,1,0,11,1,0,1,4,0,8,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,8,0,6,11,0,1,5,0,12,0,7,0,1,0,10,12,0,0,10,12,3,10,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,9,3,0,4,8,0,7,12,0,8,10,10,0,9,0,3,3,0,0,3,0,4,5,1,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,7,7,0,6,0,0,9,11,0,9,12,9,10,1,0,4,11,0,0,0,0,6,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,9,2,0,2,3,0,5,10,0,8,9,7,8,6,0,11,11,0,0,9,0,2,1,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,7,5,0,11,3,0,7,4,0,11,12,0,7,6,0,10,12,0,0,7,0,1,9,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,9,4,0,6,12,0,11,3,0,1,6,2,7,9,0,5,12,0,0,5,0,2,4,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,10,2,0,0,1,0,6,0,10,4,3,0,3,2,0,0,10,0,7,9,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,2,0,10,2,0,10,3,0,1,11,8,9,12,0,11,3,0,0,6,0,11,10,0,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,12,11,0,11,0,0,5,5,0,4,3,5,4,2,0,2,3,0,0,6,0,7,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,6,0,3,5,0,7,6,0,1,0,4,4,10,0,4,6,0,0,1,0,2,11,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,5,12,0,9,4,0,11,10,8,3,8,0,10,5,0,0,8,0,7,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,9,7,0,2,8,0,10,5,0,9,11,11,6,11,0,2,10,0,0,2,0,7,3,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,12,7,0,3,10,0,12,2,0,10,10,4,2,10,0,6,7,0,0,4,0,12,5,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,11,10,0,11,4,0,10,9,0,6,7,6,9,6,0,6,2,0,0,11,0,1,8,0,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,9,0,8,0,0,1,12,0,1,2,6,1,3,0,2,10,0,0,11,0,3,9,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,12,0,11,0,0,4,9,0,1,2,8,0,6,0,9,0,0,0,6,0,12,7,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,10,0,7,0,0,6,4,0,2,6,11,3,0,0,12,0,0,0,2,0,11,12,0,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,8,0,12,9,0,4,10,0,1,7,9,9,8,0,0,4,0,0,7,0,3,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,10,7,0,9,4,0,11,8,0,10,10,10,5,10,0,4,6,0,0,4,0,3,12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,11,0,4,9,0,4,8,0,12,9,6,11,9,0,5,4,0,0,7,0,4,9,0,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,6,12,10,7,6,2,5,12,4,7,3,9,11,10,6,5,2,2,2,12,12,10,7,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,12,1,0,11,4,6,3,11,2,5,10,10,9,12,4,12,4,8,12,11,11,11,2,3,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,4,9,4,11,0,12,0,4,9,6,12,5,0,0,11,11,4,3,4,12,1,1,0,6,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,10,9,4,5,4,10,10,8,10,4,8,1,0,9,5,12,1,1,3,1,11,4,5,5,12],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,3,9,5,10,3,4,10,3,12,10,10,12,12,12,3,7,12,4,1,8,6,12,2,11,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,7,5,3,9,11,11,0,3,10,10,6,0,2,4,3,1,6,11,9,8,2,0,10,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,2,6,1,7,3,6,5,12,11,7,0,4,6,12,4,10,8,7,2,10,6,7,10,7,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,7,10,11,11,6,0,6,10,1,6,12,8,10,1,8,0,10,12,12,2,12,7,9,10,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,8,0,11,11,6,3,11,12,1,4,3,6,6,6,5,8,2,1,11,6,1,1,3,3,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,1,7,8,8,4,6,3,4,0,10,9,0,10,0,9,12,11,4,5,6,4,8,12,6,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,3,4,6,5,6,2,2,6,4,0,12,2,0,5,8,10,4,11,10,12,8,11,5,8,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,6,8,11,11,0,12,9,2,2,12,5,5,5,10,4,10,11,9,0,7,7,8,5,2,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,5,9,8,12,1,3,1,2,12,5,7,6,12,2,11,0,1,0,1,8,11,2,11,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,9,6,8,12,2,3,0,9,5,9,1,11,11,2,12,0,7,4,5,10,9,5,10,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,10,5,4,4,10,5,9,0,0,0,7,6,6,1,2,3,9,0,2,12,2,10,1,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,4,0,2,6,1,1,4,5,4,6,11,2,6,12,6,12,7,4,4,4,7,9,6,11,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,8,8,9,0,9,11,2,0,2,10,3,4,4,7,2,8,1,3,7,11,12,12,9,9,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,11,12,2,5,1,8,12,4,11,3,4,1,9,7,8,2,1,6,1,12,7,1,0,11,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,9,9,10,11,1,4,10,7,7,1,7,7,6,7,4,4,10,2,7,7,7,10,8,0,9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,9,9,8,0,3,0,4,11,2,1,12,1,10,1,10,8,0,8,0,4,1,6,5,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,6,9,7,10,11,7,3,4,12,7,11,9,6,0,7,12,4,8,10,5,10,2,11,0,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,1,10,9,5,5,8,10,4,5,1,10,6,8,6,2,8,5,12,11,1,12,2,7,2,9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,11,11,0,7,1,8,12,12,12,6,9,8,1,2,7,7,4,8,6,3,7,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,2,3,5,10,8,9,2,11,3,6,8,12,11,5,12,0,2,2,6,3,3,1,6,12,11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,6,8,2,8,8,6,1,12,10,7,2,8,5,5,3,12,2,9,4,9,0,8,9,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,1,6,8,8,5,3,8,10,4,4,3,1,2,3,5,6,2,5,12,1,7,1,0,5,0]];

b2:=GL(133,F)![[0,1,0,0,0,0,0,0,3,0,0,0,0,4,3,12,9,3,0,5,3,0,4,4,9,10,1,3,8,5,6,8,0,12,2,0,7,4,5,0,10,12,0,7,12,4,3,0,2,10,1,11,9,1,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,1,0,0,0,10,10,1,4,3,1,0,6,1,0,10,10,2,12,9,11,8,2,8,3,8,9,10,6,3,2,7,1,5,6,5,9,2,1,7,5,9,7,7,10,5,2,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,9,0,0,0,0,12,9,10,1,9,0,3,9,0,12,12,0,4,3,1,1,0,3,8,9,6,5,9,6,4,5,11,4,6,5,11,10,12,12,3,7,2,8,4,4,7,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,4,0,0,0,0,10,1,4,3,1,0,10,1,0,10,10,9,12,9,4,1,0,6,8,2,11,12,4,0,0,7,12,4,12,5,8,2,11,5,2,9,6,6,10,5,5,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,9,0,0,0,12,12,9,10,1,9,0,2,9,0,12,12,5,4,3,10,0,8,0,5,9,11,1,9,3,8,11,9,12,6,1,6,7,11,12,7,6,8,4,5,2,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,3,12,9,10,1,9,0,3,9,0,12,12,10,4,3,4,11,0,4,9,4,3,7,9,10,9,2,6,6,9,4,7,2,4,3,5,2,1,0,2,12,10,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,10,1,4,3,1,0,10,1,0,10,10,3,12,9,6,0,0,7,5,5,5,5,7,3,5,0,11,6,5,0,12,0,5,2,2,7,8,3,11,2,7,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,12,0,0,0,0,4,3,12,9,3,0,4,3,0,4,4,0,10,1,5,6,8,12,11,4,6,12,7,12,1,12,11,9,1,6,8,3,6,12,11,3,10,5,4,5,12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,3,0,0,0,3,0,0,0,0,0,0,4,0,0,0,0,10,0,0,10,8,2,6,1,3,12,0,7,11,3,12,3,12,4,12,12,0,4,8,12,5,3,3,10,10,2,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,3,0,0,0,1,4,3,12,9,3,0,1,3,0,4,4,9,10,1,7,12,7,12,6,12,3,2,3,9,1,0,2,5,8,2,2,8,9,6,7,10,10,7,7,4,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,12,0,0,12,10,8,10,12,12,8,5,10,9,5,7,9,5,7,4,12,11,1,10,11,12,10,5,6,11,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,9,10,1,4,3,1,0,12,1,0,10,10,7,12,9,10,6,0,0,10,2,11,5,12,2,9,7,2,12,1,4,6,9,11,12,12,11,3,2,11,4,8,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,3,0,0,0,9,3,2,9,8,7,7,2,6,12,8,4,9,1,6,6,9,5,3,1,2,8,0,1,7,12,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,9,9,0,4,7,1,0,12,1,4,10,10,0,3,12,3,10,1,9,11,6,6,1,2,10,2,1,7,8,5,5,7,0,6,0,7,8,1,4,10,8,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,3,12,4,0,0,4,0,1,1,9,9,10,4,2,1,2,3,10,9,6,8,7,6,7,11,0,12,3,8,0,4,11,4,3,5,2,9,6,9,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,12,0,0,11,6,7,0,1,5,8,8,10,12,3,7,12,3,3,10,0,9,0,10,9,11,11,1,10,2,6,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,12,0,0,8,4,9,6,5,7,1,0,4,4,0,6,9,10,8,0,12,12,4,6,8,0,5,5,10,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,12,0,0,2,6,6,0,11,10,0,2,1,11,4,12,11,4,7,2,10,12,4,7,4,3,12,6,5,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,1,1,10,10,0,10,0,9,9,12,4,12,10,3,11,12,12,9,10,10,6,7,5,7,11,1,9,8,11,9,4,12,7,8,6,12,6,3,7,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,4,0,0,0,0,9,0,0,8,4,8,6,10,2,8,7,6,10,5,9,12,5,5,12,7,8,6,10,7,9,12,5,5,2,2,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,12,3,0,0,0,0,4,4,0,9,10,9,4,7,8,6,8,0,10,12,12,0,2,9,4,6,10,11,8,1,12,1,1,6,4,11,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,1,0,7,7,5,11,5,0,10,6,11,10,8,2,8,4,9,10,2,11,7,6,4,1,8,9,3,8,4,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,12,0,0,12,11,6,3,7,1,7,1,12,10,0,9,5,0,6,4,2,7,5,1,4,1,1,6,1,11,10,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,1,0,0,2,9,10,12,9,12,0,3,0,10,2,6,0,7,1,2,4,1,10,0,11,12,3,3,2,4,6,1,12,4,0,2,7,1,10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,1,3,12,0,12,11,3,2,3,3,8,9,0,10,7,2,10,9,10,1,8,0,0,7,7,3,3,7,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,12,0,0,8,0,7,11,11,6,2,7,1,7,0,10,9,4,8,11,8,6,11,0,6,2,1,10,0,12,5,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,7,8,8,7,10,5,4,3,12,11,6,7,9,9,11,0,5,9,5,2,0,6,0,7,2,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,5,9,2,11,8,11,7,2,12,9,10,10,0,2,5,5,4,4,7,2,1,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,0,0,0,0,4,3,12,9,3,0,5,3,0,4,4,9,10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,10,10,1,4,3,1,0,6,1,0,10,10,2,12,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,9,0,0,0,0,12,9,10,1,9,0,3,9,0,12,12,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0,0,0,0,10,1,4,3,1,0,10,1,0,10,10,9,12,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,9,0,0,0,12,12,9,10,1,9,0,2,9,0,12,12,5,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,12,9,10,1,9,0,3,9,0,12,12,10,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,10,1,4,3,1,0,10,1,0,10,10,3,12,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,12,0,0,0,0,4,3,12,9,3,0,4,3,0,4,4,0,10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,0,0,0,0,0,0,4,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,1,4,3,12,9,3,0,1,3,0,4,4,9,10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,10,1,4,3,1,0,12,1,0,10,10,7,12,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,9,9,0,4,7,1,0,12,1,4,10,10,0,3,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,3,12,4,0,0,4,0,1,1,9,9,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,1,1,10,10,0,10,0,9,9,12,4,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,4,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,12,3,0,0,0,0,4,4,0,9,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,1,0,0,2,9,10,12,9,12,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,10,1,4,0,6,10,2,11,3,2,10,9,11,1,12,2,4,12,7,11,1,12,11,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,12,3,11,2,1,1,7,11,10,9,7,4,3,11,12,1,8,1,10,7,2,11,6,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,5,5,6,2,2,11,2,8,11,1,9,11,2,6,6,7,8,1,8,4,9,7,6,11,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,11,11,10,10,9,8,1,2,1,5,0,12,5,12,7,10,7,0,4,3,0,9,7,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,2,0,6,4,10,5,2,11,10,12,7,11,0,5,10,1,10,4,1,1,7,12,2,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,5,7,5,0,5,11,12,3,12,3,4,7,1,12,0,6,4,11,3,7,8,10,3,9,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,12,0,12,4,6,0,5,1,1,10,4,11,7,2,9,2,4,11,7,11,1,9,0,10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,5,12,4,0,10,7,5,11,11,0,10,2,1,9,4,2,6,10,1,11,0,2,5,10,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,4,7,9,4,8,8,11,12,2,4,1,8,2,3,6,11,12,2,10,3,4,9,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,2,11,6,5,10,7,7,8,4,8,7,1,10,10,0,6,9,1,12,0,5,7,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,7,6,8,12,7,7,6,8,0,7,12,8,7,4,12,5,9,3,1,1,1,11,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,6,2,0,4,4,10,3,0,4,12,2,12,10,1,5,6,6,8,6,3,11,3,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,0,6,5,10,11,12,12,5,8,11,7,8,6,7,11,4,3,8,9,9,9,11,9,9,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,9,6,9,0,0,7,3,9,3,2,0,6,0,12,8,7,6,5,3,0,0,12,6,1,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,8,3,10,4,9,11,10,1,10,1,7,0,6,11,5,3,11,4,12,1,12,6,3,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,1,10,10,0,5,7,12,9,7,6,11,10,12,3,0,6,9,4,12,5,2,1,5,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,4,10,0,5,11,4,7,3,0,0,5,9,2,9,10,2,4,0,0,7,1,11,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,8,4,5,3,7,3,6,7,9,8,6,9,8,2,0,9,1,5,1,4,6,10,10,11,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,12,2,2,0,8,0,6,5,10,4,5,4,6,12,5,5,10,3,5,5,3,1,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,9,10,5,7,4,8,2,12,3,1,2,11,9,1,11,12,3,12,4,10,4,0,3,8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,7,5,11,0,9,6,0,0,10,12,7,3,7,2,3,8,0,10,4,4,6,5,6,8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,3,8,5,6,5,1,1,6,1,11,7,1,10,10,10,9,3,0,0,11,11,8,5,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,11,3,4,6,10,0,0,5,8,6,9,0,7,5,0,9,2,3,10,10,0,2,5,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,12,0,6,0,12,8,11,9,7,1,0,0,7,5,4,3,1,1,7,8,5,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,12,6,5,4,12,7,10,12,3,1,12,4,11,12,0,9,4,1,9,6,9,6,11,8,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,10,5,8,1,10,0,10,2,4,5,6,11,2,4,4,2,4,6,9,10,7,6,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,12,3,2,8,8,6,10,10,3,10,7,8,3,5,8,9,2,7,11,9,3,2,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,12,2,8,9,4,5,8,4,11,5,5,9,7,0,10,8,11,5,12,12,11,10,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,5,2,2,3,4,0,9,12,9,0,3,7,0,6,10,8,4,12,9,9,1,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,6,4,6,9,9,2,0,5,8,0,3,11,5,9,1,10,12,3,5,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,12,12,2,6,6,8,5,1,0,2,12,12,12,9,6,7,10,5,8,5,7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,12,3,12,8,1,12,1,3,7,9,10,8,1,10,12,1,11,4,10,10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,7,12,5,2,9,0,3,6,5,3,1,10,12,12,5,11,7,4,2,2,4,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,8,2,11,2,6,12,11,8,10,6,2,12,10,8,11,6,9,12,4,6,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,8,2,8,7,2,0,5,10,0,1,1,7,3,1,12,12,3,12,2,5,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,9,10,12,6,8,6,9,6,12,6,12,0,6,10,2,8,8,4,0,7,12,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,7,2,12,2,12,9,6,2,3,3,12,4,9,9,2,10,9,11,10,9,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,7,5,12,0,1,3,3,12,9,5,7,3,3,9,0,11,7,0,10,2,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,10,10,6,7,5,8,1,7,10,7,9,2,5,10,3,1,4,9,8,7,9,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,7,3,11,7,6,7,6,2,10,0,4,0,6,9,0,8,8,7,4,9,9,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,5,9,4,9,4,3,6,8,12,7,1,7,9,11,2,3,9,7,5,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,10,2,0,4,2,10,0,6,8,11,7,11,11,3,6,1,8,6,7,6,4,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,10,2,2,0,6,8,1,1,12,11,9,12,11,0,7,1,7,2,4,4,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,2,6,7,7,9,8,5,3,2,2,6,3,3,3,10,4,4,10,10,12,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,10,9,2,2,12,8,9,2,4,8,5,11,9,10,6,1,9,0,8,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,8,4,2,3,7,0,4,12,7,5,3,10,11,0,4,6,6,8,7,9,3,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,9,5,11,6,11,10,6,3,10,7,8,5,6,7,1,1,12,12,11,1,11,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,4,11,2,3,4,11,9,7,3,10,1,7,11,1,7,7,9,1,5,6,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,8,7,2,3,5,4,9,0,7,12,3,2,6,4,7,9,7,6,11,11,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,1,3,1,10,6,9,8,2,3,11,12,10,10,10,2,5,0,1,4,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,8,11,3,7,4,6,7,10,8,6,3,0,7,11,1,4,2,6,8,12,8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,1,2,7,7,9,6,1,2,11,11,3,2,11,5,4,3,10,5,9,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,5,11,0,6,7,6,4,2,10,0,11,1,1,0,11,9,4,4,4,9,0,5,12,9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,2,10,2,9,6,0,6,5,4,6,0,12,12,9,12,12,3,4,4,10,6,10,11,11,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,2,1,7,7,11,6,8,12,2,8,8,6,2,2,9,7,5,3,9,7,7,9,11,12,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,7,5,3,3,6,12,8,2,1,9,2,11,10,3,6,4,12,0,1,3,7,3,4,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,5,7,0,10,3,7,10,10,10,5,3,2,7,2,6,10,6,1,7,4,1,8,10,9,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,11,12,9,7,12,9,2,5,6,12,0,9,11,6,6,0,10,9,2,5,4,10,1,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,12,10,0,11,1,6,9,11,2,11,12,5,0,8,6,0,6,6,4,6,3,10,4,5,9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,12,5,6,3,4,10,5,11,8,6,5,6,3,12,6,4,12,2,0,8,4,6,4,12,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,0,6,10,7,6,3,7,10,7,6,3,3,8,9,0,8,8,12,9,9,4,11,12,10,9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,5,9,5,12,12,1,12,8,5,3,2,6,8,6,12,3,11,3,3,11,0,8,2,3,9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,3,7,3,8,12,10,5,6,5,4,2,7,4,5,12,2,9,0,12,11,6,5,9,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,10,9,7,8,5,1,5,2,12,11,5,12,3,6,7,0,2,10,6,9,5,9,11,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,12,8,6,0,8,4,4,8,9,0,5,7,4,5,4,8,12,12,2,5,4,12,2,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,12,8,11,11,8,11,8,7,3,1,7,6,0,2,4,2,3,0,4,0,0,8,11,9,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,8,6,1,11,6,7,5,11,10,5,8,6,9,2,5,12,9,11,5,8,10,5,1,5,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,12,3,11,0,12,9,8,11,0,2,7,9,6,2,6,5,5,7,4,3,6,5,4,3,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,7,6,3,8,6,3,12,8,4,2,4,12,1,3,8,10,3,10,7,8,7,4,4,4,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,12,11,10,11,1,2,10,1,7,2,12,11,0,7,6,3,12,12,4,2,4,11,9,7,11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,7,4,3,0,1,5,2,1,7,4,9,6,1,9,2,3,9,0,1,4,10,3,1,12,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,12,4,9,2,11,3,12,10,3,9,8,4,2,3,8,0,9,7,9,1,12,5,4,9,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,9,4,7,5,1,11,11,8,3,4,3,11,5,11,2,8,5,0,0,12,9,3,5,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,12,0,9,11,2,7,1,1,2,4,4,9,0,2,1,11,10,6,7,1,10,5,11,10,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,12,4,11,9,2,5,10,10,2,10,3,6,1,4,7,7,5,12,7,3,6,6,1,5,12],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,4,2,0,1,6,4,5,2,0,1,11,6,8,5,8,8,12,3,1,8,4,4,2,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,3,12,5,10,3,11,10,2,6,10,8,10,12,0,2,2,8,2,1,7,11,9,0,8,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,8,7,0,10,4,12,5,6,8,3,7,8,11,7,2,3,1,3,0,5,2,10,2,6,3]];

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

// Here we check that all symplectic forms are conjugate.

_,ff:=InvariantBilinearForms(ActionGroup(MG));

// ff[2] is the "good" one and ss+i*tt are (up to scalar) all non-degenerate symplectic forms.

ss:=ff[2]; tt:=ff[1];
Rank(tt) eq 28;

homsMG:=AHom(MG,MG);

S<x>:=PolynomialRing(F);
mats56:=MatrixRing(S,56);
thehom:=homsMG.1+8*x*mats56!homsMG.2;

// thehom maps ss to ss+x*tt.
thehom*ss*Transpose(thehom) eq ss+x*mats56!tt;

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above,
// as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.
// We pick out the 27 in the socle of the 27/1/27, and one of the 26s, and work with both together.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=1;
W1:=Socle(XLG[n1]);
homs1:=AHom(W1,U);
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

// The Jacobson radical is no better for restricting the dimension of AHom

n2:=4;
W2:=Socle(XLG[n2]);
homs2:=AHom(W2,U);
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

// We now build up the basis for SMG2 by first the 27s and 26s, then U, then the rest of MG2. We go via complements to help with later equations.

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];

_,Ucomp:=HasComplement(U,U1);
_,SMG2comp:=HasComplement(SMG2,U1);
basU2:=[Ucomp!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
basUcomp:=[SMG2comp!(Ucomp!j):j in ExtendBasis([VectorSpace(Ucomp)!i:i in basU2],VectorSpace(Ucomp))];
basSMGcomp:=[SMG2comp!j:j in ExtendBasis([VectorSpace(SMG2comp)!i:i in basUcomp],VectorSpace(SMG2comp))];
basSMG:=[MG2!i:i in bas] cat [MG2!i:i in basSMGcomp];

bas3:=basSMG cat [MG2!(EMG2.i):i in [1..Dimension(EMG2)]];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// Now set up the variables.

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh:=dh1+dh2;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;

///////////////
// Stage 1
///////////////

// Compute a few Lie products. We don't need many in this case.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];

d:=[&+[R.(i+dh1)*bas3[26*6+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(i+dh1)*bas3[26*6+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];

ab:=LieProd(a,b);
ad:=LieProd(a,d);
de:=LieProd(d,e);

abC:=(Matricise(ab)*Cinv)[1];
adC:=(Matricise(ad)*Cinv)[1];
deC:=(Matricise(de)*Cinv)[1];

BB:=GroebnerBasis([j[i]:i in [Dimension(U)+1..Dimension(MG2)],j in [abC,adC,deC]]);
BB:=GroebnerBasis(SimplifyBasis(BB));
BB:=GroebnerBasis(SimplifyBasis(BB));

// W1 is in the image of [a,b]. Identify the coefficients of this image.
abW1coeffs:=[abC[i]:i in [1..dh1*Dimension(W1) by Dimension(W1)]];
// If [a,b] does map onto W1 then these relations are satisfied,
// by choosing a scalar for the R.i.
abW1rels:=[abW1coeffs[i]-R.i:i in [1..dh1]];
///////////////
// Stage 2
///////////////

// Dealing with the case where [a,b] misses W1.

// In this case the coeffficients in abW1coeffs must be 0.

BB2a:=GroebnerBasis(BB cat abW1coeffs);

// We will prove that W1+W2 is abelian. First, we prove that
// this follows from [a,b]=[a,d]=[d,e]=0.

W11:=TensorProduct(W1,W1);
W12:=TensorProduct(W1,W2);
W22:=TensorProduct(W2,W2);

Dimension(sub<W11|W11.2-W11.(Dimension(W1)+1)>) eq Dimension(W1)*(Dimension(W1)-1) div 2 and
Dimension(sub<W22|W22.2-W22.(Dimension(W2)+1)>) eq Dimension(W2)*(Dimension(W2)-1) div 2 and
W12 eq sub<W12|W12.1>;


// We could have R.5 ne 0, so R.5=1 wlog.

BB2a1:=GroebnerBasis(BB2a cat [R.5-1]);
II2a1:=ideal<R|BB2a1>;
&and[i in II2a1:i in ab cat ad cat de];

// Thus R.5=0.

BB2a:=GroebnerBasis(SimplifyBasis(GroebnerBasis(BB2a cat [R.5])));
II2a:=ideal<R|BB2a>;
(R.1+3*R.6)^2 in II2a and (R.3+12*R.6)^2 in II2a;
// Therefore we add them to BB2a.

BB2a:=GroebnerBasis(BB2a cat [R.1+3*R.6,R.3+12*R.6]);

coeffs2a:=ChangeLinearCoefficients(coeffs1,BB2a);
// Now every coefficient for coeffs2a is a multiple of R.6, so we can set R.6=1.

&and[IsDivisibleBy(coeffs2a[i],R.6):i in [1..dh1]];

BB2a:=GroebnerBasis(BB2a cat [R.6-1]);
II2a:=ideal<R|BB2a>;
&and[i in II2a or i^2 in II2a:i in ab cat ad cat de];

///////////////
// Stage 3
///////////////

// Thus [a,b] does have an image on W1.
BB2:=GroebnerBasis(BB cat abW1rels);

// If R.4=0 then all R.i=0 for i=1..dh1. If R.4 ne 0 then R.4=9:

R.4*(R.4-9) in BB2 and
[R.i:i in [1..dh1]] subset GroebnerBasis(BB2 cat [R.4]);

BB2:=GroebnerBasis(BB2 cat [R.4-9]);
// This determines W1 completely.

coeffs2:=ChangeLinearCoefficients(coeffs1,BB2);

M1:=sub<MG2|[Evaluate(i,coeffs2):i in a]>;

repeat
  M1:=sub<MG2|M1,MG2!LieProd(MG2!Random(M1),MG2!Random(M1))>;
until Dimension(M1) eq 133;

// Check that it is E7

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";

// Now we find an element of order 3 that normalizes our SL(2,27), and our E7 Lie algebra, and that lies in Sp(56,F).

n1:=GL(56,F)![[9,4,8,5,6,8,10,12,1,12,4,9,0,0,9,2,8,4,3,10,2,4,2,0,5,3,2,5,4,10,10,9,4,8,2,10,9,5,6,0,1,7,10,10,8,8,10,10,0,0,12,11,3,2,9,9],
[8,5,12,1,6,8,6,3,5,8,4,9,0,0,9,2,8,4,3,10,2,4,2,0,5,3,2,5,4,10,10,9,4,8,2,10,9,5,6,0,1,7,10,10,8,8,0,0,0,0,8,7,12,11,12,12],
[0,0,2,11,11,2,9,5,2,11,5,8,9,4,3,11,6,3,5,9,0,4,5,4,1,8,11,1,3,7,7,10,7,8,3,4,5,10,4,8,1,2,6,6,2,2,1,1,6,6,2,4,0,0,12,12],
[0,0,2,11,11,2,9,5,2,11,5,8,9,4,3,11,6,3,5,9,0,4,5,4,1,8,11,1,3,7,7,10,7,8,3,4,5,10,4,8,1,2,6,6,2,2,1,1,6,6,2,4,12,12,12,12],
[12,1,2,11,1,12,10,4,12,1,10,3,1,12,6,8,3,7,6,6,1,12,3,0,0,11,6,0,5,5,2,5,7,9,9,7,1,3,9,5,7,4,1,1,4,4,1,1,0,10,1,11,1,8,1,2],
[10,3,4,9,2,11,8,6,7,6,10,3,1,12,6,8,3,7,6,6,1,12,3,0,0,11,6,0,5,5,2,5,7,9,9,7,1,3,9,5,7,4,8,8,6,6,1,1,2,12,6,3,6,0,7,8],
[6,7,4,9,2,11,3,9,12,1,6,7,8,5,12,2,4,7,1,12,6,6,1,9,3,11,9,10,2,12,1,5,6,7,7,10,11,8,10,11,6,10,3,2,0,0,1,1,11,11,4,2,3,3,5,5],
[6,7,4,9,2,11,3,9,12,1,6,7,8,5,12,2,4,7,1,12,6,6,1,9,3,11,9,10,2,12,1,5,6,7,7,10,11,8,10,11,6,10,3,2,0,0,1,1,11,11,4,2,3,3,2,2],
[3,10,0,0,12,1,4,5,0,0,9,4,12,1,3,12,5,5,7,12,6,7,11,7,3,10,7,8,8,10,11,7,8,1,12,10,5,2,3,2,1,11,2,2,10,12,5,5,1,1,9,3,7,3,1,11],
[3,10,0,0,12,1,4,5,0,0,9,4,12,1,3,12,5,5,7,12,6,7,11,7,3,10,7,8,8,10,11,7,8,1,12,10,5,2,3,2,1,11,2,2,10,12,9,9,1,1,9,3,7,3,1,11],
[12,1,11,2,12,1,0,0,2,11,2,12,1,12,12,5,12,12,4,7,9,3,11,11,0,11,9,6,4,4,6,7,6,1,4,4,6,3,11,3,1,9,2,2,5,5,12,12,12,12,11,6,1,2,10,1],
[12,1,11,2,12,1,0,0,8,5,2,12,1,12,12,5,12,12,4,7,9,3,11,11,0,11,9,6,4,4,6,7,6,1,4,4,6,3,11,3,1,9,2,2,5,5,12,12,12,12,11,6,1,2,10,1],
[7,6,5,8,9,4,8,9,4,9,6,7,10,4,9,2,12,10,12,0,8,3,5,6,6,7,1,9,2,2,0,10,7,6,6,7,9,0,4,5,5,7,1,1,5,5,3,3,3,3,10,5,9,10,11,2],
[0,0,3,10,3,10,11,6,5,8,4,9,10,4,9,2,12,10,12,0,8,3,5,6,6,7,1,9,2,2,0,10,7,6,6,7,9,0,4,5,5,7,10,10,5,5,7,7,4,4,9,4,8,9,2,6],
[1,12,10,3,1,12,12,1,3,10,0,0,3,10,9,4,8,5,11,11,11,2,2,11,7,6,0,0,0,0,3,3,4,4,5,5,8,8,1,1,7,7,3,3,0,0,6,6,5,5,3,3,10,10,6,6],
[0,0,7,6,2,11,0,0,9,4,12,1,0,0,0,0,4,9,7,2,11,2,2,11,7,6,0,0,0,0,3,3,4,4,12,12,8,8,1,1,7,7,4,4,6,6,3,3,12,12,3,3,8,8,6,6],
[4,9,0,0,1,12,1,12,11,2,9,4,4,9,11,11,4,9,5,10,5,8,1,9,3,1,5,12,11,0,1,2,3,0,6,5,10,12,3,9,5,0,5,5,10,10,3,3,10,10,1,1,10,10,12,12],
[2,11,0,0,4,9,12,1,10,3,1,12,7,6,11,11,1,12,1,1,5,8,1,9,3,1,5,12,11,0,1,2,3,0,10,9,10,12,5,11,5,0,11,11,5,5,3,3,2,2,4,4,11,11,8,8],
[0,0,12,1,4,9,12,1,10,3,1,12,1,12,2,11,12,1,2,11,11,2,11,2,10,3,10,3,0,0,0,0,3,3,3,0,8,8,9,9,11,11,4,4,10,10,3,3,8,8,0,0,6,6,12,12],
[12,1,4,9,2,11,3,10,0,0,6,7,11,2,7,6,11,2,11,2,11,2,11,2,10,3,10,3,0,0,0,0,3,3,8,5,8,8,9,9,11,11,8,8,8,8,9,9,4,4,3,3,1,1,4,4],
[1,12,10,3,5,8,1,12,7,6,11,2,8,5,2,11,1,12,8,5,2,11,8,5,4,9,3,10,2,4,3,3,8,8,8,8,0,0,11,11,9,9,2,2,12,12,1,1,0,0,9,9,6,6,10,10],
[0,0,2,11,2,11,8,5,10,3,12,1,6,7,2,11,8,5,2,11,2,11,8,5,4,9,3,10,2,4,3,3,8,8,4,4,0,0,11,11,8,8,7,7,3,3,0,0,9,9,8,8,7,7,10,10],
[10,3,4,9,6,7,8,5,8,5,6,7,1,12,9,4,12,1,5,8,10,3,8,5,2,11,7,6,0,0,8,5,3,3,9,9,11,11,0,0,1,1,3,3,5,5,1,1,2,2,5,5,3,3,0,0],
[9,4,1,12,3,10,10,3,0,0,9,4,2,11,12,1,7,6,0,0,10,3,8,5,2,11,7,6,0,0,8,5,4,4,0,0,11,11,0,0,1,1,8,8,9,9,2,2,7,7,8,8,8,8,8,8],
[0,0,1,12,6,7,11,2,5,8,2,11,11,2,5,8,4,9,6,7,0,0,5,8,11,11,6,7,9,9,7,7,0,0,8,8,3,3,5,5,4,4,1,1,5,5,11,11,11,11,0,0,8,8,3,3],
[6,7,7,6,12,1,10,3,1,12,3,10,8,5,5,8,10,3,12,1,0,0,8,5,11,11,6,7,9,9,7,7,0,0,12,12,3,3,5,5,4,4,6,6,6,6,6,6,12,12,11,11,3,3,10,10],
[4,9,4,9,11,2,2,11,4,9,6,7,11,2,10,3,10,3,2,11,0,0,10,3,0,0,4,5,7,7,9,9,4,4,3,3,0,0,8,8,0,0,2,2,10,10,0,0,6,6,1,1,4,4,7,7],
[12,1,11,2,3,10,4,9,0,0,1,12,10,3,2,11,9,4,11,2,0,0,10,3,0,0,4,5,7,7,9,9,4,4,3,3,0,0,8,8,0,0,6,6,6,6,3,3,10,10,5,5,12,12,3,3],
[8,5,6,7,7,6,4,9,12,1,2,11,8,5,6,0,7,11,12,6,5,3,9,10,8,5,1,6,1,1,4,2,9,7,3,5,3,7,10,8,7,10,8,8,11,11,12,12,3,3,0,0,5,5,6,6],
[4,9,9,4,9,4,7,6,0,0,7,6,3,10,4,3,4,4,12,9,8,10,4,3,5,8,12,7,2,2,9,11,4,6,9,7,10,6,3,5,6,3,11,11,2,2,9,9,2,2,2,2,0,0,6,6],
[10,3,10,3,9,4,4,9,4,9,0,0,1,12,8,5,12,1,9,4,6,7,8,5,2,11,10,3,3,3,8,8,10,6,9,9,11,11,8,8,4,4,4,4,7,7,8,8,8,8,8,8,1,1,4,4],
[1,12,3,10,10,3,12,1,10,3,7,6,5,8,2,11,12,1,2,11,7,6,5,8,11,2,3,10,10,10,8,8,3,7,4,4,2,2,5,5,9,9,8,8,11,11,10,10,8,8,2,2,0,0,4,4],
[3,10,12,1,5,8,6,7,11,2,7,6,8,5,11,2,2,11,3,10,12,1,4,8,12,1,4,9,1,1,0,0,8,8,5,5,1,1,3,3,0,0,7,7,0,0,0,0,12,12,0,0,7,7,9,9],
[11,2,2,11,2,11,6,7,9,4,3,10,12,1,1,12,6,7,5,8,1,12,9,5,10,3,9,4,12,12,0,0,5,5,9,9,12,12,10,10,0,0,12,12,1,1,1,1,5,5,11,11,2,2,0,0],
[3,10,7,6,10,3,8,5,7,6,11,2,4,9,10,4,3,10,3,10,8,5,1,12,9,4,2,11,0,0,12,12,0,0,7,7,8,8,4,4,11,11,2,2,6,6,2,2,2,2,7,7,5,5,2,2],
[4,9,9,4,1,12,3,10,2,11,0,0,12,1,3,9,10,3,4,9,5,8,12,1,4,9,4,9,0,0,1,1,0,0,3,3,5,5,9,9,2,2,1,1,11,11,6,6,0,0,0,0,4,4,8,8],
[8,5,3,10,11,2,2,11,10,3,0,0,7,6,10,5,4,2,5,1,5,0,2,11,7,11,12,12,3,3,3,3,4,12,1,6,0,9,0,12,8,2,11,11,4,4,7,7,12,12,0,0,7,7,4,4],
[8,5,11,2,10,3,0,0,2,11,2,11,3,10,12,12,8,12,12,8,4,4,11,2,6,2,1,1,10,10,10,10,9,1,2,10,0,4,0,1,5,11,1,1,1,1,1,1,0,0,7,7,0,0,2,2],
[7,6,9,4,5,8,8,5,0,0,8,5,1,12,3,10,9,10,9,4,5,8,12,1,0,0,6,7,1,1,12,12,8,8,3,3,5,5,4,4,11,11,3,3,0,0,2,2,7,7,4,4,0,0,7,7],
[5,8,10,3,3,10,12,1,11,2,0,0,2,11,10,3,4,3,10,3,8,5,1,12,0,0,7,6,12,12,1,1,5,5,0,0,8,8,9,9,2,2,9,9,12,12,1,1,1,1,11,11,9,9,0,0],
[4,9,7,6,5,8,1,12,3,10,6,7,6,7,11,5,5,4,2,7,6,7,4,12,8,5,4,9,4,4,6,6,3,2,8,12,5,5,7,1,10,1,3,3,1,1,0,0,9,9,3,3,2,2,9,9],
[11,2,11,2,10,3,9,4,8,5,6,7,5,8,2,8,10,7,8,9,7,6,9,1,5,8,9,4,9,9,7,7,10,11,6,2,11,11,6,12,3,12,9,9,2,2,9,9,7,7,9,9,3,3,0,0],
[0,0,11,2,11,2,4,9,2,11,4,9,3,10,9,4,2,3,10,0,6,10,8,6,12,1,7,11,2,7,11,3,10,9,10,10,11,10,7,2,5,4,5,5,0,0,4,4,0,0,5,12,8,7,12,8],
[0,0,2,11,2,11,9,4,11,2,9,4,10,3,4,9,11,10,3,0,7,3,5,7,1,12,6,2,11,6,2,10,3,4,3,3,2,3,6,11,8,9,9,9,0,0,9,9,0,0,8,1,5,6,1,5],
[4,9,1,12,9,4,6,9,2,11,0,0,2,11,10,0,6,3,8,12,3,8,11,3,4,9,7,8,4,8,6,7,6,7,3,8,7,2,8,3,8,5,8,8,5,5,9,7,11,11,2,5,6,8,11,11],
[9,4,12,1,4,9,7,4,11,2,0,0,11,2,3,0,7,10,5,1,10,5,2,10,9,4,6,5,9,5,7,6,7,6,10,5,6,11,5,10,5,8,5,5,9,9,4,6,2,2,11,8,7,5,2,2],
[9,4,12,1,11,2,3,9,1,2,7,6,4,9,9,3,8,6,8,1,11,0,2,9,12,0,10,4,10,4,11,12,12,2,10,9,4,12,1,3,3,9,8,8,12,12,5,5,8,8,3,1,3,6,2,5],
[4,9,1,12,2,11,10,4,12,11,12,1,9,4,4,10,5,7,5,12,2,0,11,4,1,0,3,9,3,9,2,1,1,11,3,4,9,1,12,10,10,4,5,5,1,1,8,8,5,5,10,12,10,7,11,8],
[6,3,0,0,2,11,2,8,7,6,1,12,0,0,11,7,7,11,11,1,9,10,2,9,3,1,0,5,12,9,2,1,0,1,8,8,6,5,9,5,3,7,11,11,10,10,3,3,8,8,2,4,9,6,1,1],
[7,10,0,0,11,2,11,5,6,7,12,1,1,12,2,6,6,2,2,12,4,3,11,4,10,12,0,8,1,4,11,12,0,12,5,5,7,8,4,8,10,6,2,2,3,3,10,10,5,5,11,9,4,7,12,12],
[11,2,7,6,3,10,8,11,4,9,7,6,9,4,2,11,12,6,7,6,9,3,9,4,10,10,10,8,5,6,12,5,2,3,8,4,1,0,6,10,11,5,0,0,5,5,11,11,7,7,10,0,3,10,7,9],
[2,11,6,7,10,3,1,6,9,4,6,7,4,9,11,2,1,7,6,7,4,10,4,9,3,3,3,5,8,7,1,8,11,10,5,9,12,0,7,3,2,8,0,0,8,8,2,2,6,6,3,0,10,3,6,4],
[5,8,3,11,0,0,11,4,0,0,1,12,5,8,0,10,8,0,10,12,3,6,10,5,8,2,0,3,12,11,1,10,5,4,2,9,7,2,5,6,10,5,4,4,7,7,0,0,5,5,11,9,9,8,12,12],
[2,11,11,1,6,7,5,6,10,3,10,3,9,4,0,3,5,0,3,1,10,7,3,8,5,11,0,10,1,2,12,3,8,9,11,4,6,11,8,7,3,8,8,8,5,5,4,4,8,8,8,10,4,5,2,2],
[2,11,1,12,7,6,6,1,2,11,1,12,10,3,12,6,2,7,7,3,5,7,9,3,9,9,0,7,5,6,4,2,10,10,12,2,11,10,9,5,0,7,12,12,8,8,11,11,7,7,11,7,11,4,11,8],
[11,2,12,1,6,7,7,12,11,2,12,1,3,10,1,7,11,6,6,10,8,6,4,10,4,4,0,6,8,7,9,11,3,3,1,11,2,3,4,8,0,6,1,1,5,5,2,2,6,6,3,7,2,9,2,5]];


// Check a3 is symplectic and normalizes G, and that it isn't in G, and that it has order 3.
Order(n1) eq 3 and
n1 in Sp(56,F) and
a1^n1 in sub<GL(56,F)|a1,a2> and
a2^n1 in sub<GL(56,F)|a1,a2> and
not n1 in ActionGroup(MG);

n1d:=KroneckerProduct(n1,n1);

p1:=MG2!M1.1; M1 eq sub<MG2|p1>;

p1*n1d in M1;


==> anc/E7/PSL227/psl227p=2.txt <==
// Here w is a generator for GF(64). It satisfies the polynomial x^6 + x^4 + x^3 + x + 1.

SetSeed(0,0);
F<w>:=GF(64);
G:=PSL(2,27);

a1:=GL(56,F)![[w^39,w^23,w^2,w^35,w^62,w^11,w^5,w^20,w^12,w^26,w^16,w^19,w^35,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^49,w^28,w^29,w^2,w^43,w^13,w^53,w^14,w^15,w^60,w^32,w^10,w^29],
[w^59,w^16,w^16,w^54,w^48,w^13,w^23,w^32,w^28,w^6,w^55,w^62,w^5,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^43,w^44,w^49,w^13,w^26,w^25,w^61,0,w^35,w^17,w^32,w^10,w^5,w^56],
[w^2,w^57,w^56,w^24,w^46,w^9,w^2,w^34,w^43,w^50,w^44,w^30,w^5,w^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^53,1,w^3,w^23,w^31,w^16,w^4,w^24,w^57,w^50,w^25,w^50,w^17,w^16],
[w^57,w^41,w^52,w^16,w^47,0,w^22,w^52,w^49,w^26,w^33,w^38,w^30,w^51,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29,w^24,w^44,w^3,w^49,w^4,w^53,w^47,w^48,w^35,w^11,w^28,w^31],
[w^44,0,w^34,w^44,w^40,w^49,w^15,1,w^36,w^49,w^60,w^25,w^14,w^51,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^51,w^4,w^33,w^18,w,w^32,w^25,w^12,w^33,w^16,w^20,w^20,w^38],
[w^46,w^12,w^5,w^46,w^51,w^42,w^44,w^41,w^54,w^21,w^11,w^25,w^10,w^40,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^19,w^57,w^49,w^4,w^15,w^35,w^52,w^21,w^24,w^58,w^11,w^23,w^2],
[w^48,w^60,w^38,w^11,w^26,w^45,w^28,w^11,w^8,w^31,w^48,w^4,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52,w^51,w^54,w^33,w^57,w^10,w^29,w^20,w^16,w^20,w,w^33,w^59,w^37],
[w^35,w,w^56,w^29,w^45,w^61,w^26,w^55,w^23,w^48,w^60,w^43,w^49,w^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^49,w^48,w^27,w^58,w^55,w^60,w^52,w^39,w^43,w^7,w,w^33,w^26],
[w^44,w^38,w^19,w^43,w^49,w^22,w^16,w^22,w^51,w^58,w^50,w^62,w^30,w^49,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^6,w^31,w^32,w^12,w^19,w^58,1,w^58,w^58,w^51,1,w^5,w^58],
[w^32,w^20,w^27,w^36,w^14,w^14,w^45,w^13,w^14,w^4,w^7,w^6,w^35,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^60,w^12,w^13,w^31,w^62,0,w^7,w^44,w^14,w^37,w^18,w^43,0],
[w^57,w^24,w^25,w^57,w^11,w^56,w^33,w^33,w^30,w^45,w^19,w^57,w^9,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55,w^44,w^2,w^19,w^2,w^36,1,w^4,w^44,w^47,w^56,w^33,w^32,w^7],
[w^3,w^44,w^60,w^40,w^21,w^2,w^51,w^31,w^7,w^60,w^4,w^7,w^28,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^49,w^13,w^52,w^23,w^47,w^2,w^7,w^4,w^12,w^19,w^54,w^52,w^37,w^29],
[w^13,w^47,w^16,w^51,w^41,w^15,w^19,w^53,w^24,w^43,w^15,w^30,w^21,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29,w^4,w^53,w^16,w^42,w^9,w^17,w^46,w^54,w^13,w^42,w^4,w^3,w^57],
[w^4,w^43,w^48,w^6,w^30,w^26,w^59,w^42,w^45,w^54,w^16,w^20,1,w^61,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^62,w^33,w^5,w^30,w^36,w^61,w^47,w^51,w^22,w^31,w^39,w,w^35],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^29,w^8,w^14,w^59,w^44,w^20,w^17,w^48,w^41,w,w^13,w^14,w^22,w^21,w^7,w^49,w^53,w^8,w^46,w^52,w^23,w^56,w^60,w^51,w^2,w^40,w^53,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47,w,w,w^27,w^3,w^52,w^29,w^2,w^49,w^24,w^31,w^59,w^20,w^36,w^46,w^50,w^7,w^52,w^41,w^37,w^55,0,w^14,w^5,w^2,w^40,w^20,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^39,w^35,w^33,w^58,w^36,w^8,w^10,w^46,w^11,w^50,w^57,w^20,w^37,w^23,1,w^12,w^29,w^61,w,w^16,w^33,w^39,w^11,w^37,w^11,w^5,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39,w^38,w^19,w,w^62,0,w^25,w^19,w^7,w^41,w^6,w^26,w^57,w^15,0,w^53,w^33,w^50,w^12,w^7,w^16,w^23,w^62,w^3,w^14,w^44,w^49,w^61,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,0,w^10,w^50,w^34,w^7,w^60,1,w^18,w^7,w^51,w^37,w^56,w^15,w^45,w^15,w^16,w^6,w^9,w^4,w^2,w^37,w^48,w^6,w,w^17,w^17,w^26,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^58,w^48,w^20,w^58,w^15,w^42,w^50,w^38,w^27,w^21,w^44,w^37,w^40,w^34,w^36,w^13,w^39,w^7,w^16,w^60,w^14,w^19,w^21,w^33,w^43,w^44,w^29,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^51,w^26,w^44,w^41,w^54,w^49,w^44,w^32,w^61,w^3,w^16,0,w^12,w^19,w^15,w^27,w^6,w^39,w^40,w^53,w^17,w,w^17,w^4,w^6,w^47,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^4,w^35,w^53,w^54,w^55,w^41,w^31,w^29,w^3,w^51,w^46,w^7,w^44,w^18,w^7,w^3,w^45,w^43,w^31,w^51,w^19,w^30,w^46,w^28,w^4,w^6,w^41,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^26,w^13,w^46,w^7,w^25,w,w^25,w^15,w^43,w^11,w^59,w^57,w^7,w^48,w^24,w^61,w^2,w^48,w^13,w^43,1,w^43,w^43,w^15,1,w^20,w^43,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^17,w^45,w^18,w^56,w^56,w^54,w^52,w^56,w^16,w^28,w^24,w^14,w^14,w^29,w^51,w^48,w^52,w^61,w^59,0,w^28,w^50,w^56,w^22,w^9,w^46,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39,w^33,w^37,w^39,w^44,w^35,w^6,w^6,w^57,w^54,w^13,w^39,w^36,w^16,w^31,w^50,w^8,w^13,w^8,w^18,1,w^16,w^50,w^62,w^35,w^6,w^2,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^50,w^51,w^34,w^21,w^8,w^15,w^61,w^28,w^51,w^16,w^28,w^49,w^10,w^7,w^52,w^19,w^29,w^62,w^8,w^28,w^16,w^48,w^13,w^27,w^19,w^22,w^53,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52,w^62,w,w^15,w^38,w^60,w^13,w^23,w^33,w^46,w^60,w^57,w^21,w^28,w^53,w^16,w^23,w,w^42,w^36,w^5,w^58,w^27,w^52,w^42,w^16,w^12,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^46,w^3,w^24,w^57,w^41,w^47,w^42,w^54,w^27,w,w^17,1,w^55,w^44,w^59,w^6,w^20,w^57,w^18,w^55,w^62,w^15,w^25,w^61,w^30,w^4,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^49,w^22,w^23,w^11,w^42,w^59,w^10,w^3,w^14,w^57,w^38,w^4,w^45,w^59,w^19,w^58,w^39,w^28,w^30,w^24,w,w^11,w^36,w^44,w^19,w^41,w^26,w^51,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^59,w^29,w^9,w^26,w^60,w^50,w^34,w^29,w^30,w^33,w^55,w^41,w^38,w^12,w^43,w^40,w^6,w^49,w^55,w^36,w^3,w^29,w^46,w^25,w^55,w^50,w^22,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^55,w^43,w^49,1,w^20,w^13,w^37,w^23,w^11,w^15,w^43,w^45,w^43,0,w^59,w^49,w^52,w^11,w^48,w^20,w^18,w^32,w,w^7,w^29,w^56,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29,w^49,w^20,w^9,w^28,w^55,w^36,w^15,w^7,w^24,w^42,w^16,w^49,w^36,w^4,w^7,w^37,w^35,w^54,w^43,w^55,w^29,1,1,w^47,w^14,w^28,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^24,w^58,w^60,w^39,w^10,w^21,w^19,w^56,w^35,w^24,w^49,w^61,w^51,w^30,w^60,w^32,w^24,w^46,w^18,w^55,w^5,w^35,w^20,w^37,w^28,w^31,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^8,w^26,w^44,w^60,w^22,w,w^54,w^51,w^16,w^23,w^60,w^43,w,w^36,w^43,w^13,w^62,w^45,w,w^41,0,w^23,w^17,w^12,w^11,w^41,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^53,w^26,w^3,w^47,w^3,1,w^41,w^32,1,w^41,w,w^49,w^44,w^44,w,w^13,w^48,w^44,w^6,w^29,w^40,w^50,w^6,w,w^38,w^16,w^7,w^43,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^60,w^24,w^5,w^23,w^37,w^13,w^55,w^10,w^43,w^26,w^11,w^9,w^34,w^18,1,w^44,w^33,1,w^14,w^26,w^25,w^49,w^61,w^17,w^50,w^5,w^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^58,w^19,w^62,w^37,w^39,0,w^34,w^11,w^37,w^2,w^54,w^7,w^25,w^42,w^5,w^35,w^28,w^8,w^42,w^31,w^3,w^20,w^42,w^9,w^2,w^8,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^33,w^26,w^48,w^62,w^30,w^17,w^34,w^11,w^21,w^31,w^24,w^39,w^44,w^13,w^46,w^50,w^8,w^50,w^5,w^56,w^17,w^7,w^61,w^11,w^45,w^45,w^57,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^57,w^31,w^15,w^59,w^44,w^3,w^44,w^57,w^46,w^30,w^20,w^37,w^60,w^21,w^48,w^34,w^27,w^46,w^21,w^42,w^25,w^15,w^13,w^23,0,w^19,w^5,w^61,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^58,w^12,w^5,w^60,w^25,w^61,w^34,w^31,w^56,w^62,w^47,w^36,w^33,w^38,w^26,w^51,w^62,w^54,w^11,w^38,w^33,w^30,w^39,w^25,w^45,w^52,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^44,w^20,w^14,w^6,w^42,0,w^26,w^7,w^51,w^22,w^42,w,w^4,w^29,w^9,w^5,w^41,w^31,w^40,w^29,w^3,w^20,w^46,w^36,w^3,w^53,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^55,w^21,w^58,w^35,0,w^51,w^16,w^36,w^58,w^51,w^32,w^12,w^25,w^47,w^45,0,1,w^53,w^34,w^59,w^58,w^59,w^49,w^52,w^26,1,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^28,w^37,w^53,w^50,w^42,w^62,w^34,w^48,w^35,w^30,w^41,w,w^27,w^62,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52,w^46,w^57,w^7,w^39,w^6,w^16,w^50,w^9,w^11,w^52,w^26,w^38,w^60],
[w^62,w^23,w^18,w^38,w^15,w^44,w^40,w^23,w^39,w^24,w^61,w^26,w^41,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^58,w^10,w^33,w^28,w^61,w^9,w^48,w^23,w^43,w^22,w^61,w^44,w^37,w^37],
[w^5,w^61,w^58,w^28,1,w^5,w^19,w^25,w^53,w^50,w^51,w^58,w^27,w^58,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^62,w^28,w^13,w^50,w^12,w^5,w^36,w^8,w^16,w^49,w^23,w^14,w^27],
[w^23,w^28,w^5,w^18,w^7,w^61,w^9,w^51,w^49,w^6,w^42,w^4,w^28,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^49,w^25,w^56,w^45,w^58,w^61,w^23,1,1,w^59,w^35,w^7,w^39],
[w^5,w^6,w^46,w^15,w^57,w^34,w^21,w^52,w^14,w^56,w^6,w^28,w^31,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39,w^15,w^8,w^6,w^43,w^36,w^61,w^17,w^56,w^5,w^25,w^7,w^55,0],
[w^50,w^2,w^38,w^11,w^15,w^37,w^16,w^45,w^60,w^4,w^53,w^15,w^58,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^58,w^19,w^47,w^27,w^16,w^26,0,w^53,w^20,w^3,w^50,w^26,w^7],
[w^29,w^38,w^48,w^59,w^48,1,w^26,w^8,1,w^26,w^16,w^28,w^11,w^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^19,w^12,w^11,w^33,w^23,w^10,w^44,w^33,w^16,w^41,w^4,w^49,w^58],
[w^35,w^15,w^6,w^17,w^53,w^25,w^19,w^61,w^34,w^58,w^38,w^50,w^18,w^40,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,1,w^11,w^24,1,w^35,w^38,w^22,w^28,w^31,w^20,w^44,w^17,w^22],
[w^15,w^46,w^52,w^47,w^25,w^57,0,w^40,w^50,w^25,w^32,w^45,w^49,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42,w^17,w^56,w^7,w^2,w^42,w^55,w^48,w^5,w^42,w^18,w^32,w^2,w^17],
[w^24,w^38,w^12,w^47,w^39,w^20,w^40,w^50,w^21,w^55,w^6,w^57,w^11,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^43,w^44,w^2,w^44,w^17,w^14,w^20,w^49,w^31,w^50,w^27,w^27,w^30,w^18],
[w^30,w^55,w^51,w^62,w^11,w^48,w^11,w^30,w^43,w^39,w^5,w^25,w^15,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^40,w^54,w^43,w^21,w^42,w^22,w^51,w^19,w^53,0,w^52,w^17,w^31],
[w^53,w^46,w^3,w^17,w^15,w^22,w^31,w^40,w^55,w^14,w^47,w^59,w^9,w^24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^38,w^60,w^47,w^45,w^50,w^41,w^24,w^39,w^57,w^22,w^27,w^13,w^16],
[w^21,w^11,w^5,w^35,w^33,w^42,0,w^38,w^49,w^60,w^37,w^42,w^16,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^18,w^17,w^26,w^55,w^10,w^23,w^48,w^5,w^43,w^9,w^48,w^29,w^23],
[w^49,w^61,w^21,w^46,w^56,0,w^60,w^4,w^9,w^46,w^60,w^8,w^3,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^59,w^27,0,1,w^29,w^40,w^62,w^46,w^62,w^28,w^13,w^38,1,w^23]];

a2:=GL(56,F)![[w^57,w^10,w^8,w^3,w^41,w^5,w^35,w^4,w^18,w^2,w^27,w^5,w^43,w^61,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^57,w^62,w^23,w^9,w^17,w^51,w^50,w^28,w^8,w^61,w^3,w^21,w^42,w^6],
[w^28,w^32,w^48,w^8,w^39,w^56,w^55,1,w^49,w^33,w^59,w^5,w^21,w^43,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^36,w^2,w^43,w^19,1,w^45,w^25,1,w^29,w^21,w^43,w^33,w^3],
[w^18,w^55,w^3,w^42,w^20,w^13,w^17,w^2,w^24,w^49,w^50,w^45,w^62,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42,w^62,w^3,w^54,w^38,w^34,w^16,w^57,w^20,w^47,w^9,w^55,w^40,w^36],
[w^6,w^58,w^32,w^6,w^3,w^20,w^3,w^17,w,w^21,w^24,w^32,w^24,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w,w^14,w^25,w^42,w^44,w^13,w^23,w^16,w^32,w^16,w^23,w^50,w^47],
[w^2,w^36,w^22,w^2,w^23,w^18,w^36,w^38,w^54,w^53,w^20,w^28,w^16,w^56,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^51,0,w^38,w^31,w^37,w^42,0,w^5,w^6,w^61,w^25,w^30,w^60,w^29],
[w^61,w^53,w^16,w^24,w^58,w^9,w^4,w^49,w^7,w^40,w^3,w^24,w^5,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52,w^23,1,w^36,w^12,w^37,w^21,w^28,w^23,w^30,0,w^32,w^26,w^59],
[w^28,w^5,w^7,w^22,w^41,w^31,w^61,w^17,w^34,w^36,w^11,w^2,w^46,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^28,w^58,w^41,w^8,w^4,w^13,w^61,w^9,w^45,w^12,w^13,w^34,w^20,w^30],
[w^41,w,w^7,w^15,w^6,w^23,w^20,w^6,w^33,w^18,w^35,w^61,w^14,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29,w^41,w^54,w^10,w^41,w^55,w^40,w^11,w^5,w^56,w^36,w^16,w^59,w^17],
[w^19,w^43,w^42,w^23,w^41,w^42,w^42,w^24,w^54,w^23,w^23,w,w^46,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^40,w^43,w^10,w^13,w^44,w^37,w^22,w^23,w^29,w^13,w^26,w^8,w^17],
[w^44,w^50,w^9,w^12,w^41,w^3,w^34,w^40,w^61,w^20,w^13,w^22,w^51,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52,w^28,w^15,w^30,w^26,w^58,w^10,w^48,w^5,w^17,w^55,w^54,w^61,w^52],
[w^36,w^11,w^7,w^6,w^19,w^36,w^54,w^62,w^26,w^14,w^33,w^52,w^51,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^14,w^60,w^9,w^19,w^4,w^53,w^21,w,w^16,w,0,w^58,w^8],
[w^58,w^44,w^38,w^8,w^6,w^19,w^36,w^10,w^2,w^31,w^48,w^12,w^52,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^2,w^2,w^9,w^8,w^18,w^23,w^48,w^26,w^3,w^47,w^17,w^33,w^51],
[w^17,w^27,w^18,w^10,1,w^51,w^45,w^33,w^14,w^55,w^60,w^27,w^3,w^24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^27,w^25,w^49,w^20,w^31,1,w^11,w^12,w^59,w^3,w^51,w^55,w^47],
[1,w^37,w^50,w^37,w^25,w^30,w^57,w^32,w^59,w^12,w^4,w^48,w^43,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^32,w^57,w^62,w^31,w^7,w^28,w^16,w^36,w,w^21,w^4,w^18,w^16,w^47],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39,w^40,w^32,w^12,w^38,w^20,w^14,w^16,w^9,w^8,w^45,w^20,w^46,w^55,w^39,w^59,w^29,w^36,w^5,w^15,w^11,w^49,w^32,w^55,w^12,w^21,w^42,w^24,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^49,w^2,w^3,w^32,w^30,w^35,w^31,1,w^7,w^6,w^47,w^20,w^21,w^46,w^20,w^18,w^8,w^46,w^13,1,w^54,w^37,1,w^53,w^21,w^46,w^6,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^31,w^12,w^42,w^17,w^52,w^5,w^8,w^33,w^7,w^11,w^54,w^59,w^36,w^42,w^59,w^12,w^27,w^26,w^10,w,w^39,w^17,w^62,w^36,w^31,w^34,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^24,w^43,w^2,w^24,w^12,w^17,w^12,w^5,w^4,w^21,w^33,w^2,w^33,w^49,w^12,w^4,w^56,w^37,w^42,w^50,w^52,w^29,w,w^2,w,w^29,w^11,w^62,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^18,w^25,w^8,w^29,w^9,w^18,w^26,w^27,w^23,w^17,w^49,w,w^35,w^15,0,w^26,w^61,w^22,w^42,0,w^20,w^24,w^55,w^37,w^57,w^51,w^53,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55,w^23,w,w^33,w^43,w^36,w^16,w^7,w^28,w^34,w^12,w^33,w^20,w^49,w^19,w^29,1,w^18,w^48,w^22,w^21,w^49,w^29,w^57,0,w^2,w^41,w^47,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^49,w^20,w^28,w^25,w^38,w^61,w^55,w^5,w^10,w^18,w^44,w^8,w^58,w^40,w^49,w^43,w^38,w^32,w^16,w^52,w^55,w^36,w^54,w^48,w^52,w^10,w^17,w^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^38,w^4,w^28,w^60,w^24,w^29,w^17,w^24,w^6,w^9,w^14,w^55,w^56,w^36,w^53,w^38,w^27,w^40,w^38,w^31,w^34,w^44,w^20,w^35,w^18,w,w^47,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^46,w^42,w^29,w^38,w^42,w^42,w^33,w^27,w^29,w^29,w^4,w^58,w^12,w^40,w^34,w^46,w^40,w^52,w^50,w^22,w^25,w^29,w^53,w^52,w^41,w^32,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^11,w^36,w^48,w^38,w^12,w^10,w^34,w^55,w^17,w^52,w^25,w^15,w^30,w^19,w^49,w^60,w^57,w^41,w^43,w^40,w^3,w^20,w^5,w^31,w^27,w^55,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^44,w^28,w^24,w^13,w^18,w^27,w^59,w^41,w^56,w^6,w^19,w^15,w^27,w^18,w^56,w^51,w^36,w^13,w^16,w^23,w^21,w^4,w,w^4,0,w^43,w^32,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^43,w^50,w^26,w^32,w^24,w^13,w^18,w^40,w^8,w^61,w^3,w^48,w^19,w^27,w^45,w^8,w^8,w^36,w^32,w^9,w^29,w^3,w^41,w^12,w^62,w^5,w^6,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^45,w^9,w^40,1,w^15,w^54,w^6,w^56,w^31,w^51,w^45,w^12,w^33,w^44,w^45,w^37,w^7,w^17,w^61,1,w^44,w^48,w^47,w^12,w^15,w^31,w^62,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^22,w^11,w^22,w^37,w^57,w^39,w^2,w^47,w^48,w^16,w^3,w^46,w^53,w^2,w^39,w^59,w^61,w^28,w^49,w,w^18,w^4,w^21,w^16,w^9,w,w^62,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^30,w^17,w^46,w^20,w^42,w^47,w^27,w^57,w^8,w^28,w^19,w^26,w^5,w^61,w^47,w^2,w^10,w^46,w^28,w^53,w^34,w^32,w^21,w^3,w^35,w^39,w^40,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^53,0,w^53,w^33,w^14,w^11,w^19,w^29,w^14,w^7,w^12,w,w^52,w,w^34,w^33,w^57,w^16,w^59,w^5,w^60,w^55,w^46,w^39,w^59,w^14,w^4,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55,w^27,w^58,w^62,w^4,0,w^18,w^52,1,w^28,w^9,w^41,w^26,w^49,w^23,w^57,w,w^49,w^6,w^18,w^16,w^6,w^11,w^34,w^10,w^43,w^24,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52,w^62,w^61,w^32,w^60,w^5,w^17,w^19,w^38,w^31,w^37,w^5,w^36,w^38,w^5,w^6,w^38,w^29,w^49,w^49,w^20,w^31,w^49,w^43,w^33,w^20,w^50,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^26,w^32,0,w^14,0,w^26,w^28,w^36,w^52,w^33,w^48,w^26,w^4,w^8,w^23,w^18,w^3,w^5,w^14,w^61,w^53,w^26,w^41,w^30,w^32,w^6,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^35,w^43,w^56,w^39,w^7,w^20,w^47,w^55,w^54,w^13,w^44,w^36,w^16,w^47,w^34,w^5,w^59,w,w^35,w^12,w^35,w^39,w^49,w^54,w^46,w^2,w^32,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^59,w^3,w^12,w^5,w^36,w^36,w^27,w^42,w^6,w^18,w^44,w,w^52,1,w^9,w^54,w^8,w^50,w^26,w^45,w^54,w^22,w^34,w^12,w^19,w^25,w^52,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^17,w^50,w^16,w^59,w^18,w^44,w^61,w^16,w^46,w^40,w^15,w^36,w^14,w^60,w^49,0,w^54,w^11,w^33,w^18,w^41,w^49,w^3,w^19,w^21,w^17,w^53,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^10,w^25,w^37,w^6,w^25,w^14,0,w^17,w^8,w^50,w^17,w^11,w^23,w^32,w,w^59,1,w^50,w^8,w^26,w^23,w^59,w^43,w,w^2,w^2,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,w^44,w^43,w^31,w^16,w^31,w^13,w^7,w^13,w^38,w^9,w^30,w^56,w^55,w^38,0,w^57,w^46,w^10,w^22,w^45,w^43,w^47,w^59,w^48,w^40,w^12,w^43,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^25,w^14,w^5,w^15,w^57,w^24,w^46,w^57,w^53,w^16,w^58,1,w^23,w^5,w^3,w^14,w^21,w^47,w,1,w^26,w^62,w^60,w^53,w^53,w^2,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^33,w^14,w^21,w^35,w^49,w,w^54,w^24,w^20,w^4,w^32,w^29,w^28,w^29,w^32,w^59,1,w^57,w^57,w^52,w^54,w^26,w^10,w^11,w^3,w^43,w^17,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^50,w^58,w^41,w^12,w^10,w^6,w,w^47,w^54,w^49,w^16,w^5,w^7,w^37,w^59,w^28,w^58,w^41,w^6,w^39,w^52,w^8,w^30,w^59,w^60,w^54,w^55,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^4,w^25,w^25,w^2,w^44,1,w^39,w^14,w^48,w^58,w^7,w^17,w^50,w^41,w^28,1,w,w^7,1,w^26,w^52,w^14,w^12,w^34,0,w^6,w^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^26,w^39,w^20,w^43,w^5,w^42,w^59,w^54,w^30,w^2,w^7,w^52,w^38,w^17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^31,w^59,w^32,w^34,w^43,w^7,w^29,w^40,w^8,w^21,w^48,w^56,w^57,w^10],
[w^29,0,w^29,w^24,w^35,w^50,w^52,w^23,w^35,w^49,w^3,w^16,w^13,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^40,w^24,w^30,w^4,w^62,w^17,w^15,w^61,w^43,w^57,w^62,w^35,w,w^57],
[w^61,w^54,w^46,w^47,w,0,w^36,w^13,1,w^7,w^18,w^26,w^38,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^53,w^30,w^16,w^28,w^33,w^36,w^4,w^33,w^50,w^40,w^34,w^58,w^6,w^44],
[w^13,w^47,w^31,w^8,w^15,w^17,w^20,w^52,w^41,w^55,w^25,w^17,w^9,w^41,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^33,w^41,w^23,w^28,w^28,w^5,w^55,w^28,w^58,w^24,w^5,w^44,1],
[w^26,w^38,w^8,0,w^35,0,w^38,w^7,w^9,w^13,w^24,w^12,w^38,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^53,w^36,w^48,w^17,w^35,w^31,w^29,w^38,w^26,w^39,w^8,w^33,w^34],
[w^21,w^56,w^58,w^14,w^57,w^49,w^5,w^59,w^61,w^45,w^19,w^11,w^9,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^59,w^40,w^17,w^62,w^16,w^56,w^3,w^56,w^57,w^28,w^45,w^43,w^32,w^8],
[w^62,w^48,w^3,w^17,w^9,w^9,w^54,w^42,w^33,w^36,w^11,w^16,w^13,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^45,w^2,w^44,w^38,w^27,w^45,w^37,w^40,w^3,w^52,w^22,w^13,w^7],
[w^19,w^20,w^44,w^4,w^62,w^36,w^11,w^31,w^4,w^43,w^10,w^51,w^9,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^28,0,w^45,w^50,w^24,w^36,w^26,w^28,w^48,w^52,w^21,w^20,w^29],
[w^44,w^34,w^22,w^25,w^33,w^22,w^35,0,w^20,w^2,w^44,w^20,w^50,w^53,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^16,w^62,1,w^44,w^2,w^38,w^53,w^62,w^58,w^16,w^32,w^32,w^52],
[w^38,w^11,w^58,w^55,w^4,w^55,w^19,w^49,w^19,w^41,w^18,w^39,w^14,w^61,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,0,w^30,w^43,w^34,w^37,w^27,w^58,w^59,w^62,w^12,w^10,w^3,w^58],
[w^53,w^22,w^35,w^17,w^51,w^30,w^6,w^43,w^30,w^29,w^4,w^46,1,w^53,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^48,w^35,w^21,w^59,w^16,1,w^38,w^47,w^15,w^29,w^29,w^32,w^15],
[w^24,w^35,w^21,w^56,w^28,w^16,w^45,w^6,w^5,w,w^8,w^23,w^7,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,w^62,1,w^30,w^30,w^13,w^45,w^38,w^34,w^50,w^48,w^58,w^20,w^16],
[w^35,w^44,w^46,w^26,w^3,w^34,w^33,w^16,w^59,w^45,w^28,w^4,w^17,w^49,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^25,w^62,w^7,w^46,w^26,w^33,w^57,w^13,w^2,w^39,w^62,w^15,w^45,w^61],
[w^16,w,w^22,w^22,w^32,w^11,1,w^57,w^35,w^12,w^46,w^49,w^20,w^44,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,w^7,1,w^16,w^49,1,w^38,w^13,w^35,w^3,w^40,0,w^33,w^19]];


b1:=GL(133,F)![[1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^42,1,w^42,1,1,0,0,0,w^42,w^21,w^42,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,w^42,1,w^21,w^21,0,w^42,w^21,1,w^42,1,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,w^42,w^42,0,w^21,0,w^42,1,w^21,w^21,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,w^42,w^42,0,w^21,0,w^42,0,w^21,w^42,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,0,w^42,w^21,w^42,1,w^42,w^21,0,0,1,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^42,1,w^42,0,w^21,w^42,0,w^21,w^42,1,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^42,w^21,w^21,w^42,1,0,1,w^21,w^42,w^21,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^42,0,0,0,0,0,0,0,0,0,0,w^21,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,w^42,w^21,w^21,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,w^42,w^21,w^21,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,w^42,w^42,w^21,w^42,w^21,1,w^21,1,1,0,0,0,w^21,w^42,w^21,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,w^42,w^42,w^21,1,0,w^21,1,w^42,w^42,0,w^21,w^42,1,w^21,1,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w^42,0,0,0,1,w^21,w^21,0,w^42,0,w^21,1,w^42,w^42,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^42,0,0,0,0,0,0,0,0,0,0,w^21,w^42,1,1,w^21,w^21,0,w^42,0,w^21,0,w^42,w^21,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^42,0,0,0,0,0,0,0,0,0,0,w^21,1,1,w^42,0,w^21,w^42,w^21,1,w^21,w^42,0,0,1,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,w^42,1,w^21,w^42,w^21,1,w^21,0,w^42,w^21,0,w^42,w^21,1,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,w^42,0,w^21,w^21,w^42,w^42,w^21,1,0,1,w^42,w^21,w^42,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0,1,1,0,1,0,1,1,1,1,1,0,1,1,0,1,0,0,1,1,1,1,1,1,0,0,1,1,0,1,0,0,0,0,0,1,1,0,1,0,0,1,1,1,0,1,0,1,1,0,1,1,1,0,1,0,1,1,1,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,1,1,0,0,1,0,0,1,1,0,1,0,1,0,1,1,1,1,1,0,0,1,0,0,0,1,1,1,0,0,1,1,1,1,1,0,0,1,1,1,1,1,1,1,0,0,1,1,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,1,0,1,0,1,0,0,0,1,0,0,1,0,0,1,1,1,0,0,1,1,1,1,0,1,1,1,0,0,0,0,1,0,1,1,1,0,1,0,1,0,1,0,1,0,1,1,0,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,1,1,1,1,0,1,1,1,0,0,0,0,1,1,1,0,1,0,0,1,1,1,1,0,1,0,0,0,0,0,1,1,1,0,1,1,1,1,0,0,0,1,1,0,0,0,1,0,0,1,1,0,1,0,0,1,0,1,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,1,1,1,0,1,0,0,0,1,1,1,1,0,0,1,1,0,1,0,1,0,0,1,0,0,0,1,1,1,1,0,0,1,0,1,0,0,0,0,1,1,1,1,0,1,1,0,1,0,0,1,1,0,1,1,1,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,1,1,1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,1,0,0,1,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,1,1,0,1,1,0,1,1,0,1,0,0,1,1,1,0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,1,0,1,1,0,1,0,0,0,1,0,0,0,1,1,1,1,0,1,1,1,0,0,1,0,1,0,1,0,0,0,0,1,0,1,1,1,1,0,1,0,0,1,0,0,1,0,1,0,0,0,1,1,0,1,1,1,0,1,1,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,1,0,1,0,0,0,1,1,1,0,1,0,1,1,1,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,1,0,0,1,0,1,0,1,1,1,1,1,1,1,0,0,1,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,1,1,1,0,0,1,1,1,0,0,1,1,1,0,0,1,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1,0,1,0,0,1,1,0,1,1,0,1,1,0,0,0,1,1,0,1,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,1,1,0,0,0,0,1,1,1,0,1,0,0,1,1,1,0,0,1,0,0,0,0,0,0,1,1,1,0,1,1,0,1,0,0,0,0,0,1,1,0,0,1,0,1,0,1,1,1,1,1,1,0,0,1,1,0,1,0,1,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,1,1,1,1,0,0,0,1,1,1,1,0,0,1,1,0,0,1,1,0,0,1,0,0,0,1,1,0,0,1,1,0,1,1,0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,1,0,1,1,1,1,1,0,0,1,0,1,0,0,1,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,1,1,0,1,0,0,0,1,0,1,0,1,0,0,1,1,1,1,1,1,1,0,0,0,0,0,1,1,1,1,1,1,1,1,0,0,1,0,0,0,1,1,1,1,1,0,0,1,0,1,0,0,1,1,1,1,0,1,1,1,0,0,0,1,0,0,1,1,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0,1,1,1,1,0,0,1,1,1,1,1,0,1,1,0,0,1,0,0,0,0,0,1,0,0,0,1,1,1,0,1,1,0,1,1,0,1,0,1,0,1,0,1,1,1,0,0,0,0,0,0,1,1,1,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,1,1,0,1,1,0,0,1,0,0,0,0,0,1,1,1,0,0,1,1,0,1,1,0,1,1,1,0,0,0,0,1,1,0,1,0,0,0,0,0,0,1,0,1,1,1,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,1,1,1,1,1,1,1,1,0,0,0,0,1,1,0,0,1,1,1,1,1,1,1,1,1,1,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,1,1,0,1,1,1,1,1,1,1,0,1,1,0,1,1,1,0,1,1,1,1,0,1,1,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,1,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,1,1,1,0,1,1,0,1,1,0,0,1,0,0,0,1,1,1,0,1,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,1,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,1,1,1,1,0,0,1,0,0,0,1,0,0,1,0,1,1,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,1,1,1,1,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1,1,1,1,1,0,1,0,0,0,0,1,1,0,1,1,1,1,0,1,0,1,0,1,0,1,0,0,1,0,0,1,1,1,0,0,1,0,0,1,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,0,1,0,1,1,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,1,0,1,1,0,1,0,0,1,0,0,0,0,1,1,1,0,1,1,0,0,0,0,1,1,0,0,1,1,0,1,1,0,0,1,1,0,0,1,1,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,1,0,0,1,1,1,0,0,1,1,1,0,1,1,0,0,1,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,1,1,1,1,0,0,0,1,0,1,1,0,0,1,0,0,1,1,0,1,1,1,1,1,1,1,0,1,0,1,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,1,1,1,0,1,0,1,0,1,1,0,0,0,0,1,0,0,1,1,1,0,1,0,1,0,1,1,0,1,1,1,0,1,0,0,1,1,1,0,1,0,1,1,1,0,0,1,0,0,0,0,0,1,1,1,0,1,0,1,0,1,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,0,1,1,1,0,0,1,1,1,0,0,0,0,0,1,1,1,1,1,0,0,0,0,1,0,1,1,1,0,1,0,0,1,1,1,1,1,0,0,1,1,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,1,1,1,0,1,0,1,0,1,0,0,0,1,1,0,1,0,1,0,1,0,1,1,0,1,1,1,1,0,0,1,1,0,1,0,1,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,1,1,1,0,1,1,1,0,1,1,0,0,1,1,0,1,0,0,1,1,1,1,0,0,1,0,0,1,1,0,0,0,0,1,1,0,0,0,1,1,0,1,1,0,1,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,1,1,1,1,0,0,0,1,1,0,1,1,1,1,1,0,0,1,1,1,1,0,1,1,0,0,1,1,1,1,0,0,0,1,1,1,0,0,0,0,1,1,0,1,1,0,1,0,0,1,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,1,1,0,1,0,1,0,1,1,1,1,1,1,1,0,1,1,1,0,1,0,1,1,1,1,1,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,1,1,1,1,0,0,1,0,0,1,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,1,0,1,0,1,1,1,0,1,0,1,0,1,0,1,0,1,1,0,1,0,0,1,1,0,1,1,1,0,1,1,1,0,1,0,1,1,0,1,0,0,1,1,1,1,1,0,1,0,1,1,1,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1,1,0,0,1,0,0,1,1,0,1,0,0,0,1,1,1,0,1,0,0,1,0,1,1,0,1,0,1,0,1,0,1,1,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,1,1,0,1,0,1,1,0,0,1,0,0,1,0,0,1,1,0,1,0,1,1,1,1,0,0,1,1,0,1,1,1,0,0,1,1,0,0,1,1,1,0,1,0,1,1,1,1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,1,1,1,1,0,0,1,1,1,1,0,0,1,0,1,0,1,1,1,1,0,0,1,0,0,1,0,1,1,1,1,0,1,0,0,1,0,1,0,0,0,1,1,1,0,0,1,1,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,1,1,1,1,0,1,1,0,0,1,1,0,0,1,0,1,1,1,0,1,1,0,1,1,1,0,1,1,0,1,0,1,0,0,0,0,0,1,0,1,1,1,0,1,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,1,1,1,0,1,1,1,1,1,1,0,0,1,0,1,0,0,0,1,1,0,1,1,1,0,1,1,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0,1,1,1,1,0,1,1,1,0,0,0,1,1,0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,1,1,0,1,0,1,1,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,0,0,1,0,1,1,0,0,1,1,1,1,1,1,1,0,1,1,1,0,0,1,1,0,1,1,1,0,0,1,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,1,0,1,1,0,0,0,1,1,1,1,1,1,1,1,0,1,0,0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,1,1,1,0,1,1,0,1,0,0,1,0,0,1,0,0,0,1,1,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,1,1,0,0,0,1,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1,1,1,1,0,1,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,1,1,1,1,1,0,0,0,0,0,0,1,1,1,0,1,1,0,1,0,0,0,1,0,1,1,1,0,0,1,1,1,0,0,0,1,0,0,0,0,1,1,1,1,1,0,1,1,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,1,1,1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,1,0,1,1,0,0,0,1,1,0,0,1,1,0,1,1,0,1,0,0,0,1,1,0,1,1,1,0,0,1,1,1,1,0,0,0,0,1,1,1,1,0,1,1,1,1,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1,1,1,1,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,1,0,1,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,1,1,1,1,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,0,0,1,1,1,1,1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,1,1,0,1,1,0,1,0,0,0,0,0,1,1,0,0,0,1,1,1,1,1,0,0,0,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,1,1,1,0,0,1,1,0,0,1,1,1,1,1,1,0,1,0,1,0,0,1,0,0,0,1,1,0,1,1,0,1,0,0,1,0,1,1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,1,0,1,1,1,0,0,0,1,1,0,1,1,1,0,0,1,0,1,0,1,1,0,1,0,0,1,0,1,0,0,1,0,1,1,1,1,1,1,0,0,1,0,0,1,0,1,1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,1,1,0,1,0,0,0,1,1,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,0,1,1,0,1,1,0,1,1,1,0,1,1,0,1,1,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,1,0,0,1,0,1,1,0,1,1,0,1,1,1,1,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,1,1,1,1,1,1,1,1,0,1,1,1,1,0,0,1,0,0,0,1,0,1,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,1,0,0,1,0,0,1,0,1,0,0,1,1,1,1,1,1,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,0,1,0,0,1,0,1,1,0,1,1,0,0,1,0,1,1,1,0,0,0,0,1,0,0,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,1,0,1,0,1,0,1,1,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,1,1,1,1,1,0,0,0,1,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,1,1,1,1,0,1,0,0,1,0,1,1,1,0,0,0,1,0,1,1,1,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,1,1,0,0,1,1,0,0,1,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,0,1,1,0,0,0,1,1,0,1,1,0,1,0,1,1,0,0,1,1,0,1,1,1,0,1,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,1,1,1,1,1,1,0,0,1,0,1,0,0,0,0,1,1,1,0,0,0,1,1,1,0,1,1,1,0,0,0,0,1,1,0,1,1,1,0,0,0,1,0,0,1,1,1,0,1,0,0,1,1,1,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,1,1,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,1,1,0,1,0,1,1,0,1,0,1,1,1,1,1,0,0,1,1,1,1,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,1,1,0,0,1,1,1,0,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,1,1,1,0,0,1,0,0,1,1,1,1,0,1,1,1,0,1,0,1,1,1,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,1,1,1,1,1,1,1,0,0,1,1,1,1,0,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,1,1,1,1,0,1,0,0,1,0,1,0,1,1,0,0,0,1,1,1,0,0,0,1,1,0,1,1,1,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,1,1,1,0,0,1,0,0,0,0,1,1,1,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,1,0,1,1,1,0,0,0,0,0,0,1,1,0,1,1,0,1,0,0,1,1,0,0,1,1,0,0,1,1,1,0,1,1,1,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,1,1,1,0,0,0,0,1,1,1,0,1,0,0,1,1,1,1,1,1,1,0,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,1,1,0,1,1,0,1,0,0,1,1,1,1,1,1,1,0,0,1,1,1,0,1,1,1,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,0,0,1,1,0,0,0,1,0,1,0,0,1,1,1,1,1,0,1,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,1,1,1,1,1,1,0,0,1,1,1,1,1,0,1,0,1,1,1,1,1,1,0,0,0,1,1,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,1,1,0,1,1,1,1,1,1,1,1,0,0,1,0,0,0,1,0,1,0,1,0,1,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0,1,1,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,1,1,1,1,0,1,1,0,1,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,1,1,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,0,1,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,1,1,0,1,1,1,0,0,1,1,1,1,0,0,1,1,1,1,1,1,1,0,1,0,0,0,0,0,1,1,1,1,1,0,1,0,0,1,0,1,1,1,1,1,1,0,1,1,0,1,0,1,0,0,1,1,0,1,1,0,1,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,1,1,1,0,1,1,1,0,1,0,1,1,1,0,1,0,1,1,0,1,0,0,1,0,0,0,1,1,1,1,0,1,0,0,1,0,0,1,1,0,1,1,0,1,1,1,1,0,0,1,0,1,0,0,1,1,0,1,1,1,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,1,1,1,0,1,1,1,1,0,0,0,1,1,1,0,0,0,1,1,1,0,0,1,0,0,1,1,0,0,0,0,1,0,1,1,0,0,1,1,0,1,1,0,1,0,0,1,0,0,1,0,1,1,1,0,0,0,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,1,0,1,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,1,0,1,1,1,0,0,1,0,0,0,0,1,1,1,1,1,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0,0,0,1,1,0,1,0,1,0,1,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,1,0,0,0,1,0,1,0,0,0,0,0,1,1,1,1,1,0,1,1,0,1,1,1,0,1,0,0,1,0,1,1,0,1,0,1,0,1,1,1,1,0,0,0,1,0,1,0,0,1,1,0,0,1,0,0,0,0,1,1,1,0,0,1,1,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,1,0,1,1,1,0,1,0,0,1,0,0,1,0,1,1,1,0,0,1,1,1,0,1,1,1,1,0,0,0,1,1,1,1,1,1,0,0,0,0,1,1,1,0,1,0,1,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,1,1,0,1,1,1,0,0,1,1,0,1,1,0,1,0,0,1,0,1,1,0,0,1,1,0,1,1,1,1,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,1,1,1,0,0,0,1,1,0,0,0,0,1,0,1,1,1,1,0,1,0,0,1,1,0,1,1,0,1,0,1,0,0,0,1,0,0,1,1,1,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,1,1,1,1,1,1,0,0,1,0,1,0,0,0,1,1,1,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,0,1,1,1,1,0,1,0,1,1,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,1,1,1,1,1,0,1,0,1,0,1,1,0,1,1,1,0,1,0,0,0,1,1,0,1,0,1,1,1,1,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,1,0,1,0,0,1,0,1,1,1,1,1,0,1,0,1,1,1,0,0,0,1,0,0,1,0,1,1,0,0,0,0,1,0,1,1,1,0,1,0,0,1,1,1,0,1,0,0,1,1,1,0,1,1,0,1,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,1,1,0,0,1,1,0,1,1,1,1,0,1,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,1,0,1,1,1,1,0,0,1,1,0,0,1,1,0,1,0,1,0,1,1,1,1,0,0,1,0,1,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,1,0,0,1,1,0,0,0,1,1,1,1,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,1,1,0,0,1,1,1,0,0,1,1,0,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,1,1,1,1,1,0,1,1,0,0,1,0,1,1,1,1,0,1,0,1,0,0,0,0,0,0,1,1,1,0,1,1,1,1,1,1,1,1,0,0,1,1,1,1,1,1,1,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,1,0,0,1,0,1,1,0,0,0,1,1,1,0,0,1,0,1,0,1,0,1,1,0,1,1,0,0,1,1,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,1,1,0,1,1,0,1,0,1,1,1,1,1,1,0,1,1,0,1,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0,0,0,1,0,1,1,1,1,1,0,1,0,1,1,1,0,0,1,1,0,0,1,0,1,1,0,1,0,0,1,1,0,0,0,0,0,0,1,1,0,0,1,1,1,1,0,1,0,0,0,1,1,0,0,1,0,1,1,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,1,1,1,0,1,0,0,1,1,0,0,1,0,1,1,0,1,0,0,1,1,0,0,0,1,1,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,1,1,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,1,1,1,1,1,0,1,1,1,0,0,1,1,1,1,0,0,0,0,1,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,1,1,1,0,1,1,1,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^37,w^54,w^40,w^47,w^29,w^22,w^62,w^5,w^31,w^29,w^25,w^39,w^9,w^18,w^12,w^32,w^56,w^26,w^36,w^62,w^52,w^21,w^49,w^10,w^56,w^2,w^35,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^2,w^42,w^39,w^7,w^7,w^19,w^22,w^38,w^14,w^34,w^2,w^10,w^57,w^7,w^34,w^53,w^20,w^28,w^52,w^16,w^12,w^59,w^35,w^5,w^51,w^38,w^48],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^26,w^44,w^51,w^53,w^56,w^41,0,w^43,w^56,w^14,w^19,w^42,w^11,1,w^45,w^4,w^17,w^3,w^55,w^42,w^37,w^57,w^45,w^14,w^46,w^11,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^13,w^17,w^17,w^58,w^56,w^52,w^59,w^17,w^53,w^37,w^36,w^31,w^44,w^53,w^34,w^60,w^61,w^17,w^45,w^51,w^11,w^59,w^10,w^32,w^9,w^18,w^34],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^11,w^46,w^49,w^28,w^38,w^41,w^33,0,w^48,w^47,w^32,w^59,w^6,w^41,0,0,1,w^10,w^25,w^32,w,w^15,w^14,w^26,w^19,w^3,w^22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^22,w^19,w^47,w^53,w^29,w^26,w^9,w^11,w^58,w^35,w^10,w^36,w^13,w^25,w^52,w^48,w^44,w^46,w^15,w^58,w^8,w^9,w^51,w^8,w^11,w^6,w^41],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47,w^20,w^46,w^44,w^45,w^50,0,w^2,w^39,w^24,w^36,w^11,w^42,w^9,w^36,w^17,w^25,w^53,w^44,w^57,w^2,w^37,w^17,w^55,w^58,w^9,w^25,w^46],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^45,w^61,w^13,w^45,w^17,w^16,w^16,w^47,w^15,w^57,w^8,w^17,w^34,w^33,w^19,w^37,w^59,w^49,w^45,w^5,w^35,0,w^59,w^44,w^3,w^62,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^6,w^41,w^34,w^15,w^17,w^24,w^36,w^14,w,w,w^56,w^57,w^31,w^10,w^18,1,w^36,w^61,w^42,w^36,w^58,w^50,w^17,w^18,w^54,w^47,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^42,w^61,w^20,w^60,w^20,w^25,w^36,w^15,w^55,w,w^26,w^15,w^48,w^30,w^36,w^27,w^28,w^59,w^38,w^30,w^34,w^61,w^59,w^58,w^54,w^36,w^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^3,w^8,w^32,w^39,w^49,w^46,w^12,w^14,w^53,w^28,w^24,w^24,w^51,w^30,w^26,w^62,w^18,w^39,w^10,w^58,w^21,w^4,w^52,w^27,w^34,w^28,w^13],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^61,w^45,w^45,w^27,w^7,w^28,w^45,w^48,w^28,w^41,w^8,w^25,w^24,w^55,w^51,w^23,w^54,w^12,w^2,w^17,w^38,w^54,w^2,w^29,w^31,w^28,w^26,w^50],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^61,w^24,w^34,w^10,w^54,w^29,w^54,w^31,w^13,w^6,w^15,w^49,w^38,w^36,w^8,w^59,w^34,w^16,w^26,w^23,w^54,w^16,w^62,w^37,w^8,w^42,w^47,w^46],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^53,w^31,w^33,w^15,w^36,w^60,w^12,w^44,w^11,w^44,w^12,w^41,w^61,w^24,w^7,0,w^54,w^34,1,w^58,w^22,w^9,w^43,0,w^26,w^15,w^37],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^51,w^6,w^53,w^19,w^31,w^20,w^28,w^51,w^45,w^2,w^47,w^31,w^3,w^62,w^3,w^52,1,w^57,w^33,w^49,w^4,w^23,w^6,w^13,w^34,w^26,w^29],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^45,w^12,w^60,w^48,w^19,w^7,w^51,w^3,w^21,w^36,w^29,w^38,w^31,w^54,w^50,w^15,0,w^26,w^62,w^41,0,w^10,w^6,w^41,w^41,w^39,w^51],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^26,w^52,w^34,w^5,w^44,w^31,w^11,w^56,w^3,w^21,w,w^53,w^22,w^41,w^50,w^40,w^59,w^21,w^11,w^20,w^16,w^8,w^5,w^43,w^29,w^45,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47,w^11,w^47,w^12,w^7,w^4,w^10,w^16,w^44,w^14,w^56,w^20,w^43,w^27,w^21,w^8,w^13,w^27,w^6,w^9,w^12,w^6,w^52,w^30,w^49,w^8,w^58,w^38],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52,w^19,w^12,w^7,w^34,w^52,w^16,w^52,w^53,0,w^32,w^26,w^7,w^32,w^36,w^14,w^29,w^4,w^42,w^39,w^21,w^2,w^50,w^2,w^38,w^9,w^50],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^57,w^33,w^20,w^40,w^53,w^21,w^39,w^27,w^44,w^31,w^20,w^42,w^40,w^2,w^34,w^42,w^59,w^24,w^34,w^34,w^3,w^38,w^37,w^21,w^8,w^13,w^4,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^33,w^49,w^58,w^21,w^3,w^29,w^35,w^36,w^32,w^51,w^19,w^39,w^15,w^8,w^32,w^28,w^46,w^59,w^25,w^33,w^48,w^34,w^9,w^7,w^24,w^17,w^7,w^44],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^34,w^55,1,w^9,w^57,w^2,w^6,w^9,w^35,w^2,w^16,w^51,w^25,1,w^17,w^15,w^12,w^29,w^61,w^26,w^7,w^32,w^7,w^48,w^14,w^22,w^32,w^57],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^44,w^4,w^41,w^7,w^10,w^19,w^17,w^42,w^46,w^10,w^8,w^22,w^53,w^18,w^5,w^5,w,w^45,w^56,w^22,w^3,w^37,w^15,w^8,w^14,w^39,w^15,w^37],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^59,w^48,w^45,w^23,w^54,w^21,w^29,w^31,w^49,w^18,w^62,w^61,w^21,w^11,w^43,w^46,w^4,w^9,w^46,w^2,w^56,w^27,w^24,w^4,w^8,w^28,w^57],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^62,w^35,w^12,w^60,w^48,w^47,w^12,w^34,w^22,w^20,w^48,w^10,w^26,w^19,w^43,w^36,w^9,w^37,w^18,w^30,w^48,w^22,w^25,w^51,w^59,1,w^60],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^57,w^62,w^38,w^55,w^32,w^29,w^16,w^30,w^32,w^33,w^24,w^41,w^33,w^31,0,w^40,w^46,w^7,w^41,w^13,w^3,w^62,w^3,w^37,w^36,w^46],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39,w^45,w^22,w^10,w^29,w^25,w^55,w^2,w^41,w^35,w^49,w^58,w^48,w^13,w^9,w^9,w^10,w^31,w^35,w^18,w^7,w^28,w^16,w^40,w^50,w^19,w^45,w^40],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47,w^4,w^8,w^45,w^32,w^32,w^45,w^8,w^39,w^7,w^26,w^18,w^3,w^14,w^20,w^50,w^26,w^29,w^14,1,w,w^16,w^36,w^36,w^18,w^46,w^33,w^38]];

b2:=GL(133,F)![[w^21,w^21,1,w^21,w^42,w^21,1,1,1,w^42,1,1,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^42,1,w^21,w^21,0,w^42,w^21,0,w^42,1,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,w^42,1,w^21,w^21,0,w^21,w^21,0,w^42,1,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^42,1,1,1,1,w^21,0,w^21,1,0,w^42,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,w^42,0,0,0,0,0,w^21,w^21,w^42,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,w^42,1,w^21,w^21,0,w^42,w^21,0,w^42,0,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,w^42,1,w^21,w^21,0,w^42,w^21,0,w^42,1,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^42,w^42,w^21,w^21,w^42,w^42,0,w^42,w^21,w^21,1,w^21,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,w^42,1,w^21,w^21,0,w^42,w^21,1,w^42,1,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^21,w^42,1,w^21,1,1,w^42,w^21,w^42,w^42,w^42,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^21,0,w^42,0,w^21,0,w^42,w^42,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,w^42,1,w^21,w^21,0,w^42,w^21,0,w^42,1,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,w^42,1,w^21,w^42,0,w^42,w^21,0,w^42,1,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^21,w^42,1,0,0,0,w^21,1,1,w^21,0,w^42,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^42,0,w^42,0,w^21,w^21,0,w^21,w^21,w^21,0,0,w^42,w^42,1,w^42,w^21,w^42,1,1,1,w^21,1,1,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,1,1,w^21,w^21,1,w^21,w^21,w^21,0,0,1,w^42,0,0,w^21,1,w^42,w^42,0,w^21,w^42,0,w^21,1,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^42,0,w^21,w^21,w^21,w^21,1,w^21,w^42,0,1,w^21,1,0,w^21,1,w^42,w^42,0,w^42,w^42,0,w^21,1,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^21,w^42,0,1,0,w^42,1,0,0,w^42,w^42,1,0,w^21,1,1,1,1,w^42,0,w^42,1,0,w^21,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^21,0,0,0,0,w^21,0,0,0,w^42,w^21,w^42,1,1,0,w^21,0,0,0,0,0,w^42,w^42,w^21,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^42,w^42,1,0,w^21,1,1,w^21,0,0,w^21,0,1,1,0,w^21,1,w^42,w^42,0,w^21,w^42,0,w^21,0,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,w^42,w^21,1,w^42,w^42,1,0,w^42,0,w^21,w^42,w^42,1,0,w^21,1,w^42,w^42,0,w^21,w^42,0,w^21,1,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^21,w^42,0,w^42,w^21,1,w^42,w^42,w^42,0,1,1,w^42,w^21,w^21,w^42,w^42,w^21,w^21,0,w^21,w^42,w^42,1,w^42,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,w^42,w^21,0,0,w^21,1,1,w^21,0,1,0,0,1,0,w^21,1,w^42,w^42,0,w^21,w^42,1,w^21,1,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,w^21,w^42,0,1,1,w^21,w^42,1,w^21,w^21,1,w^21,w^42,w^42,w^21,1,w^42,1,1,w^21,w^42,w^21,w^21,w^21,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^21,w^21,w^42,1,1,w^42,0,1,1,0,0,0,w^21,w^42,w^42,0,w^21,0,w^42,0,w^21,w^21,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^42,w^21,w^42,0,1,w^42,1,w^21,w^42,0,w^21,1,w^21,1,0,w^21,1,w^42,w^42,0,w^21,w^42,0,w^21,1,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^42,w^42,w^21,1,0,w^42,w^21,w^42,1,0,w^21,0,1,1,0,w^21,1,w^42,w^21,0,w^21,w^42,0,w^21,1,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,1,1,1,1,1,0,1,1,1,0,0,0,0,1,1,0,0,1,1,0,1,1,0,1,0,1,0,1,1,0,1,1,1,1,1,1,1,0,0,1,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,1,0,1,0,0,1,1,0,1,1,0,1,1,0,0,0,0,0,1,1,1,1,1,1,0,1,1,1,1,0,1,0,1,1,0,0,1,0,0,1,1,0,1,1,1,0,0,1,1,1,1,1,1,1,0,1,0,1,1,0,0,1,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,1,0,1,1,0,1,0,0,1,1,0,1,1,0,1,1,0,0,0,1,1,1,1,0,1,1,0,0,1,0,1,0,0,1,0,1,1,0,0,1,1,1,1,1,1,1,0,1,0,1,0,1,1,0,1,1,0,0,1,1,1,1,1,0,0,1,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,0,1,0,1,0,1,0,1,0,0,0,1,1,0,1,1,0,0,0,1,1,0,1,1,0,1,0,1,0,0,0,1,1,1,0,0,1,1,0,0,0,0,1,1,1,0,1,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,1,1,1,0,0,0,0,1,0,1,0,1,1,1,1,1,1,0,0,0,0,1,1,0,1,1,1,0,0,0,0,0,1,0,1,1,1,0,0,1,0,1,1,0,0,1,1,0,1,0,1,1,0,1,0,1,1,0,1,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,1,1,0,1,0,1,1,0,0,0,1,1,0,1,1,0,1,0,0,0,1,1,1,1,1,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,1,1,1,1,0,0,1,0,1,1,1,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,1,0,0,1,1,0,1,0,0,0,1,1,1,1,0,1,0,1,0,0,1,0,1,0,1,1,0,1,1,1,0,0,1,1,0,1,1,1,0,1,1,0,1,0,0,0,1,1,0,1,0,0,1,1,1,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1,1,1,1,0,0,1,1,1,0,1,0,1,0,0,1,0,1,0,1,0,0,1,1,1,1,1,1,0,1,0,0,1,1,1,0,1,1,1,1,0,0,1,1,1,0,1,0,0,1,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,1,1,1,1,1,0,1,0,1,1,1,0,0,1,1,1,0,0,1,1,0,0,0,1,0,1,0,1,0,1,1,0,1,0,0,1,1,1,1,1,0,0,1,0,1,1,1,0,0,1,1,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,0,1,0,1,0,0,1,1,1,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,1,1,1,0,1,0,1,0,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,1,0,0,0,1,0,0,1,1,0,0,1,1,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,1,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,1,0,0,0,0,1,0,0,1,1,1,1,1,1,1,1,1,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,1,1,0,0,1,1,0,0,0,0,1,0,0,1,0,0,1,0,0,1,0,1,1,0,1,1,1,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,1,1,1,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,1,1,1,1,0,0,1,0,1,1,0,1,1,0,1,1,0,1,1,0,1,1,1,1,1,1,1,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1,1,0,1,1,1,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,1,1,0,0,1,0,1,1,0,1,1,0,1,1,0,1,1,1,0,1,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,1,1,1,0,0,0,1,1,1,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,1,1,1,0,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,1,1,0,1,0,0,1,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,1,1,0,1,1,0,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,1,1,1,1,0,0,0,1,1,0,1,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,1,1,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,1,1,0,0,0,0,1,1,1,1,1,0,0,1,0,0,0,0,0,1,1,1,1,1,0,0,1,1,1,0,0,1,1,1,1,1,0,0,0,1,1,0,0,0,0,1,1,1,1,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,1,1,1,1,0,1,1,1,0,0,0,0,1,1,0,1,0,1,0,1,0,1,0,1,1,1,0,1,0,1,0,1,0,1,1,1,0,0,0,1,1,1,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1,1,0,1,0,0,0,1,0,1,1,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,1,1,0,0,0,1,1,0,1,0,0,1,1,1,1,1,1,1,1,0,0,0,1,1,1,0,1,0,0,0,0,1,0,1,1,1,1,1,1,0,0,1,1,1,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0,1,1,1,0,0,1,1,1,1,1,0,1,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,1,1,1,1,0,1,1,1,1,0,0,1,0,0,0,0,0,0,0,1,1,1,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,1,1,0,1,1,1,0,1,0,1,1,0,0,1,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,1,0,0,1,1,1,1,0,1,1,1,1,0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,1,1,1,1,0,1,1,0,0,0,0,1,1,0,1,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,1,0,1,0,0,1,1,1,1,1,1,1,1,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,1,1,0,0,0,0,1,1,0,1,0,1,1,1,1,0,0,0,1,1,1,0,0,1,1,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,1,1,1,0,1,0,0,0,0,1,1,1,1,1,0,1,1,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,1,1,0,1,1,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,1,0,1,1,1,0,0,1,1,1,1,1,1,1,0,0,0,0,0,0,0,1,0,1,0,1,1,0,1,0,1,1,0,1,0,1,1,0,0,1,0,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,1,1,0,1,1,0,1,0,0,0,0,1,1,1,1,1,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,1,1,1,0,1,1,1,1,1,1,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,1,1,0,1,1,0,1,0,1,1,0,1,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,1,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,1,1,1,0,0,1,0,1,0,1,1,1,1,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,0,0,1,0,1,1,1,0,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,1,1,0,0,1,1,1,1,0,0,0,0,1,0,1,0,1,0,1,0,0,1,1,1,0,1,1,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,1,1,1,0,1,1,0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,1,1,0,1,1,1,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,1,1,0,1,1,1,0,0,1,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,1,1,0,1,0,1,0,0,1,1,0,0,1,0,0,0,1,1,1,1,1,1,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,1,1,1,1,1,0,1,0,0,1,1,0,1,0,0,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,1,1,1,1,1,0,0,1,0,1,0,0,1,1,0,0,1,1,1,0,1,0,1,1,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1,0,1,0,1,1,0,1,0,0,1,1,1,1,0,0,1,0,0,1,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,1,1,1,1,0,0,0,1,1,1,0,1,0,0,0,1,1,1,0,1,1,1,0,1,1,1,0,1,1,0,0,0,0,1,0,0,1,1,1,1,1,1,1,0,1,0,0,0,1,1,1,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1,0,1,0,1,0,1,1,1,1,0,0,0,0,0,1,0,1,1,1,1,1,0,0,0,1,1,0,1,1,0,0,0,0,1,0,1,0,1,1,0,1,1,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,1,0,1,0,0,0,0,1,0,0,0,1,1,1,0,0,1,1,1,1,0,0,1,1,0,0,1,1,0,0,0,1,1,0,1,1,0,0,0,0,1,1,1,1,1,0,0,0,1,0,0,0,1,1,0,1,1,1,1,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,1,0,1,0,1,0,1,0,1,0,0,1,1,1,1,1,0,0,0,0,1,1,0,1,1,0,0,0,1,0,1,0,1,1,1,1,0,0,0,0,0,1,1,1,0,1,0,1,1,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,1,0,1,1,0,0,0,0,0,0,1,1,0,1,0,0,1,1,0,0,0,0,1,1,1,1,1,0,1,0,0,0,1,1,1,1,1,1,0,0,0,1,0,0,1,1,1,0,1,1,0,0,0,1,1,1,1,0,0,1,1,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,0,1,1,1,1,1,1,1,1,0,0,1,0,1,0,1,0,0,1,1,0,0,1,1,1,0,1,1,1,1,1,0,1,0,1,0,1,0,0,0,0,0,1,0,1,1,0,1,1,0,1,1,0,1,0,1,0,0,1,0,0,0,1,1,1,1,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,1,1,1,0,1,1,0,1,1,1,0,0,0,1,0,1,0,0,1,1,1,1,1,1,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,1,1,1,0,1,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,1,1,1,1,0,0,0,1,1,1,1,1,0,1,0,1,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,0,1,0,1,1,0,1,1,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,1,0,1,0,1,0,0,0,1,0,1,1,0,0,0,0,1,0,1,1,0,1,1,0,1,1,0,1,0,1,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0,1,1,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,1,0,1,1,1,1,1,1,1,1,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,1,0,0,1,1,1,1,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,1,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,1,1,0,1,1,0,1,1,0,1,1,1,0,0,1,0,1,1,0,0,0,1,1,1,1,1,1,0,1,0,1,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,1,0,0,0,0,1,1,1,0,0,1,1,1,0,0,1,1,1,1,0,1,1,0,1,1,1,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1,0,0,0,1,0,1,1,1,0,0,1,1,1,1,1,0,1,1,0,1,1,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,1,1,0,0,0,1,1,0,0,1,1,1,1,0,1,1,0,0,0,1,0,0,1,1,1,1,1,1,0,0,1,0,1,1,0,0,0,0,1,0,0,0,1,1,1,1,1,1,0,1,1,1,1,1,1,1,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,1,1,1,1,0,1,0,1,0,1,1,0,1,1,0,0,0,1,1,1,1,0,1,0,0,1,0,0,1,0,1,0,1,1,0,0,1,1,1,1,0,1,0,0,0,0,1,1,1,1,0,1,1,1,0,1,1,0,1,1,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,1,1,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,1,1,0,1,1,0,1,0,0,1,0,1,0,0,1,1,1,1,1,0,1,0,1,0,0,1,0,0,0,1,0,1,1,0,0,0,1,1,0,1,1,0,1,1,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,1,1,0,0,1,0,0,1,0,0,0,1,1,0,1,1,1,1,0,0,1,0,0,1,0,1,0,1,0,1,0,1,1,1,0,0,1,1,0,0,0,0,1,0,0,0,1,0,1,1,1,1,1,1,1,1,1,1,1,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,1,1,0,1,1,1,0,0,1,1,0,1,1,0,1,1,0,0,1,1,1,1,1,1,1,1,1,0,0,0,1,0,1,1,0,0,1,0,1,0,1,1,0,1,1,1,0,0,1,0,0,0,0,1,1,1,1,1,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,0,1,0,1,1,0,1,0,1,1,1,1,0,1,1,1,1,1,0,0,0,1,0,1,1,1,0,1,1,1,0,0,0,0,1,1,1,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,1,1,1,0,1,1,0,1,1,0,1,0,1,1,1,0,0,1,0,0,1,1,1,0,1,1,1,0,1,0,1,1,1,1,0,1,1,1,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,1,1,0,1,1,1,1,0,1,0,1,1,1,0,0,0,0,1,1,1,1,0,0,0,1,0,0,1,0,1,1,0,1,1,0,0,1,0,0,1,1,1,1,1,1,0,1,0,1,1,0,0,1,1,0,0,1,1,1,1,1,0,1,1,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,1,1,1,1,1,1,1,0,1,1,1,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,1,1,0,1,1,0,0,1,1,1,1,1,0,1,1,0,0,1,1,1,1,1,0,0,1,0,1,0,1,0,1,1,0,1,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,1,1,0,1,1,0,1,1,1,1,0,1,0,1,1,1,0,0,0,1,0,0,0,0,1,1,1,0,1,1,0,1,1,1,1,1,1,1,1,0,1,0,1,1,0,0,0,1,0,1,0,1,0,1,1,0,0,1,1,0,0,1,1,1,1,1,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,1,0,1,0,0,0,1,0,1,0,1,1,0,1,1,0,1,1,0,1,1,1,0,0,1,0,0,0,1,1,1,1,1,0,1,1,0,0,0,1,1,1,1,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,1,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,1,1,1,0,0,1,1,1,0,0,0,1,0,1,1,0,1,1,0,1,1,1,0,1,1,1,0,0,0,0,1,0,1,0,1,1,0,1,1,1,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,1,1,1,0,0,1,1,1,1,0,1,1,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,0,1,0,0,1,1,1,1,1,1,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,1,1,1,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,1,1,0,1,1,0,1,1,1,1,1,1,1,0,0,0,0,1,0,1,0,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,1,0,1,1,0,1,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,1,0,1,1,1,1,1,1,1,1,1,1,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,1,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,0,0,1,0,0,1,1,0,1,1,0,1,1,0,1,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,0,1,1,0,0,0,1,1,0,1,0,1,0,1,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,1,0,1,1,0,0,1,1,0,1,0,1,1,1,1,1,0,1,1,0,1,1,0,1,1,1,1,1,1,0,0,1,0,0,1,0,1,1,0,0,1,0,1,1,1,1,0,1,0,1,0,0,0,0,0,0,1,1,1,1,1,1,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,0,0,1,1,1,1,1,0,1,0,0,1,1,1,1,0,1,1,1,1,1,1,1,1,1,1,1,0,1,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,1,1,0,1,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,1,0,1,0,1,0,1,0,1,1,0,1,0,1,0,1,1,0,0,1,0,1,1,0,1,1,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,1,1,0,0,1,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,1,1,1,1,0,0,1,0,1,1,0,1,1,1,0,0,1,1,0,0,0,0,0,0,1,1,1,1,0,0,1,0,0,0,0,1,0,1,1,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,1,1,1,0,1,1,1,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,1,0,1,1,1,0,1,1,1,1,1,1,0,1,0,0,1,1,0,0,0,1,1,0,1,0,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,1,0,1,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,1,1,1,0,1,1,0,1,0,0,1,1,1,1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,1,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,0,0,0,1,1,0,0,1,1,0,1,0,1,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,1,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,1,0,1,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,0,1,1,1,1,1,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,1,0,1,1,0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,1,1,0,1,1,1,0,0,1,0,0,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,1,1,1,0,1,1,1,0,0,1,0,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,0,0,1,0,1,1,1,1,1,0,1,0,0,0,0,0,0,1,0,1,0,0,1,1,1,0,1,1,1,0,1,1,0,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,1,1,1,1,0,1,1,1,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,1,0,0,1,0,1,1,0,1,0,1,1,1,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,1,0,1,1,1,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,1,1,0,0,0,0,1,1,1,0,0,0,0,0,1,1,0,1,1,0,1,1,0,0,0,1,0,0,0,1,0,1,1,1,0,0,0,0,1,1,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,1,1,1,1,1,1,0,0,0,1,1,1,1,0,0,1,0,1,1,0,1,1,0,0,1,1,0,0,1,1,1,1,0,1,0,0,1,1,0,1,1,1,1,1,1,0,1,1,1,1,0,0,1,1,1,1,1,1,1,0,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,1,1,0,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,1,1,1,0,1,1,0,1,0,0,1,1,1,0,1,1,0,1,1,1,1,0,1,1,1,1,1,1,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,1,1,1,1,0,1,1,1,1,0,0,1,1,1,1,1,0,0,1,0,0,1,0,1,1,1,1,1,0,1,1,0,0,1,1,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^33,w^22,w^17,w^55,w^59,w^34,w^43,w^43,w^11,w^30,0,w^51,w^18,w^37,w^34,1,w^54,w^25,w^31,w^54,w^30,w^27,w^22,w^9,w^7,w^15,w^24,w^44],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^46,w^18,w^30,w^40,w^21,w^62,w^52,w^40,w^58,w^34,w^51,w^38,w^55,w^4,w^22,w^28,w^61,w^28,w^62,w^52,w^24,w^60,w^43,w^50,w^49,w^38,w^51],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^37,w^14,w^5,w^13,w^37,w^58,w^56,w^52,w^36,w^2,w^14,w^15,w^57,w^31,w^48,w^52,w^23,w^57,w^23,w^35,w^5,w^44,w^21,w^25,w^43,w^56,w^60,w^37],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^46,w^31,w^43,w^20,w^58,w^36,w^42,w^22,w^19,w^45,w^35,w^51,w^35,w^10,w^11,w^29,w^46,w^54,w^18,w^57,w^3,w^6,w^10,w,w^6,w^29,w^31,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47,w^54,w^56,w^49,w^32,w^18,w^43,w^11,w^5,w^39,w^12,w^15,w^8,w^59,w^29,w^62,1,w^21,w^20,w^14,w^33,w^6,w^22,w^39,w^27,w^25,w^39,w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,w^25,w^10,w^37,w^53,w^54,w^5,w^27,w^41,w^33,w^28,w^43,w^16,w^26,w^22,w^50,w^8,w^6,1,w^50,w^36,w^43,w^34,w^12,w^28,w^25,w^4,w^35],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^58,w^61,w^23,w^58,w^22,w^41,w^11,w^62,w^10,w^2,w^49,w^6,w^52,w^41,w^62,w^53,w^53,w^20,w^13,w^35,w^26,w^56,w^41,w^34,w^58,w^55,w^13,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^15,w,w^49,w^3,w^3,w^24,w^41,w^41,w^5,w^12,w^48,w^53,w^27,w^62,w^55,w^23,w,w^54,w^46,w^56,w^26,w^13,w^7,w^37,w^13,w^47,w^33],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^53,w^61,w^5,w^33,w^19,w^25,w^53,w^23,w^9,w^15,w^8,w^62,w^28,w^9,w^28,1,w^28,w^43,w^60,w^33,w^26,w^15,w^15,w^7,w^6,w^59,w^29],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^39,w^60,w^22,w^9,w^11,0,w^39,w^47,w^25,w^6,w^4,w^59,w^19,w^16,w^24,w^12,w^23,w^43,1,w^45,w^57,w^62,w^30,w^14,w^53,w^40,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^37,w^61,w^36,w^22,w^14,w^11,w^13,w^27,w^2,w^8,w^6,w^22,w^33,w^38,w^3,w^25,w^11,w^3,1,w^57,w^41,w^51,w^18,w^10,w^27,w^42,w^56,w^60],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,w^56,w^16,w^58,w^39,w^54,w^21,w^17,w^7,w^38,w^56,w^59,w^8,w^46,w^8,w^61,w^30,w^45,w^62,w^26,w^44,w^2,w^58,w^55,w^3,w^59,w^38,w^17],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^55,w^7,w^58,w^6,w^36,w^33,w^22,w^44,w^4,w^5,w^10,w^10,w^40,w^59,w^29,w^31,w^3,w^45,w^34,w^54,w^56,w,w^44,w^28,w^32,w^56,w^34],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,w^22,w^6,w^47,w,w^50,w^20,w^44,w^40,w^50,w^44,w^26,w^37,w^46,w^53,w^18,w^12,w^13,w^50,w^33,w^51,w^17,w^20,w^50,w^61,w^28,w^43,w^8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^61,w^62,0,w,w^56,w^44,w^46,w^28,w^5,w^39,w^48,w^24,w^40,w^32,w^47,w^44,w^40,w^20,w^12,w^8,w^21,w^10,w^33,w^4,w^13,w^52,w^60,w^17],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^24,w^29,w^59,w^48,w^19,w^31,w^30,w^50,w^39,w^45,w^57,w^60,w^40,w^24,w^38,w^2,w^31,w^51,w^55,w^55,w^52,w^42,w^51,w^37,w^33,w^13,w^9,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w^45,w^34,w^55,w^37,w^46,w^12,w^62,w^56,w^32,w^16,w^23,w,w^57,w^58,w^18,w^9,w^61,w^57,w^24,w^16,w^30,w^49,w^16,w^35,w^3,w^61,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^35,w^4,w^9,w^11,w^50,w^39,w^40,w^51,w^6,w^47,w^27,w^3,w^9,w^31,w^57,w^42,w^25,w^31,w^13,w^7,w^5,w^43,w^17,w^54,1,w^62,w^58,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29,w^55,w^8,w^20,w^46,w^43,w^59,w^56,w^30,w^25,w^11,w^38,w^60,w^6,w^9,w^8,w^4,1,w^22,w^37,w^3,w^51,w^43,w^15,w^62,w^35,w^13,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^30,w,w^18,w^48,w^49,w^49,w^36,w^57,w^30,w^23,w^5,w^28,w^31,w^20,w^23,w^41,w^60,w^57,w^35,w^27,w^19,1,w^48,w^55,w^34,w^32,w^60],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^21,w^6,w^22,w^26,w^42,1,w^19,w^33,w^20,w^25,w^29,w^62,w^46,w^56,w^48,w^8,w^20,w^27,w^42,w^14,w^34,w^19,w^42,w^48,w^39,w^30,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^13,w^8,w^28,w^27,w^26,w^34,w^60,w^60,w^21,w^14,w^3,w^38,w^52,w^12,w^47,w^5,w^49,w^41,w^24,w^44,w^60,w^59,w^25,w^19,w^57,w^5,w^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42,w^37,w^36,w^36,w^33,w^60,w^12,w^13,w^28,w^30,w^40,w^62,w^49,w^41,w^30,w^44,w^16,w^43,w^4,w^24,w^49,w^55,w^37,w^50,w^57,w^49,w^40,w^10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^41,w^26,w^57,w^30,w^12,w^49,w^58,w^29,w^29,w^34,w^46,w^52,w^56,w^31,w^27,w^48,w^47,w^37,w^28,w^41,w^14,w,w^13,w^52,w^57,w^28,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^60,w^9,w^45,w^40,w^50,w^61,w^53,w^33,w^42,w^58,w^50,w^13,w^47,w^31,w^13,w^15,w^55,w^60,w^17,w^7,w^25,w^12,w^41,w^19,w^27,w^51,w^22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^31,w^26,w^20,w^6,w^10,w^10,w^61,w^5,w^10,w^39,w^53,w^61,w^22,w^55,w^37,w^22,w^54,w,w^22,w^15,w^21,w^37,w^36,w^47,w^18,w^3,w^16,w^44],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w,w^3,w^23,w^14,w^46,w^46,w^39,w^49,w^42,w^57,w^46,w^19,w^39,w^2,w^60,w^40,w^55,w^51,w^7,w^42,w^47,w^10,w^25,w^49,w^54,w^60,w^45],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^62,w^35,w^29,w^27,w^62,w^29,w^37,w^42,w^22,w^57,w^29,w^53,w^53,w^32,1,w^32,w^30,w^14,w^51,w^32,w^37,w^53,w^55,w^9,w^52,w^16,w^51]];

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create exterior square inside MG2 (as we are in characteristic 2).

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)-1) div 2;

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],28);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;


// Now set up the variables.

dh1:=Dimension(homs1); dh:=dh1;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;


// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B];
end function;

///////////////////
// The Proof
///////////////////

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

BB:=GroebnerBasis(SimplifyBasis(GroebnerBasis([abC[i]:i in [Dimension(U)+1..Dimension(MG2)]])));

// If R.5=0 then all parameters are 0.
GroebnerBasis(SimplifyBasis(GroebnerBasis(BB cat [R.5]))) eq [R.1,R.2,R.3,R.4,R.5];

// Thus we may assume that R.5=1 wlog.

BB:=GroebnerBasis(BB cat [R.5-1]);

BB eq [
    R.1 + w^47,
    R.2 + R.4 + w^27,
    R.3 + w^10*R.4 + w^14,
    (R.4-w^22)*(R.4-w^39),
    R.5 + 1
];

// This yields two solutions.

coeffsa:=[w^47,w^22+w^27,w^10*w^22+w^14,w^22,1];
coeffsb:=[w^47,w^39+w^27,w^10*w^39+w^14,w^39,1];

p1:=MG2![Evaluate(i,coeffsa):i in a];
p2:=MG2![Evaluate(i,coeffsb):i in a];

M1:=sub<MG2|p1>;
M2:=sub<MG2|p2>;

repeat M1:=sub<MG2|M1,MG2!LieProd(MG2!Random(M1),MG2!Random(M1))>; until Dimension(M1) eq 133;
repeat M2:=sub<MG2|M2,MG2!LieProd(MG2!Random(M2),MG2!Random(M2))>; until Dimension(M2) eq 133;

// M1 is isomorphic to LG, and M2 is not.

IsIsomorphic(M1,LG) and not IsIsomorphic(M2,LG);

// They have different representations so are clearly not two classes, but we find an element of the normalizer
// of G that swaps them anyway. Here it is.

n1:=GL(56,F)![[w^49,w^56,w^58,w^60,w^33,w^45,w^61,w^60,w^3,w^45,w^15,w^13,w^9,w^59,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,w^51,w^61,w^50,w^34,w^33,w^14,w^35,w^34,w^5,w^8,0,w^15,w^6],
[w^55,w^27,w^39,w^13,w^57,w^54,w^56,w^46,w^34,w^46,w^48,w^6,w^49,w^56,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^60,w^59,w^17,w^14,w^14,w^18,w^18,w^53,w^36,w^18,w^53,w^18,w^15],
[w^9,w^58,w^58,w^27,w^19,w^55,w^57,w^26,w^25,w^61,w^59,w^52,w^33,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^43,w^24,w^52,w^51,w^51,w^43,w^56,w^40,w^12,w^26,w^38,w^37,w^53,0],
[w^35,w^10,w^9,w^15,w^57,w^28,w^20,w^9,w^14,w^49,w^50,w^30,w^2,w^49,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^53,w^42,1,w^33,w^22,w^41,w^43,w^13,w^58,w^3,w^26,w^38,w^18,w^8],
[w^53,w^4,w^43,w^48,w^60,w^42,w^25,w^38,w^44,w^53,w^32,w^5,w^62,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^36,w^59,w^24,w^40,w^29,w^28,w^32,w^38,w^2,w^3,w^26,w^36,w^5],
[w^39,w^56,w^22,w^17,w^36,w^41,w^20,w^55,w^33,w,w^24,w^31,w^7,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29,w^29,w^8,0,w^7,w^8,w^28,w^43,w^9,w^38,w^58,w^12,w^53,w^34],
[w^4,w^8,w^61,w^54,w^39,w^47,w,w^27,w^57,w^31,w^34,w^22,w^31,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^34,w^9,w^50,w^22,w^48,w^27,w^53,w^43,w^32,w^13,w^40,w^18,w^35],
[w^26,w^20,w^8,w^45,w^58,w^10,w^32,w^59,w^19,w^46,w^39,w^16,w^27,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^57,w^55,w^15,w^20,w^41,w^27,0,w^27,w^28,w^28,w^43,w^56,w^18,w^14],
[w^16,w^56,w^23,w^49,w^37,w^54,w^46,w^3,w^30,w^42,w^16,w^5,w^54,w^58,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^19,w^5,w^35,w^54,w^33,w^27,w^48,w^8,w^29,w^41,w^43,w^14,w^33],
[w^12,w^50,w^36,w^28,w^7,w^8,w^24,w^43,w^55,w^51,w^41,w^50,w^47,w^43,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^31,w^34,w^2,w^44,w^62,w^54,w^41,w^22,w^7,w^40,w^22,w^51,w^14,w^34],
[w^41,w^43,w^35,w^11,w^46,w^10,w^29,w^14,w^47,w^22,w^25,w^33,w^30,w^47,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42,w^41,w^30,w^7,w^44,w^35,w^20,w^50,0,w^24,w^33,w^51,w^17,w^50],
[w^13,w^5,w^40,w^36,1,w^15,w^3,w^54,w^34,w^3,w^45,w^19,w^26,w^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^6,w^23,w^30,w^2,w^5,w^15,w^9,w^8,w^59,1,w^52,w^59,w^61],
[w^42,w^47,w^3,1,w^45,w^59,w^45,w^58,w^35,w^56,w^20,w^6,w^15,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^31,w^6,w^41,w^34,w^19,w^55,w^34,w^29,w^36,w^42,w^24,w^60,w^51],
[w^18,w^56,w^20,w^54,w^36,1,w^44,w^43,w^25,w^21,0,w^58,w^26,w^41,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^33,w^10,w^14,w^42,w^31,w^14,w^57,w^11,w^29,w^16,w^53,w^43,w,w^26],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^35,w^43,w^51,w^6,w^54,w^55,w^51,w^12,w^54,w^60,w^52,w^36,w^47,w^41,w^15,w^55,w^11,w^10,w^6,w^56,w^14,w^10,w^20,w^32,0,w^60,w^24,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^31,w^45,w^30,w^52,w^39,w^27,w^35,w^58,w^10,w^58,w^3,w^24,w^7,w^35,w^4,w^51,w^47,w^5,w^56,w^56,w^9,w^9,w^23,w^18,w^9,w^23,w^9,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^43,w^43,w^45,w^13,w^31,w^39,w^41,w^37,w^55,w^47,w^19,w^6,w^20,w^46,w^33,w^19,w^15,w^15,w^46,w^35,w^34,w^48,w^41,w^26,w^22,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^40,w^36,w^60,w^39,w^49,w^17,w^36,w^56,w^7,w^11,w^57,w^8,w^7,w^23,w^42,1,w^6,w^25,w^38,w^46,w^52,w^43,w^12,w^41,w^26,w^9,w^32,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^16,w^46,w^3,w^51,w^42,w^37,w^26,w^50,w^23,w^2,w^20,w^59,w^17,w,w^18,w^47,w^33,w^34,w^53,w^49,w^2,w^26,w^8,w^12,w^41,w^18,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^35,w^25,w^5,w^18,w^38,w^17,w^31,w^6,w^4,w^33,w^61,w^28,w^49,w^53,w^53,w^32,0,w^28,w^32,w^49,w^46,w^36,w^26,w^43,w^48,w^23,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,w^32,w^55,w^27,w^30,w^62,w^4,w^45,w^39,w^61,w^10,w^25,w^61,w^29,w^44,w^10,w^36,w^11,w^25,w^3,w^45,w^23,w^46,w^2,w^52,w^34,w^9,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^17,w^32,w^54,w^43,w^40,w^2,w^47,w^13,w^58,w^30,w,w^45,1,w^39,w^31,w^60,w^17,w^38,w^45,0,w^45,w^49,w^49,w^46,w^35,w^9,w^56,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^35,w^29,w^7,w^22,w^27,w^58,w^12,w^57,w^42,w,w^20,w^27,w^43,w^56,w^13,w^20,w^14,w^27,w^6,w^45,w^3,w^32,w^53,w^38,w^46,w^56,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^48,w^11,w^18,w^49,w^28,w^32,w^33,w^46,w^31,w^15,w^38,w^11,w^62,w^46,w^61,w^10,w^8,w^50,w^59,w^27,w^38,w^25,w^28,w^34,w^25,w^15,w^56,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^38,w^46,w^14,w^44,w^58,w^40,w^53,w^56,w^62,w^25,w^37,w^6,w^57,w^62,w^42,w^38,w^57,w^28,w^50,w^14,w^17,w^11,0,w^33,w^6,w^15,w^5,w^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52,w^20,w^34,w^18,1,w^60,w^12,w^27,w^10,w^12,w^54,w^13,w^41,w,w^56,w^24,w^29,w^57,w^8,w^20,w^60,w^36,w^32,w^47,1,w^19,w^47,w^55,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42,w^62,w^12,1,w^54,w^47,w^54,w^43,w^14,w^35,w^17,w^24,w^60,w^48,w^40,w^61,w^24,w^38,w^10,w^13,w^31,w^10,w^53,w^18,w^42,w^33,w^51,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^35,w^17,w^27,w^18,1,w^50,w^46,w^37,w^21,0,w^43,w^41,w^38,w^6,w^40,w^56,w^42,w^61,w^56,w^39,w^44,w^53,w,w^23,w^46,w^4,w^41,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^22,w^41,w^51,w^24,w^45,w^54,w^62,w^11,w^35,w^51,w^27,w^3,w^48,w^38,w^48,w,w^62,w^46,w^43,1,w^29,w^49,w^17,w^7,w^20,w^35,w^47,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55,w^41,w^54,w^38,w^23,w^49,w^7,w^56,0,w^53,w^55,w^23,w^29,w^3,w^41,w^60,w^41,w^57,w^62,w^27,w^45,w^61,w^28,w^59,w^8,w^6,w^7,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^16,w^53,w^45,w^40,w^50,w^36,1,w^58,w^43,w^42,w^30,w^23,w^27,w^43,w^24,w^13,w^6,w^11,w^20,w,w^25,w^61,w^20,w^57,w^19,w^24,w^52,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^50,w^11,w^32,w^2,w^48,w^54,w^37,w^60,w^5,w^51,w^42,w^55,w^51,0,w^17,w^54,w^37,w^38,w,w^30,w^10,w^33,w^2,w^11,w^47,w^3,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^24,w^55,w^48,w^47,w^55,w^43,w^4,w^41,w^2,w^5,w^43,w^53,w^35,w^21,w^35,w^12,w^25,w^15,w^42,w^58,w^61,w^4,w^23,w^7,w^55,w^58,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60,w^38,1,w^12,w^28,w^38,w^26,0,w^32,w^41,w^60,w^58,0,w^11,w^37,w^14,w^10,w^62,w^31,w^57,w^13,w^39,w^6,w^50,w^56,w^37,w^10,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52,w^14,w^42,w^22,w^40,w^58,w^22,w^42,0,w^4,w^37,1,w^56,w^62,w^46,w^43,w^27,w^56,w^46,w^12,w^47,w^45,w^31,w^26,w^36,w^41,w^58,w^51,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^35,w^6,w^49,w^16,w^29,w^21,w^44,w^22,w^26,w^43,w^54,w^36,w^7,w^54,w^50,w^54,w^12,w^53,w^33,w^58,w^2,w^4,w^17,w^37,w^17,w^39,w^35,w^55,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^58,w^10,w^13,w^60,w^49,w^25,w^21,w^58,w^38,w^55,w^48,w^50,w^49,w^45,1,w^47,w^60,w^40,w^32,w^27,w^40,w^62,w^38,w^42,w^49,w^31,w^27,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^50,w^15,w^7,w^40,w^40,w^49,w^29,w^40,w^28,w^47,w^2,w^40,w^23,w^24,w^18,w^54,1,w^58,w^28,w^22,w^43,w^30,w^18,w^51,w^39,w^13,w^39,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55,w^62,w^50,w^3,w^40,w^60,w^16,w^22,w^12,w^48,w^32,w^45,w^38,w^51,w^27,1,w^18,w^44,w^49,w^7,w^54,w^27,w^5,w^3,w^60,w^45,w^52,w^51,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^59,w^6,w^20,w^50,w^7,w^13,w^49,w^42,1,w^55,w^11,w^53,w^54,w^41,w^17,w^12,w^34,w^14,w^18,w^29,w^32,w^55,w^25,w^46,w^36,w^43,w^30,w^43,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^40,w^22,w^6,w^62,w^15,w^10,w^6,w^14,w^38,w^24,w^50,w^16,w^41,w^22,w^35,w^62,w^20,w^46,w^11,w^35,w^17,w^32,w^35,w^16,w^40,w^43,w^45,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^32,w^40,w^59,w^55,w^50,w^58,w^35,w^52,w^60,w^30,w^23,w^19,w^55,w^30,w^9,w^42,w^52,w^38,w^48,w,w^41,w^16,w^30,w^23,w^14,w^36,w^31,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^39,w^37,w^26,w^60,w^6,w^27,w^45,w^47,w^50,w^56,w^60,w^54,w^48,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41,w^12,w^16,w^47,w^43,w^58,1,w^23,w^28,w^20,w^49,w^5,w^56,w^59],
[w^61,w^26,w^45,w^41,w^53,w^28,w^49,w^14,0,w^29,w^61,w^53,w^23,w^48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,w^15,w^26,w^30,w^47,w^54,w^27,w^31,w^7,w^62,w^2,w^33,w^49,w^9],
[w^52,w^4,w^29,w^27,w^10,w^44,w^9,1,w^46,w^58,w^42,w^39,w^53,w^54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^58,w^6,w^19,w^33,w^50,w^5,w^16,w^22,w^31,w^5,w^30,w^52,w^6,w^13],
[w^53,w^44,w^50,w^8,w^32,w^12,w^45,w^25,w^15,w^17,w^60,w^42,w^61,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^45,w^25,w^41,w^16,w^39,w^34,w^24,w^32,w^50,w^59,w^48,w^15],
[w^39,w^6,w^61,w^12,w^59,w^61,w^58,w,w^26,w^32,w^17,w^58,w^29,w^56,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^56,w^3,w^22,w^51,w^42,w^46,w^31,w,w^53,w^49,w^61,w^46,w^45],
[w^15,w^41,1,w^3,w^7,w^41,w^38,0,w^8,w^26,w^15,w^46,0,w^50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^25,w^35,w^34,w^47,w^55,w^30,w^19,w^57,w^33,w^44,w^14,w^25,w^34,w^3],
[w^13,w^35,w^42,w^37,w^10,w^46,w^37,w^42,0,w,w^25,1,w^14,w^47,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^43,w^58,w^54,w^14,w^43,w^3,w^59,w^27,w^55,w^38,w^9,w^26,w^46,w^60],
[w^56,w^33,w^28,w^4,w^23,w^21,w^11,w^37,w^38,w^58,w^45,w^9,w^49,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^44,w^45,w^3,w^29,w^24,w^46,w^32,w,w^20,w^25,w^20,w^57,w^56,w^61],
[w^46,w^34,w^19,w^15,w^28,w^22,w^21,w^46,w^41,w^61,w^12,w^44,w^28,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^59,w^15,w^10,w^8,w^54,w^10,w^47,w^41,w^42,w^28,w^55,w^54,w^45],
[w^44,w^51,w^49,w^10,w^10,w^28,w^23,w^10,w^7,w^59,w^32,w^10,w^53,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^45,1,w^46,w^7,w^37,w^58,w^39,w^36,w^60,w^57,w^19,w^57,w^33],
[w^61,w^47,w^44,w^48,w^10,w^15,w^4,w^37,w^3,w^12,w^8,w^27,w^41,w^60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,1,w^36,w^11,w^28,w^49,w^45,w^54,w^17,w^48,w^15,w^27,w^13,w^60],
[w^62,w^33,w^5,w^44,w^49,w^19,w^28,w^42,1,w^61,w^50,w^29,w^45,w^26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^3,w^40,w^35,w^36,w^23,w^8,w^61,w^22,w^43,w^9,w^58,w^39,w^58],
[w^10,w^37,w^33,w^47,w^51,w^34,w^33,w^35,w^41,w^6,w^44,w^4,w^26,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^56,w^47,w^5,w^43,w^50,w^56,w^20,w^8,w^56,w^4,w^10,w^58,w^27,w^56],
[w^8,w^10,w^62,w^61,w^44,w^46,w^56,w^13,w^15,w^39,w^53,w^52,w^61,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^42,w^13,w^41,w^12,w^16,w^26,w^4,w^39,w^53,w^35,w^9,w^55,w^49]];

// Check that n1 normalizes MG and lies in Sp. We need the form first
_,ff:=InvariantBilinearForms(ActionGroup(MG));
ss:=ff[1]+ff[2];

a1^n1 in ActionGroup(MG) and
a2^n1 in ActionGroup(MG) and
Transpose(n1)*ss*n1 eq ss;

// And that it swaps M1 and M2. 
n1d:=KroneckerProduct(n1,n1);
p1*n1d in M2;

// Finally, this is unnecessary as we know that G embeds in E7, but check that M1 is an E7 Lie algebra.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;

XLtest:=CompositionSeries(Ltest);
Ltest2:=Ltest/XLtest[1];

// In this case SemisimpleType throws a few runtime errors, although still returns true. I choose a different, error-free, route.
Lt:=LieAlgebra("E7",F);
Bool:=IsIsomorphic(CompositionSeries(Lt)[1],Ltest2); Bool;


==> anc/E7/PSL227/psl227p=7.txt <==
SetSeed(0,0);
G:=SL(2,27);
F<w>:=GF(7^6);

a1:=GL(56,F)![[w^67099,w^61805,w^35784,w^69369,w^49537,w^78347,w^84327,w^64182,w^39843,w^1950,w^70053,w^29051,w^106914,w^13727,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23820,w^6161,w^6783,w^86740,w^4408,w^90206,w^10336,w^746,w^14741,w^24040,w^107099,w^9551,w^53551,w^67238],
[w^97431,w^59382,w^95882,w^89425,w^70978,w^113903,w^101439,w^16359,w^31006,w^100745,w^83657,w^4517,w^94068,w^50721,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^58503,w^23999,w^105872,w^96046,w^78226,w^97182,w^69085,w^60530,w^110559,w^4710,w^7135,w^102741,w^105555,w^97800],
[w^3962,w^101848,w^82496,w^111910,w^78114,w^38392,w^84967,w^17450,w^36960,w^38925,w^65483,w^86312,w^11985,w^116625,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13967,w^83502,w^6249,w^80241,w^89674,w^34956,w^97134,w^98811,w^68829,w^47843,w^111645,w^38993,w^68531,w^27430],
[w^17666,w^82116,w^114005,w^44137,w^6078,w^59569,w^55933,w^107358,w^15354,w^102266,w^12665,w^105847,w^72964,w^112618,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^79643,w^39868,w^63387,w^11680,w^114229,w^26336,w^32745,w^61018,w^87413,w^28790,w^33375,w^49596,w^25589,w^50279],
[w^27384,w^73643,w^28483,w^63882,w^69842,w^100798,w^51109,w^53630,w^67677,w^104055,w^92618,w^30154,w^103890,w^69547,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39338,w^132,w^15218,w^90633,w^69874,w^30097,w^25340,w^116137,w^99906,w^34886,w^1070,w^30892,w^83902,w^37860],
[w^87244,w^50356,w^83697,w^91609,w^56797,w^65367,w^14796,w^89284,w^85338,w^55717,w^115787,w^42655,w^105742,w^21118,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19344,w^62089,w^56155,w^62698,w^97273,w^7892,w^61088,w^29078,w^54635,w^2447,w^36710,w^28269,w^67227,w^3121],
[w^21184,w^12802,w^114079,w^36748,w^91664,w^67712,w^65585,w^26088,w^100269,w^96440,w^38853,w^47780,w^56079,w^95617,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18796,w^19492,w^28067,w^55134,w^37817,w^104129,w^20495,w^3903,w^42622,w^66610,w^99736,w^34182,w^71471,w^107635],
[w^112374,w^29614,w^90080,w^31681,w^63165,w^1002,w^5494,w^103100,w^8530,w^99556,w^112609,w^8917,w^89634,w^105305,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54495,w^54622,w^110748,w^32364,w^74322,w^85242,w^55444,w^14345,w^90288,w^59629,w^30098,w^63576,w^44610,w^77328],
[w^30100,w^97705,w^56509,w^57603,w^1944,w^82944,w^57884,w^14177,w^48754,w^35332,w^82491,w^5799,w^116883,w^81207,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^76440,w^46481,w^111010,w^79620,w^25951,w^61835,w^14442,w^252,w^64120,w^65406,w^31959,w^8546,w^44181,w^91826],
[w^51414,w^106873,w^103609,w^36864,w^34275,w^15846,w^110242,w^90410,w^99213,w^82300,w^35041,w^72731,w^72351,w^116226,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^81966,w^113708,w^57902,w^14975,w^22657,w^58923,w^63917,w^83456,w^13321,w^111985,w^71950,w^85987,w^86948,w^45283],
[w^96688,w^75251,w^102528,w^3968,w^9480,w^117471,w^14676,w^63277,w^21756,w^22778,w^97309,w^20118,w^91720,w^34734,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^87352,w^82066,w^113902,w^6909,w^42866,w^34244,w^5373,w^7664,w^76630,w^33324,w^12377,w^75933,w^17131,w^18586],
[w^63083,w^4360,w^78601,w^99887,w^98434,w^40257,w^46290,w^83189,w^58651,w^69228,w^86177,w^109897,w^52244,w^69867,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^57669,w^70733,w^87391,w^44820,w^45127,w^106057,w^39402,w^64907,w^92515,w^76808,w^2794,w^6242,w^8899,w^96289],
[w^9223,w^62474,w^113250,w^46762,w^86608,w^81269,w^6037,w^17454,w^66601,w^25765,w^117314,w^58532,w^49058,w^82031,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22049,w^103388,w^76004,w^76393,w^65877,w^22770,w^19763,w^81098,w^20021,w^63513,w^96841,w^51860,w^111874,w^42225],
[w^35881,w^87142,w^64717,w^80032,w^34753,w^11746,w^47234,w^58334,w^51432,w^115952,w^64449,w^80797,w^60742,w^107902,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^28039,w^17160,w^62822,w^16654,w^90110,w^69571,w^51916,w^44438,w^6371,w^41708,w^11166,w^30421,w^62940,w^27493],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^44587,w^39677,w^34344,w^83049,w^113857,w^109643,w^114567,w^99750,w^15219,w^93678,w^78261,w^103835,w^110226,w^17087,w^14893,w^86562,w^50560,w^25781,w^112937,w^112287,w^110657,w^26427,w^98742,w^72521,w^83820,w^108240,w^104336,w^25383,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47607,w^104454,w^93194,w^1825,w^63874,w^67151,w^23679,w^101175,w^91870,w^4457,w^35321,w^21701,w^90756,w^15441,w^111640,w^91728,w^78993,w^16367,w^54419,w^37999,w^107054,w^37251,w^38272,w^14503,w^72176,w^90934,w^23764,w^110041,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^100922,w^64504,w^71312,w^105526,w^20802,w^60808,w^4135,w^14762,w^34368,w^46413,w^46955,w^56984,w^69873,w^14385,w^5088,w^16111,w^62554,w^68866,w^11435,w^46333,w^40399,w^66844,w^80638,w^46596,w^57502,w^92034,w^71028,w^94199,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^62786,w^100116,w^76757,w^89737,w^4926,w^82849,w^58765,w^117438,w^41130,w^9290,w^55481,w^18967,w^8692,w^40714,w^44844,w^75245,w^73324,w^43457,w^26342,w^55761,w^31882,w^32459,w^112230,w^65415,w^15088,w^20221,w^26934,w^13032,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^101400,w^109547,w^34195,w^85338,w^42242,w^14062,w^5845,w^58718,w^20589,w^69351,w^21098,w^46234,w^26130,w^39835,w^96843,w^81637,w^67539,w^78682,w^1427,w^27026,w^17325,w^19178,w^107683,w^113559,w^98463,w^53453,w^35327,w^77605,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^59404,w^80260,w^13713,w^69097,w^15565,w^3735,w^113148,w^16228,w^71370,w^10741,w^2363,w^60895,w^2158,w^115678,w^91633,w^15674,w^3548,w^66107,w^21194,w^7365,w^82881,w^51015,w^1116,w^110496,w^22359,w^108622,w^116620,w^81698,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^38848,w^31474,w^19135,w^113596,w^83504,w^104624,w^56561,w^48552,w^38061,w^21176,w^108837,w^12980,w^56367,w^45169,w^70013,w^94037,w^94212,w^22735,w^92010,w^11730,w^31632,w^76912,w^99311,w^46979,w^52457,w^70327,w^71088,w^76628,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^43110,w^43822,w^45056,w^65473,w^10893,w^52842,w^14518,w^11708,w^9778,w^90868,w^19105,w^115429,w^33042,w^11753,w^17920,w^87551,w^21469,w^58285,w^92755,w^76171,w^61157,w^89130,w^73873,w^109262,w^29427,w^56521,w^48931,w^15985,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^34228,w^117241,w^29965,w^68403,w^79272,w^88128,w^37196,w^38705,w^116242,w^7924,w^59307,w^40935,w^45603,w^35271,w^1561,w^70578,w^62291,w^107269,w^72560,w^111708,w^86731,w^16813,w^68537,w^97375,w^27064,w^48195,w^77734,w^1875,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^32262,w^11785,w^57337,w^39168,w^58323,w^45942,w^100690,w^13850,w^90861,w^71308,w^15121,w^37499,w^66303,w^115218,w^92911,w^69549,w^80415,w^72336,w^46082,w^61228,w^51726,w^23313,w^101114,w^50306,w^44687,w^100196,w^54597,w^17732,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^28384,w^87971,w^50112,w^115328,w^55416,w^45615,w^60324,w^44509,w^444,w^101306,w^107629,w^67638,w^100312,w^101550,w^83417,w^97715,w^64751,w^142,w^96915,w^101541,w^76942,w^48177,w^104807,w^10285,w^69882,w^78382,w^72380,w^36395,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^49307,w^115336,w^13609,w^62063,w^102850,w^68049,w^82578,w^88133,w^114043,w^97452,w^85793,w^95881,w^25076,w^102267,w^109222,w^63870,w^59408,w^82549,w^113768,w^52586,w^15211,w^75756,w^9092,w^61593,w^2459,w^45747,w^72212,w^11570,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26599,w^116522,w^28722,w^39370,w^61792,w^66485,w^24133,w^24366,w^25369,w^96565,w^21602,w^63620,w^22610,w^13679,w^115698,w^114957,w^13557,w^6362,w^51766,w^82099,w^38820,w^8859,w^70038,w^22906,w^42794,w^44277,w^19091,w^87298,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^31945,w^49798,w^90157,w^37648,w^29521,w^84274,w^113810,w^58814,w^75480,w^45584,w^34929,w^109693,w^75670,w^11806,w^26984,w^24361,w^10887,w^103583,w^117087,w^97460,w^61085,w^106551,w^2532,w^22461,w^103471,w^99062,w^58909,w^10166,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^89856,w^71836,w^77900,w^82828,w^52019,w^43206,w^58175,w^77016,w^10130,w^47864,w^28767,w^84211,w^80101,w^14032,w^11577,w^34727,w^108163,w^58616,w^100547,w^94133,w^51618,w^32998,w^111531,w^10746,w^87441,w^65063,w^61535,w^22915,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^87918,w^106932,w^62303,w^75465,w^107271,w^104324,w^12898,w^27116,w^32410,w^98751,w^99780,w^49930,w^51914,w^30417,w^48613,w^32206,w^78300,w^22031,w^62693,w^56401,w^66491,w^91489,w^82501,w^81863,w^9503,w^62558,w^19125,w^106237,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^49420,w^18247,w^22049,w^17569,w^1601,w^68824,w^43548,w^86854,w^87711,w^105293,w^22945,w^73489,w^57132,w^34223,w^72641,w^28281,w^47364,w^39640,w^23956,w^95081,w^91427,w^100127,w^85987,w^30955,w^79970,w^34000,w^50331,w^73742,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^49301,w^87918,w^75014,w^65014,w^9049,w^115212,w^8496,w^3876,w^115262,w^23026,w^116692,w^25511,w^75486,w^49975,w^77873,w^57927,w^50209,w^44092,w^44619,w^32374,w^16120,w^87016,w^41728,w^61194,w^115726,w^66,w^42364,w^87636,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70235,w^92398,w^80076,w^14893,w^45387,w^99171,w^12685,w^2262,w^1045,w^64420,w^76009,w^46620,w^72647,w^48448,w^101805,w^117257,w^4624,w^93721,w^88702,w^27236,w^55610,w^105592,w^69582,w^105233,w^92266,w^22471,w^63884,w^45046,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5306,w^77346,w^68693,w^65109,w^109650,w^108871,w^5781,w^1830,w^37244,w^90778,w^111572,w^94656,w^67778,w^74385,w^76136,w^52278,w^1534,w^48858,w^36318,w^37288,w^6066,w^106135,w^67582,w^16867,w^57517,w^38281,w^116573,w^29849,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^69136,w^90580,w^73249,w^95180,w^51602,w^78149,w^30200,w^56056,w^13228,w^67966,w^73161,w^41489,w^98826,w^26463,w^5443,w^50205,w^36652,w^94024,w^72971,w^104834,w^8845,w^39541,w^86066,w^84740,w^17247,w^33258,w^36392,w^60311,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7269,w^93647,w^47081,w^90372,w^89400,w^46243,w^4361,w^20632,w^56403,w^50980,w^111832,w^69160,w^30956,w^60081,w^11229,w^17896,w^54702,w^64494,w^17252,w^95679,w^46412,w^83988,w^116121,w^54663,w^48915,w^8483,w^53924,w^29751,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70454,w^94271,w^48259,w^34105,w^67755,w^55042,w^24314,w^11171,w^34494,w^14911,w^7405,w^901,w^41391,w^4981,w^107466,w^56354,w^56769,w^16328,w^7500,w^105449,w^19451,w^99196,w^87998,w^60812,w^78134,w^49897,w^21136,w^16912,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^518,w^73998,w^28555,w^35476,w^4475,w^13713,w^31634,w^77258,w^28401,w^54299,w^25783,w^59318,w^97863,w^48619,w^33158,w^19789,w^31717,w^107575,w^2373,w^57505,w^31111,w^52591,w^98305,w^2379,w^112282,w^83787,w^96234,w^5965,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^78516,w^63510,w^86623,w^65185,w^64366,w^90368,w^77897,w^15046,w^40739,w^9752,w^43475,w^6145,w^41844,w^56906,w^3010,w^109593,w^67956,w^16088,w^17487,w^110735,w^67970,w^7935,w^116148,w^55897,w^20728,w^44626,w^47943,w^55895,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^71270,w^72703,w^52380,w^110292,w^48856,w^43233,w^49638,w^77440,w^28581,w^28878,w^54651,w^20586,w^45721,w^36945,w^47210,w^81263,w^77837,w^101517,w^72716,w^26076,w^19306,w^100443,w^51972,w^85101,w^57100,w^41326,w^21864,w^85838,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^112982,w^93195,w^70922,w^103489,w^55814,w^73847,w^44230,w^53736,w^13607,w^116942,w^52398,w^52868,w^91778,w^48369,w^67649,w^39475,w^68738,w^7837,w^92632,w^45932,w^98745,w^56819,w^113270,w^109548,w^96012,w^57758,w^91229,w^1032,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21421,w^50264,w^63408,w^84518,w^5569,w^41413,w^1094,w^59575,w^52607,w^53962,w^99477,w^109616,w^115924,w^8013,w^56565,w^45718,w^60472,w^84844,w^3962,w^82282,w^72394,w^103715,w^106352,w^13329,w^82305,w^110416,w^109722,w^252,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^50017,w^108221,w^52413,w^58589,w^78372,w^117127,w^27072,w^9097,w^25827,w^110073,w^115504,w^8708,w^42614,w^99377,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^96681,w^54551,w^5827,w^48632,w^103235,w^24245,w^58674,w^87478,w^53211,w^55962,w^49281,w^11591,w^74015,w^64003],
[w^72703,w^63205,w^111696,w^50746,w^79816,w^53061,w^43811,w^34605,w^58715,w^15280,w^65701,w^93659,w^73227,w^78706,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29077,w^48670,w^71964,w^20687,w^13109,w^57745,w^81563,w^12337,w^42517,w^11255,w^112703,w^6494,w^113589,w^29101],
[w^68669,w^70616,w^21618,w^37394,w^78498,w^78281,w^16237,w^20567,w^62560,w^100542,w^65522,w^71570,w^93613,w^29904,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29969,w^91641,w^85524,w^59992,w^115012,w^70697,w^9299,w^82655,w^95683,w^105019,w^36146,w^18928,w^113259,w^83918],
[w^62838,w^72703,w^28647,w^9239,w^90506,w^115981,w^63409,w^72325,w^783,w^69491,w^70853,w^73608,w^51775,w^95864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^51041,w^14871,w^107281,w^42844,w^68667,w^56902,w^83992,w^28456,w^44656,w^57306,w^23470,w^3234,w^75820,w^58836],
[w^29772,w^56927,w^41389,w^23918,w^106348,w^35860,w^33374,w^110887,w^51254,w^97781,w^77402,w^49117,w^30312,w^21041,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47229,w^98489,w^108928,w^4057,w^111070,w^40436,w^18986,w^115144,w^115374,w^97553,w^50410,w^42247,w^71468,w^89590],
[w^24747,w^25267,w^71862,w^13894,w^78739,w^40568,w^48022,w^89719,w^60285,w^95195,w^55269,w^49921,w^27027,w^115474,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^83576,w^91014,w^75166,w^41082,w^14862,w^62392,w^61938,w^24103,w^17374,w^2947,w^112429,w^111049,w^64973,w^50825],
[w^93569,w^85493,w^59810,w^75597,w^57939,w^64614,w^68073,w^40889,w^59981,w^36239,w^55498,w^32994,w^18955,w^2608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^31411,w^107085,w^31228,w^18904,w^46139,w^78002,w^80461,w^55141,w^99554,w^34580,w^21567,w^100218,w^18488,w^14039],
[w^3286,w^480,w^71706,w^75301,w^27673,w^30644,w^96090,w^69833,w^57892,w^27461,w^68009,w^94745,w^105117,w^2818,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^79629,w^53368,w^92142,w^101358,w^21812,w^99999,w^38876,w^115380,w^42825,w^90231,w^43875,w^62723,w^54020,w^46023],
[w^40503,w^31056,w^11780,w^24122,w^25900,w^108851,w^14955,w^76836,w^43183,w^24800,w^9950,w^44198,w^28192,w^8822,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^89322,w^55442,w^75777,w^94184,w^14556,w^108137,w^11915,w^37036,w^76574,w^38588,w^63830,w^91993,w^94480,w^5152],
[w^25431,w^96511,w^105116,w^91301,w^101676,w^83746,w^20691,w^20955,w^97570,w^72444,w^86936,w^83079,w^89416,w^29420,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^95318,w^28477,w^24709,w^94663,w^116277,w^111841,w^112663,w^106351,w^111025,w^116571,w^90010,w^105531,w^9546,w^56989],
[w^82597,w^53191,w^9248,w^17618,w^95135,w^75105,w^52266,w^31415,w^113892,w^7305,w^12660,w^65858,w^50389,w^82539,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29842,w^75897,w^35700,w^82424,w^33327,w^14207,w^36386,w^35871,w^44148,w^33049,w^74488,w^69010,w^113895,w^32951],
[w^80487,w^33056,w^96061,w^110197,w^41033,w^802,w^79351,w^29873,w^106390,w^3295,w^89692,w^67579,w^5066,w^45634,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^77978,w^99503,w^49277,w^33117,w^33644,w^101244,w^4810,w^98139,w^76020,w^52269,w^91996,w^24958,w^12504,w^88382],
[w^6711,w^95980,w^63435,w^12146,w^29031,w^89112,w^49655,w^44857,w^78552,w^83103,w^96943,w^2325,w^26547,w^17170,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20657,w^51907,w^74018,w^31069,w^68344,w^15356,w^14937,w^78227,w^20774,w^73692,w^116316,w^6590,w^117245,w^50568],
[w^108494,w^110025,w^48193,w^23751,w^37634,w^29270,w^53655,w^95672,w^107184,w^55931,w^50854,w^77073,w^33221,w^39742,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^65781,w^4870,w^21928,w^39676,w^76490,w^31786,w^17866,w^23171,w^34736,w^64881,w^32913,w^116224,w^82218,w^12348]];

a2:=GL(56,F)![[w^95107,w^92864,w^114364,w^59196,w^107460,w^55424,w^98512,w^11259,w^37911,w^99288,w^12182,w^112568,w^74482,w^29758,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^89711,w^95185,w^101325,w^72555,w^91013,w^48304,w^114406,w^71758,w^22363,w^5183,w^89342,w^86459,w^18740,w^69812],
[w^72801,w^100568,w^21429,w^45191,w^72566,w^108187,w^105848,w^73324,w^83055,w^93744,w^87398,w^24910,w^37144,w^77747,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19048,w^5945,w^22259,w^58183,w^95616,w^64264,w^13962,w^94983,w^62227,w^15248,w^70425,w^38577,w^18878,w^29636],
[w^1487,w^67235,w^56607,w^111893,w^90522,w^75739,w^49166,w^22578,w^31650,w^107727,w^18712,w^36087,w^20582,w^7095,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^99094,w^47057,w^8837,w^38627,w^104869,w^41209,w^54915,w^32016,w^53400,w^76974,w^37514,w^83376,w^43670,w^64861],
[w^47393,w^12228,w^31845,w^62980,w^92428,w^42080,w^100254,w^80615,w^20476,w^74115,w^111602,w^82138,w^60853,w^10715,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^87262,w^10463,w^7532,w^62932,w^41547,w^47598,w^112945,w^67397,w^31281,w^26110,w^92622,w^1974,w^36438,w^82256],
[w^30631,w^12651,w^89286,w^18169,w^75034,w^4351,w^11208,w^19150,w^14626,w^37403,w^12301,w^55332,w^57324,w^64786,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^998,w^2196,w^45412,w^97379,w^37010,w^102261,w^55614,w^111696,w^25664,w^2523,w^24902,w^23897,w^74578,w^47987],
[w^738,w^49250,w^60908,w^30469,w^55065,w^1337,w^99499,w^114778,w^32948,w^55857,w^4678,w^10209,w^77011,w^113560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26536,w^92870,w^774,w^17179,w^99902,w^17598,w^60159,w^21361,w^103317,w^30105,w^63062,w^2624,w^90016,w^107439],
[w^31866,w^52932,w^114935,w^23759,w^81303,w^14514,w^56209,w^86564,w^56454,w^19873,w^7853,w^108801,w^81871,w^9477,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^113796,w^98354,w^70783,w^110001,w^38360,w^40979,w^96006,w^48204,w^63735,w^21193,w^101382,w^79701,w^54419,w^65563],
[w^31986,w^7691,w^60100,w^18192,w^68791,w^39440,w^100902,w^42039,w^39872,w^70772,w^92021,w^1903,w^65098,w^22769,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6778,w^59829,w^90584,w^12885,w^62356,w^102629,w^101204,w^23588,w^60832,w^43567,w^53116,w^100169,w^41535,w^48535],
[w^31570,w^92925,w^21457,w^50567,w^29472,w^34159,w^30973,w^93563,w^43019,w^81713,w^36819,w^89346,w^15465,w^112194,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^78316,w^107405,w^13912,w^86846,w^74149,w^106375,w^13373,w^20469,w^21054,w^36528,w^47759,w^106607,w^97266,w^4703],
[w^58263,w^27173,w^34580,w^51521,w^81070,w^34708,w^100301,w^98757,w^97378,w^90889,w^106447,w^5518,w^112306,w^85247,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^49121,w^113028,w^114820,w^14700,w^12097,w^65633,w^64966,w^107282,w^17365,w^60687,w^84930,w^62049,w^69972,w^60330],
[w^5930,w^40551,w^7514,w^13671,w^15578,w^37956,w^15788,w^101942,w^53669,w^46854,w^38290,w^10961,w^48460,w^14739,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^100873,w^1383,w^44925,w^102317,w^9061,w^49637,w^85507,w^6398,w^77234,w^25382,w^91250,w^13993,w^91377,w^30168],
[w^19961,w^46879,w^63479,w^18341,w^49978,w^58075,w^36457,w^31144,w^50519,w^90883,w^30263,w^46562,w^38280,w^38368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^72614,w^116171,w^78827,w^108984,w^2396,w^44216,w^34021,w^42944,w^47182,w^16722,w^89980,w^29000,w^87110,w^84842],
[w^77594,w^99628,w^51142,w^17565,w^28949,w^48796,w^100114,w^5275,w^77788,w^26507,w^57789,w^75205,w^32563,w^96538,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^104451,w^29161,w^84853,w^90142,w^98844,w^12376,w^82479,w^22319,w^111126,w^4282,w^27971,w^8514,w^76250,w^47595],
[w^59236,w^15644,w^64298,w^23700,w^110798,w^114622,w^109977,w^66090,w^86022,w^44475,w^43293,w^29892,w^13300,w^92122,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^115172,w^66498,w^50243,w^32370,w^44598,w^26509,w^2385,w^88829,w^3632,w^20267,w^62109,w^23507,w^95927,w^45487],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^114787,w^23504,w^115180,w^10812,w^9396,w^13136,w^54832,w^91467,w^82407,w^35640,w^72278,w^38312,w^6322,w^36622,w^100272,w^66770,w^102910,w^85516,w^49878,w^94625,w^98375,w^54287,w^46076,w^91344,w^37839,w^56988,w^53205,w^87861,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^87921,w^50072,w^38853,w^32135,w^111926,w^107851,w^21368,w^49516,w^1695,w^18720,w^76214,w^43726,w^5560,w^80819,w^86825,w^38538,w^31668,w^49208,w^42769,w^61337,w^110731,w^52360,w^111716,w^21921,w^30250,w^34402,w^31599,w^96645,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^40847,w^18179,w^29967,w^64709,w^47466,w^83179,w^46622,w^91698,w^108690,w^62223,w^103624,w^55959,w^5222,w^93783,w^40439,w^41778,w^40998,w^36804,w^23750,w^842,w^85156,w^46273,w^94729,w^107215,w^70395,w^66529,w^27303,w^82958,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^24977,w^65076,w^106293,w^37300,w^35500,w^92096,w^2046,w^25655,w^103660,w^66339,w^71906,w^35290,w^106885,w^79451,w^102623,w^62640,w^84189,w^39701,w^106492,w^46591,w^2306,w^54198,w^46258,w^101375,w^30703,w^33655,w^75175,w^83313,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15031,w^21867,w^21030,w^94009,w^37546,w^93727,w^86664,w^96430,w^57922,w^39179,w^5053,w^27540,w^104412,w^20530,w^43239,w^96085,w^92165,w^40404,w^36771,w^114934,w^116383,w^62305,w^89361,w^57676,w^24519,w^82122,w^1523,w^39396,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7218,w^13010,w^3644,w^96661,w^92361,w^33641,w^71659,w^50362,w^48692,w^111585,w^55318,w^41025,w^78403,w^67144,w^65369,w^37911,w^93655,w^69980,w^98079,w^17167,w^87664,w^110882,w^62134,w^46234,w^116535,w^64881,w^9041,w^76624,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39066,w^29892,w^74375,w^103727,w^30471,w^24306,w^15553,w^73796,w^15558,w^67633,w^31373,w^52641,w^100111,w^48213,w^45541,w^28419,w^66272,w^110290,w^101625,w^36852,w^37975,w^89821,w^85336,w^60458,w^4471,w^66454,w^70740,w^3740,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^91890,w^113003,w^63652,w^31584,w^107047,w^106448,w^28470,w^111303,w^84848,w^39860,w^117125,w^98479,w^63754,w^79697,w^38555,w^1222,w^78681,w^113110,w^68501,w^57318,w^47685,w^46101,w^56465,w^15296,w^1085,w^33258,w^77680,w^61016,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^34258,w^52317,w^106081,w^116279,w^55824,w^15103,w^12637,w^54731,w^111323,w^73697,w^48771,w^47442,w^72345,w^81522,w^35213,w^112638,w^108329,w^44991,w^30326,w^110216,w^108318,w^86854,w^79663,w^55969,w^80208,w^79008,w^4387,w^115344,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5991,w^65381,w^84740,w^53873,w^59278,w^39124,w^114893,w^54837,w^38002,w^105097,w^47791,w^72142,w^115138,w^88175,w^56226,w^83941,w^33557,w^301,w^103490,w^54162,w^99767,w^52611,w^45974,w^61264,w^32947,w^37282,w^1429,w^27643,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2522,w^68055,w^40970,w^279,w^108362,w^72804,w^24332,w^54902,w^34709,w^24966,w^51202,w^81857,w^116236,w^93939,w^76490,w^26440,w^99358,w^14094,w^108230,w^1014,w^6548,w^67359,w^25587,w^519,w^30675,w^67514,w^100306,w^79849,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^43625,w^84991,w^58919,w^36389,w^113866,w^25195,w^3145,w^70264,w^1031,w^90691,w^72647,w^29762,w^27192,w^3184,w^109527,w^100812,w^85644,w^21433,w^105693,w^44121,w^36710,w^48897,w^106607,w^31555,w^40253,w^99033,w^90615,w^56955,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^66410,w^28444,w^85078,w^55581,w^94229,w^99436,w^18850,w^76939,w^61612,w^113387,w^44397,w^95173,w^65491,w^21178,w^78964,w^15002,w^83366,w^76271,w^28429,w^67481,w^30496,w^58080,w^105511,w^45707,w^99012,w^89011,w^15963,w^39388,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^106852,w^31532,w^25322,w^79716,w^23870,w^28750,w^52665,w^92586,w^66582,w^77739,w^63309,w^5412,w^50692,w^6682,w^55173,w^13363,w^44244,w^72691,w^20119,w^542,w^79282,w^100254,w^14481,w^72444,w^63694,w^86916,w^83592,w^36944,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^70725,w^107630,w^33511,w^108027,w^95497,w^111978,w^60752,w^105045,w^53206,w^9968,w^71845,w^19423,w^42700,w^52442,w^24093,w^74071,w^22543,w^107772,w^58019,w^36724,w^22940,w^99460,w^54274,w^71851,w^55598,w^81132,w^24974,w^83497,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^90341,w^23672,w^46555,w^83755,w^68361,w^74196,w^39159,w^95522,w^90355,w^20189,w^58401,w^81852,w^40491,w^72568,w^75247,w^60182,w^108137,w^49042,w^36045,w^114561,w^59873,w^6211,w^38251,w^9266,w^76013,w^41586,w^112848,w^52517,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45257,w^42887,w^34067,w^26308,w^82109,w^7639,w^27975,w^18792,w^94510,w^70062,w^74191,w^115700,w^25505,w^77357,w^98726,w^70985,w^56976,w^77267,w^35969,w^59502,w^111887,w^82323,w^84974,w^94126,w^11214,w^104018,w^105834,w^88607,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^104409,w^87661,w^114376,w^60322,w^810,w^112572,w^97331,w^6621,w^111662,w^30035,w^92310,w^6158,w^7324,w^110736,w^31060,w^110636,w^31267,w^56974,w^110867,w^19316,w^65212,w^52202,w^81790,w^11102,w^75925,w^19637,w^60961,w^40474,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19645,w^114188,w^111381,w^63477,w^30242,w^91957,w^29378,w^89638,w^73222,w^85239,w^3000,w^43030,w^94228,w^105146,w^20430,w^12027,w^85911,w^31532,w^35310,w^85670,w^75705,w^54047,w^55188,w^40959,w^54470,w^100973,w^111867,w^58466,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^114164,w^14262,w^34744,w^62126,w^86172,w^93683,w^57546,w^46528,w^67997,w^56394,w^71293,w^71758,w^103848,w^54356,w^1236,w^48753,w^26073,w^12324,w^51330,w^94847,w^79863,w^27568,w^106220,w^1836,w^63658,w^35523,w^27265,w^36427,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^38899,w^46495,w^104900,w^58273,w^19805,w^21834,w^104177,w^78082,w^106740,w^37470,w^49991,w^130,w^97693,w^701,w^30715,w^69170,w^1758,w^5440,w^71906,w^114570,w^34747,w^2226,w^71237,w^84839,w^8798,w^45573,w^51392,w^115616,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4880,w^6459,w^93564,w^89570,w^45778,w^105721,w^47484,w^52514,w^62389,w^61502,w^4374,w^94701,w^95520,w^80328,w^42590,w^117507,w^10141,w^92499,w^85262,w^98048,w^25906,w^85659,w^117461,w^91278,w^58355,w^91764,w^24844,w^73324,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21352,w^74344,w^71198,w^102304,w^79068,w^59611,w^72125,w^241,w^90944,w^52983,w^91546,w^8892,w^71079,w^15622,w^75070,w^90357,w^24528,w^63514,w^86574,w^69650,w^104549,w^9002,w^56323,w^87005,w^91921,w^40631,w^116746,w^3953,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^40178,w^36852,w^71418,w^102342,w^79232,w^10028,w^15879,w^5262,w^87424,w^55558,w^9689,w^46870,w^49251,w^30044,w^50051,w^30870,w^68918,w^11702,w^17366,w^65782,w^114381,w^104390,w^67947,w^102433,w^19068,w^93944,w^34772,w^90497,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^112894,w^75582,w^63141,w^52346,w^51633,w^77829,w^33677,w^13833,w^105247,w^79679,w^97396,w^4814,w^67407,w^36055,w^1622,w^49507,w^111756,w^85366,w^17291,w^60910,w^49257,w^101256,w^28793,w^31179,w^71248,w^75710,w^40445,w^76068,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^107151,w^14793,w^27775,w^43787,w^112330,w^41624,w^70932,w^56644,w^2072,w^70804,w^48435,w^22179,w^11030,w^57351,w^65184,w^90613,w^19164,w^67479,w^21532,w^64336,w^65545,w^102755,w^94355,w^80269,w^111170,w^90882,w^13378,w^60121,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^102887,w^106319,w^112316,w^57143,w^75929,w^77682,w^101416,w^68645,w^63253,w^34683,w^63690,w^4904,w^37572,w^111181,w^43108,w^114561,w^96528,w^20623,w^935,w^1309,w^39468,w^28462,w^73159,w^96301,w^116006,w^107672,w^64244,w^48882,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54577,w^11657,w^1495,w^76812,w^29602,w^55512,w^38346,w^70868,w^43484,w^48105,w^40779,w^109058,w^67930,w^18151,w^7887,w^32282,w^57403,w^41352,w^50034,w^71226,w^53945,w^29438,w^32034,w^81547,w^14426,w^53235,w^38509,w^53035,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^53782,w^97407,w^112664,w^116860,w^91130,w^75163,w^35697,w^88390,w^18887,w^17889,w^108662,w^10592,w^92333,w^99099,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4077,w^100039,w^45775,w^104316,w^19379,w^34756,w^65228,w^49972,w^71170,w^108907,w^18398,w^93084,w^47246,w^91321],
[w^73782,w^101145,w^45932,w^104012,w^55594,w^106213,w^36472,w^92355,w^74468,w^48126,w^38146,w^10765,w^101740,w^26441,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^40015,w^7718,w^4553,w^50098,w^1485,w^84033,w^110225,w^69043,w^109579,w^101090,w^77549,w^37698,w^96,w^102725],
[w^99978,w^101496,w^22260,w^112661,w^23358,w^21416,w^76696,w^97321,w^42767,w^21295,w^105968,w^22245,w^73314,w^25806,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14006,w^66473,w^85920,w^21347,w^115409,w^92046,w^70655,w^33795,w^46046,w^23902,w^78894,w^38018,w^9354,w^106415],
[w^57226,w^60110,w^75017,w^14627,w^39739,w^104269,w^63348,w^89182,w^59679,w^59988,w^52615,w^66495,w^5981,w^14305,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^110164,w^9356,w^2659,w^85822,w^20675,w^5300,w^18892,w^87290,w^7678,w^73406,w^73237,w^21029,w^45889,w^100858],
[w^21470,w^65805,w^45910,w^51574,w^70131,w^35318,w^27795,w^39335,w^58487,w^59080,w^29401,w^108503,w^28949,w^93339,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^59886,w^1083,w^91959,w^15644,w^83118,w^80150,w^62457,w^60047,w^115956,w^6975,w^80774,w^6461,w^69675,w^41282],
[w^64629,w^110647,w^55433,w^103023,w^104797,w^2244,w^113899,w^44609,w^37758,w^57451,w^81614,w^104399,w^29737,w^75237,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60564,w^35937,w^101097,w^15636,w^44562,w^59231,w^30903,w^56704,w^28268,w^89964,w^60394,w^93555,w^41857,w^20203],
[w^23732,w^42992,w^81285,w^31874,w^29310,w^11083,w^45858,w^61331,w^53797,w^71359,w^96648,w^6419,w^81086,w^34398,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^93259,w^95186,w^86142,w^31264,w^111602,w^84474,w^55531,w^109074,w^78821,w^39431,w^78158,w^115413,w^47600,w^18080],
[w^3873,w^81244,w^114061,w^36003,w^7859,w^3866,w^91453,w^102627,w^115910,w^72447,w^96727,w^52126,w^92257,w^53737,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^86894,w^110739,w^26317,w^61827,w^60158,w^98432,w^92914,w^79611,w^108485,w^1998,w^35843,w^25812,w^40876,w^63436],
[w^105113,w^113465,w^76959,w^71729,w^109645,w^97436,w^4734,w^11858,w^103329,w^7960,w^15179,w^82813,w^71128,w^59639,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^31342,w^74517,w^25392,w^53338,w^6798,w^1058,w^64037,w^88154,w^53923,w^27917,w^33505,w^108551,w^73450,w^76049],
[w^86403,w^41077,w^87739,w^73591,w^33,w^20829,w^72232,w^22591,w^48497,w^16487,w^4218,w^61367,w^60388,w^60429,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^99539,w^100854,w^82838,w^102806,w^27398,w^46822,w^75213,w^56246,w^35259,w^78001,w^110796,w^14984,w^56756,w^81377],
[w^2399,w^56479,w^35110,w^94395,w^59458,w^48934,w^3150,w^89626,w^98288,w^21936,w^66533,w^639,w^8848,w^2024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^79478,w^72883,w^64236,w^65254,w^23723,w^43390,w^60633,w^20328,w^116729,w^115995,w^79360,w^62702,w^99437,w^80244],
[w^73936,w^19018,w^66896,w^27948,w^92411,w^39609,w^63925,w^69701,w^101577,w^57653,w^20404,w^27988,w^69927,w^104344,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17520,w^87061,w^115500,w^12327,w^113884,w^93616,w^35209,w^93779,w^35123,w^50797,w^35522,w^100242,w^67282,w^4729],
[w^100296,w^33168,w^91725,w^94152,w^73482,w^41731,w^28217,w^69510,w^40598,w^52444,w^62011,w^5049,w^76357,w^36110,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^112276,w^84033,w^23952,w^69343,w^45815,w^64141,w^51564,w^100510,w^55351,w^12829,w^37190,w^99416,w^89108,w^42258],
[w^86066,w^100650,w^73304,w^116749,w^38771,w^14233,w^114283,w^60789,w^13101,w^4234,w^115852,w^49731,w^34475,w^65912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^33519,w^52394,w^106843,w^26232,w^98706,w^78282,w^55049,w^30686,w^40242,w^113419,w^986,w^20259,w^4573,w^10459]];

b1:=GL(133,F)![[1,1,1,4,5,0,2,3,6,0,0,4,5,4,3,0,3,5,3,4,0,0,5,5,0,0,4,0,3,2,5,3,5,0,1,3,2,6,0,4,4,1,1,0,0,2,1,0,0,0,0,5,0,0,0,0,5,5,0,4,0,1,4,4,0,4,5,0,3,0,3,5,0,0,0,5,2,3,6,0,1,2,2,0,0,0,6,4,0,2,3,0,0,5,5,6,0,4,4,4,4,0,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,3,0,0,1,0,5,0,0,0,1,2,3,2,0,4,5,2,6,0,6,3,6,0,0,3,0,5,5,2,6,4,0,6,4,3,1,0,4,1,3,6,0,0,4,0,4,0,0,0,1,0,3,0,0,1,0,2,3,0,5,1,1,0,2,1,5,6,0,4,3,0,6,0,3,2,6,6,0,2,4,6,0,3,0,3,6,0,3,5,0,0,6,5,6,0,3,2,1,2,0,4,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,6,2,3,0,1,4,5,0,1,6,3,4,0,0,3,2,5,5,0,1,5,5,0,0,5,0,0,1,1,0,6,0,3,3,0,0,0,3,4,5,3,0,0,5,5,3,0,0,0,5,0,2,0,0,3,5,5,0,0,0,0,0,0,3,1,2,5,0,0,1,1,4,0,4,6,0,5,0,5,6,0,0,2,2,6,6,0,2,5,0,0,6,5,4,0,2,1,4,5,0,6,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,3,4,0,5,3,1,0,0,3,5,4,3,1,5,1,1,6,0,5,6,4,0,0,3,0,3,5,0,6,0,0,6,2,5,1,0,2,3,5,0,0,0,5,3,3,0,0,0,5,0,2,0,0,4,4,4,2,0,4,2,4,0,5,1,0,4,0,1,2,4,1,0,1,4,0,4,0,2,3,4,0,2,1,5,0,0,4,0,0,0,1,6,3,0,0,5,6,6,0,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,5,1,0,0,0,1,0,0,0,5,6,3,2,0,2,4,1,4,1,5,6,2,0,0,1,0,6,0,3,2,0,0,4,2,2,1,0,1,1,2,1,0,0,5,0,6,0,0,0,0,0,2,0,0,2,4,6,6,0,3,1,0,0,3,1,3,1,0,3,1,5,5,0,1,5,3,0,0,5,2,0,0,2,5,4,0,0,2,4,0,0,3,0,1,0,1,1,1,2,0,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,3,1,3,0,0,6,2,0,0,0,6,1,4,0,6,0,0,0,0,5,2,1,1,0,6,0,2,5,3,6,1,0,0,2,5,3,0,2,2,4,1,0,0,4,5,2,0,0,0,4,0,5,0,0,4,2,4,3,0,3,0,4,0,3,2,1,5,0,1,6,6,4,0,6,4,5,0,0,6,0,3,0,3,4,1,5,0,5,6,0,0,4,3,3,0,0,2,3,1,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,4,0,0,0,6,1,1,0,0,6,6,6,5,0,1,6,3,2,0,1,0,3,0,0,0,1,5,2,1,6,5,0,0,1,2,2,0,6,3,3,4,0,0,1,0,2,0,0,0,6,0,4,0,0,5,6,0,3,0,0,3,3,0,5,3,5,4,0,3,5,4,0,0,0,0,2,2,0,6,4,1,0,2,1,2,1,0,5,2,0,0,3,4,1,0,4,0,1,5,0,4,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,6,5,5,0,1,2,2,0,0,4,5,0,3,0,0,6,0,1,0,4,2,3,0,0,3,0,6,5,5,1,6,1,2,3,0,6,0,5,5,0,1,0,0,4,2,1,0,0,0,3,0,4,0,0,6,6,5,6,0,1,1,0,0,2,5,1,6,0,3,1,3,5,0,3,3,3,5,0,1,0,3,0,3,5,3,2,0,0,2,0,0,2,4,0,0,5,2,1,4,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,2,3,3,0,4,5,6,0,0,4,3,2,2,0,2,0,1,4,0,6,3,3,0,0,4,0,5,0,0,1,5,0,0,4,1,1,1,2,1,4,2,0,0,0,2,5,0,0,0,3,0,4,0,0,0,2,1,0,0,6,3,5,0,0,6,3,3,0,3,0,2,6,0,2,3,2,5,0,2,3,2,0,6,0,3,4,0,0,3,0,0,0,4,2,0,1,6,3,6,0,4,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,3,5,0,3,1,5,0,0,3,0,3,3,0,6,2,3,3,0,4,2,2,0,0,5,0,5,4,3,1,2,0,4,6,4,5,0,1,0,1,4,1,0,2,5,0,0,0,0,3,0,3,0,0,1,3,4,4,0,5,3,6,0,3,1,5,5,0,6,2,2,5,0,4,6,6,3,0,4,2,6,0,1,0,1,6,0,6,4,0,0,3,4,6,0,2,1,6,6,0,4,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,2,4,1,0,5,6,3,0,0,6,3,1,5,0,6,4,2,1,0,0,6,4,0,0,5,0,0,2,6,6,5,0,3,5,5,4,0,5,6,2,2,0,0,3,5,1,1,0,0,2,0,3,0,0,1,6,0,4,0,0,2,0,0,0,2,1,1,0,3,6,4,3,0,3,0,4,6,0,5,2,5,0,5,0,5,1,0,6,1,0,0,0,5,0,0,4,5,1,3,0,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,3,6,0,0,0,5,0,0,4,1,4,3,0,3,1,1,2,0,1,4,1,0,0,2,0,3,2,4,3,0,0,3,1,6,1,0,5,2,2,5,0,0,1,3,3,0,0,0,3,1,3,0,0,4,2,2,5,0,3,2,4,0,0,6,5,0,0,6,4,0,5,0,1,4,2,3,0,5,1,6,0,2,1,4,6,0,3,1,0,0,5,1,1,0,1,1,6,2,0,3,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,3,5,6,0,2,5,1,0,0,2,5,1,5,0,4,4,5,2,0,1,6,2,0,0,1,0,3,5,5,6,5,0,6,0,4,5,0,6,1,1,3,0,0,6,2,2,0,0,0,5,0,0,0,1,0,2,3,2,0,6,3,1,0,2,2,0,6,0,1,4,0,3,0,1,0,3,6,0,6,1,5,0,4,5,5,6,0,2,6,0,0,1,2,1,0,3,2,2,3,0,6,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,0,3,1,0,3,3,4,0,0,1,0,4,2,0,3,3,3,5,0,4,0,3,0,0,1,0,4,6,0,5,0,0,4,0,0,3,0,2,4,5,0,0,0,3,2,4,0,0,0,3,0,4,0,0,5,6,1,2,1,5,1,1,0,5,5,6,5,0,0,3,6,5,0,4,5,5,2,0,3,5,6,0,4,0,1,2,0,4,2,0,0,6,1,2,0,6,2,3,3,0,2,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,6,3,0,0,6,3,2,0,0,1,6,5,0,0,2,1,1,2,0,2,1,5,0,0,6,0,2,3,1,1,5,0,5,2,6,0,0,2,2,1,4,0,0,6,3,4,0,0,0,3,0,5,0,0,1,6,4,4,0,4,2,1,1,4,0,3,1,0,4,2,0,2,0,2,5,1,4,0,6,3,0,0,1,6,1,5,0,0,3,0,0,4,3,2,0,5,3,0,3,0,1,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,1,0,0,0,5,2,0,0,1,4,5,5,0,6,2,6,5,0,5,3,6,0,0,6,0,6,0,0,1,2,0,0,2,2,5,0,5,0,3,2,0,0,4,4,0,0,0,0,5,0,3,0,0,1,0,1,2,0,1,3,5,0,6,6,2,6,1,4,4,2,5,0,6,4,2,5,0,4,1,0,0,6,4,0,2,0,3,3,0,0,4,3,6,0,6,6,0,6,0,1,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,5,3,4,0,2,4,6,0,0,4,1,6,2,0,2,6,0,0,0,1,5,1,0,0,2,0,3,1,5,6,1,0,0,5,1,6,0,6,5,6,2,0,0,3,3,4,0,0,0,6,0,2,0,0,0,5,0,4,0,4,0,4,0,1,4,0,3,0,6,0,2,1,1,3,6,5,0,0,4,3,5,0,6,5,0,0,0,5,3,0,0,5,5,6,0,6,5,1,3,0,4,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,1,0,2,0,0,4,6,0,0,0,6,4,4,0,2,5,1,2,0,1,1,1,0,0,4,0,4,0,0,6,3,0,2,6,5,2,0,4,5,6,5,0,0,1,3,3,0,0,0,3,0,6,0,0,2,0,2,3,0,3,3,2,0,3,6,0,4,0,5,0,2,2,0,4,6,4,5,1,5,2,2,0,2,5,1,0,0,6,5,0,0,2,2,5,0,3,3,2,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,2,2,0,3,4,3,0,0,5,6,5,3,0,0,5,1,1,0,4,2,3,0,0,1,0,5,2,0,6,6,0,1,4,0,1,0,0,2,6,0,0,0,1,6,5,0,0,0,1,0,5,0,0,0,6,5,2,0,4,5,0,0,6,2,5,5,0,0,5,4,2,0,2,3,1,3,0,2,0,5,1,2,6,5,3,0,6,0,0,0,2,0,4,0,2,3,6,1,0,6,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,1,5,5,0,2,4,6,0,0,2,5,0,0,0,0,0,3,5,0,3,5,3,0,0,1,0,0,3,5,5,5,0,4,3,3,2,0,6,1,4,1,0,0,4,2,3,0,0,0,0,0,3,0,0,1,0,3,0,0,1,1,1,0,4,1,6,5,0,1,1,0,0,0,1,5,5,2,0,3,0,2,0,3,4,6,3,1,3,0,0,0,5,2,0,0,5,3,1,0,0,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,3,1,6,0,5,4,5,0,0,5,2,5,3,0,0,2,6,1,0,5,2,0,0,0,0,0,5,2,0,5,4,0,3,0,2,5,0,4,1,2,1,0,0,4,2,3,0,0,0,0,0,0,0,0,3,5,3,4,0,0,3,1,0,3,0,3,3,0,2,1,2,0,0,2,1,4,0,0,0,4,6,0,6,3,5,4,0,1,0,0,1,2,4,0,0,5,2,3,6,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,1,0,3,0,2,6,5,0,0,4,3,6,4,0,3,1,5,0,0,5,1,2,0,0,6,0,5,1,4,5,5,0,0,0,4,1,0,0,0,6,0,0,0,1,1,6,0,0,0,0,0,4,0,0,6,3,3,4,0,0,4,3,0,2,1,4,0,0,3,0,2,3,0,2,1,5,2,0,3,3,4,0,3,2,0,2,0,2,3,0,0,2,4,4,1,4,4,0,4,0,4,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,4,1,5,0,4,4,2,0,0,1,0,1,5,0,0,5,0,4,0,6,4,3,0,0,3,0,0,4,0,2,3,0,1,2,5,1,0,6,4,3,5,0,0,3,1,1,0,0,0,2,0,0,0,0,4,5,1,4,0,4,4,5,0,5,3,3,2,0,2,6,3,3,0,6,5,0,4,0,5,5,2,0,2,0,5,1,0,5,4,0,0,4,5,4,0,2,0,2,6,1,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,0,5,0,0,1,0,0,0,0,3,6,6,2,0,5,5,6,5,0,6,6,3,0,1,1,0,4,3,5,4,1,0,0,3,1,6,0,1,6,0,0,0,0,6,0,6,0,0,0,3,0,3,0,0,3,4,5,4,0,2,0,3,0,2,1,5,6,0,6,1,3,6,0,3,5,1,6,0,5,4,6,0,4,0,3,2,0,1,3,0,0,0,6,3,0,2,2,0,2,0,2,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,0,0,3,0,0,5,6,0,0,3,0,1,6,0,3,5,3,6,0,6,2,0,0,0,3,0,1,5,2,0,3,0,6,0,3,5,0,5,5,5,5,0,0,0,0,6,0,0,0,4,0,6,0,0,4,6,3,3,0,6,0,0,0,2,5,4,6,0,1,1,3,3,0,3,4,1,0,0,6,6,1,0,1,2,4,6,0,4,3,0,0,1,6,5,0,6,3,6,5,0,1,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,0,5,4,0,1,6,0,0,0,0,0,1,4,0,2,1,0,3,0,1,1,4,0,0,0,0,0,6,1,4,4,0,5,6,3,5,0,4,1,4,6,0,0,4,1,2,0,0,0,4,0,6,0,0,4,2,2,0,0,5,6,0,0,5,4,6,2,0,4,2,4,5,0,6,0,0,3,0,2,1,2,0,2,1,6,3,0,6,2,0,0,1,6,4,0,5,6,4,2,0,6,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,0,4,2,0,0,6,0,0,0,4,3,4,6,0,3,2,3,4,0,4,5,4,0,0,3,0,4,2,3,3,2,0,4,3,0,4,0,4,5,5,2,0,0,6,0,4,0,0,0,3,0,3,0,0,1,3,4,1,0,6,5,6,0,3,6,2,3,0,0,0,6,6,0,1,4,2,0,0,1,6,2,0,3,3,2,5,0,3,5,0,0,2,2,3,0,6,6,3,6,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,4,1,1,0,1,0,0,0,0,0,2,0,1,0,2,4,6,0,0,0,0,5,0,0,5,0,1,6,4,2,3,0,4,4,5,5,0,2,5,5,6,0,0,1,4,5,0,0,0,5,0,5,0,0,4,4,3,3,0,1,3,5,0,3,5,1,4,0,5,2,3,4,0,0,2,0,3,0,4,5,3,0,3,5,2,6,0,1,6,0,0,5,1,2,0,4,2,0,2,0,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,5,3,5,0,4,2,0,0,0,3,6,2,3,0,3,5,1,3,0,2,2,5,0,0,3,0,3,1,6,2,5,0,6,6,6,1,0,1,2,2,3,0,0,3,0,6,0,0,0,4,0,6,0,0,5,5,3,3,0,6,3,5,0,2,5,6,1,0,3,6,6,6,0,6,2,5,1,0,0,0,6,0,2,1,2,5,0,6,2,0,0,5,6,6,0,5,2,6,6,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,4,3,3,0,2,1,5,0,0,6,1,0,5,0,5,0,1,6,0,5,1,1,0,0,5,0,3,4,2,0,4,0,6,5,6,1,0,3,3,0,5,0,0,5,3,5,0,0,0,1,0,0,1,0,1,3,6,4,0,0,4,2,0,4,3,5,1,0,3,4,0,0,0,4,6,6,1,0,6,5,2,0,3,4,0,0,0,6,2,0,0,0,6,1,0,4,0,3,0,0,5,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,2,4,6,0,4,4,2,0,0,4,6,1,1,0,6,2,3,1,0,6,4,5,0,0,6,0,2,1,4,4,5,0,0,6,0,1,0,2,6,3,5,0,0,5,5,1,0,0,0,2,0,1,0,0,0,1,5,0,0,6,2,3,0,6,3,0,2,0,5,5,4,3,0,6,4,1,3,0,3,1,2,0,2,2,3,2,0,6,6,0,0,0,5,3,0,3,0,6,3,0,4,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,2,2,4,0,3,5,0,0,0,2,5,4,4,0,5,5,5,6,0,2,6,2,0,0,6,0,2,2,0,3,0,0,4,1,2,3,0,0,5,5,6,0,0,5,6,4,0,0,0,0,0,3,0,0,1,1,2,6,0,6,6,2,0,3,5,5,3,0,1,6,0,6,0,4,3,5,0,0,1,1,2,0,2,3,6,2,0,5,4,0,0,3,0,0,0,6,3,5,1,0,2,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,1,6,6,0,2,4,3,0,0,1,5,5,4,0,2,6,4,6,0,1,4,4,0,0,5,0,1,0,1,0,4,0,4,2,5,4,0,3,6,5,5,0,0,4,3,4,0,0,0,0,0,3,0,0,6,0,2,2,0,0,5,0,0,3,5,4,6,0,3,0,1,0,0,5,0,4,0,0,3,5,2,0,6,0,3,5,0,6,6,0,0,0,6,2,0,5,6,1,3,0,4,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,4,5,4,0,6,2,4,0,0,6,4,0,6,0,2,4,5,4,0,5,5,5,0,0,0,0,0,5,6,4,0,0,5,0,4,5,0,6,3,1,6,0,0,1,3,0,0,0,0,2,0,3,0,0,3,0,4,4,0,6,2,0,0,3,3,2,3,0,5,4,1,1,0,3,1,3,3,0,3,2,4,0,5,4,5,2,0,4,5,0,0,2,6,2,0,6,2,2,5,0,1,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,1,5,5,0,6,3,2,0,0,1,5,2,3,0,2,1,4,3,0,4,5,6,0,0,2,0,2,4,6,5,0,0,4,1,2,3,0,6,2,1,6,0,0,6,4,1,0,0,0,6,0,4,0,0,6,4,6,5,0,2,6,3,0,3,2,4,6,0,2,1,3,6,0,5,4,0,4,0,2,2,6,0,3,0,1,4,0,1,4,0,0,3,5,5,0,1,4,6,5,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,3,6,5,0,3,4,0,0,0,4,4,0,6,0,0,6,6,4,0,2,4,1,0,0,2,0,1,3,3,1,6,0,1,2,6,2,0,1,1,4,4,0,0,5,3,3,0,0,0,1,0,2,0,0,1,5,3,1,0,4,5,3,0,1,5,3,0,0,4,1,4,4,0,4,0,0,2,0,4,6,2,0,2,1,5,3,0,5,5,0,0,0,1,1,0,3,6,3,5,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,3,6,6,0,5,1,0,0,0,4,0,5,0,0,6,0,1,3,0,1,3,2,0,0,4,0,1,1,1,0,3,0,5,2,6,5,0,5,3,0,1,0,0,2,0,6,0,0,0,0,0,5,0,0,6,6,0,3,0,3,2,5,0,1,4,6,1,0,0,5,1,2,0,3,3,2,1,0,6,4,5,0,3,2,6,0,0,4,0,0,0,3,0,2,0,2,2,3,4,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,3,4,2,0,0,5,3,0,0,4,5,6,3,0,0,1,4,3,0,1,2,6,0,0,6,0,0,4,0,4,5,0,6,6,2,0,0,6,3,3,3,0,0,1,6,5,0,0,0,2,0,1,0,0,4,6,4,2,0,3,5,1,0,2,0,3,4,0,0,3,4,4,0,0,2,6,5,0,0,3,3,0,2,1,5,3,0,4,2,0,0,5,0,0,0,6,0,6,1,0,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,4,0,6,0,6,5,5,0,0,3,0,4,3,0,0,6,0,3,0,3,1,4,0,0,2,0,6,4,6,1,4,0,0,1,3,0,0,1,0,4,6,0,0,6,5,4,0,0,0,4,0,6,0,0,1,3,6,0,0,0,5,6,0,0,5,1,4,0,3,6,1,0,0,1,1,2,3,0,4,3,2,0,1,6,0,4,0,5,1,0,0,0,4,5,0,3,4,3,6,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,2,3,3,0,4,4,1,0,0,1,6,6,4,0,2,1,1,4,0,3,2,6,0,0,4,0,1,6,0,5,0,0,1,6,4,5,0,3,1,0,0,0,0,2,5,0,0,0,0,1,0,2,0,0,3,0,6,6,0,4,6,4,0,5,5,6,1,0,6,3,6,0,0,4,3,2,5,0,0,4,0,0,6,6,1,3,0,5,5,0,0,3,2,2,0,1,6,3,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,2,3,3,0,6,6,2,0,0,0,3,5,1,0,1,0,5,4,0,3,3,3,0,0,1,0,5,6,5,5,1,0,3,0,0,5,0,0,3,6,6,0,0,5,4,2,0,0,0,5,0,1,0,0,2,4,5,4,0,3,2,1,0,1,4,3,5,0,6,0,1,3,0,1,0,1,5,0,5,6,3,0,3,5,6,0,0,5,5,0,0,3,5,6,0,2,5,0,5,0,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,4,3,6,0,6,5,2,0,0,3,0,1,2,0,1,1,6,4,0,2,1,2,0,0,5,0,4,2,6,6,0,0,1,2,5,3,0,3,3,0,2,0,0,3,3,4,0,0,0,0,0,3,0,0,3,6,1,3,0,5,2,5,0,5,1,4,2,0,1,3,5,1,0,2,5,0,5,0,2,2,4,0,4,2,0,2,0,5,4,0,0,3,6,5,0,5,1,6,6,0,1,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,0,1,0,0,3,4,3,0,0,0,6,2,4,0,5,4,1,1,0,6,1,1,0,0,0,0,2,1,5,4,3,0,6,0,1,4,0,1,2,1,2,0,0,3,5,4,0,0,0,2,0,5,0,0,6,1,1,4,0,4,2,4,0,3,0,3,3,0,3,6,1,0,0,1,6,1,2,0,3,1,3,0,6,2,0,1,0,6,0,0,0,3,2,4,0,4,2,3,1,0,3,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,6,6,0,1,1,4,0,0,5,5,2,4,0,2,0,2,1,0,1,3,3,0,0,0,0,2,4,4,6,2,0,4,6,6,4,0,2,4,5,5,0,0,4,4,1,0,0,0,3,0,6,0,0,6,5,0,1,0,3,6,5,0,4,2,5,5,0,5,6,1,4,0,5,5,0,2,0,3,2,5,0,5,4,3,6,0,5,3,0,0,5,2,6,0,3,6,6,2,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,0,5,2,0,5,1,0,0,0,6,6,0,1,0,4,6,2,1,0,0,5,4,0,0,2,0,6,6,4,4,3,0,2,6,6,5,0,5,1,0,4,0,0,6,2,2,0,0,0,0,0,0,0,0,1,0,2,3,0,0,1,6,0,4,0,3,6,0,0,0,5,6,0,0,2,0,6,0,5,5,3,0,5,5,3,1,0,5,3,0,0,2,1,1,0,6,3,2,0,0,2,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,6,0,4,0,5,5,1,0,0,1,0,0,2,0,5,3,2,0,0,4,4,0,0,0,6,0,6,5,6,4,6,0,6,2,5,0,0,6,4,4,4,0,0,2,6,4,0,0,0,5,0,5,0,0,0,6,1,6,0,4,5,5,0,6,5,6,6,0,0,4,4,2,0,5,4,1,4,0,5,1,3,0,0,0,3,1,0,3,4,0,0,6,2,5,0,2,5,1,4,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,2,1,6,0,2,4,4,0,0,5,1,3,4,0,2,1,2,4,0,3,4,3,0,0,0,0,2,1,5,0,0,0,4,1,2,5,0,4,0,2,2,0,0,2,1,3,0,0,0,0,0,4,0,0,6,4,2,4,0,5,3,5,0,3,6,3,2,0,0,6,4,6,0,5,3,5,0,0,4,4,3,0,1,2,0,3,0,2,5,0,0,4,2,4,0,1,5,6,1,0,6,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,2,2,1,0,5,4,3,0,0,1,0,0,1,0,6,2,5,0,0,5,4,2,0,0,1,0,3,6,0,2,5,0,2,5,4,3,0,2,5,5,0,0,0,3,0,6,0,0,0,5,0,5,0,0,3,0,5,0,0,3,2,4,0,0,3,3,5,0,5,3,3,2,0,3,4,4,4,0,0,4,5,0,5,0,4,4,0,6,3,0,0,3,5,3,0,6,3,5,6,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,4,6,6,0,6,0,4,0,0,6,4,2,3,0,2,0,3,5,0,3,5,6,0,0,0,0,3,2,4,0,0,0,0,1,3,2,0,6,4,6,1,0,0,4,4,0,0,0,0,3,0,4,0,0,6,5,5,6,0,1,6,2,0,4,4,4,6,0,2,0,5,1,0,0,4,2,3,0,5,2,3,0,3,1,2,2,0,5,2,0,0,4,2,6,0,6,4,2,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,6,3,4,0,4,1,5,0,0,3,1,5,0,0,1,6,3,1,0,4,2,5,0,0,2,0,5,1,1,1,4,0,6,1,6,4,0,2,0,6,4,0,0,4,1,1,0,0,0,0,0,5,0,0,0,4,5,0,0,0,5,1,0,4,3,2,4,0,5,5,3,2,0,3,4,4,4,0,5,1,2,0,0,1,2,3,0,4,2,0,0,0,6,3,0,3,6,5,5,0,3,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,5,6,1,0,3,4,3,0,0,2,5,5,6,0,1,4,5,6,0,6,6,0,0,0,0,0,6,4,4,6,2,0,2,3,2,0,0,4,2,3,2,0,0,5,3,2,0,0,0,5,0,0,0,0,5,5,6,5,0,1,4,2,0,3,1,0,3,0,6,6,0,0,0,6,3,3,5,0,2,1,2,0,0,1,3,6,0,4,2,0,0,5,0,1,0,1,4,5,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,0,0,0,1,0,6,0,0,0,6,3,6,0,0,3,3,1,0,3,1,6,0,0,6,0,6,3,1,0,6,0,0,5,5,0,0,1,5,0,2,0,0,1,3,5,0,0,0,1,0,1,0,0,3,2,0,5,0,2,0,2,0,5,3,0,4,0,4,5,6,0,0,1,0,4,3,0,5,4,2,0,2,0,2,2,0,0,5,0,0,2,3,4,0,5,6,0,3,0,5,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,5,6,2,0,5,0,2,0,0,0,1,3,3,0,3,6,5,6,0,0,6,4,0,0,2,0,2,4,4,6,5,0,4,6,4,2,0,0,1,0,4,0,0,6,0,4,0,0,0,6,0,0,0,0,1,0,4,0,0,5,2,6,0,6,6,0,3,0,5,0,2,4,0,2,2,6,2,0,6,0,6,0,4,2,4,5,0,0,0,0,0,1,1,6,0,6,5,4,3,0,4,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5,5,2,0,2,6,1,0,0,6,2,0,3,0,5,6,1,5,0,0,0,4,0,0,3,0,1,5,0,5,0,0,4,4,3,4,0,1,1,6,1,0,0,3,2,3,0,0,0,5,0,6,0,0,2,4,6,0,0,3,2,4,0,6,4,3,4,0,6,0,2,2,0,6,4,5,5,0,4,5,5,0,1,2,6,0,0,3,3,0,0,5,6,5,0,1,1,4,1,0,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,6,6,6,0,6,0,5,0,0,5,2,4,1,0,2,1,0,5,0,2,6,6,0,0,2,0,1,6,6,5,1,0,4,2,1,3,0,2,0,4,1,0,0,6,2,4,0,0,0,4,0,4,0,0,5,0,2,3,0,2,1,1,0,6,2,4,4,0,5,5,4,0,0,5,0,3,5,0,2,4,3,0,6,5,1,6,0,0,3,0,0,0,3,3,0,1,3,4,3,0,6,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,1,0,2,4,4,0,0,0,3,2,1,0,5,5,1,2,0,4,6,4,0,0,0,0,5,4,0,3,6,0,5,3,5,2,0,3,4,3,0,0,0,0,2,6,0,0,0,0,0,4,0,0,5,5,5,5,0,6,6,3,0,3,4,0,3,0,3,4,6,2,0,3,5,3,1,0,0,5,5,0,2,0,1,3,0,0,4,0,0,5,4,6,0,2,6,3,1,0,5,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,1,3,1,0,3,2,0,0,0,2,5,2,6,0,2,3,1,5,0,5,2,6,0,0,3,0,4,4,3,4,5,0,1,2,1,3,0,5,5,0,3,0,0,5,1,2,0,0,0,4,0,5,0,0,4,4,3,2,0,0,3,4,0,2,2,2,6,0,1,6,4,6,0,3,6,0,5,0,4,4,3,0,4,0,5,6,0,5,5,0,0,5,1,3,0,1,3,2,6,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,4,6,3,0,6,1,6,0,0,0,6,5,5,0,3,6,0,5,0,1,2,2,0,0,4,0,1,2,3,1,0,0,0,1,0,2,0,2,0,5,6,0,0,4,3,6,0,0,0,6,0,0,0,0,3,2,1,5,0,2,2,6,0,5,0,5,4,0,1,3,4,2,0,2,2,2,3,0,0,0,4,0,6,1,3,5,0,1,3,0,0,4,4,4,0,6,0,1,3,0,3,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,1,0,4,0,1,4,4,0,0,2,1,3,4,0,2,3,3,3,0,6,3,6,0,0,3,0,0,0,1,3,1,0,3,5,5,1,0,4,0,1,1,0,0,4,2,6,0,0,0,0,0,2,0,0,5,2,6,6,0,4,5,0,0,4,0,0,6,0,0,4,4,2,0,0,4,3,6,0,3,0,5,0,0,1,0,1,0,2,6,0,0,5,5,0,0,4,5,5,5,0,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,6,3,3,0,1,6,6,0,0,4,5,4,4,0,6,4,3,3,0,1,3,6,0,0,3,0,0,0,1,2,3,0,2,5,3,0,0,3,1,6,4,0,0,2,3,1,0,0,0,0,0,5,0,0,1,5,3,3,0,1,0,2,0,2,0,5,1,0,1,6,5,6,0,5,6,0,5,0,0,5,4,0,6,6,6,2,0,1,4,0,0,4,5,6,0,5,3,2,0,0,1,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,3,4,3,0,3,6,0,0,0,1,3,5,3,0,6,1,2,2,0,6,1,4,0,0,0,0,4,1,0,3,4,0,4,0,4,6,0,4,3,0,4,0,0,5,5,1,0,0,0,3,0,2,0,0,3,0,4,1,0,4,4,5,0,4,0,2,6,0,3,5,3,0,0,1,1,2,6,0,2,4,5,0,0,0,6,1,0,5,5,0,0,4,4,6,0,3,3,3,1,0,4,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,2,5,1,0,3,5,3,0,0,0,5,0,4,0,2,4,2,3,0,4,5,3,0,0,3,0,0,5,6,5,4,0,4,3,4,6,0,1,6,5,0,0,0,5,6,2,0,0,0,1,0,4,0,0,2,1,6,0,0,1,4,6,0,2,0,1,3,0,6,5,6,0,0,2,0,2,0,0,1,3,4,0,2,3,2,4,0,3,1,0,0,4,2,5,0,6,4,4,4,0,2,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,0,1,0,0,0,2,5,0,0,3,0,0,3,0,4,2,6,2,0,0,5,4,0,0,0,0,4,6,5,5,6,0,1,5,5,6,0,4,2,2,6,0,0,3,5,0,0,0,1,5,0,4,0,0,4,2,1,0,0,1,5,3,0,0,0,3,5,0,2,3,1,0,0,6,3,3,6,0,3,5,3,0,5,0,6,1,0,0,6,0,0,1,4,5,0,2,4,1,1,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,6,5,0,3,5,6,0,0,2,2,4,2,0,2,4,3,4,0,6,0,0,0,0,5,0,3,1,6,0,5,0,4,2,2,4,0,1,0,4,6,0,0,0,1,6,0,0,0,0,0,2,0,0,3,6,5,6,0,0,5,0,0,5,2,3,4,0,6,0,0,6,0,0,3,6,4,0,6,0,3,0,4,1,4,3,0,5,0,0,0,5,0,6,0,1,4,2,6,0,4,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,5,0,6,0,0,1,5,0,0,4,5,6,4,0,4,2,0,6,0,1,0,6,0,0,3,0,6,1,3,3,1,0,2,0,1,6,0,6,0,2,3,0,0,1,6,1,0,0,0,3,0,3,0,0,1,0,4,1,0,2,2,3,0,4,3,4,6,0,5,3,5,5,0,6,4,1,4,0,0,2,4,0,0,5,6,3,0,4,3,0,0,4,2,1,0,3,0,1,3,0,6,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,5,4,0,0,1,0,3,0,0,0,1,5,1,0,2,0,4,3,0,1,1,1,0,0,6,0,6,6,6,0,5,0,5,1,2,2,0,1,4,3,4,0,0,0,4,2,0,0,0,4,0,2,0,0,2,6,1,1,0,3,6,3,0,6,1,1,0,0,5,5,3,0,0,5,4,1,5,0,6,5,3,0,4,5,1,6,0,5,0,0,0,1,4,1,0,3,3,6,0,0,4,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,6,3,0,0,1,5,2,0,0,1,0,3,2,0,2,6,6,6,0,4,0,4,0,0,1,0,4,4,2,2,2,0,0,4,5,4,0,2,4,5,2,0,0,0,0,5,0,0,0,5,0,4,0,0,3,1,4,3,0,0,0,2,0,2,2,6,3,0,3,5,6,3,0,5,0,0,0,0,5,4,6,0,4,5,6,6,0,6,2,0,0,4,0,3,0,4,4,6,1,0,4,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,2,1,3,0,0,0,6,0,0,5,2,3,1,0,6,1,4,2,0,2,6,1,0,0,5,0,1,5,4,0,4,0,0,5,1,2,0,5,5,6,2,0,0,0,2,3,0,0,0,6,0,4,0,0,4,6,1,5,0,3,3,6,0,6,3,1,5,0,1,2,4,5,0,0,3,6,6,0,2,2,2,0,2,6,5,5,0,5,1,0,0,2,3,1,0,2,4,5,2,0,6,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,6,1,3,0,2,1,6,0,0,3,1,2,0,0,1,2,3,1,0,6,0,5,0,0,0,0,6,5,4,0,0,0,3,1,0,2,0,3,3,6,4,0,0,6,1,1,0,1,0,0,0,5,0,0,5,0,1,2,0,4,0,0,0,6,5,5,1,0,5,3,4,0,0,0,0,1,0,0,5,5,2,0,3,0,6,2,0,0,4,0,0,5,2,5,0,4,5,4,6,0,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,0,2,6,0,1,3,4,0,0,4,6,0,6,0,4,6,4,2,0,3,1,0,0,0,2,0,1,4,6,1,1,0,2,2,2,3,0,4,0,0,3,0,0,0,4,5,0,0,0,6,0,1,0,0,1,1,5,3,0,6,1,3,0,2,3,5,1,0,0,1,6,2,0,1,2,3,4,0,2,2,5,0,5,5,4,3,0,5,3,0,0,1,4,1,0,6,3,4,4,0,6,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,6,5,3,0,4,3,4,0,0,2,5,6,5,0,1,4,3,2,0,5,6,4,0,0,1,0,2,4,4,2,3,0,2,4,0,1,0,5,2,2,3,0,0,0,3,5,0,0,0,1,0,4,0,0,6,1,5,3,0,2,6,2,0,6,0,6,6,0,3,0,4,4,0,5,4,2,2,0,3,5,1,0,5,3,0,0,0,4,6,0,0,3,2,1,0,3,4,6,4,0,3,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,6,4,0,0,6,6,6,0,0,5,0,1,2,0,6,1,5,2,0,3,0,3,0,0,5,0,1,1,4,4,0,0,4,1,5,1,0,5,1,1,0,0,0,0,2,3,0,0,0,0,0,3,0,0,0,6,0,2,0,0,3,0,0,4,1,3,0,0,3,4,2,0,0,2,5,5,4,0,4,6,6,0,1,6,6,5,0,0,2,0,0,6,6,4,0,6,4,2,3,0,5,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,4,5,4,0,0,3,5,0,0,0,4,2,2,0,0,5,0,3,0,4,5,5,0,0,1,0,5,2,3,3,2,0,1,5,5,2,0,1,6,4,5,0,0,5,5,3,0,0,0,3,0,2,0,0,6,0,5,3,0,5,3,5,0,2,3,6,1,0,0,3,3,0,0,0,0,4,5,0,2,1,1,0,0,5,4,3,0,4,6,0,0,6,6,1,0,4,2,0,0,0,4,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,6,3,0,0,0,5,3,0,0,2,6,0,6,0,5,5,5,6,0,1,5,6,0,0,0,0,4,4,3,3,2,0,0,4,0,0,0,3,6,5,3,0,0,5,5,4,0,0,0,6,0,1,0,0,6,1,3,5,0,5,4,3,0,6,0,2,2,0,2,1,6,6,0,2,3,2,4,0,0,5,4,0,4,4,1,3,0,1,0,0,0,1,6,6,0,0,1,1,4,0,6,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,1,4,6,0,1,5,4,0,0,0,2,0,4,0,2,3,3,4,0,4,5,6,0,0,2,0,1,3,5,6,3,0,6,2,4,6,0,0,6,1,1,0,0,1,6,4,0,0,0,0,0,5,0,0,4,4,1,0,0,6,1,4,0,3,1,6,0,0,3,5,2,5,0,3,6,3,2,0,4,1,1,0,1,5,1,4,0,6,6,0,0,4,6,0,0,2,2,6,2,0,1,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,1,0,0,1,3,3,0,0,2,0,0,6,0,4,5,3,0,0,2,1,0,0,0,5,0,5,5,4,3,6,0,6,2,3,5,0,5,4,0,5,0,0,6,3,1,0,0,0,3,0,0,0,0,5,3,4,5,0,2,5,1,0,5,4,3,3,0,1,6,2,4,0,5,0,0,1,0,6,5,2,0,1,6,3,4,0,1,1,0,0,2,1,4,0,6,5,5,4,0,5,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,6,1,5,0,1,6,2,0,0,1,6,6,4,0,0,4,5,3,0,4,3,1,0,0,1,0,1,4,0,3,3,0,4,4,3,0,0,0,3,4,4,0,0,4,5,4,0,0,0,6,0,1,0,0,2,5,2,5,0,0,3,2,0,5,6,2,6,0,3,2,3,6,0,3,6,6,5,0,2,6,6,0,6,4,4,4,0,1,2,0,0,1,6,4,0,2,3,1,2,0,5,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,3,3,5,0,0,5,2,0,0,1,0,5,2,0,2,0,3,4,0,1,4,3,0,0,3,0,3,0,4,3,4,0,1,3,1,0,0,4,4,6,4,0,0,6,3,4,0,0,0,4,0,0,0,0,4,0,0,5,0,4,2,3,0,5,3,0,1,0,4,5,6,1,0,3,2,0,1,0,1,0,4,0,4,0,6,3,0,6,2,0,0,5,4,6,0,3,4,3,4,0,5,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,6,3,1,0,3,0,1,0,0,3,6,2,2,0,0,5,0,2,0,3,3,0,0,0,4,0,5,4,3,5,3,0,2,2,3,2,0,6,4,6,5,0,0,3,6,6,0,0,0,3,0,6,0,0,5,3,0,4,0,3,3,1,0,5,6,4,2,0,4,4,2,3,0,4,1,6,2,0,1,0,3,0,1,0,4,1,0,3,0,0,0,4,3,1,0,3,6,5,6,0,0,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,3,0,2,0,4,1,5,0,0,2,6,3,6,0,1,4,5,1,0,0,1,1,0,0,0,0,0,6,5,2,5,0,3,2,3,5,0,0,6,4,6,0,0,6,5,6,0,0,0,5,0,3,0,0,1,5,2,4,0,5,4,0,0,5,4,0,2,0,4,2,4,2,0,5,6,0,3,0,4,2,4,0,0,6,2,1,0,0,6,0,0,2,0,1,0,6,3,4,3,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,0,2,0,4,4,5,0,0,4,5,6,4,0,4,2,6,0,0,4,1,5,0,0,4,0,6,6,4,4,1,0,6,3,6,4,0,3,1,5,1,0,0,0,5,5,0,0,0,0,0,1,0,0,6,2,0,6,0,6,3,1,0,2,1,4,1,0,0,2,6,4,0,1,4,0,5,0,2,4,3,0,4,4,2,6,0,0,5,0,0,6,2,3,0,4,5,0,4,0,3,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5,0,0,0,4,1,1,0,0,1,3,1,6,0,5,2,5,3,0,3,1,2,0,0,5,0,6,5,6,6,2,0,5,2,5,3,0,0,4,4,0,0,0,5,3,0,0,0,0,5,0,3,0,0,1,3,4,1,0,4,6,1,0,1,1,5,5,0,4,4,6,1,0,3,3,3,5,0,1,3,2,0,0,1,3,3,0,6,6,0,0,2,4,5,0,5,3,0,3,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,0,0,5,0,4,0,1,0,0,6,0,5,3,0,2,0,0,3,0,1,3,0,0,0,6,0,4,0,5,2,3,0,0,2,2,6,0,4,1,1,6,0,0,0,0,4,0,0,0,3,0,1,0,0,4,0,1,0,0,1,3,0,0,3,6,1,1,0,3,1,4,1,0,3,0,6,3,0,1,1,0,0,3,2,4,4,0,3,1,0,0,1,4,0,0,2,5,4,6,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,1,5,4,0,0,6,4,0,0,6,2,4,5,0,5,2,0,0,0,6,5,3,0,0,5,0,3,6,5,2,1,0,4,6,5,0,0,1,4,4,2,0,0,1,2,2,0,0,0,6,0,3,0,0,5,1,3,5,0,4,1,1,0,3,1,2,1,0,6,6,4,0,0,0,3,4,4,0,5,0,6,0,0,4,5,0,0,0,6,0,0,5,2,0,0,5,3,5,6,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,2,4,2,0,0,6,0,0,0,4,5,3,3,0,1,2,0,3,0,3,2,6,0,0,1,0,1,3,4,0,5,0,0,4,2,3,0,5,0,0,4,0,0,1,2,3,0,0,0,3,0,2,0,0,1,6,0,4,0,3,0,1,0,0,3,4,4,0,0,2,3,0,0,1,2,5,0,0,5,1,2,0,5,6,2,2,0,5,1,0,0,1,6,6,0,0,0,5,0,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,0,2,3,0,2,4,6,0,0,4,5,6,2,0,5,1,6,1,0,2,0,1,0,0,5,0,5,4,0,0,3,0,0,6,2,3,0,5,6,0,5,0,0,6,0,6,0,0,0,2,0,1,0,0,3,4,4,0,0,3,4,1,0,3,1,0,0,0,5,2,0,4,0,3,2,4,1,0,3,0,0,0,5,2,2,1,0,3,0,0,0,3,6,6,0,2,1,3,1,0,1,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,3,0,3,0,1,1,2,0,0,3,3,0,6,0,1,5,0,1,0,6,5,6,0,0,5,0,0,2,6,0,0,0,2,1,2,3,0,2,0,6,5,0,0,1,0,5,0,0,0,3,0,2,0,0,6,6,3,4,0,6,0,6,0,3,1,6,3,0,4,4,1,5,0,4,1,6,3,0,6,2,1,0,0,2,5,3,0,4,1,0,0,0,2,1,0,0,0,3,6,0,3,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,6,5,4,0,4,6,1,0,0,4,1,6,6,0,6,0,0,0,0,2,4,0,0,0,5,0,4,3,1,1,4,0,4,1,6,5,0,4,5,0,0,0,0,2,5,1,0,0,0,5,0,2,0,0,4,6,2,2,0,5,6,6,0,6,5,0,4,0,2,3,2,6,0,6,5,1,1,0,4,2,3,0,5,3,5,3,0,0,2,0,0,2,3,2,0,5,4,3,2,0,2,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,1,2,2,0,0,5,0,0,0,1,5,3,1,0,1,6,0,0,0,1,1,4,0,0,6,0,4,2,2,0,6,0,5,3,2,0,0,4,5,6,0,0,0,6,5,0,0,0,0,2,0,6,0,0,5,3,5,3,0,6,2,6,0,6,6,4,4,0,5,5,3,6,0,3,5,6,5,0,0,1,0,0,6,5,2,3,0,5,5,0,0,4,3,2,0,2,3,1,5,0,1,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,1,3,2,0,6,3,6,0,0,5,4,1,1,0,1,1,3,1,0,1,1,1,0,0,4,0,6,1,0,6,5,0,4,6,4,4,0,0,4,3,1,0,0,0,6,1,0,0,0,0,0,6,0,0,4,6,5,4,0,1,0,0,0,3,0,0,1,0,0,0,2,4,0,4,4,1,2,0,2,3,6,0,0,0,6,0,0,5,0,0,0,0,0,5,0,5,5,1,6,0,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,4,5,5,0,5,4,4,1,0,5,2,1,1,0,5,3,0,5,0,1,0,4,0,0,5,0,6,0,4,2,1,0,2,5,2,1,0,1,1,3,4,0,0,3,1,3,0,0,0,3,0,2,0,0,6,2,3,0,0,0,2,1,0,6,5,6,0,0,5,0,3,1,0,1,0,4,0,0,0,5,3,0,6,3,6,3,0,6,6,0,0,6,4,4,0,5,2,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,3,5,0,6,1,6,0,0,2,5,5,2,0,6,1,3,5,0,0,6,3,0,0,5,0,0,4,4,5,5,0,3,1,0,0,0,3,6,2,3,0,0,1,1,0,0,0,0,2,0,6,0,0,6,4,6,2,0,3,3,6,0,3,6,0,5,0,4,4,3,3,0,2,3,0,5,0,4,4,0,0,3,6,6,1,0,4,6,0,0,0,3,3,0,6,0,1,6,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,4,1,4,0,3,6,6,0,0,2,1,4,3,0,4,4,5,0,0,2,2,5,0,0,0,0,1,1,1,4,5,0,1,3,1,1,0,0,0,1,6,0,0,5,3,3,0,0,0,1,0,3,0,0,3,4,3,4,0,6,1,1,0,6,1,3,6,0,1,6,4,5,0,6,2,5,2,0,5,3,5,0,4,6,4,1,0,3,2,0,0,0,5,6,0,0,5,1,4,0,0,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5,1,1,0,5,3,6,0,0,0,4,3,0,0,5,3,5,2,0,3,0,4,0,0,5,0,5,3,0,4,0,0,0,4,6,1,0,6,4,2,1,0,0,0,2,4,0,0,0,1,0,3,0,0,3,1,4,6,0,3,5,5,0,0,3,3,6,0,3,6,3,0,0,5,1,2,1,0,6,4,6,0,4,3,6,3,0,6,4,0,0,3,1,3,0,1,0,4,4,0,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,4,0,6,0,4,2,3,0,0,4,5,5,0,0,4,5,5,6,0,4,5,0,0,0,4,0,3,1,5,1,1,0,5,4,4,1,0,3,1,2,5,0,0,3,5,5,0,0,0,0,0,5,0,0,5,2,3,5,0,5,3,6,0,3,5,3,5,0,4,5,0,4,0,1,1,2,3,0,2,0,6,0,3,6,4,3,0,2,0,0,0,1,5,4,0,6,3,4,5,0,2,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,0,3,2,0,5,5,3,0,0,6,3,6,6,0,6,5,0,1,0,1,4,2,0,0,5,0,0,4,3,1,4,0,3,3,5,0,0,0,6,6,6,0,0,6,6,6,0,0,0,3,0,2,0,0,0,2,0,0,0,1,0,6,0,3,1,5,5,0,1,6,0,6,0,5,5,6,1,0,0,4,1,0,5,4,2,2,0,3,2,0,0,5,5,6,0,4,2,4,1,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,1,6,0,1,0,1,0,0,4,1,1,3,0,3,4,2,3,0,5,5,2,0,0,6,0,3,4,2,6,1,0,5,3,0,4,0,2,6,5,5,0,0,4,0,1,0,0,0,1,0,6,0,0,5,0,2,0,0,4,4,1,0,4,2,4,5,0,5,5,5,4,0,1,5,0,1,0,4,0,2,0,6,6,2,1,0,3,1,0,0,0,4,4,0,1,3,3,3,0,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,4,6,0,0,2,0,4,0,0,1,5,1,3,0,0,6,1,6,0,5,4,5,0,0,4,0,4,2,2,6,5,0,3,1,2,0,0,0,4,0,6,0,0,6,6,5,0,0,0,5,0,4,0,0,1,3,2,6,0,6,4,0,0,3,5,0,2,0,4,4,0,5,0,6,2,0,4,0,4,0,3,0,3,1,1,3,0,6,5,0,0,5,4,3,0,2,1,1,3,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,1,2,0,6,6,6,0,0,0,0,1,5,0,4,4,2,1,0,5,3,6,0,0,0,0,2,4,2,4,0,0,4,5,0,1,0,2,1,1,3,0,0,2,4,2,0,0,0,4,0,4,0,0,0,1,1,5,0,6,0,0,0,4,3,4,0,0,6,3,6,3,0,5,2,2,1,0,5,5,5,0,3,6,3,5,0,0,0,0,0,1,4,4,0,4,1,2,4,0,2,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,3,2,4,0,1,6,5,0,0,0,4,0,1,0,1,1,3,3,0,6,6,3,0,0,2,0,6,0,1,6,2,0,4,1,5,4,0,6,4,6,3,0,1,1,5,1,0,0,0,5,0,4,0,0,1,2,0,3,0,2,5,2,0,2,2,0,1,0,4,1,5,1,0,6,1,6,3,0,2,3,0,0,0,2,4,3,0,4,4,0,0,3,0,0,0,4,5,5,4,0,5,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,5,3,2,0,0,2,4,0,0,6,2,2,2,0,3,3,3,6,0,6,2,3,0,0,4,0,3,2,4,5,5,0,3,0,3,5,0,3,1,3,4,0,0,5,2,0,0,0,0,0,0,4,0,0,0,3,2,0,0,1,2,2,0,1,0,5,4,0,1,0,2,6,0,3,3,4,5,0,3,2,5,0,5,0,0,6,0,0,3,1,0,6,3,0,0,0,6,3,1,0,6,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,1,3,0,1,0,5,0,0,3,6,4,6,0,1,5,0,2,0,1,5,1,0,0,1,0,1,4,3,6,6,0,1,2,3,5,0,2,2,6,6,0,0,4,2,5,0,0,0,1,0,1,0,0,1,2,6,2,0,1,5,6,0,1,3,0,4,0,1,3,6,5,0,5,0,3,0,0,1,3,4,0,0,2,6,3,0,6,1,0,0,0,4,5,0,6,3,4,6,0,3,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,6,3,1,0,5,1,3,0,0,0,1,5,1,0,4,3,3,5,0,3,6,4,0,0,2,0,4,5,6,2,3,0,6,4,1,1,0,4,1,4,4,0,0,4,2,2,0,0,0,0,0,5,0,0,5,5,6,6,0,5,3,5,0,3,2,4,1,0,6,0,0,5,0,5,2,3,1,0,6,2,5,0,3,0,4,0,0,2,5,0,0,3,4,4,0,5,4,1,3,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,5,5,6,0,4,0,5,0,0,2,6,0,0,0,0,4,5,1,0,6,2,4,0,0,6,0,6,1,6,3,1,0,4,5,2,2,0,5,3,6,6,0,0,4,4,6,0,0,0,6,0,1,0,0,5,5,6,1,0,0,4,2,0,3,3,6,1,0,6,6,4,6,0,6,1,4,3,0,6,3,6,0,5,5,4,1,0,2,2,0,0,2,2,0,0,3,4,1,6,0,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,6,5,0,0,3,1,0,0,3,1,6,0,0,0,1,4,1,0,6,0,3,0,0,5,0,6,6,0,2,4,0,2,3,4,1,0,4,3,4,6,0,0,1,6,5,0,0,0,6,0,5,0,0,3,0,4,3,0,3,2,4,0,0,2,4,2,0,5,4,3,1,0,6,4,4,0,0,2,0,0,0,4,3,1,1,0,0,5,0,0,3,4,4,0,5,0,1,5,0,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21778,w^78351,w^57415,w^86760,w^82470,w^35021,w^114109,w^76264,w^117619,w^55858,w^12310,w^5441,w^95337,w^27981,w^46635,w^26499,w^47199,w^12899,w^98115,w^41502,w^70228,w^96157,w^95407,w^78184,w^20398,w^79914,w^54995,w^94086],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29914,w^74324,w^68220,w^60193,w^113101,w^84251,w^23713,w^45410,w^110312,w^57202,w^9497,w^95869,w^115839,w^85268,w^84073,w^7808,w^66065,w^73830,w^44865,w^80732,w^22945,w^6650,w^59234,w^7634,w^105845,w^100249,w^82313,w^87329],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^75477,w^60177,w^65060,w^48989,w^77749,w^35051,w^33083,w^113899,w^37941,w^107295,w^35578,w^26570,w^57070,w^100794,w^76453,w^109497,w^58747,w^117179,w^110266,w^65047,w^5711,w^6100,w^104928,w^61291,w^60890,w^83163,w^80996,w^79590],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^80870,w^11865,w^25491,w^24243,w^90932,w^74095,w^23242,w^82812,w^101684,w^36731,w^33291,w^88855,w^108680,w^40213,w^62087,w^79201,w^96175,w^115327,w^38673,w^93861,w^110242,w^52700,w^60745,w^45074,w^6398,w^45784,w^51116,w^30981],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10248,w^12615,w^49318,w^76524,w^7084,w^86551,w^48859,w^23322,w^103452,w^111565,w^30122,w^107599,w^1426,w^29335,w^45682,w^39743,w^117220,w^50410,w^20313,w^66138,w^17392,w^107175,w^18517,w^108111,w^108280,w^64341,w^61979,w^32772],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23432,w^97409,w^87072,w^103365,w^55,w^58133,w^43448,w^116555,w^40869,w^34611,w^20416,w^12715,w^18027,w^4204,w^44676,w^97627,w^85107,w^106485,w^117389,w^46883,w^63417,w^65813,w^45899,w^45427,w^57197,w^65823,w^12991,w^17397],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^58649,w^75393,w^7944,w^100855,w^97747,w^56455,w^114249,w^33510,w^56128,w^36524,w^66896,w^5494,w^44865,w^55781,w^89680,w^105758,w^112872,w^48035,w^2818,w^38371,w^47434,w^114360,w^89388,w^109228,w^108021,w^87455,w^18307,w^2071],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^117152,w^59723,w^79813,w^50480,w^90673,w^113486,w^110500,w^103805,w^38428,w^90226,w^10766,w^88922,w^75521,w^27418,w^63153,w^101531,w^108345,w^55168,w^103402,w^77984,w^39076,w^18501,w^18793,w^44959,w^48131,w^20084,w^82950,w^49742],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^51044,w^67492,w^38242,w^10046,w^76601,w^89206,w^94866,w^109937,w^57244,w^48041,w^86032,w^8530,w^17574,w^44314,w^77363,w^96808,w^78133,w^83428,w^86370,w^4841,w^16564,w^44873,w^105240,w^70731,w^107711,w^34744,w^15273,w^87401],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^106638,w^114045,w^28776,w^77820,w^70555,w^62358,w^32616,w^84629,w^114249,w^7252,w^109240,w^110281,w^60761,w^98174,w^115745,w^9178,w^12365,w^42138,w^82235,w^65158,w^30213,w^99424,w^111192,w^41625,w^73828,w^87837,w^82076,w^69566],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55692,w^9830,w^2155,w^32753,w^12121,w^68489,w^82596,w^89666,w^27788,w^95922,w^78572,w^109680,w^46689,w^85835,w^58456,w^28450,w^24750,w^36861,w^66489,w^72003,w^58258,w^42112,w^108682,w^103052,w^108827,w^39210,w^13651,w^64796],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9644,w^6830,w^15772,w^107339,w^20778,w^50788,w^99109,w^40782,w^17026,w^23620,w^81514,w^51962,w^116926,w^16273,w^37383,w^63898,w^93385,w^12415,w^93234,w^25473,w^35178,w^92897,w^97009,w^58842,w^81,w^88393,w^91370,w^49234],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52334,w^79748,w^44574,w^9457,w^62145,w^3852,w^86184,w^62622,w^110329,w^35348,w^65059,w^11632,w^19254,w^32195,w^105472,w^33624,w^52091,w^111541,w^66870,w^7221,w^7095,w^64115,w^54307,w^41039,w^94937,w^35959,w^67961,w^16003],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^56427,w^51337,w^44158,w^108647,w^69138,w^59814,w^3606,w^87929,w^42531,w^77013,w^78685,w^83260,w^83482,w^110464,w^68760,w^52464,w^89435,w^104177,w^112448,w^34832,w^98762,w^112343,w^34863,w^58951,w^106555,w^111412,w^65598,w^61952],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^106579,w^99313,w^108814,w^62342,w^70475,w^19953,w^27525,w^18,w^51976,w^29596,w^89632,w^9438,w^114232,w^29202,w^20905,w^13669,w^47041,w^104434,w^107382,w^71506,w^28328,w^17573,w^81551,w^57434,w^32319,w^50434,w^31736,w^95251],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^58875,w^67219,w^5042,w^87787,w^87103,w^41241,w^75145,w^84391,w^43379,w^85036,w^58436,w^53931,w^106547,w^107468,w^27642,w^85592,w^84643,w^33479,w^108476,w^61326,w^1711,w^5237,w^56967,w^45898,w^30908,w^75986,w^107167,w^9019],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10828,w^51961,w^78895,w^22285,w^57240,w^68108,w^7326,w^70086,w^38500,w^22075,w^89794,w^115775,w^92172,w^41477,w^70873,w^19525,w^11159,w^76068,w^94522,w^117299,w^110827,w^2808,w^88431,w^81439,w^26291,w^91291,w^113842,w^51115],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^57715,w^43659,w^46386,w^12288,w^96393,w^55644,w^19293,w^21296,w^23126,w^7979,w^66870,w^38860,w^41177,w^46411,w^35169,w^1450,w^106029,w^117302,w^11409,w^314,w^66335,w^115201,w^2856,w^68119,w^46691,w^40837,w^64385,w^90201],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^53299,w^51961,w^79177,w^15864,w^113939,w^109506,w^64620,w^42832,w^100121,w^62405,w^91300,w^45819,w^8237,w^43522,w^66,w^28921,w^103917,w^45521,w^90314,w^23453,w^25600,w^82675,w^35333,w^103677,w^88327,w^42801,w^107882,w^90911],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^81820,w^17501,w^55599,w^88368,w^47396,w^96116,w^103231,w^22161,w^26766,w^1903,w^40594,w^50504,w^115163,w^99532,w^66190,w^35182,w^51440,w^8887,w^33329,w^73893,w^17555,w^95654,w^81668,w^7631,w^103445,w^80793,w^64848,w^1928],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^112942,w^22209,w^103646,w^93823,w^89382,w^82288,w^76888,w^11995,w^111629,w^96629,w^71205,w^47605,w^84023,w^25357,w^100184,w^115947,w^29687,w^63428,w^99366,w^43559,w^102687,w^113401,w^41798,w^109796,w^83672,w^6707,w^107053,w^5335],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^55946,w^105801,w^76865,w^49498,w^72475,w^38168,w^51485,w^97236,w^87559,w^48772,w^55731,w^3818,w^10035,w^11213,w^38349,w^51722,w^69325,w^10271,w^69436,w^28281,w^68393,w^15726,w^60795,w^8447,w^3378,w^108291,w^45845,w^77506],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^101491,w^55198,w^82014,w^9039,w^10917,w^112496,w^6843,w^73611,w^86975,w^101190,w^13052,w^1212,w^57495,w^67127,w^100550,w^43383,w^28927,w^84313,w^84316,w^116723,w^110653,w^80855,w^14607,w^26791,w^36900,w^1131,w^89246,w^30724],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^25007,w^43522,w^101649,w^27556,w^78561,w^21072,w^25738,w^114723,w^97255,w^60506,w^14965,w^99599,w^39675,w^15742,w^85932,w^62125,w^96829,w^94925,w^23942,w^105864,w^6100,w^113672,w^53994,w^86249,w^12097,w^111230,w^80558,w^50522],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^98690,w^20929,w^42737,w^109432,w^31558,w^99140,w^106300,w^62252,w^14211,w^101007,w^69751,w^73911,w^48111,w^94598,w^2250,w^51999,w^104214,w^27343,w^30233,w^19513,w^107428,w^76143,w^41253,w^20600,w^101633,w^45711,w^84328,w^6337],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23197,w^99318,w^44890,w^45518,w^34186,w^34380,w^105272,w^21244,w^47631,w^115242,w^97126,w^47259,w^83020,w^54388,w^100493,w^36209,w^57321,w^101317,w^81773,w^92321,w^53629,w^69634,w^38494,w^116396,w^113506,w^67491,w^37042,w^100215],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4012,w^43179,w^14287,w^8736,w^9674,w^23258,w^70918,w^93189,w^20907,w^29885,w^99206,w^25836,w^76471,w^18288,w^110509,w^39065,w^27434,w^5890,w^13092,w^14342,w^45360,w^72614,w^99974,w^5411,w^30575,w^15460,w^50562,w^17232],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^66828,w^8204,w^17801,w^19118,w^53558,w^21088,w^8267,w^61302,w^61290,w^54570,w^25186,w^59432,w^60339,w^75535,w^78563,w^103844,w^43796,w^5423,w^29009,w^25654,w^117129,w^107490,w^103543,w^55289,w^5513,w^38768,w^45867,w^107810]];

b2:=GL(133,F)![[0,0,1,0,0,6,0,3,1,3,5,0,1,2,0,3,0,0,6,1,1,0,6,4,4,0,6,5,1,0,5,1,1,6,0,1,3,6,3,0,1,0,4,3,0,0,3,3,6,0,1,1,0,5,6,3,0,2,0,4,3,0,2,4,3,0,1,0,1,6,0,3,3,5,5,0,6,3,3,0,0,4,4,5,0,5,3,1,4,0,0,1,5,0,3,0,3,0,2,6,5,3,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,1,0,5,0,0,0,6,4,4,0,0,1,6,5,1,0,0,1,6,0,1,4,3,0,6,3,0,1,0,3,0,2,2,0,4,0,2,1,0,0,3,4,3,0,3,2,6,0,3,5,0,0,4,4,0,0,6,1,6,0,2,4,6,5,0,5,3,3,5,0,0,0,0,0,0,5,3,3,0,3,1,3,5,0,0,4,0,0,2,5,4,0,1,3,0,1,0,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,3,0,2,5,1,5,2,1,3,0,2,5,2,5,0,6,2,5,0,2,3,0,0,2,2,2,5,0,2,5,2,2,0,5,0,0,0,0,0,4,1,0,0,0,1,6,6,6,2,0,3,5,3,5,0,6,2,1,0,5,3,2,2,0,3,5,5,0,0,6,1,4,0,0,6,0,0,0,0,6,4,2,0,0,5,4,0,3,6,1,0,6,6,1,2,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,5,4,2,4,0,0,6,0,1,1,1,0,4,5,0,4,4,6,0,4,4,1,0,6,6,5,4,0,2,3,6,2,0,5,0,0,1,0,0,3,6,3,0,5,2,2,6,5,6,0,3,3,2,3,0,6,2,3,0,2,0,5,1,0,3,1,6,3,0,0,6,5,0,0,4,6,1,0,4,6,5,0,0,0,1,1,0,0,0,4,0,0,6,6,4,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,2,3,3,4,0,0,3,4,1,0,4,0,6,6,1,4,4,4,0,0,5,1,0,0,3,4,5,0,4,2,2,4,0,2,0,3,4,0,0,0,4,4,0,5,6,1,4,4,3,0,6,6,1,6,0,0,1,2,0,5,5,0,2,0,6,2,2,6,0,3,0,3,0,0,4,3,6,0,3,1,4,6,0,0,5,2,0,4,1,4,0,5,1,3,2,0,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,6,3,1,2,0,5,2,5,5,0,2,3,1,2,0,3,6,0,1,6,4,0,0,1,5,5,4,0,3,1,5,1,0,6,0,3,5,0,0,5,0,1,0,0,2,3,0,1,0,0,6,3,2,0,0,5,1,2,0,6,4,2,4,0,4,1,3,3,0,3,1,1,0,0,2,5,2,0,4,4,3,1,0,0,2,6,0,3,0,2,0,0,6,6,5,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,4,0,5,6,0,2,6,1,1,0,0,5,2,0,0,1,1,2,0,6,3,0,1,6,5,0,0,0,5,3,3,1,0,3,0,5,6,0,0,1,0,4,0,6,6,6,6,2,2,0,0,6,6,5,0,6,1,6,0,6,5,5,1,0,5,6,0,2,0,4,2,2,0,0,0,6,5,0,5,6,5,1,0,0,1,0,0,2,2,6,0,4,5,2,2,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,6,1,0,6,0,0,6,0,0,0,0,1,3,3,0,6,1,1,0,4,0,3,0,2,0,1,2,1,3,2,0,5,0,2,0,6,5,0,0,1,2,6,0,5,2,2,2,3,5,0,1,6,5,4,0,2,0,5,0,1,2,1,1,0,6,5,5,5,0,3,5,1,0,0,1,5,3,0,0,0,0,0,0,0,4,3,0,4,0,6,0,5,2,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,1,6,3,2,0,2,0,5,4,0,5,0,3,6,0,1,1,4,0,5,3,2,0,2,1,6,2,0,5,5,5,4,1,4,0,2,1,0,0,5,5,6,0,1,3,1,2,3,0,0,0,1,2,6,0,0,4,3,0,2,6,3,4,0,1,1,0,6,0,2,6,3,0,0,5,0,1,0,4,6,2,1,0,0,1,1,0,6,6,2,0,3,6,5,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,1,5,5,3,0,3,5,3,1,0,1,1,2,2,0,1,2,3,0,2,0,2,0,5,5,4,0,0,4,3,1,3,0,3,0,2,0,1,0,1,5,0,0,2,1,2,4,1,2,0,0,3,1,4,0,0,2,0,0,4,3,4,6,0,2,5,0,5,0,4,0,4,0,0,2,3,6,0,0,0,2,3,0,0,2,2,0,3,1,0,0,0,1,6,3,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,1,0,4,6,0,6,4,5,0,0,0,0,4,4,0,2,6,1,0,2,3,3,0,5,5,2,0,0,3,1,1,5,0,4,0,6,4,0,0,4,4,2,1,0,2,3,6,5,2,0,6,6,5,4,0,6,2,5,0,5,0,1,3,0,0,2,3,0,0,3,6,3,0,0,3,6,4,0,2,1,2,0,0,0,6,1,0,3,4,3,0,0,0,2,4,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,1,3,0,2,0,6,5,1,4,0,2,6,0,4,0,6,5,2,0,2,1,1,0,2,0,4,6,0,5,4,2,6,0,0,0,5,2,0,0,2,1,3,0,1,2,2,4,4,1,0,2,3,5,2,0,3,2,5,0,5,4,6,6,0,4,1,2,1,0,2,6,3,0,0,5,4,4,0,2,5,6,5,0,0,6,6,0,2,3,0,0,1,5,6,2,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,4,6,4,2,0,6,4,1,1,0,0,1,3,0,0,2,1,2,0,2,2,4,0,6,2,1,0,0,3,2,5,6,0,4,0,1,5,0,0,6,3,4,0,5,0,3,1,5,1,1,4,1,6,1,0,6,3,4,0,6,5,1,1,0,4,6,5,0,0,6,5,0,0,0,2,4,6,0,1,3,5,5,0,0,3,0,0,5,6,0,0,6,5,5,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,5,3,6,0,3,4,6,2,0,3,5,4,5,0,3,3,5,0,6,5,6,0,2,3,6,3,0,5,5,4,5,0,6,0,1,6,0,0,2,0,2,0,6,4,1,3,1,0,0,2,2,2,6,1,5,6,2,0,3,5,1,0,0,5,0,1,6,0,6,2,3,0,0,3,1,2,0,6,2,3,1,0,0,5,2,0,1,6,6,0,6,0,6,4,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,0,4,2,6,0,0,4,2,5,0,2,6,2,1,0,3,4,2,0,0,2,0,0,6,4,5,3,0,0,3,6,3,0,0,0,5,2,0,0,5,2,1,0,3,2,6,5,1,5,0,3,2,2,3,0,6,2,1,1,6,4,0,0,0,6,3,6,3,0,2,0,6,0,0,5,6,5,0,1,4,0,0,0,0,6,6,0,4,6,2,0,6,6,4,6,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,1,1,2,0,0,1,2,2,3,0,5,6,2,4,0,4,6,5,0,4,6,1,0,4,0,6,0,0,2,6,3,1,0,3,0,2,1,0,0,3,3,5,0,0,2,0,3,0,6,0,6,5,5,2,0,2,6,5,0,4,2,4,6,1,6,0,0,2,0,3,5,4,0,0,5,3,4,0,3,4,5,0,0,0,5,3,0,6,0,2,0,5,0,0,2,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,2,4,3,5,0,6,6,1,1,0,1,2,6,2,0,0,1,0,0,3,6,0,0,3,1,4,3,0,4,2,3,5,0,6,0,3,0,0,0,1,2,0,0,4,3,4,6,0,3,0,6,6,6,6,0,3,4,5,0,4,2,1,0,0,0,6,6,4,1,2,5,4,0,0,3,4,4,0,4,4,5,6,0,0,2,2,0,3,5,2,0,0,6,4,5,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,6,3,5,0,0,2,2,6,2,0,6,2,0,2,0,2,2,2,0,5,1,1,0,2,1,3,0,0,3,0,0,1,0,4,0,4,1,0,0,2,6,0,0,1,5,6,4,1,5,0,2,2,4,5,0,5,1,4,0,5,0,3,0,0,2,0,4,5,0,3,1,2,0,1,1,2,4,0,2,5,1,5,0,0,4,2,0,0,3,4,0,4,0,3,6,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,3,4,2,6,0,0,4,6,2,0,5,3,5,2,0,3,3,1,0,4,5,1,0,0,4,0,0,0,0,4,1,3,0,0,0,3,0,0,0,6,5,4,0,3,3,2,4,5,0,0,4,1,0,5,0,4,3,5,0,2,5,6,5,0,0,1,5,5,0,5,2,4,0,0,4,6,0,1,6,6,6,5,0,0,5,4,0,1,0,5,0,0,0,4,5,0,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,6,1,2,0,0,5,4,4,3,0,3,1,5,3,0,5,4,5,0,4,1,2,0,5,2,1,2,0,1,2,3,0,0,6,0,4,3,0,0,3,6,6,0,3,3,6,5,6,3,0,4,0,6,6,0,4,6,0,0,3,4,5,0,0,0,1,5,1,0,1,6,1,0,0,4,6,1,0,6,0,5,2,1,0,5,0,0,2,6,2,0,1,4,1,1,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,4,0,3,5,0,4,0,3,3,0,3,1,1,3,0,1,2,1,0,4,2,5,0,2,0,4,4,0,6,4,2,1,0,3,0,6,4,0,0,1,1,1,0,3,1,4,1,5,1,0,6,6,4,2,0,0,5,0,0,0,5,2,6,0,1,2,0,0,0,3,2,3,0,0,6,4,2,0,0,4,4,1,0,0,5,5,1,6,0,0,0,0,0,4,2,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,3,0,3,3,0,6,0,4,2,0,2,3,2,6,0,6,3,0,0,1,6,3,0,5,2,0,5,0,1,2,6,3,0,1,0,0,6,0,0,1,3,2,0,3,6,5,6,0,3,0,5,4,0,3,0,5,0,2,0,3,1,1,1,0,0,1,1,5,0,6,5,0,0,0,2,4,1,0,4,5,1,2,0,0,0,0,0,5,1,4,1,4,0,3,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,4,4,5,0,0,0,1,5,0,1,0,3,4,0,6,6,4,0,6,3,6,0,5,6,2,5,0,0,2,1,6,0,2,0,0,4,0,0,5,2,4,0,3,4,1,5,5,5,0,0,6,6,0,0,1,0,4,0,5,6,1,5,0,1,4,4,4,0,6,3,4,0,0,1,2,4,0,4,3,2,0,0,0,0,0,0,4,2,2,0,6,3,1,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,3,2,1,4,0,0,3,6,4,0,3,6,5,0,0,1,5,5,0,4,4,1,0,0,2,0,0,0,0,1,2,3,0,4,0,5,1,0,0,1,5,1,0,1,5,3,6,3,0,0,5,4,1,3,0,5,3,2,0,5,4,0,3,0,5,6,3,2,0,4,6,2,0,0,2,4,5,0,4,6,1,5,0,0,2,4,0,5,0,5,0,1,5,2,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,2,6,1,6,0,1,0,3,0,0,6,5,5,1,0,5,6,6,0,3,3,0,0,0,2,6,6,0,5,5,5,2,0,6,0,1,0,0,0,1,2,6,0,3,2,4,6,4,6,0,3,4,5,6,0,3,4,2,0,6,0,3,0,0,1,2,6,5,0,3,5,5,0,0,3,6,5,0,3,6,1,4,0,0,4,5,0,1,4,6,0,1,5,3,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,5,1,2,0,3,2,5,0,0,1,1,1,0,0,0,5,3,0,0,5,2,0,4,0,6,1,0,6,0,5,1,0,0,0,0,0,0,0,6,6,3,0,1,6,5,0,6,4,0,3,5,4,5,0,6,2,2,0,2,2,5,1,0,1,4,3,2,0,4,4,3,0,0,6,3,5,0,1,6,3,4,0,0,0,6,0,5,3,4,0,6,3,5,6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,6,3,3,0,0,4,3,5,0,0,3,2,1,0,1,6,4,0,0,4,2,0,0,3,2,4,0,3,1,5,4,0,4,0,1,1,0,0,3,5,6,0,3,6,0,5,2,4,0,1,0,4,5,0,2,0,6,0,1,3,0,4,0,6,1,2,2,0,5,4,3,0,0,3,2,3,0,5,6,0,6,0,0,5,6,0,0,2,5,0,0,0,5,4,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,3,1,3,4,0,3,5,6,6,0,5,4,6,1,0,6,0,0,0,2,4,5,0,1,3,6,4,0,1,2,6,1,0,2,0,5,1,0,0,6,0,0,0,3,2,3,6,2,3,0,0,0,2,3,0,6,3,3,0,4,4,6,6,0,3,1,4,2,0,3,1,2,0,0,3,1,0,0,1,5,6,2,0,0,1,5,0,0,4,1,0,6,2,6,5,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,4,6,0,5,0,3,0,2,4,0,4,4,6,1,0,3,2,3,0,6,4,1,0,6,0,2,6,0,1,6,1,6,0,2,0,4,1,0,0,2,2,3,0,6,5,4,1,2,4,0,1,4,1,5,0,2,3,3,0,0,3,2,2,0,5,6,2,0,0,1,6,1,0,0,3,5,3,0,0,1,0,0,0,0,6,2,0,0,2,4,0,0,5,2,6,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,2,0,3,0,6,3,0,6,3,1,2,0,6,4,3,0,0,3,6,6,0,4,0,4,0,6,4,6,4,0,2,0,1,3,0,0,0,5,6,0,0,2,1,3,0,2,4,6,5,0,0,0,1,5,3,1,0,2,2,2,0,6,2,6,4,0,0,3,4,3,0,4,0,1,0,0,3,3,3,0,5,2,3,6,0,0,0,2,0,1,5,6,0,2,0,6,5,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,6,3,1,0,2,0,6,0,0,2,5,0,3,0,4,6,1,0,1,1,5,0,1,4,1,3,0,2,1,3,2,0,0,0,2,2,0,0,6,6,3,0,2,6,4,6,3,1,0,5,0,2,3,0,5,2,2,0,3,6,1,0,0,6,6,4,5,0,4,2,3,0,0,5,4,0,0,4,6,2,4,0,0,1,1,0,0,6,3,0,4,6,3,2,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,2,6,5,1,0,4,1,0,6,0,6,6,3,6,0,6,6,6,0,5,2,4,0,4,1,5,5,0,3,6,4,0,0,2,0,4,5,0,0,3,4,6,0,3,6,0,6,6,2,0,5,5,0,3,0,2,1,4,0,1,0,3,0,0,5,1,4,3,0,1,5,3,0,0,2,3,6,0,4,1,6,1,0,0,3,3,0,1,4,0,0,6,6,5,4,0,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,1,0,4,0,0,3,1,4,1,0,3,0,0,4,0,3,5,6,0,3,3,0,0,1,6,0,6,0,2,6,3,3,0,0,0,5,2,0,0,4,1,6,0,1,4,4,0,3,4,0,2,2,3,4,0,1,0,3,0,3,2,6,5,0,0,1,4,3,0,5,4,3,0,0,5,3,6,0,6,5,5,0,0,0,6,3,0,4,1,4,0,3,4,2,2,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,6,6,3,0,0,0,3,0,5,0,4,2,4,6,0,5,2,4,0,5,0,5,0,1,3,6,2,0,5,6,1,2,0,4,0,2,0,0,0,4,1,1,0,4,0,6,5,5,3,0,5,5,6,0,0,6,5,3,0,3,0,6,3,0,0,0,6,1,0,1,1,4,0,0,5,0,0,0,4,4,5,1,0,1,1,0,0,1,0,5,0,2,0,2,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,1,2,0,4,0,4,0,3,2,0,3,1,1,1,0,4,1,3,0,6,5,4,0,3,0,4,5,0,0,0,6,3,0,4,0,0,4,0,0,1,5,3,0,0,4,5,5,1,3,0,2,6,6,0,0,1,4,0,0,2,0,5,6,0,5,2,3,1,0,0,5,6,0,0,0,4,5,0,1,5,0,0,0,0,0,0,0,5,6,3,0,2,5,3,0,0,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,3,4,3,5,0,1,2,6,5,0,1,1,3,4,0,6,3,4,0,2,3,1,0,2,5,1,6,0,3,2,2,5,0,6,1,2,1,0,0,1,0,0,0,1,5,1,6,5,3,0,4,1,1,6,0,2,5,3,0,4,1,6,3,0,1,6,0,4,0,2,0,3,0,0,3,3,3,0,6,3,4,6,0,0,1,0,0,1,1,0,0,2,5,3,3,0,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,3,4,6,0,2,4,3,0,0,4,3,3,0,0,4,1,3,0,1,1,3,0,0,2,1,4,0,3,6,0,3,0,5,0,6,1,0,0,5,6,1,0,4,4,0,1,6,1,0,1,3,5,0,0,0,5,5,0,6,6,4,3,0,3,1,5,1,0,1,4,4,0,0,3,2,2,0,5,6,1,2,0,0,6,2,0,6,5,3,0,6,3,3,3,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,3,2,6,0,5,6,5,5,0,1,1,4,3,0,5,1,3,0,2,5,5,0,0,6,2,0,0,1,5,5,3,0,5,0,2,3,0,0,4,0,4,0,2,4,6,6,5,1,0,2,5,6,0,0,5,0,0,0,0,2,2,1,0,0,6,4,5,0,4,3,1,0,0,1,6,2,0,6,0,1,5,0,0,5,4,0,3,3,6,0,2,1,0,6,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,6,0,5,3,0,1,1,4,1,0,3,1,5,0,0,5,0,3,0,3,3,5,0,5,4,5,1,0,2,0,5,4,0,6,0,1,0,0,0,0,5,4,0,5,2,6,4,0,0,0,5,6,1,5,0,1,0,6,0,4,6,6,6,0,0,4,3,0,0,2,0,5,0,0,1,0,1,0,2,4,6,1,0,0,0,5,0,2,2,6,0,3,5,4,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,4,4,0,0,0,3,2,1,3,0,1,0,0,2,0,0,3,4,0,4,0,4,0,2,3,1,2,0,4,0,4,1,0,6,0,4,0,0,0,5,5,2,0,5,6,0,1,1,4,0,0,4,3,4,0,4,2,4,0,0,4,0,0,0,2,6,3,6,0,2,3,5,0,0,5,4,4,0,5,2,0,1,0,0,0,2,0,5,1,2,0,1,1,0,3,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,3,3,4,0,2,6,2,0,0,6,4,5,5,0,2,6,4,0,1,6,6,0,2,1,1,1,0,0,0,1,4,0,2,0,0,3,0,0,5,2,1,0,0,2,1,0,6,6,0,4,0,0,6,0,1,0,4,0,5,6,1,4,0,6,5,2,2,0,3,3,4,0,0,4,2,2,0,2,0,1,0,0,0,0,3,0,1,5,6,0,2,3,4,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,4,5,4,6,0,1,1,5,6,0,3,5,2,6,0,2,6,4,0,1,5,1,0,3,4,3,6,0,4,5,5,1,0,6,0,2,6,0,0,6,4,0,0,4,3,5,2,0,1,0,6,0,3,0,0,4,3,2,0,2,5,3,1,0,1,4,5,6,0,3,4,0,0,0,3,5,3,0,3,1,5,6,0,0,2,2,0,3,2,1,0,6,0,3,3,0,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,4,6,1,0,1,1,5,6,0,6,4,4,2,0,3,1,1,0,5,4,2,0,0,6,5,2,0,1,5,5,0,0,6,0,5,2,0,0,1,6,3,0,2,5,0,1,0,2,0,1,4,1,1,0,6,4,1,0,3,4,2,1,0,6,6,4,3,0,0,4,5,0,0,4,2,6,0,5,4,3,6,0,0,5,5,0,6,6,2,0,5,2,3,3,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,0,3,5,5,0,6,4,2,6,0,2,5,1,6,0,4,0,1,0,4,6,2,0,0,5,2,4,0,5,5,5,4,0,3,0,5,6,0,0,2,2,1,0,4,1,3,1,3,2,0,3,6,2,4,0,4,6,4,0,3,4,2,2,0,2,3,6,1,0,5,5,0,1,0,0,3,0,0,3,4,2,6,0,0,5,4,0,2,6,6,0,0,4,4,2,0,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,6,0,4,0,0,3,4,1,6,0,6,1,5,1,0,1,6,1,0,0,5,5,0,0,3,4,0,0,6,6,5,3,0,1,0,2,5,0,0,2,0,3,0,5,6,1,5,3,1,0,4,5,5,3,0,3,6,2,0,5,3,0,5,0,2,1,3,1,0,1,4,2,0,0,6,6,2,0,3,4,6,2,0,0,1,5,0,2,4,2,0,1,5,2,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,3,4,6,6,0,4,1,4,3,0,2,6,3,5,0,3,4,0,0,0,4,0,0,3,2,6,4,0,5,0,6,4,0,5,0,5,1,0,0,0,1,1,0,2,5,0,5,3,3,0,5,1,6,3,0,4,5,2,0,5,5,2,4,0,4,0,5,6,0,2,2,2,0,0,1,5,2,0,0,4,4,5,0,0,0,3,0,0,1,1,0,1,6,4,3,0,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,3,5,2,4,0,5,0,3,4,0,5,5,3,4,0,0,6,4,0,0,0,5,0,3,6,2,4,0,0,5,1,6,0,6,0,6,3,0,0,6,3,0,0,5,3,3,2,0,3,0,1,3,4,5,0,1,2,3,0,4,6,6,4,0,6,6,0,2,0,0,0,2,0,0,6,1,6,0,4,5,1,6,0,0,5,6,0,4,5,2,0,6,2,1,4,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,3,3,3,0,0,3,3,6,3,0,2,6,5,2,0,2,3,0,0,5,5,2,0,0,6,4,1,0,4,6,0,0,0,1,0,0,6,0,0,6,2,0,0,3,4,0,0,4,2,0,6,6,2,6,0,3,4,6,0,0,3,0,6,0,2,0,1,3,0,0,0,3,0,0,6,5,3,0,3,5,2,2,0,0,3,6,0,6,5,1,0,1,4,3,6,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,4,1,5,5,0,2,0,3,1,0,3,2,2,1,0,2,3,5,0,0,6,4,0,5,0,5,1,0,2,1,0,4,0,6,0,1,4,0,0,6,0,4,0,4,5,4,1,2,4,0,6,4,6,4,0,4,6,4,0,5,2,2,0,0,1,5,3,4,0,5,0,5,0,0,2,6,2,0,4,1,5,4,0,0,2,4,0,2,4,1,0,0,1,1,3,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,4,0,2,4,0,4,0,3,6,0,5,0,4,3,0,6,0,1,0,0,3,6,0,4,6,5,5,0,5,4,0,6,0,2,0,5,2,0,0,1,3,0,0,0,5,2,3,2,6,0,0,4,2,3,0,5,3,0,0,5,3,6,1,0,5,3,3,1,0,1,3,4,0,0,1,5,3,0,0,6,0,3,0,0,0,1,0,4,2,6,0,3,5,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,3,1,3,5,0,0,3,1,6,0,3,6,5,6,0,0,0,6,0,5,2,6,0,0,1,3,2,0,1,0,0,0,0,1,0,1,1,0,0,6,1,0,0,3,0,2,0,3,0,0,5,4,4,2,0,5,3,4,0,2,3,2,5,0,2,3,0,1,0,0,3,2,0,0,3,5,2,0,1,0,0,1,0,0,2,6,0,5,1,0,0,3,1,5,4,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,2,5,2,0,6,1,0,0,0,6,2,4,2,0,0,6,1,0,4,5,4,0,6,2,0,3,0,6,3,3,2,0,3,0,4,4,0,0,4,6,3,0,2,4,6,2,2,0,0,5,2,1,4,0,3,6,6,0,5,1,0,5,0,4,3,3,4,0,5,1,2,0,0,3,6,6,0,3,0,5,1,0,0,0,3,0,4,2,5,0,0,2,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,2,5,0,0,0,0,0,3,0,0,1,3,4,0,0,4,6,6,0,0,4,3,0,2,4,2,4,0,5,2,0,1,0,2,0,0,3,0,0,0,0,2,0,0,3,3,0,4,2,0,3,3,0,0,0,6,2,3,0,6,1,6,5,0,4,1,4,0,0,2,0,6,0,0,3,6,5,0,2,1,3,4,0,0,0,2,0,6,0,2,0,1,1,5,2,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,0,3,4,4,0,4,3,5,6,0,4,3,4,1,0,4,0,5,0,0,2,4,0,3,0,0,5,0,5,6,1,3,0,4,0,2,6,0,0,3,1,6,0,1,0,1,1,6,6,0,6,0,1,5,0,1,3,4,0,4,1,6,2,0,6,2,3,0,0,4,6,0,0,0,2,6,0,0,3,1,0,5,0,0,5,4,0,3,5,3,0,3,5,5,1,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,2,6,0,0,1,0,4,2,0,0,6,0,2,0,6,4,5,0,1,2,0,0,0,5,0,3,0,1,5,1,0,0,6,0,1,1,0,0,3,4,3,0,6,2,6,6,1,6,0,5,4,2,4,0,1,3,0,0,2,0,1,1,0,5,2,1,4,0,4,6,1,0,0,3,2,0,0,0,0,5,2,0,0,3,1,0,2,2,0,0,6,4,0,2,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,1,6,6,5,0,0,4,6,6,0,0,4,3,5,0,2,5,2,0,5,5,6,0,0,5,2,3,0,2,5,0,5,0,2,0,3,6,0,0,0,6,5,0,0,2,5,3,1,6,0,6,6,3,3,0,2,6,6,0,0,3,2,2,0,0,5,2,0,0,6,5,5,0,0,6,5,2,0,1,5,5,1,0,0,5,2,0,5,4,1,0,2,4,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,4,0,6,4,0,5,6,2,5,0,3,6,6,0,0,5,2,5,0,6,4,4,0,5,0,2,3,0,2,2,3,6,0,6,0,1,6,0,0,4,6,1,0,1,2,6,0,5,1,0,2,4,5,3,0,0,1,2,0,4,6,4,0,0,0,6,2,1,0,1,3,1,0,0,2,4,6,0,0,6,1,4,0,0,5,3,0,0,5,4,0,4,1,5,2,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,2,6,2,0,1,5,3,0,0,0,4,6,2,0,3,3,5,0,5,5,3,0,2,2,0,2,0,0,4,3,6,0,6,0,4,4,0,0,6,6,4,0,5,6,4,1,3,0,0,4,1,2,0,0,6,2,1,0,0,5,6,4,0,0,0,0,1,0,4,2,1,0,0,0,3,1,0,4,1,6,3,0,0,6,3,0,5,2,0,0,3,2,4,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,1,4,4,2,0,4,1,2,2,0,1,0,2,1,0,5,3,3,0,6,2,1,0,3,2,4,5,0,3,5,3,5,0,1,0,1,2,0,0,3,4,3,0,0,3,0,3,0,1,0,6,2,4,4,0,1,6,6,0,3,0,6,1,0,1,3,5,5,0,6,3,1,0,0,1,6,3,0,3,6,6,0,0,0,4,0,0,3,3,6,0,1,5,3,6,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,4,1,2,5,0,3,1,5,6,0,4,5,3,3,0,0,6,3,0,0,0,6,0,2,3,0,0,0,3,5,2,3,0,3,0,6,2,0,0,2,4,3,0,4,0,3,4,6,5,0,2,0,3,4,0,4,5,5,0,0,3,6,3,0,6,0,6,1,0,5,4,2,0,0,3,6,1,0,4,2,3,6,0,0,1,5,0,1,1,2,0,5,5,3,5,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,2,4,3,0,0,1,1,6,4,0,6,5,0,4,0,4,5,2,0,6,4,4,0,5,1,1,6,0,2,3,1,5,0,4,0,5,3,0,0,5,4,5,0,5,4,4,6,6,5,0,6,3,4,0,0,3,5,2,0,2,0,0,6,0,0,5,3,0,0,1,2,2,0,0,0,6,6,0,0,3,6,6,0,0,0,0,0,0,4,6,0,1,0,5,6,0,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,1,0,1,0,1,2,3,3,0,6,2,1,5,0,0,1,3,0,2,3,1,0,2,5,6,2,0,2,3,4,2,0,2,0,2,3,0,0,2,5,4,0,4,0,3,5,2,1,0,1,1,1,6,0,6,2,6,0,1,3,0,2,0,6,4,1,3,0,5,4,4,0,0,2,1,0,0,3,3,0,6,0,0,6,6,0,1,6,5,0,5,6,3,3,0,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,1,1,1,2,0,3,2,2,1,0,0,0,6,2,0,4,0,2,0,0,4,1,0,2,6,3,6,0,0,2,6,2,0,4,0,3,2,0,0,2,6,3,0,1,2,0,5,6,4,0,5,1,4,4,0,1,4,6,0,3,0,5,6,0,2,2,2,3,0,6,5,4,0,0,0,2,6,0,5,5,2,1,0,0,6,1,0,5,6,6,0,1,5,1,1,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,1,6,0,0,4,1,2,0,0,4,1,5,0,3,1,4,0,2,5,4,0,3,3,0,0,0,2,5,3,5,0,6,0,5,5,0,0,2,5,6,0,1,5,2,6,4,6,0,3,5,1,5,0,0,4,4,0,6,6,0,3,0,1,3,6,4,0,1,2,5,0,0,5,2,1,0,6,1,0,3,0,0,5,4,0,6,3,1,0,5,3,1,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,1,2,4,0,0,6,4,4,4,0,5,6,3,0,0,3,2,6,0,0,1,4,0,5,4,4,2,0,3,6,3,6,0,6,0,5,3,0,0,5,4,4,0,4,1,2,0,6,0,0,1,1,6,5,0,0,6,1,0,0,3,1,1,0,5,6,4,0,0,4,3,3,0,0,0,3,6,0,5,6,1,1,0,0,2,1,0,2,3,3,0,0,6,0,3,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,3,6,6,0,1,6,1,5,0,1,5,2,3,0,3,4,3,0,3,1,5,0,6,5,0,1,0,2,1,5,0,0,0,0,4,0,0,0,5,1,1,0,4,3,0,3,1,6,0,2,5,1,6,0,3,1,3,0,6,0,5,2,0,3,1,5,3,0,4,0,4,0,0,6,6,4,0,4,3,1,5,0,0,3,2,0,5,3,6,0,2,6,6,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,5,0,1,1,0,2,1,0,0,0,3,2,3,4,0,3,4,6,0,4,1,5,0,1,5,1,5,0,1,0,3,4,0,4,0,4,1,0,0,4,4,2,0,1,2,2,6,6,2,0,1,3,2,0,0,0,4,4,0,5,5,6,5,0,2,6,6,1,0,5,5,3,0,0,5,2,3,0,5,1,2,3,0,0,6,6,0,2,1,1,0,0,3,3,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,1,3,6,6,0,1,0,3,2,0,6,6,1,5,0,2,0,2,0,6,1,4,0,5,2,5,6,0,4,1,1,4,0,4,0,2,0,0,0,1,1,0,0,1,1,5,5,5,0,0,4,0,5,0,0,1,5,4,0,2,5,2,1,0,3,0,3,1,0,1,2,3,0,0,5,0,6,0,0,4,6,6,0,0,3,2,0,6,5,6,0,0,4,4,4,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,4,4,6,0,0,0,5,2,0,0,0,1,0,5,0,5,2,1,0,6,5,1,0,4,5,4,4,0,1,6,6,2,0,3,0,0,5,0,0,3,2,0,0,4,1,5,5,6,2,0,1,6,3,0,0,0,4,6,0,5,4,6,2,0,3,6,3,0,0,1,5,0,0,0,6,4,3,0,6,4,1,6,0,0,6,0,0,0,1,6,0,2,5,3,3,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,1,6,0,1,0,2,1,5,1,0,4,0,6,0,0,6,2,2,0,6,3,1,0,0,3,3,3,0,6,4,1,5,0,2,0,3,6,0,0,5,0,3,0,3,5,0,4,4,4,0,1,4,4,6,0,1,2,4,0,2,0,6,0,0,4,1,5,5,0,2,1,0,0,0,6,0,5,0,3,4,4,6,0,0,2,0,0,0,1,3,0,6,3,4,2,0,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,4,2,0,1,0,0,3,4,6,0,0,6,4,2,0,3,3,2,0,5,0,3,0,2,0,5,2,0,2,2,1,3,0,6,0,1,6,0,0,6,0,3,0,6,0,4,3,0,5,0,1,6,5,0,0,4,6,3,0,3,1,4,0,0,1,5,0,4,0,0,2,4,0,0,3,2,5,0,5,1,6,0,0,0,2,6,0,0,2,2,0,5,5,6,6,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,3,0,5,6,0,2,6,6,6,0,2,4,3,1,0,5,0,2,0,4,3,6,0,0,0,1,3,0,2,0,3,1,0,0,0,4,2,0,0,2,0,0,0,2,1,2,1,6,0,0,3,1,5,1,0,6,4,1,0,4,2,5,0,0,1,5,2,5,0,5,4,0,0,0,1,3,4,0,3,6,4,4,0,0,5,6,0,3,2,5,0,1,1,0,1,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,2,5,1,0,0,0,6,6,2,0,0,5,0,4,0,2,1,3,0,6,2,4,0,5,1,3,0,0,0,2,1,6,0,1,0,6,5,0,0,0,5,1,0,6,3,1,5,4,5,0,0,6,1,2,0,0,3,6,0,2,1,1,2,0,0,6,0,4,0,3,5,0,0,0,3,1,0,0,0,0,3,6,0,0,1,2,0,1,4,0,0,4,2,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,0,5,3,1,0,1,4,2,6,0,4,3,6,6,0,5,6,6,0,6,3,5,0,2,2,4,3,0,3,1,3,5,0,2,0,1,0,0,0,3,6,2,0,5,3,1,6,1,5,0,6,0,3,2,0,4,0,2,0,0,5,4,2,0,2,5,1,1,0,4,5,5,0,0,1,0,5,0,1,5,2,0,0,0,5,2,0,4,1,2,0,0,0,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,4,6,2,4,0,6,5,1,3,0,3,4,2,2,0,2,1,4,0,3,2,0,0,2,2,0,4,0,4,6,5,3,0,2,0,2,5,0,0,1,1,3,0,6,3,5,6,1,3,0,2,2,0,5,0,2,3,0,0,4,6,4,0,0,3,3,1,0,0,0,6,3,0,0,3,2,3,0,2,0,4,4,0,0,5,5,0,5,2,4,0,6,1,2,6,0,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,6,0,6,2,5,3,0,6,4,1,1,0,1,4,5,0,0,0,1,0,0,1,5,1,0,3,5,0,2,0,1,5,2,5,0,6,0,3,1,0,0,6,2,4,0,1,5,2,3,3,4,0,6,4,5,0,0,3,3,6,0,6,6,4,1,0,1,3,6,1,0,2,6,6,0,0,4,2,3,0,3,3,0,4,0,0,2,4,0,2,3,6,0,5,0,2,6,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,2,0,2,5,0,1,2,1,6,0,4,4,6,4,0,6,4,3,0,2,4,2,0,4,5,5,2,0,0,5,5,3,0,5,0,1,6,0,0,5,3,6,0,2,6,1,1,4,5,0,1,6,0,4,0,0,3,1,0,2,4,6,3,0,2,2,6,1,0,4,3,3,0,0,2,4,2,0,6,1,2,2,0,0,0,1,0,2,4,0,0,1,4,5,5,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,4,4,4,0,0,5,0,5,4,0,5,6,0,3,0,5,4,4,0,3,5,4,0,4,0,3,0,0,3,4,2,4,0,5,0,3,4,0,1,3,5,4,0,3,1,6,0,6,4,0,0,1,4,3,0,1,4,1,0,1,5,6,3,0,2,6,3,4,0,2,3,6,0,0,0,4,1,0,0,1,3,0,0,0,2,3,0,4,6,4,0,0,0,6,5,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,3,6,3,0,4,5,5,6,0,0,4,2,4,0,3,1,2,0,5,3,4,0,0,2,3,2,0,5,3,2,2,0,2,0,6,3,0,0,2,6,0,0,3,4,1,5,4,5,0,5,5,6,6,0,3,5,1,0,1,0,5,0,0,0,2,4,1,0,0,4,5,0,0,5,5,1,0,2,0,2,3,0,0,3,1,0,4,5,4,0,1,6,5,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,5,5,5,0,0,6,0,6,0,1,2,0,4,0,0,6,1,0,0,4,0,0,5,5,5,2,0,1,5,6,0,0,6,0,6,3,0,0,3,3,6,0,6,6,2,2,2,4,0,3,6,0,0,0,1,4,3,0,4,1,4,5,0,5,3,6,4,0,1,5,6,0,0,5,1,6,0,4,6,6,1,0,0,1,1,0,4,4,2,0,1,6,1,6,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,5,6,6,2,0,5,6,4,6,0,4,1,0,2,0,0,2,0,0,2,2,3,0,0,6,6,6,0,4,1,4,5,0,3,0,0,0,0,0,2,4,6,0,5,5,2,1,2,1,0,0,2,3,4,0,6,2,4,0,2,6,4,0,0,3,6,0,2,0,1,2,3,0,0,1,5,6,0,5,0,6,4,0,0,2,0,0,5,5,3,0,5,2,6,6,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,4,6,3,0,3,4,4,5,0,2,4,6,3,0,0,3,3,0,3,5,6,0,5,1,5,4,0,1,1,3,6,0,5,0,6,0,0,0,6,5,6,0,2,2,5,6,3,3,0,6,3,0,4,0,3,4,6,0,1,0,2,1,0,3,0,1,4,0,5,1,5,0,0,2,2,5,0,0,3,3,2,0,0,4,0,0,4,3,5,0,6,4,5,1,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,1,1,0,0,0,0,3,0,2,0,2,3,3,2,0,3,4,3,0,5,2,1,0,5,5,2,6,0,5,2,4,0,0,6,0,0,2,0,0,0,0,2,0,5,6,0,2,4,0,0,5,6,4,0,0,5,4,6,0,1,1,3,6,0,4,2,1,5,0,2,6,1,0,0,3,2,5,0,5,6,1,1,0,0,2,3,0,2,3,1,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,0,4,2,1,0,1,5,2,4,0,2,0,4,5,0,3,6,0,0,4,0,3,0,3,2,4,3,0,5,2,4,5,0,3,0,5,6,0,0,0,5,3,0,3,3,1,3,5,3,0,3,3,1,4,0,5,1,5,0,5,2,6,4,0,0,0,0,2,0,1,1,3,0,0,1,3,0,0,3,3,2,5,0,0,5,6,0,5,5,6,0,3,1,4,3,0,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,3,0,6,0,0,0,6,6,0,0,2,2,2,0,3,2,3,0,5,2,2,0,4,2,0,2,0,4,4,1,6,0,6,0,3,2,0,0,4,4,2,0,4,1,4,3,2,3,0,5,6,5,1,0,3,4,2,0,5,0,0,4,0,3,3,1,2,0,5,6,5,0,0,4,0,6,0,4,3,3,4,0,0,2,4,0,5,0,1,0,4,0,1,5,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,4,3,0,4,0,0,6,4,3,0,5,2,6,1,0,5,6,1,0,5,0,5,0,0,4,3,3,0,3,3,4,0,0,1,0,5,1,0,0,6,0,6,0,6,6,6,4,2,2,0,4,4,5,4,0,2,5,6,0,3,3,0,1,0,4,6,6,6,0,2,3,1,0,0,5,2,6,0,4,5,4,1,0,0,3,4,0,3,4,6,0,0,6,4,5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,1,6,0,6,0,5,6,6,1,0,5,5,2,3,0,5,0,1,0,1,0,6,0,4,5,0,5,0,3,4,6,0,0,4,0,1,2,0,0,5,3,0,0,1,6,6,6,5,5,0,0,0,2,0,0,2,0,6,0,6,2,6,0,0,5,2,6,0,0,0,2,6,0,0,2,0,1,0,3,5,6,1,0,0,5,5,0,0,5,2,0,1,1,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,4,5,2,6,0,4,5,1,1,0,0,6,0,1,0,0,2,0,0,5,6,5,0,6,0,4,2,0,4,0,0,0,0,0,0,1,5,0,0,1,6,2,0,4,3,1,3,5,0,0,0,4,4,3,0,0,5,1,0,4,5,2,2,0,6,6,3,0,0,2,3,1,0,0,3,2,4,0,3,0,1,3,0,0,5,1,0,6,6,6,0,0,1,1,4,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,2,3,0,3,1,0,1,0,0,6,0,5,0,4,4,0,0,6,6,0,0,5,3,5,5,0,4,2,6,3,0,4,0,5,5,0,0,6,6,5,0,2,3,2,5,2,6,0,5,2,4,5,0,1,2,5,0,0,1,4,4,0,6,2,4,4,0,4,1,2,0,0,1,0,6,0,2,0,3,0,0,0,4,1,0,5,6,2,0,1,0,6,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,3,1,3,6,0,3,5,1,5,0,4,4,6,3,0,4,1,1,0,1,6,4,0,6,6,2,3,0,3,5,2,1,0,0,0,6,1,0,0,2,1,5,0,0,4,3,2,6,0,0,2,0,0,5,0,3,1,6,0,2,2,3,0,0,3,4,4,1,0,5,0,1,0,0,6,1,2,0,0,5,4,0,0,0,4,3,0,1,3,3,0,2,1,0,2,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,3,0,2,2,0,1,6,4,6,0,5,0,6,0,0,6,2,5,0,3,0,5,0,6,2,1,0,0,1,5,2,2,0,4,0,5,3,0,0,3,0,3,0,2,4,0,6,6,3,0,2,2,1,6,0,3,5,4,0,0,1,1,0,0,5,2,2,5,0,2,6,4,0,0,4,1,3,0,5,5,1,4,0,0,4,0,0,6,2,4,0,5,4,2,4,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,6,3,4,4,0,6,6,6,0,0,1,1,2,2,0,5,0,5,0,6,2,5,0,3,5,5,1,0,0,5,3,6,0,6,0,4,1,0,0,4,5,4,0,4,6,2,3,6,0,0,1,6,3,5,0,6,3,2,0,4,6,5,3,0,1,5,4,4,0,0,6,6,0,0,4,5,1,0,0,1,5,4,0,0,1,2,0,3,6,6,0,3,4,2,2,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,5,4,0,5,0,2,2,0,3,5,1,3,0,0,2,0,0,4,1,4,0,2,5,3,2,0,1,5,0,6,0,6,0,1,6,0,0,6,0,6,0,3,5,6,0,4,0,0,1,0,0,3,0,1,3,2,0,5,0,1,4,0,6,2,0,0,0,2,1,5,0,0,2,2,1,0,1,0,6,4,0,0,6,2,0,6,4,6,0,3,6,1,3,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,4,3,3,1,0,4,2,3,6,0,4,6,4,5,0,1,1,2,0,0,4,4,0,4,4,2,0,0,3,2,2,3,0,4,0,4,4,0,0,0,6,2,0,6,0,5,4,6,5,0,3,5,6,0,0,1,4,0,0,6,1,6,0,0,2,5,0,5,0,6,2,1,0,0,4,1,6,0,0,0,0,1,0,0,5,0,0,4,1,1,0,4,6,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,5,5,6,2,0,2,1,3,6,0,6,5,1,0,0,1,0,6,0,5,3,6,0,5,2,4,6,0,5,1,5,3,0,1,0,2,0,0,0,2,1,6,0,4,3,1,0,4,5,0,6,5,3,1,0,1,1,2,0,2,1,5,0,0,6,3,5,5,0,0,6,0,0,0,0,5,2,0,1,4,6,2,0,0,0,4,0,0,6,6,0,3,1,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,5,1,0,2,0,6,6,5,4,0,6,4,0,6,0,4,4,1,0,2,6,3,0,3,0,6,0,0,1,1,0,0,0,6,0,6,2,0,0,6,1,4,0,1,3,0,5,2,1,0,5,3,0,6,0,1,3,0,0,0,4,5,3,0,2,3,1,3,0,2,2,2,0,0,0,6,0,0,0,6,1,5,0,0,0,1,0,3,0,1,0,2,6,4,5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,6,4,4,0,0,3,5,3,5,0,5,2,6,0,0,6,5,3,0,6,5,4,0,5,0,6,0,0,2,3,2,5,0,6,0,0,1,0,0,5,0,2,0,1,6,5,4,2,4,0,2,0,2,6,0,3,5,3,0,4,0,4,6,0,3,0,2,3,0,2,2,4,0,0,1,3,1,0,4,6,4,4,0,0,2,0,0,6,4,0,0,0,1,1,6,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,3,0,4,6,0,3,0,4,0,3,3,0,1,1,0,5,0,2,2,6,0,3,0,5,0,2,5,3,5,0,0,2,5,6,0,0,0,5,0,0,0,6,2,2,0,2,2,4,3,1,6,0,4,4,0,6,0,4,5,6,0,4,5,4,1,0,6,2,6,1,0,3,5,2,0,0,5,6,2,0,0,2,3,4,0,0,6,1,0,2,6,6,0,5,2,6,1,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,6,2,1,0,6,4,3,6,0,1,0,6,4,0,1,2,1,0,4,4,6,0,3,6,2,6,0,0,1,1,5,0,3,0,1,0,0,0,6,5,1,0,6,5,4,3,3,5,0,5,0,2,4,0,4,2,0,0,5,3,0,0,0,2,4,6,6,0,6,0,1,0,0,6,1,2,0,6,2,0,3,0,0,6,5,0,1,0,6,0,0,3,6,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,4,2,0,2,0,6,3,4,2,0,3,4,3,4,0,6,0,3,0,4,3,0,0,4,3,2,0,0,2,2,2,6,0,4,0,1,2,0,0,2,3,5,0,3,4,1,2,4,4,0,0,5,6,0,0,1,6,3,0,2,0,5,6,0,5,1,1,5,0,1,3,2,0,0,0,4,2,0,3,3,5,0,0,0,5,5,0,3,1,1,0,6,6,3,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,2,1,3,3,0,0,2,2,2,0,3,1,2,2,0,4,6,6,0,2,5,6,0,0,6,0,6,0,3,3,6,1,0,4,0,3,1,0,0,2,2,4,0,6,1,5,1,0,1,0,5,4,3,1,0,5,3,0,0,3,1,2,3,0,2,3,4,1,0,2,3,6,0,0,4,5,2,0,2,6,0,2,0,0,1,2,0,2,1,6,0,3,6,4,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,1,1,5,2,0,0,1,6,3,0,1,6,3,0,0,3,2,2,0,0,4,0,0,5,2,0,1,0,5,0,3,2,0,0,0,4,0,0,0,5,0,5,0,5,4,4,6,6,2,0,6,3,2,3,0,6,3,1,0,1,0,0,0,0,2,5,6,3,0,1,6,5,0,0,4,5,6,0,4,3,6,3,0,0,6,1,0,6,2,4,0,3,2,4,1,0,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,1,5,0,5,0,1,0,1,0,0,5,6,3,2,0,5,3,5,0,4,0,1,0,6,6,1,4,0,4,5,3,5,0,6,0,0,4,0,0,4,5,4,0,4,6,5,4,4,2,0,2,6,4,4,0,2,6,3,0,6,1,5,5,0,0,5,6,0,0,6,2,3,0,0,0,2,5,0,3,5,5,2,0,0,6,1,0,0,3,4,0,3,3,5,2,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,6,0,4,5,0,6,5,4,3,0,4,2,4,5,0,1,2,1,0,0,4,1,0,5,0,2,5,0,4,5,1,5,0,2,0,6,3,0,0,1,6,2,0,1,1,3,0,4,2,0,0,6,5,3,0,1,1,1,0,6,0,0,1,0,3,3,0,4,0,5,2,4,0,0,0,6,1,0,6,4,6,3,0,0,5,5,0,4,6,2,0,3,6,3,6,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,6,3,3,0,0,5,1,2,4,0,4,4,3,1,0,0,1,1,0,5,5,1,0,1,2,1,5,0,2,3,1,6,0,0,0,5,5,0,0,5,2,0,0,1,3,2,4,1,4,0,5,0,4,3,0,3,3,5,0,2,1,6,3,0,5,1,1,3,0,1,0,2,0,0,0,5,6,0,0,3,4,2,0,0,3,4,0,4,4,5,0,6,6,1,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^62182,w^73816,w^65416,w^102441,w^93079,w^96134,w^14130,w^62070,w^53907,w^59712,w^30064,w^111526,w^62776,w^11310,w^64484,w^58433,w^35034,w^35635,w^48382,w^94052,w^2064,w^94715,w^90233,w^98118,w^14024,w^28058,w^20988,w^66651],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^56527,w^30861,w^47092,w^15213,w^20424,w^95575,w^5853,w^100874,w^109729,w^77802,w^24330,w^97720,w^28689,w^11589,w^74133,w^91502,w^107804,w^8056,w^97507,w^60649,w^48886,w^116228,w^2201,w^4223,w^81386,w^101032,w^59860,w^69881],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^41933,w^85934,w^63725,w^45414,w^117485,w^112094,w^61675,w^20414,w^44885,w^83855,w^114259,w^89727,w^8767,w^78926,w^90084,w^53790,w^68362,w^39225,w^86021,w^805,w^114365,w^24659,w^54987,w^34887,w^11006,w^43346,w^50232,w^67390],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19537,w^96847,w^64934,w^26600,w^64626,w^46041,w^62401,w^17433,w^68489,w^114147,w^77876,w^1560,w^88936,w^69850,w^33497,w^42051,w^7322,w^3661,w^52000,w^12681,w^3426,w^117374,w^48406,w^8478,w^83368,w^17078,w^27097,w^55475],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14261,w^84917,w^111886,w^92547,w^3077,w^110108,w^66704,w^89543,w^60966,w^95531,w^75076,w^39228,w^51183,w^76796,w^65913,w^58392,w^70812,w^72525,w^82260,w^6484,w^72406,w^97785,w^84291,w^34779,w^29413,w^38399,w^101805,w^110192],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^43044,w^70221,w^59613,w^95002,w^24461,w^31269,w^21454,w^79911,w^45375,w^86927,w^30125,w^73098,w^83415,w^98983,w^70189,w^115764,w^59095,w^112833,w^2086,w^65426,w^86358,w^107010,w^80771,w^105449,w^12279,w^105011,w^113534,w^7681],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^58596,w^111363,w^73563,w^72398,w^97605,w^57755,w^71900,w^82015,w^97183,w^45913,w^33060,w^29406,w^102557,w^40723,w^23388,w^43623,w^33840,w^35091,w^22277,w^82209,w^101762,w^23835,w^40176,w^97041,w^18570,w^108563,w^114625,w^84848],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^78809,w^33677,w^43222,w^56134,w^38901,w^3657,w^104485,w^33552,w^92217,w^23936,w^1724,w^50560,w^83561,w^31806,w^16498,w^111537,w^52929,w^93705,w^24652,w^106858,w^54068,w^100958,w^108645,w^74636,w^63574,w^88236,w^64928,w^109696],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^56390,w^38715,w^106519,w^47124,w^16112,w^5843,w^97738,w^4078,w^84143,w^20884,w^59093,w^71690,w^58258,w^108788,w^42771,w^13000,w^4556,w^68275,w^14825,w^78584,w^67683,w^114032,w^33701,w^68746,w^51811,w^115245,w^109870,w^3029],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16082,w^9221,w^65179,w^106482,w^45735,w^85763,w^16437,w^3136,w^61091,w^31270,w^37184,w^23617,w^66751,w^101384,w^107279,w^35980,w^108187,w^59050,w^60132,w^32911,w^88984,w^103723,w^36001,w^2116,w^70992,w^62334,w^90121,w^99116],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11633,w^38816,w^92808,w^60942,w^36967,w^49708,w^2407,w^99897,w^96643,w^69400,w^22508,w^14681,w^42493,w^63867,w^57214,w^117558,w^14619,w^78738,w^68843,w^78321,w^56904,w^44515,w^69798,w^23789,w^7902,w^54457,w^67322,w^37047],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^98282,w^63460,w^70320,w^59475,w^86231,w^85226,w^10766,w^14002,w^91955,w^64234,w^69886,w^74604,w^65203,w^495,w^6096,w^66065,w^80640,w^96313,w^115362,w^4818,w^96430,w^9352,w^46949,w^9438,w^75388,w^83495,w^42967,w^100116],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^106095,w^37346,w^18467,w^32193,w^106372,w^80102,w^41917,w^71216,w^29458,w^47266,w^105346,w^37254,w^10952,w^31756,w^61813,w^103410,w^67949,w^111379,w^76970,w^102384,w^110826,w^45624,w^27912,w^60124,w^74968,w^59505,w^81790,w^101775],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^95146,w^112037,w^43442,w^64964,w^45840,w^43827,w^83512,w^60399,w^85422,w^19935,w^83215,w^116563,w^50059,w^16611,w^23093,w^52184,w^34220,w^52147,w^53747,w^89183,w^85202,w^84211,w^43956,w^36936,w^55549,w^2894,w^54392,w^38353],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^24874,w^18558,w^100743,w^94229,w^48467,w^93109,w^82217,w^20102,w^91877,w^13478,w^14558,w^96364,w^56918,w^10233,w^96577,w^74237,w^61883,w^31049,w^430,w^57517,w^109508,w^83056,w^89470,w^65097,w^91837,w^74910,w^45856,w^104091],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26496,w^56905,w^9734,w^50208,w^106223,w^15229,w^61356,w^23001,w^37939,w^38606,w^94849,w^112527,w^52888,w^1904,w^113696,w^34929,w^90446,w^101316,w^48469,w^95280,w^94386,w^95643,w^113548,w^69303,w^17805,w^24888,w^24645,w^29460],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^71477,w^88434,w^17494,w^17922,w^31035,w^23371,w^50743,w^81704,w^17254,w^702,w^49392,w^16453,w^67564,w^61290,w^113157,w^92114,w^25855,w^45229,w^64208,w^36547,w^90959,w^101474,w^95677,w^22844,w^44528,w^67495,w^3049,w^73990],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22774,w^114965,w^2776,w^3219,w^103120,w^100926,w^8853,w^33826,w^40585,w^22374,w^91327,w^61735,w^42689,w^40690,w^75053,w^73578,w^22990,w^72645,w^37542,w^59636,w^87398,w^34982,w^27659,w^45452,w^73261,w^87283,w^97312,w^12510],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42246,w^56254,w^39236,w^28636,w^3947,w^20168,w^86582,w^113023,w^34121,w^35034,w^94883,w^93748,w^34566,w^98986,w^115961,w^101498,w^18367,w^32535,w^12718,w^44134,w^28639,w^62600,w^47724,w^38416,w^46211,w^85539,w^90363,w^4939],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^109652,w^62445,w^107955,w^24703,w^37345,w^14451,w^114672,w^39983,w^24580,w^10376,w^97794,w^48170,w^81675,w^73482,w^85362,w^58045,w^84458,w^14236,w^111504,w^33387,w^110888,w^57867,w^104120,w^13275,w^4004,w^34879,w^63926,w^19316],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10699,w^74762,w^30640,w^18938,w^36513,w^31603,w^57301,w^55427,w^108849,w^71827,w^93617,w^99124,w^48426,w^21907,w^97767,w^74513,w^21314,w^102248,w^89791,w^45019,w^80095,w^81011,w^7694,w^91885,w^85697,w^73533,w^88026,w^19264],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23103,w^93413,w^100552,w^49693,w^77371,w^85027,w^112773,w^622,w^110709,w^97874,w^79913,w^86614,w^59950,w^84958,w^96399,w^87919,w^99052,w^78943,w^115599,w^82890,w^33965,w^116279,w^78096,w^58124,w^17067,w^37382,w^83374,w^43079],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23105,w^50452,w^74777,w^12460,w^9159,w^6324,w^49199,w^107578,w^12149,w^28263,w^101210,w^7909,w^60461,w^88021,w^98983,w^58391,w^74670,w^2129,w^86570,w^76825,w^114946,w^28006,w^15283,w^34271,w^69829,w^29567,w^21452,w^4617],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^34956,w^3985,w^107172,w^101972,w^54817,w^51976,w^54654,w^63912,w^85164,w^33199,w^36518,w^108935,w^24724,w^66667,w^34702,w^48891,w^53334,w^37135,w^37850,w^46369,w^67701,w^33242,w^29146,w^77292,w^68817,w^111306,w^99939,w^43051],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^60973,w^42627,w^7110,w^22134,w^95822,w^16926,w^72889,w^29831,w^41800,w^98047,w^43187,w^106524,w^78290,w^111674,w^38589,w^14171,w^33697,w^82908,w^52788,w^79887,w^82992,w^81534,w^5169,w^88887,w^10901,w^108042,w^82504,w^90207],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^52713,w^67164,w^13113,w^66904,w^75049,w^80051,w^17271,w^86714,w^20884,w^58905,w^62844,w^8829,w^65686,w^67889,w^15747,w^38520,w^65189,w^70541,w^65067,w^40058,w^88348,w^10061,w^21903,w^81504,w^94658,w^46138,w^101679,w^30587],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23782,w^44548,w^43857,w^36722,w^96216,w^23293,w^18732,w^26967,w^115108,w^108871,w^56878,w^39305,w^111555,w^12480,w^109840,w^57396,w^6731,w^21376,w^75337,w^14647,w^26163,w^71843,w^23314,w^95964,w^55030,w^47888,w^88978,w^59452],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^76290,w^76609,w^55784,w^85266,w^4637,w^73491,w^107162,w^95676,w^45800,w^25650,w^62146,w^29071,w^51625,w^90540,w^74150,w^89504,w^71389,w^53960,w^64116,w^8726,w^83649,w^70197,w^17296,w^73211,w^109530,w^32912,w^14564,w^33059]];

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above,
// as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define the subspace of SMG2 we need to study.
// We need the summands of LG, and all maps from them into SMG2.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],28);
W1:=(XLG[n1]);
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// Now set up the variables.

dh:=Dimension(homs1);
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;


///////////////////
// The Proof
///////////////////

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];


BB:=GroebnerBasis(SimplifyBasis(GroebnerBasis([abC[i]:i in [Dimension(U)+1..Dimension(MG2)]])));

// First let's show that R.6 ne 0.

[R.1,R.2,R.3,R.4,R.5,R.6] eq GroebnerBasis(SimplifyBasis(GroebnerBasis(SimplifyBasis(GroebnerBasis(BB cat [R.6])))));

// Thus R.6=1 wlog.

BB:=GroebnerBasis(BB cat [R.6-1]);
coeffs2:=ChangeLinearCoefficients(coeffs1,BB);

(R.4 + R!w^33279)*(R.4 + R!w^58772)*(R.4 + R!w^92103)*(R.4 + R!w^117596) in BB;

// And now our four options for R.4.

coeffs2a:=ChangeCoefficient(coeffs2,R.4,F!-w^33279);
coeffs2b:=ChangeCoefficient(coeffs2,R.4,F!-w^58772);
coeffs2c:=ChangeCoefficient(coeffs2,R.4,F!-w^92103);
coeffs2d:=ChangeCoefficient(coeffs2,R.4,F!-w^117596);

// Now make M1 to M4, modules with the four different 26-dimensionals given above.

p1:=MG2![Evaluate(i,coeffs2a):i in a];
p2:=MG2![Evaluate(i,coeffs2b):i in a];
p3:=MG2![Evaluate(i,coeffs2c):i in a];
p4:=MG2![Evaluate(i,coeffs2d):i in a];

M1:=sub<MG2|p1>;
repeat
  M1:=sub<MG2|M1,MG2!LieProd(MG2!Random(M1),MG2!Random(M1))>;
until Dimension(M1) eq 133;


// This yields four solutions and 133-dimensional subalgebras, as in the case of p=0.
// We need to check that one of them is an E7 Lie algbera,
// and that they all lie in the same orbit under N_{Sp(56,k)}(G).

// Hence we construct the centralizer of SL(2,27) in Sp(56,F).
// This has order 4, and modulo the centre of Sp, swaps p1 and p3, and p2 and p4.

ce1:=DiagonalMatrix(F,[1:i in [1..14]] cat [-1:i in [1..28]] cat [1:i in [1..14]]);
&and[i*j eq j*i:i in [a1,a2],j in [ce1]] and &and[i in Sp(56,F):i in [ce1]];
ce1d:=KroneckerProduct(ce1,ce1);

p1*ce1d eq p3 and p2*ce1d eq p4;

// Now we need an element that normalizes the SL(2,27) inside Sp(56,F). Here it is.

n1logs:=[
    [ 552170548, 9268018868, 4236649474, 13323393125, 7714747211, 5157256106, 8395303917, 11257220974, 2338143023, 10163978263, 2302920251, 7530919140, 10744004988, 3112808299, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 7095396888, 2703316718, 5096945489, 5903493502, 13233775060, 11947515101, 11607687546, 12391355864, 12938674806, 5895884500, 2923698410, 71208740, 12918575615, 1055922646 ],
    [ 6884978334, 5834129010, 11007361773, 1402012536, 11874919082, 9828433257, 4388793221, 9582974451, 11156383287, 12146684104, 7509077959, 11057413214, 11463561931, 9919392087, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 12931861063, 11923898299, 10850209645, 889821408, 7859119359, 10825203226, 91167244, 9827168501, 11029851077, 12335339381, 1313008116, 87824925, 9862397294, 12918575615 ],
    [ 10731651067, 5444660966, 3248336925, 3356505256, 11118196079, 8072346116, 1159322411, 10950853061, 5753171404, 642807333, 2910196971, 1650853930, 2502500276, 13454124499, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 5632935813, 4761981675, 12072596500, 6804280314, 1868074413, 4469109308, 7572218361, 11037421553, 10780737495, 12052602227, 1360496871, 13157399505, 87824925, 71208740 ],
    [ 13446199126, 3753006031, 6832401655, 4593043120, 12336105695, 10492235403, 2143371821, 7585489798, 4421743440, 12462567534, 9132048816, 966609489, 11443972792, 5907200590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 8811131947, 9112464302, 2151048813, 11255924968, 13154791289, 3286299114, 4075959069, 12421519008, 2568107008, 10851290790, 5371405412, 1360496871, 1313008116, 2923698410 ],
    [ 10656098375, 11671120525, 1305803269, 12434894659, 1155151055, 4529085227, 2257846584, 3147300630, 8809978338, 6864198918, 7553181321, 7979781142, 11268668227, 3398258054, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 2538066600, 10478037807, 5884067153, 10642354428, 9158556826, 5151875951, 8325491753, 3448970222, 4142853855, 4703744052, 10851290790, 12052602227, 12335339381, 5895884500 ],
    [ 4050065136, 6937019522, 2308054433, 12780595213, 11502491718, 9245848999, 2129928931, 3345732068, 10901068121, 3275349135, 1001613198, 10308935444, 10334474279, 1744151093, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 2275910653, 7239584854, 5820980107, 9977967196, 6845404462, 1887737723, 13408412590, 2408704001, 12508501860, 4142853855, 2568107008, 10780737495, 11029851077, 12938674806 ],
    [ 4013071124, 6296442756, 1975051581, 9604025891, 12198751420, 9620278034, 7981975378, 5837609678, 12720815186, 10340596540, 10608483162, 4505611913, 13260114494, 13123271671, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 9973396524, 4996354787, 1148712821, 11246479866, 2395441218, 11202045219, 1561238994, 9192719839, 2408704001, 3448970222, 12421519008, 11037421553, 9827168501, 12391355864 ],
    [ 1587316873, 2147853055, 8305510477, 11691173242, 10564746596, 4894249731, 5767478269, 11856758779, 3614712325, 4559670543, 606745070, 9661766093, 6696040617, 13109698315, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 8721085556, 6143730453, 10390321529, 4938296844, 2329484390, 3672726440, 1407273295, 1561238994, 13408412590, 8325491753, 4075959069, 7572218361, 91167244, 11607687546 ],
    [ 9869758260, 3286360010, 4025725760, 11944515610, 6036037289, 2177227683, 13314931910, 809175859, 13553436267, 6490315844, 5945962829, 9442435997, 4736592007, 4277961007, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 1146853566, 10697096233, 9351592124, 2774497133, 10490093623, 13591599740, 3672726440, 11202045219, 1887737723, 5151875951, 3286299114, 4469109308, 10825203226, 11947515101 ],
    [ 217913612, 8431776478, 7519623603, 2361676865, 1915747159, 10171710561, 2226600741, 547882765, 8855269083, 12072352431, 9785319972, 9424121601, 6158902520, 7140641556, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 11942417651, 8958096513, 8451024024, 8944259701, 5239731987, 10490093623, 2329484390, 2395441218, 6845404462, 9158556826, 13154791289, 1868074413, 7859119359, 13233775060 ],
    [ 9796698648, 12421863723, 7825017156, 6358531188, 12000161816, 5155479331, 8222074703, 11704936902, 1211188278, 5759751804, 1128855289, 12403286233, 4620274093, 11563007704, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 8625649967, 2445523985, 9637582855, 11338537131, 8944259701, 2774497133, 4938296844, 11246479866, 9977967196, 10642354428, 11255924968, 6804280314, 889821408, 5903493502 ],
    [ 10007586929, 10631670886, 2094239740, 7872313916, 4063378927, 5859786655, 7954980150, 3014539579, 1984929834, 11432119434, 11040647522, 5361391784, 10465497402, 11552602501, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 13747341330, 11116882894, 10201044656, 9637582855, 8451024024, 9351592124, 10390321529, 1148712821, 5820980107, 5884067153, 2151048813, 12072596500, 10850209645, 5096945489 ],
    [ 2836210505, 837059543, 13686033443, 3529170932, 1512904487, 544549819, 139882610, 2999614830, 6201570218, 10707821800, 7657338832, 196341103, 6191684852, 10835727217, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 3989298655, 5590911947, 11116882894, 2445523985, 8958096513, 10697096233, 6143730453, 4996354787, 7239584854, 10478037807, 9112464302, 4761981675, 11923898299, 2703316718 ],
    [ 13670421361, 7060100614, 11454698057, 2889777473, 13123190735, 5785413882, 4309653386, 171690053, 6943491742, 8581053096, 4384160677, 7914178996, 2130528819, 13007859916, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 4304502180, 3989298655, 13747341330, 8625649967, 11942417651, 1146853566, 8721085556, 9973396524, 2275910653, 2538066600, 8811131947, 5632935813, 12931861063, 7095396888 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9615427252, 3013895732, 2346264226, 2249232725, 8914176539, 8579507594, 171332733, 7856570926, 7674548927, 11506438087, 6543929099, 4955771460, 12930651612, 13622338651, 7577256173,
    1195562393, 1226836750, 13375425267, 1564835019, 2121674421, 7470479931, 9995634674, 5930493890, 4375299056, 4789752593, 8915354624, 4588745683, 2746018330, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12851895966, 4921143090, 2766917277, 10197721464, 5609375018, 7827411993, 8281349429, 2455372899, 8136988263, 4767495496, 13429583191, 2485463486, 7013356219, 3027189063, 8282716584,
    2403499080, 2793108896, 12319587307, 13837408805, 294977739, 700054889, 234387756, 7427494477, 11273778510, 4292258163, 7115166308, 1592896810, 4588745683, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1348914283, 12822501734, 4303421325, 3740678344, 11243436671, 6661672484, 588610139, 2483288789, 4354540396, 13118517, 12770777979, 7378047370, 2875823924, 5359128451, 5413714558,
    512670797, 2917902436, 11562671268, 13440424450, 11276768670, 6440112783, 10304769729, 2218032164, 4553131147, 379046485, 11926862009, 7115166308, 8915354624, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1121837974, 11375601919, 6636367495, 12240171280, 1381658255, 1908978747, 891168029, 3544508902, 655190160, 13248199566, 2728645584, 3691904961, 2210877208, 1250456110, 7267931348,
    1349717172, 7601907922, 1980488055, 3524641625, 8261630795, 5568544776, 8242737662, 11888966969, 5663010778, 12670234429, 379046485, 4292258163, 4789752593, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5866976375, 2497988125, 4263777781, 5620803091, 4543178495, 10544014523, 9932712216, 1476606870, 4134448962, 2964838182, 8063453529, 5247407158, 13506309523, 2611629446, 11666277636,
    7155387194, 3844739059, 3053683181, 9559448600, 1808810771, 10040769416, 2213210009, 4968227816, 1298939880, 5663010778, 4553131147, 11273778510, 4375299056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7427010864, 13700383778, 9651261617, 10429937437, 13228606182, 12617601751, 5128022419, 4022933732, 13781282729, 12495754815, 9342124302, 8967119156, 5012986871, 3707773157, 8200252989,
    4121370392, 10925911075, 3489759638, 3367162853, 12831701992, 11154180784, 12406336056, 3299915290, 4968227816, 11888966969, 2218032164, 7427494477, 5930493890, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9686057876, 10580083044, 1735158669, 5563030259, 8723211580, 10930391666, 9767055922, 5486164622, 2801885714, 6425488060, 5301054138, 7436307737, 7332495806, 11849307079, 4787685508,
    10346053335, 8939773237, 6251924562, 7979340791, 7179036730, 4144001331, 4693144193, 12406336056, 2213210009, 8242737662, 10304769729, 234387756, 9995634674, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12461305177, 11342843695, 11468510173, 4193248858, 5582636804, 8009189619, 2095030381, 13518311371, 4028423125, 12239490207, 6226838030, 12061139357, 2113980633, 8176851835, 11921418557,
    4956561517, 13039342004, 102431631, 11506569546, 11343959906, 12232291426, 4144001331, 11154180784, 10040769416, 5568544776, 6440112783, 700054889, 7470479931, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13477760340, 8823801290, 7991464640, 9847924090, 6620115161, 326908467, 4226386790, 581464291, 2253927483, 5499485156, 2663623421, 6407158253, 96665143, 9408988543, 6624260090, 7627916970,
    11720559944, 11292286757, 12344833084, 8688677854, 11343959906, 7179036730, 12831701992, 1808810771, 8261630795, 11276768670, 294977739, 2121674421, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7913754188, 13730889022, 2695738947, 613147985, 11055631591, 11506595889, 6259896309, 12722567485, 3005472267, 5895879519, 8391482628, 3864507249, 2385493880, 9749885844, 12465858166,
    6864312876, 12862457206, 12810782308, 6009455803, 12344833084, 11506569546, 7979340791, 3367162853, 9559448600, 3524641625, 13440424450, 13837408805, 1564835019, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6696863352, 12964893627, 9481377444, 8604023412, 7871732984, 12534124819, 12879183647, 4476004998, 1719569622, 2659823196, 587988361, 6750059017, 376766557, 1083405496, 2977827455,
    6903894621, 8782602392, 9891470814, 12810782308, 11292286757, 102431631, 6251924562, 3489759638, 3053683181, 1980488055, 11562671268, 12319587307, 13375425267, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13198097921, 3324200614, 7387096060, 9482342684, 7709757823, 10571171695, 9484029750, 12490432171, 1735360266, 12379744266, 2767596578, 11973376616, 8970314298, 13794579349, 3726738780,
    11220824149, 1514032630, 8782602392, 12862457206, 11720559944, 13039342004, 8939773237, 10925911075, 3844739059, 7601907922, 2917902436, 2793108896, 1226836750, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 622832345, 11316092807, 13555643507, 7981330868, 10764935063, 8485370731, 1980181490, 2603493870, 7188443882, 7280408200, 1003697968, 3958660447, 4928440148, 2198464033, 7002668159,
    11828947334, 11220824149, 6903894621, 6864312876, 7627916970, 4956561517, 10346053335, 4121370392, 7155387194, 1349717172, 512670797, 2403499080, 1195562393, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 843938689, 144083686, 1646145593, 6555905777, 1397721215, 965495418, 12799338314, 8760236597, 1554080158, 8084430504, 12235908373, 1008939604, 13602292131, 12694377484, 2145062109,
    7002668159, 3726738780, 2977827455, 12465858166, 6624260090, 11921418557, 4787685508, 8200252989, 11666277636, 7267931348, 5413714558, 8282716584, 7577256173, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3232707265, 731966906, 11354450731, 120526416, 8090666685, 8797792337, 8598240971, 8189694559, 1780881341, 24612559, 9192199840, 7596713228, 1284048133, 11765984921, 5927735116, 8802399217,
    13700343301, 11000661304, 9166822356, 1149275407, 1298561515, 6205614871, 7638039893, 6699426854, 9710523790, 11629884499, 9446416887, 13398925099, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13591599740, 19888627, 7428462537, 2411313656, 7497186860, 6284603766, 9928636549, 4172721945, 830356115, 9035464630, 5045804228, 5331551359, 3098691888, 1284048133, 7964717619, 692876852,
    5722994202, 6407050093, 5030220920, 8860617607, 7459082217, 2574340094, 9486081479, 10197224227, 2023581592, 1384517876, 7533242731, 10037922588, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1420436087, 273831926, 11703211480, 3106212143, 6167205384, 3048676112, 9486878052, 12853290608, 12503878100, 7987054795, 12984893571, 11440098014, 5331551359, 7596713228, 11697730996,
    811223503, 304577384, 7681478233, 10652679201, 13101682397, 13744329293, 7928899913, 3532487444, 3113037142, 9334420689, 5092146730, 1260277214, 5015771940, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 637188915, 8900645518, 4610848796, 891887573, 12291910445, 6847131262, 11882543993, 6816115562, 10248498743, 11726008077, 1269677018, 12984893571, 5045804228, 9192199840, 6991513477,
    4041134032, 2529712322, 11330544889, 5888874372, 5889649229, 3459757070, 2999623962, 10330602798, 3102119721, 1450282416, 11374178571, 7940245159, 6637929851, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7527789344, 7672692747, 4118334175, 13837846351, 2772873843, 11280720802, 6304469190, 11659559579, 3977323357, 7533049249, 11726008077, 7987054795, 9035464630, 24612559, 7273129896,
    6209811400, 1246243434, 1718168604, 2062790031, 11800241444, 13152085743, 10344342940, 2262143535, 9809834118, 11603009934, 6997527333, 596403304, 1522475863, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4291605054, 8512591002, 5495099805, 10961603212, 2352663528, 5358113485, 11683596050, 1228576017, 8830214745, 3977323357, 10248498743, 12503878100, 830356115, 1780881341, 6413883742,
    10586353418, 4413734634, 1392743478, 1283929083, 934269867, 437217925, 8797698386, 13431750521, 3271147938, 338717040, 13601202604, 3585540087, 8160082223, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11991999897, 51688765, 9262871292, 6471134361, 6480409960, 5316998246, 6633362865, 917112731, 1228576017, 11659559579, 6816115562, 12853290608, 4172721945, 8189694559, 10830488453,
    4605862830, 12757610779, 5740485702, 544234765, 5051029459, 10391345179, 8718190478, 5156119268, 13167288630, 11468336998, 8393806661, 4502330451, 10394944174, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 821631448, 7228182336, 13523064627, 7108078963, 1463846286, 5396485867, 7281882530, 6633362865, 11683596050, 6304469190, 11882543993, 9486878052, 9928636549, 8598240971, 8036241386,
    3667253810, 12772291350, 3525814703, 3331519941, 9619371110, 6428123869, 8381397778, 6524386531, 9146352984, 11118191021, 1434381611, 4272964421, 4210541517, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 754436856, 1198117695, 6241886785, 5142405028, 10976352372, 5272818762, 5396485867, 5316998246, 5358113485, 11280720802, 6847131262, 3048676112, 6284603766, 8797792337, 7967669082,
    6383118619, 6599963455, 4195116931, 6246436161, 9358392483, 13682058531, 11020510034, 11700064999, 8923178027, 714498603, 3900944516, 12514861257, 8461153706, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11475103550, 7966601356, 969024615, 13784424958, 2364474004, 10976352372, 1463846286, 6480409960, 2352663528, 2772873843, 12291910445, 6167205384, 7497186860, 8090666685, 6011287535,
    6066426887, 11906614927, 8669857016, 4401578359, 697832489, 8718426596, 1038444220, 4114650918, 5260243055, 12476452895, 8787064079, 12470371082, 3465780011, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11585410596, 13755457958, 1888492552, 11046139438, 13784424958, 5142405028, 7108078963, 6471134361, 10961603212, 13837846351, 891887573, 3106212143, 2411313656, 120526416, 3870825473,
    2671641332, 8068684316, 13734887988, 9299688065, 13476188410, 376512442, 13522976291, 75384013, 525585859, 10231919920, 3339969256, 2799309336, 2252173925, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12925778771, 8461619501, 2482746441, 1888492552, 969024615, 6241886785, 13523064627, 9262871292, 5495099805, 4118334175, 4610848796, 11703211480, 7428462537, 11354450731, 92368457,
    950483843, 3882362140, 5239461156, 5577762003, 4549084160, 10077087277, 8378623581, 5123813633, 7102741669, 2671041655, 6612263325, 5658352173, 12690582274, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10192201460, 10205830447, 8461619501, 13755457958, 7966601356, 1198117695, 7228182336, 51688765, 8512591002, 7672692747, 8900645518, 273831926, 19888627, 731966906, 9566041414, 2793318743,
    3308200486, 10762170123, 8733437278, 1016680010, 8036346655, 3073434756, 4715370722, 7595087725, 289513231, 6455862566, 361106610, 9564771668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12343461208, 10192201460, 12925778771, 11585410596, 11475103550, 754436856, 821631448, 11991999897, 4291605054, 7527789344, 637188915, 1420436087, 13591599740, 3232707265, 4989736561,
    13669407305, 13582924529, 5526501048, 11082956012, 1005895860, 4793832073, 1847877524, 7622777136, 6593452775, 6442351126, 8058732667, 4336063134, 10839201748, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 9793984681, 5675412618, 831923691, 11420920440, 2040009117, 12176040882, 2474199652, 13834412954, 12459677893, 1356020729, 948065121, 1933276660, 11455530665, 569310634, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 13633276684, 2237658433, 6935036149, 13063490296, 6253105044, 949346143, 8264365435, 13408097479, 549200357, 9922310246, 5211900910, 2371565251, 6111949863, 6006831451 ],
    [ 11898593896, 11639329778, 1136180955, 1647077817, 3234802769, 12434042357, 8307126468, 12379244627, 6316369029, 7713283204, 2771815578, 2710447068, 482907833, 11455530665, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 2715121731, 6268391348, 3600971898, 9437136157, 11178942680, 5090359543, 5621561433, 1571079806, 8055514871, 1377647923, 2266487608, 12476227124, 9255426619, 7413154812 ],
    [ 7222399107, 5902460851, 11782028194, 4203574606, 10841295575, 10970578947, 8740788123, 9909455302, 11691958604, 12307472176, 8904286925, 4573548892, 2710447068, 1933276660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 5696043604, 12067377247, 1083004616, 2677679017, 9853654449, 5283226253, 9090349757, 960054137, 6996438356, 284660758, 624136161, 372020170, 6388434686, 10470942660 ],
    [ 6553277316, 2540949668, 2345811798, 2602906473, 924072952, 5767111226, 10560771059, 4555609116, 7109720211, 11959777328, 4848363513, 8904286925, 2771815578, 948065121, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 10393267573, 4237546768, 13225606178, 1545211561, 11729100228, 11767068221, 3432650030, 8568702138, 7913197902, 13590994329, 1857402384, 3683261979, 1515971191, 6908957099 ],
    [ 11789037155, 13235261357, 6483123030, 8573699962, 7344556894, 4319372243, 4689690001, 4845042148, 3156657510, 8066856457, 11959777328, 12307472176, 7713283204, 1356020729, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 10351184904, 13613727400, 5700779466, 1142538396, 4187701119, 10719055556, 7752990207, 8586464860, 114735615, 10078106982, 1054711566, 10687946517, 1541187496, 5394881287 ],
    [ 4715611229, 10181385951, 10498163639, 1410088648, 8068843082, 5135760544, 11549557997, 6558419736, 7162978017, 3156657510, 7109720211, 11691958604, 6316369029, 12459677893, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 9771984958, 6603691082, 8653689066, 12879281622, 7547376267, 4255361883, 7582391125, 2007317714, 7615277129, 8032089762, 2755847760, 2077141996, 9596017863, 12287987327 ],
    [ 1139464955, 5163041046, 551760419, 9546875980, 11282825077, 6329349529, 306492729, 10591370494, 6558419736, 4845042148, 4555609116, 9909455302, 12379244627, 13834412954, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 4725020597, 4226683470, 2265004171, 4458055398, 12826216285, 12198561091, 10889574571, 11952717422, 3506674532, 8497931670, 8297024902, 9899197589, 12994884099, 11065925326 ],
    [ 3931424249, 3576505032, 7560832338, 849067897, 5778071309, 129188992, 9167292913, 306492729, 11549557997, 4689690001, 10560771059, 8740788123, 8307126468, 2474199652, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 6219786314, 13599990290, 2984352150, 6669474047, 10990317909, 745419590, 10469751181, 9291162322, 1345334419, 5250105816, 4981159229, 1078262939, 1755948629, 12538513533 ],
    [ 3419517500, 11487082038, 8987762259, 11843141803, 9949849902, 8429835338, 129188992, 6329349529, 5135760544, 4319372243, 5767111226, 10970578947, 12434042357, 12176040882, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 2859743418, 8264493931, 5048603695, 11782708819, 1567053489, 1798754067, 6039082419, 194790866, 5810409751, 8155820123, 7327857147, 11209547684, 4211564793, 13199202794 ],
    [ 1874479451, 75086921, 3956954590, 1801069164, 2178357828, 9949849902, 5778071309, 11282825077, 8068843082, 7344556894, 924072952, 10841295575, 3234802769, 2040009117, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 3886058015, 6587886263, 2090069023, 9584377784, 8058031591, 6511217561, 11964287204, 9359905180, 7839874182, 8608740095, 2329555055, 1486236671, 2031546218, 3727774139 ],
    [ 12240048111, 1494050825, 9209819055, 12961626541, 1801069164, 11843141803, 849067897, 9546875980, 1410088648, 8573699962, 2602906473, 4203574606, 1647077817, 11420920440, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 9733714577, 6338840468, 7809489884, 8627725812, 12763524785, 9792733690, 4607822458, 12085339859, 3693816637, 11912419891, 3077736880, 11404334344, 12594572664, 13467511925 ],
    [ 237396458, 2160086116, 5352613603, 9209819055, 3956954590, 8987762259, 7560832338, 551760419, 10498163639, 6483123030, 2345811798, 11782028194, 1136180955, 831923691, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 4526054393, 5049846707, 10299011260, 7590427044, 10325881347, 1444528640, 9332224573, 9155226669, 1923698417, 2002161781, 6309456295, 5651297325, 433512477, 12821894626 ],
    [ 11938869797, 5844002708, 2160086116, 1494050825, 75086921, 11487082038, 3576505032, 5163041046, 10181385951, 13235261357, 2540949668, 5902460851, 11639329778, 5675412618, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 11973551686, 12301033607, 9847664614, 1377422427, 12699810622, 8293458890, 6224944495, 12185431044, 9592570178, 12285831325, 344861119, 11828947334, 3852936690, 11911334132 ],
    [ 4965794940, 11938869797, 237396458, 12240048111, 1874479451, 3419517500, 3931424249, 1139464955, 4715611229, 11789037155, 6553277316, 7222399107, 11898593896, 9793984681, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 9195209089, 5419172345, 1181516321, 7814094552, 3254643788, 7765035540, 13437176377, 7498275476, 13642612464, 4729580375, 11166886774, 7321859083, 4847785566, 5151972052 ]
];

F2<ww>:=GF(7^12);
n1:=GL(56,F2)![[ww^n1logs[i,j]-1:j in [1..56]]:i in [1..56]];

n1d:=KroneckerProduct(n1,n1);

// Check that n1 normalizes MG and lies in Sp. We need the form first
_,ff:=InvariantBilinearForms(ActionGroup(MG));
ss:=ChangeRing(ff[1]+ff[2],F2);

GL(56,F)!(GL(56,F2)!a1^n1) in ActionGroup(MG) and
GL(56,F)!(GL(56,F2)!a2^n1) in ActionGroup(MG) and
Transpose(n1)*ss*n1 eq ss;

// n1 maps p4 into M1, so the normalizer acts transitively.

MG2F2:=ChangeRing(MG2,F2);
M1F2:=sub<MG2F2|ChangeRing(p1,F2)>;

MG2F2!(ChangeRing(p4,F2)*n1d)[1] in M1F2;

// Thus all four subalgebras are conjugate under the normalizer. Now check that M1 is an E7 subalgebra.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSL229/psl229p=0.txt <==
SetSeed(0,0);
G:=SL(2,29);
F:=GF(59);

a1:=GL(56,F)![
[22,32,47,26,6,29,15,5,9,23,29,33,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,39,6,15,20,18,18,8,40,53,33,47,47,6,10],
[29,49,10,25,21,47,0,17,9,18,38,31,44,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,35,13,47,32,47,19,56,39,29,17,24,47,19],
[56,9,8,29,8,52,56,30,2,57,18,18,23,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,33,37,32,21,6,39,24,14,5,37,34,47,37,0],
[15,6,11,16,41,49,3,12,9,16,45,30,49,58,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,44,42,33,9,46,53,28,28,27,20,27,31,52],
[45,30,23,20,30,46,2,47,46,25,31,47,13,34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,27,10,6,19,1,50,27,2,3,35,33,4,13,6],
[43,19,32,11,26,55,52,47,21,22,38,24,47,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,47,8,2,49,39,52,49,46,20,3,41,57,8,5],
[0,42,25,24,58,14,45,21,56,8,28,8,35,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,17,35,35,13,21,9,38,38,29,46,13,39,57],
[19,48,31,16,26,30,45,57,34,16,56,22,45,36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,38,5,28,23,28,10,1,0,27,10,54,15,0],
[25,13,1,25,0,31,6,15,17,0,31,35,15,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,41,58,7,27,21,28,24,51,16,27,26,55,19],
[18,32,22,40,32,33,54,43,10,41,20,40,48,52,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,41,21,35,16,50,26,48,41,20,51,34,6,48,8],
[9,55,29,40,40,24,58,58,12,24,46,37,28,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,57,34,22,47,3,45,12,50,12,23,16,47,20,40],
[15,20,17,8,14,22,22,3,1,21,38,2,29,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,50,20,25,31,15,40,21,15,1,1,49,49,33,13],
[11,43,7,57,49,36,46,11,25,38,57,7,43,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,27,54,5,5,22,26,6,44,19,57,32,15,46,4],
[8,9,10,1,3,35,36,5,5,49,26,32,8,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,15,18,50,18,57,25,35,33,24,13,30,46,39],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,14,21,34,49,12,37,6,39,45,8,34,57,5,32,13,48,10,22,38,4,6,46,20,23,17,32,31,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,49,41,46,2,3,3,21,53,35,35,58,51,2,13,9,0,2,7,5,47,11,9,25,27,42,26,18,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,48,38,50,33,41,23,50,1,28,27,5,38,44,47,19,25,3,58,9,48,53,2,20,25,30,38,32,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,8,34,8,3,14,39,27,9,56,4,23,10,26,34,30,42,36,14,19,29,1,19,16,58,16,52,41,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,32,52,10,53,52,27,14,34,35,37,29,35,33,58,13,54,26,28,41,33,55,46,54,41,55,33,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,32,7,16,13,25,8,19,14,1,32,28,0,16,37,26,19,46,2,22,24,13,22,45,21,28,2,43,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,58,12,45,27,20,33,49,55,34,48,30,8,42,46,7,29,21,1,57,1,2,38,37,5,46,36,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,5,4,56,33,19,26,21,57,33,0,27,43,1,41,37,36,49,30,44,44,46,6,58,21,0,49,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,53,27,44,52,36,27,11,8,37,9,17,18,22,1,24,15,19,45,50,2,35,52,21,11,10,35,48,41,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,30,27,46,41,31,38,56,30,52,36,41,36,1,46,23,2,33,20,14,8,35,12,15,18,33,28,20,34,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,23,51,57,54,26,47,41,36,30,23,25,11,43,30,13,0,54,54,23,15,29,17,50,18,41,48,46,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,56,38,40,42,30,19,56,10,27,58,5,33,17,17,57,29,21,13,20,43,37,16,36,29,3,29,58,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,29,14,23,20,32,18,22,6,8,45,41,12,27,35,11,44,5,2,10,1,46,22,0,40,46,37,39,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,21,17,52,43,18,48,36,51,19,51,24,26,32,49,11,34,27,33,32,42,41,32,33,18,57,6,50,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,25,27,16,17,31,37,47,52,16,8,47,9,10,44,44,33,16,10,54,38,47,52,15,30,43,57,55,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,35,49,9,30,49,32,4,29,43,16,30,35,0,23,23,44,16,25,31,39,44,30,49,19,3,2,15,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,54,24,46,40,52,37,29,14,39,3,13,47,32,26,57,55,18,53,14,0,33,34,57,10,2,58,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,52,1,21,50,22,53,55,28,10,11,30,15,47,47,16,28,22,5,7,45,37,49,29,37,2,11,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,50,9,15,38,35,15,17,42,14,19,46,32,44,56,14,8,50,5,26,36,34,9,35,30,7,26,44,36,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,41,30,1,37,51,54,31,29,1,24,11,6,10,40,27,37,27,28,25,16,18,23,40,27,0,54,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,22,52,33,45,36,2,14,58,6,21,19,28,8,33,30,4,38,18,46,53,37,1,32,1,58,23,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,21,35,45,43,10,29,14,29,16,7,41,35,0,40,21,45,38,11,55,50,55,6,11,41,30,23,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,10,36,14,15,3,56,11,0,25,24,17,19,56,40,57,48,8,30,39,36,50,10,52,19,21,56,51,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,45,36,15,4,13,25,58,2,37,53,26,9,17,57,52,55,29,14,32,19,45,31,29,25,36,17,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,9,56,15,9,52,12,44,31,55,20,1,55,38,33,33,34,22,8,39,43,10,54,25,21,3,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,29,1,6,26,12,16,44,16,8,8,32,24,39,47,10,2,26,42,39,14,9,27,48,42,5,24,1,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,22,12,45,49,53,37,16,22,9,4,24,13,55,47,14,14,46,3,29,28,46,23,56,30,28,29,45,31,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,50,17,39,35,34,39,49,47,33,32,35,41,26,26,25,17,28,25,39,14,19,11,39,14,3,43,45,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[35,51,43,4,33,34,28,35,50,37,47,30,15,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,47,0,36,25,23,8,12,41,15,33,42,11,26,31],
[25,20,21,42,19,14,45,18,52,1,17,50,31,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19,7,33,15,14,46,9,20,25,55,4,31,53,20],
[13,34,32,53,39,15,39,8,22,51,21,56,3,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,8,14,10,49,21,26,39,8,4,30,17,44,0],
[37,32,43,11,16,29,28,43,9,31,35,6,18,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,31,23,52,43,48,26,21,1,30,7,38,10,51,32],
[23,48,9,41,45,28,46,23,50,30,9,44,58,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,9,10,23,29,49,24,57,18,39,27,13,35,41],
[31,3,4,41,37,46,3,57,22,3,22,10,31,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,11,6,31,56,18,46,47,47,30,45,39,52,35],
[13,40,23,52,24,50,42,24,22,47,54,35,5,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,42,52,52,53,47,55,46,37,31,20,2,46,17,31],
[57,22,40,54,25,53,43,17,53,12,31,26,56,54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,42,36,50,35,34,41,41,16,16,35,26,44,1,27],
[46,20,31,27,7,47,20,57,15,30,20,17,50,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,34,44,27,15,26,49,32,54,24,53,3,4,13,14],
[38,36,21,43,35,11,2,53,8,30,10,0,40,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,45,24,50,39,2,5,45,10,10,53,7,26,23,49],
[9,11,34,13,56,17,39,40,25,34,3,35,7,33,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,35,20,37,18,38,38,29,33,54,43,24,23,52,58],
[52,58,5,32,32,36,7,40,48,25,55,23,28,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,58,38,26,42,46,13,2,30,0,36,53,32,33,49],
[12,12,34,35,0,18,35,32,44,57,20,35,7,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,35,29,14,42,1,31,58,24,1,1,50,27,45,11],
[56,4,35,2,48,47,12,3,31,40,38,44,28,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,27,44,6,41,57,16,4,19,7,38,49,46,50]];

a2:=GL(56,F)![
[6,38,2,24,11,51,38,56,21,56,34,17,31,30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,44,54,36,35,10,6,11,35,0,48,30,3,23,30],
[9,7,15,35,54,56,35,12,4,56,21,58,5,25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,56,30,49,13,10,30,49,13,3,51,6,44,8],
[10,33,29,45,20,13,15,55,13,4,21,0,58,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,52,39,45,37,0,16,16,49,45,51,19,51,19],
[1,11,14,38,49,25,48,55,17,3,44,24,24,57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,39,53,58,24,17,35,13,33,37,39,56,53,8,54],
[47,36,16,33,35,46,54,36,32,24,38,34,20,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,53,16,2,29,29,25,58,1,32,37,13,43,56,5],
[0,15,40,47,47,32,57,19,17,54,34,52,23,58,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,46,7,17,46,0,25,55,54,24,17,46,38,21,36],
[9,23,26,58,7,5,10,14,43,47,55,36,55,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,19,19,0,54,20,37,22,34,5,44,5,55,17],
[32,13,11,28,13,54,39,14,9,5,46,48,46,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,46,28,55,21,21,45,32,42,34,15,34,40,10,34],
[33,44,7,7,17,55,52,11,23,55,9,3,5,58,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,41,37,10,31,45,38,6,36,40,35,24,16,34],
[16,29,21,13,26,38,10,20,32,56,45,36,14,39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,53,0,21,57,37,25,0,29,46,5,20,7,41,12],
[12,22,17,46,46,45,20,53,56,39,22,56,43,42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,29,37,44,45,39,32,46,20,35,29,56,38,47,35],
[1,51,49,49,58,56,15,10,50,15,10,20,54,57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,50,46,8,0,25,15,33,33,42,18,8,58,0,10],
[26,3,44,6,19,35,14,47,0,42,45,29,11,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,5,3,22,23,38,17,45,6,27,17,2,49,11],
[57,45,15,40,49,28,44,7,21,23,52,37,7,29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,55,23,18,6,42,14,51,58,12,38,6,52,33,41],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,43,3,22,14,56,54,8,38,45,55,26,53,39,2,9,28,40,44,1,57,10,48,31,52,2,57,51,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,37,16,1,46,8,14,10,22,37,30,5,48,45,52,53,0,57,31,44,29,51,39,14,51,18,33,18,27,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,41,13,2,18,44,45,14,47,45,3,48,57,3,54,54,31,26,4,3,0,14,46,37,13,32,38,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,40,39,42,6,56,39,48,33,42,45,14,40,18,46,17,2,50,9,45,46,33,19,58,14,44,25,53,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,46,23,30,36,21,18,42,2,48,6,53,0,54,55,36,41,14,48,0,1,20,9,6,45,5,50,20,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,37,29,27,47,0,54,44,42,24,25,21,54,30,22,51,32,48,2,44,21,52,33,21,4,23,14,12,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,58,41,51,14,12,32,31,50,9,18,46,47,52,8,43,43,28,25,54,25,39,36,13,54,55,31,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,57,26,21,16,0,26,45,54,51,57,19,46,30,48,43,52,8,26,56,45,47,52,18,52,25,19,1,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,42,3,42,45,57,54,24,14,1,27,18,50,11,15,42,24,9,37,30,8,0,47,50,5,5,32,44,42,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,52,52,11,13,40,42,33,14,17,56,16,16,29,17,3,7,36,8,13,0,13,26,6,31,53,40,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,40,52,3,14,10,9,56,58,42,22,52,2,53,45,1,10,57,42,26,48,21,16,13,29,49,52,22,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,39,26,46,50,11,51,9,17,7,43,6,56,35,9,52,42,17,32,55,41,8,49,12,30,35,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,13,57,20,42,29,36,15,4,37,11,41,38,35,47,14,41,38,29,26,4,40,37,19,19,50,34,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,36,20,7,35,31,28,18,18,51,18,58,0,44,3,33,32,16,52,14,35,6,26,30,25,55,10,18,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,50,21,39,4,5,41,10,21,42,11,17,30,54,20,27,28,9,49,38,58,28,23,35,30,42,7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,27,26,27,11,24,11,50,39,25,26,31,54,36,48,27,48,12,41,16,58,18,5,54,51,49,20,22,21,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,19,20,13,38,22,57,18,5,33,57,3,11,38,25,1,30,23,51,40,23,44,36,26,43,27,26,34,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,48,8,30,15,52,57,46,41,26,27,22,24,6,36,33,20,29,15,57,47,11,52,45,46,42,25,35,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,15,9,2,24,33,1,56,39,3,41,48,3,33,37,56,14,52,31,3,0,23,39,55,33,3,26,19,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,31,3,29,43,19,4,6,46,39,6,18,8,27,11,11,6,26,36,25,48,17,30,34,2,1,33,30,49,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,17,40,45,8,7,30,49,26,50,10,30,13,26,17,44,12,34,5,10,45,10,1,40,46,21,50,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,34,57,21,7,12,12,58,22,7,38,7,38,1,42,50,47,25,56,2,55,5,17,35,52,58,12,15,37,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,10,14,58,38,11,52,58,3,20,4,57,57,53,5,53,25,9,20,27,46,33,23,9,52,42,29,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,41,46,46,48,50,10,41,52,52,0,35,38,31,48,48,38,26,14,21,33,44,50,5,12,58,33,36,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,52,37,45,0,18,41,28,45,53,2,0,31,32,54,7,58,15,57,35,35,48,33,23,18,17,50,48,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,47,52,39,35,13,15,27,32,31,10,6,7,36,23,1,45,52,2,32,16,25,4,7,14,48,5,1,56,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,45,20,15,57,47,37,38,43,46,52,29,46,30,11,8,37,42,14,15,55,10,35,21,2,19,51,35,26,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,48,47,21,49,19,52,55,57,42,3,13,18,51,44,18,12,44,35,58,49,35,26,29,2,37,24,24,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,41,15,27,49,38,53,42,4,15,46,29,39,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,53,53,54,5,39,45,51,51,58,47,5,25,16,33],
[29,15,6,33,48,28,15,37,34,47,2,31,31,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,36,27,19,46,33,13,17,54,11,51,44,4,2,20],
[35,15,15,20,0,15,45,30,30,54,29,21,57,52,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,22,46,6,18,2,50,25,36,6,44,26,37,38],
[14,8,14,16,56,37,37,33,21,44,57,21,53,56,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,28,5,7,36,39,33,20,39,28,25,35,49,24],
[41,54,9,32,54,11,43,18,34,12,54,44,6,47,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,41,18,1,58,18,38,7,54,26,16,17,3,11,17],
[5,1,3,24,1,42,24,20,20,22,2,32,9,45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,21,9,47,47,18,35,51,48,31,51,44,14,53],
[16,25,47,20,9,49,26,39,51,12,20,4,1,51,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,6,1,44,56,52,31,44,1,8,9,36,12,25],
[11,53,20,20,47,19,52,27,29,1,34,24,39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,41,44,22,43,7,28,48,16,21,11,35,51,11,43],
[49,53,35,45,50,42,31,12,51,17,42,4,53,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,35,54,11,54,8,8,39,18,20,17,55,47,46],
[21,15,23,17,3,29,57,56,32,1,47,44,38,17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,38,30,18,14,13,17,33,42,20,38,5,20,37],
[56,18,30,18,50,46,3,9,28,21,47,43,5,40,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,24,45,22,46,17,7,31,32,34,24,47,42,51],
[22,20,55,42,40,25,2,28,13,30,43,34,30,55,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,36,55,16,44,3,41,37,38,13,50,6,48,43,56],
[10,54,34,0,9,30,31,0,39,14,34,14,3,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,58,46,7,19,54,41,42,2,43,31,31,24,34,46],
[52,57,55,15,42,36,29,29,1,45,26,15,25,35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,8,10,30,37,0,43,55,24,24,22,38,53,17]];

B1:=GModule(G,[GL(15,F)![
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[58,42,43,41,35,26,23,35,24,38,37,12,54,52,55],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[46,27,50,30,28,11,2,28,53,48,9,42,21,51,49],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,58,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[43,14,2,10,14,57,18,23,31,9,21,14,3,20,26],
[57,43,14,50,20,2,14,35,11,11,31,4,43,50,42],
[47,53,37,25,38,14,6,52,6,36,2,44,56,57,26],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[31,51,5,13,13,12,43,25,58,47,12,47,7,26,26]],
GL(15,F)![
[12,6,22,34,21,45,53,7,53,23,57,15,3,2,33],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[12,27,4,54,26,50,42,50,8,22,8,16,18,47,22],
[58,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[54,55,44,36,2,14,18,46,25,4,47,20,52,57,18],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[13,32,9,29,31,48,57,31,6,11,50,17,38,8,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[38,57,48,12,39,41,35,9,9,6,23,19,36,43,30],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0]]]);

B2:=GModule(G,[
GL(28,F)![
[11,44,16,57,29,34,25,35,51,11,0,43,37,17,48,31,52,18,30,44,38,37,40,37,19,9,30,34],
[39,40,13,46,49,4,12,52,34,36,14,21,58,26,20,12,28,4,35,7,33,44,34,54,46,18,54,17],
[45,49,37,36,37,22,49,10,4,12,12,55,51,47,49,17,35,4,37,49,16,51,47,21,17,49,52,39],
[24,47,55,48,9,1,38,56,32,26,22,30,39,30,57,35,51,42,19,32,3,1,55,13,18,28,33,46],
[29,35,43,20,3,41,56,47,44,43,26,33,1,11,2,20,52,32,41,42,15,4,50,21,2,20,50,31],
[12,22,26,1,42,23,13,2,56,31,29,43,46,51,31,45,56,47,14,22,11,12,48,8,56,50,30,20],
[20,18,37,1,29,4,15,29,58,33,6,8,12,23,52,14,26,50,13,22,50,51,47,28,57,1,0,6],
[20,16,26,15,1,21,24,10,53,45,17,1,19,2,28,13,41,2,33,22,30,40,21,18,29,36,23,36],
[43,4,10,21,15,0,28,57,33,45,25,43,28,32,48,46,50,40,19,0,38,1,44,2,23,23,4,37],
[6,49,48,43,19,27,40,23,4,5,46,50,47,45,29,8,55,3,14,30,21,17,47,23,43,34,33,28],
[26,38,40,38,54,16,32,43,44,17,22,12,6,10,3,19,5,3,30,37,37,55,5,39,6,36,49,1],
[22,9,7,29,4,8,22,50,6,41,30,0,14,28,49,56,22,17,42,35,37,46,39,35,3,11,45,29],
[37,14,46,18,2,46,7,1,53,37,42,18,58,58,36,1,51,17,8,16,17,57,51,25,16,15,50,1],
[4,46,56,39,42,48,54,4,51,44,4,57,43,24,2,24,57,31,6,38,24,16,12,37,9,16,37,47],
[28,13,24,38,32,40,3,34,51,13,4,28,49,6,40,31,0,42,9,28,24,26,28,54,7,34,51,2],
[46,7,37,58,0,22,5,50,26,42,31,40,9,47,3,35,48,15,30,34,20,2,16,7,23,54,54,34],
[34,30,12,19,10,29,16,12,2,15,58,27,44,51,48,17,19,16,53,10,45,48,34,45,49,22,18,55],
[30,26,43,7,54,49,46,40,31,21,10,43,44,23,56,45,34,37,7,56,39,31,2,26,35,29,42,45],
[17,51,49,46,26,40,43,40,0,43,30,50,2,51,38,40,19,20,51,32,28,29,46,22,29,4,44,17],
[32,46,40,25,3,20,35,0,35,32,23,56,2,8,2,52,13,35,45,33,39,35,25,37,24,45,14,7],
[58,11,34,24,40,56,52,38,9,25,38,43,27,35,30,29,51,50,30,53,5,29,46,9,10,40,30,35],
[53,1,15,6,58,48,52,53,30,30,15,39,18,19,30,41,21,32,6,52,29,19,14,19,14,23,5,1],
[16,46,25,18,0,42,3,40,0,37,57,16,3,38,8,0,21,15,4,25,31,16,17,0,50,12,23,10],
[1,22,38,58,35,27,48,51,9,58,38,12,20,20,16,39,10,41,2,5,46,24,37,12,26,37,46,46],
[6,36,47,6,5,46,20,46,33,27,13,16,1,20,5,54,0,6,0,57,50,3,54,44,27,33,39,51],
[17,28,2,57,0,45,29,25,9,33,43,10,46,58,33,48,53,23,7,48,43,18,17,38,43,40,20,32],
[57,56,9,9,15,40,5,40,19,34,55,19,13,4,35,4,1,52,5,38,7,29,20,20,35,10,53,1],
[15,15,27,13,51,7,1,38,58,54,55,55,56,23,6,53,24,6,48,45,5,6,34,0,49,12,26,50]],
GL(28,F)![
[7,15,44,32,26,11,32,42,11,8,37,38,24,2,57,18,55,55,43,10,47,11,56,28,48,27,10,33],
[56,52,23,22,21,30,23,34,18,16,15,54,58,48,22,48,31,31,1,50,3,58,46,45,30,20,46,15],
[19,57,33,46,24,17,23,5,7,43,14,22,24,28,46,47,1,50,32,5,22,34,51,17,10,18,28,41],
[38,27,24,53,2,4,20,17,28,24,21,53,46,16,50,11,50,50,17,41,38,54,0,12,39,6,40,45],
[9,40,23,19,4,41,48,23,0,58,13,28,18,20,9,38,10,20,45,53,57,40,9,10,8,28,0,52],
[54,50,28,24,3,25,37,25,17,10,36,53,4,33,25,14,47,8,32,27,36,32,7,11,58,23,27,21],
[14,51,28,35,50,5,32,49,41,26,14,46,41,54,38,7,53,2,57,42,28,49,53,38,38,1,51,40],
[11,36,30,50,8,26,4,39,44,29,7,34,4,47,29,40,16,38,14,2,23,33,23,6,24,12,13,25],
[37,50,30,18,32,18,46,21,51,38,47,44,22,25,22,47,23,40,26,8,8,4,52,55,39,24,12,45],
[57,3,4,15,24,28,48,0,2,49,28,7,30,50,5,50,16,51,25,5,33,20,51,56,19,55,7,6],
[40,49,51,6,7,10,33,33,48,8,6,42,19,0,25,54,17,6,48,20,38,19,51,34,22,30,17,58],
[25,48,26,2,21,17,35,45,31,20,18,57,46,11,47,18,18,18,17,5,7,47,13,53,27,31,47,51],
[25,55,53,22,9,11,45,54,58,53,34,22,36,47,45,36,48,8,22,9,55,42,8,24,8,11,31,0],
[31,9,49,28,36,11,48,8,14,20,39,4,16,19,18,18,7,28,8,41,46,54,58,16,24,11,55,13],
[15,17,8,15,11,52,26,53,57,58,37,43,20,28,47,36,13,18,37,44,42,16,5,48,54,11,47,31],
[42,28,8,46,32,56,4,54,50,48,23,36,2,57,16,49,15,35,19,46,0,18,44,19,34,6,41,7],
[11,44,44,55,14,48,1,33,2,56,4,29,7,41,2,6,35,16,52,41,52,18,1,2,23,54,37,33],
[34,12,1,41,30,52,5,30,30,51,43,46,56,34,41,32,19,40,58,51,13,53,31,29,58,42,6,4],
[22,8,56,38,54,51,3,54,7,45,29,18,52,27,46,1,51,48,30,44,3,0,12,39,47,55,21,54],
[47,27,4,10,48,28,13,54,16,53,37,21,4,0,38,53,41,12,31,35,0,55,52,32,3,24,12,24],
[46,10,13,28,7,50,30,22,46,34,23,45,13,28,39,6,46,37,56,27,47,27,30,35,18,42,8,1],
[49,27,0,56,18,3,55,51,46,19,23,54,9,13,58,19,17,3,35,42,14,3,58,0,24,26,44,46],
[13,29,14,5,6,40,14,14,8,44,18,38,36,9,45,41,11,30,16,56,27,42,39,47,57,32,5,54],
[32,3,32,5,21,14,10,12,30,12,51,0,51,40,1,11,51,45,44,26,14,23,58,4,13,25,24,20],
[23,34,2,36,15,21,28,16,43,26,20,19,58,1,17,51,38,31,13,55,32,49,38,58,52,58,41,19],
[21,51,14,2,37,53,15,56,11,46,38,30,0,16,49,26,13,14,13,9,20,29,27,6,34,43,43,44],
[4,35,22,1,18,4,12,10,21,51,11,30,47,47,30,41,35,57,49,15,36,51,28,49,9,57,19,46],
[25,27,24,33,32,44,19,34,51,27,16,27,4,25,38,32,54,26,41,35,53,17,1,56,45,57,37,36]]]);

Irr:=IrreducibleModules(G,F);
for i in Irr do if(Dimension(i) eq 90 and BrauerCharacter(i)[4] eq -6) then B3:=i; end if; end for;

MG:=GModule(G,[a1,a2]);
LG:=DirectSum([B1,B2,B3]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.
// We pick out the 15 in LG, as this is the subspace we will concentrate on.

XLG:=[B1,B2,B3];
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],15);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];

bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;


// Now set up the variables.

dh:=Dimension(homs1);
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

///////////////////
// The Proof
///////////////////

// We now produce [[a,b],c], where a,b,c are the first three basis elements of our generic space.
// This is enough to kill off the case.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abc:=LieProd(ab,c);
abcC:=(Matricise(abc)*Cinv)[1];

BB:=GroebnerBasis({Normalize(abcC[i]):i in [Dimension(U)+1..Dimension(MG2)]});

// We cannot have R.1=0.
{R.2^3,R.3^3} subset GroebnerBasis(BB cat [R.1]);
// So if R.1=0 then R.2=R.3=0.

// The other option is R.1 ne 0, wlog R.1=1.

BB:=GroebnerBasis(BB cat [R.1-1]);

BB eq [ R.1-1, R.2^2+48, R.3-1 ];

// These solutions lie over the quadratic extension of F. But they are interchanged by the centralizer of G.

ce1:=DiagonalMatrix(F,[-1:i in [1..14]] cat [1:i in [1..28]] cat [-1:i in [1..14]]);
&and[ce1*i eq i*ce1:i in [a1,a2]] and ce1 in Sp(56,F);
ce1d:=KroneckerProduct(ce1,ce1);

// It centralizes copies 1 and 3 of W1

bas3[1]*ce1d eq bas3[1] and bas3[30+1]*ce1d eq bas3[30+1];

// and negates the second.

bas3[15+1]*ce1d eq -bas3[15+1];

// Thus it swaps the two solutions, and we obtain a unique subalgebra, as claimed.

F2<w>:=GF(59^2); //Solutions to x^2+48 are w^750 and w^2490.
MG22:=ChangeRing(MG2,F2);

u1:=MG22![F2!bas3[1,i]:i in [1..3136]];
u2:=MG22![F2!bas3[1+15,i]:i in [1..3136]];
u3:=MG22![F2!bas3[1+2*15,i]:i in [1..3136]];
u:=u1+w^750*u2+u3;

M1:=sub<MG22|u>;
M1:=sub<MG22|LieProd(MG22!M1.1,MG22!M1.2)>;
M1:=sub<MG22|LieProd(MG22!M1.1,MG22!M1.2)>;

Dimension(M1) eq 133;

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG22!(LieProd(MG22!(M1.i),MG22!(M1.j)))));
end for; end for;

strc1a:=[[F2!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F2!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F2,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSL229/psl229p=2.txt <==
SetSeed(0,0);
F<ww>:=GF(16);
w:=ww^5;
G:=PSL(2,29);

a1:=GL(56,F)![[ww^10,ww^10,ww^9,ww^11,ww^6,ww^12,ww^7,ww^14,ww,ww^14,ww^14,0,ww^9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,ww^12,ww^7,ww^8,ww^7,ww^3,ww^8,ww^10,ww^14,ww^4,ww^6,ww^5,ww^2,ww^4],
[ww^5,ww^14,ww^13,ww^9,ww^8,ww^9,ww^5,ww^8,ww^6,ww,ww^12,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww,ww^3,ww^13,ww^6,ww^2,ww^11,ww^13,1,ww,ww^14,ww^6,ww^10,ww,ww^2],
[ww^13,ww^9,ww^11,0,ww^10,ww^6,ww^2,ww^5,ww^4,ww^6,ww^8,ww^11,ww^9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,ww^7,1,ww^3,ww^2,0,ww^14,ww^14,ww^3,ww^2,ww^8,ww^14,ww^4,ww^12],
[ww^3,ww^10,ww^4,ww^4,ww^11,ww^8,ww^14,ww^14,ww^4,ww^8,ww^5,ww^9,ww^12,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^7,ww^6,ww^8,ww^4,ww^11,ww^7,ww,ww^12,ww^6,ww^12,ww^9,1,ww^9,ww^12],
[ww^3,0,1,1,ww,ww^12,ww^12,ww^4,ww^6,1,ww^13,0,ww^12,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^6,ww^7,ww^13,ww^9,ww^7,ww^6,0,ww^8,ww^6,ww^4,ww^5,ww^5,ww^6],
[ww^6,ww^12,ww^2,ww^2,ww^11,ww^10,ww^12,ww^14,ww^3,ww^2,ww^13,ww^7,ww^5,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,ww^2,ww^8,ww,ww,ww,ww^11,ww^11,ww^2,ww^11,ww^10,ww^5,ww^13,ww^9],
[ww^7,0,ww^5,ww^11,ww^9,ww^13,ww^6,ww^3,ww^4,ww^3,ww^6,ww^10,1,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,ww^3,1,ww^10,ww^2,ww^9,ww^2,ww^12,ww^13,ww^9,ww^3,ww^7,1,1],
[ww^7,ww^9,ww^9,1,ww^4,ww^13,0,ww^7,ww^9,ww^3,ww,ww^14,ww^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,ww^13,ww^7,ww,ww^8,ww^3,ww^6,ww^2,ww^6,ww^6,ww^9,ww^3,ww^11,ww^5],
[ww^5,ww,ww^2,1,ww^3,ww^7,ww^12,1,ww^13,ww^12,ww^9,ww^3,ww^7,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^4,ww^13,ww^13,0,0,ww^7,ww^5,ww^3,ww^9,ww^9,ww^12,ww^12,ww^11],
[ww^12,ww,ww^13,ww^11,ww^7,0,ww^9,ww^3,ww^3,ww^9,ww^14,ww^13,ww^10,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^6,ww^11,ww^7,ww^9,ww^11,ww^9,ww^12,ww^7,ww^4,ww^4,ww^4,ww^9,ww^5],
[ww^9,1,ww^6,0,ww^8,ww^13,ww^4,ww^3,0,ww^14,ww^9,ww^14,ww^7,ww^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww^3,ww^10,ww^13,ww^6,ww^9,0,ww^12,ww^4,ww^2,ww^11,ww,ww^2,ww^6],
[ww^12,ww^9,ww^10,ww^3,ww^7,1,ww^13,ww^10,ww^5,0,ww^10,ww^3,ww^12,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,0,ww^13,1,ww^7,ww^2,ww^14,ww^2,ww^3,ww^7,1,ww^12,ww^6,ww^4],
[ww^4,ww^12,ww^9,ww^6,ww^10,ww^5,ww^3,ww,ww^4,ww^11,ww^9,ww^14,ww^11,ww^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^7,ww^13,ww^6,ww^3,ww^12,ww^8,ww^12,1,ww^2,ww^11,0,ww^14,ww^11,ww^4],
[ww^14,ww^13,ww^4,ww^3,ww,ww^9,ww,ww^12,ww^11,ww^12,ww^11,ww^6,ww^6,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww^11,ww^4,ww^2,ww^12,ww^3,ww^13,ww^9,ww^2,ww^12,1,ww^8,ww^4,ww^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,ww^10,ww^6,ww^14,ww^9,ww^3,ww^13,ww^11,ww^4,ww^11,ww^11,0,ww^6,1,ww^10,ww^3,ww^13,ww^2,ww^13,ww^12,ww^2,ww^10,ww^11,ww,ww^9,ww^5,ww^8,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^11,ww^7,ww^6,ww^2,ww^6,ww^5,ww^2,ww^9,ww^4,ww^3,ww,0,0,ww^4,ww^12,ww^7,ww^9,ww^8,ww^14,ww^7,1,ww^4,ww^11,ww^9,ww^10,ww^4,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^7,ww^6,ww^14,0,ww^10,ww^9,ww^8,ww^5,ww,ww^9,ww^2,ww^14,ww^6,1,ww^10,ww^13,1,ww^12,ww^8,0,ww^11,ww^11,ww^12,ww^8,ww^2,ww^11,ww,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww^10,ww,ww,ww^14,ww^2,ww^11,ww^11,ww,ww^2,ww^5,ww^6,ww^3,ww^3,ww^13,ww^9,ww^2,ww,ww^14,ww^13,ww^4,ww^3,ww^9,ww^3,ww^6,1,ww^6,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,0,1,1,ww^4,ww^3,ww^3,ww,ww^9,1,ww^7,0,ww^3,ww^6,ww,ww^9,ww^13,ww^7,ww^6,ww^13,ww^9,0,ww^2,ww^9,ww,ww^5,ww^5,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,ww^3,ww^8,ww^8,ww^14,ww^10,ww^3,ww^11,ww^12,ww^8,ww^7,ww^13,ww^5,ww^3,ww^9,ww^8,ww^2,ww^4,ww^4,ww^4,ww^14,ww^14,ww^8,ww^14,ww^10,ww^5,ww^7,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,0,ww^5,ww^14,ww^6,ww^7,ww^9,ww^12,ww,ww^12,ww^9,ww^10,1,ww^12,ww^9,ww^12,1,ww^10,ww^8,ww^6,ww^8,ww^3,ww^7,ww^6,ww^12,ww^13,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^6,ww^6,1,ww,ww^7,0,ww^13,ww^6,ww^12,ww^4,ww^11,ww^7,0,ww^6,ww^7,ww^13,ww^4,ww^2,ww^12,ww^9,ww^8,ww^9,ww^9,ww^6,ww^12,ww^14,ww^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^4,ww^8,1,ww^12,ww^13,ww^3,1,ww^7,ww^3,ww^6,ww^12,ww^13,ww^13,ww^2,ww,ww^7,ww^7,0,0,ww^13,ww^5,ww^12,ww^6,ww^6,ww^3,ww^3,ww^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,ww^4,ww^7,ww^14,ww^13,0,ww^6,ww^12,ww^12,ww^6,ww^11,ww^7,ww^10,ww^3,ww^7,ww^9,ww^14,ww^13,ww^6,ww^14,ww^6,ww^3,ww^13,ww,ww,ww,ww^6,ww^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,1,ww^9,0,ww^2,ww^7,ww,ww^12,0,ww^11,ww^6,ww^11,ww^13,ww^14,ww^3,ww^12,ww^10,ww^7,ww^9,ww^6,0,ww^3,ww,ww^8,ww^14,ww^4,ww^8,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,ww^6,ww^10,ww^12,ww^13,1,ww^7,ww^10,ww^5,0,ww^10,ww^12,ww^3,ww^12,ww^3,0,ww^7,1,ww^13,ww^8,ww^11,ww^8,ww^12,ww^13,1,ww^3,ww^9,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww,ww^3,ww^6,ww^9,ww^10,ww^5,ww^12,ww^4,ww,ww^14,ww^6,ww^11,ww^14,ww^5,ww^13,ww^7,ww^9,ww^12,ww^3,ww^2,ww^3,1,ww^8,ww^14,0,ww^11,ww^14,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11,ww^7,ww,ww^12,ww^4,ww^6,ww^4,ww^3,ww^14,ww^3,ww^14,ww^9,ww^9,ww^13,ww^3,ww^14,ww,ww^8,ww^3,ww^12,ww^7,ww^6,ww^8,ww^3,1,ww^2,ww,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,ww^10,ww^14,ww^5,ww^12,ww^10,ww^4,1,ww^13,ww,0,ww^5,ww^6,ww^11,ww^11,ww,ww^6,ww^7,ww^3,ww^12,1,ww^10,ww,1,ww^12,ww^12,ww^7,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww^8,ww^2,ww^2,ww^10,ww^3,ww^9,ww^10,ww^5,ww^14,ww^2,ww^13,ww^4,ww^3,1,0,ww,ww^4,ww^2,ww^11,ww,ww^14,ww^12,0,ww^3,ww^9,ww^3,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^6,ww^12,0,ww^10,ww^4,1,ww^4,ww,ww^12,ww^12,ww,1,ww^4,ww^6,ww^4,ww^9,ww^9,ww^14,ww^2,ww^8,ww^4,ww^13,ww^3,ww^14,0,1,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11,ww^9,1,ww^5,ww^9,ww^11,ww^14,ww^6,ww^2,ww^11,ww^8,0,ww^5,ww^2,ww^9,ww^8,ww^4,ww^7,ww^11,ww^6,ww^6,ww^11,ww^9,ww^3,ww^5,ww^11,ww^9,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,ww^7,ww^10,ww^5,ww^3,1,ww^2,ww^10,ww^4,ww^12,ww^13,ww^3,ww^10,ww^8,ww^3,ww^2,ww^14,ww^6,ww^9,ww^9,ww^7,ww^4,ww^4,ww,ww^9,ww^9,ww^3,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,1,ww^5,ww^3,ww^4,ww^3,1,ww^6,0,ww^4,ww^2,ww^10,ww^6,1,ww^7,ww^3,ww^3,ww^7,ww^13,ww^6,ww^14,ww^12,ww^2,ww^4,ww^7,ww^13,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^7,ww^13,ww^11,ww^5,ww^3,ww^6,0,ww^12,ww^8,ww^5,ww^5,ww^14,ww^13,ww^3,1,ww^13,ww^6,ww^9,ww^5,ww^10,ww^3,ww^3,ww^12,ww^8,ww^14,ww^8,ww^2,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,ww^11,ww^2,ww^13,ww^6,ww^13,ww^14,ww^12,ww^12,ww,ww,ww^3,ww^10,ww^12,ww^13,ww^7,1,ww^13,ww^9,ww^13,ww^11,ww^8,ww^14,ww^13,ww,ww^4,ww^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^6,ww^14,ww^5,0,ww^6,ww^7,ww^11,ww^2,ww^13,0,1,0,1,ww^3,ww,ww^7,ww^14,ww^3,ww^7,ww^14,ww^5,ww^6,ww^13,ww^12,ww^11,ww^14,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww^2,ww^7,ww^10,ww^5,ww^5,ww^6,ww^5,1,ww,ww^2,ww^12,ww^4,ww^2,ww^14,1,ww^5,ww^14,ww^10,ww^9,ww^10,ww,ww^2,ww,ww^8,ww^6,ww^6,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^10,ww^5,ww^8,ww^9,ww^7,ww^9,ww^5,ww^14,ww^7,ww^10,ww^6,ww^7,0,ww,ww^9,ww^4,ww^4,1,ww^2,0,ww^2,ww^14,ww^3,ww^14,ww^4,ww^2,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,ww^10,0,ww^14,ww^8,ww^3,ww^3,0,ww^9,ww^7,ww^9,ww^2,ww^14,ww^14,ww^3,ww^7,ww^4,ww^14,ww^7,ww^3,ww,ww^12,ww^12,ww^4,ww^10,ww^13,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2,ww^6,ww^4,ww^4,ww^11,0,1,ww^9,ww,ww^10,ww^11,ww^7,ww^8,ww^13,ww^7,ww^5,ww^11,ww^14,ww^11,ww^9,1,1,ww^4,ww^14,ww^7,ww^8,ww^9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^7,ww^4,ww^10,1,ww^10,ww^4,ww^12,ww^13,ww^10,0,ww,ww^6,ww^9,ww^12,ww^14,ww^2,ww^2,ww^4,ww^6,ww^6,ww^11,ww^4,ww^14,ww^14,ww^5,ww^14,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^6,ww^10,ww^11,ww^5,ww^3,ww^10,ww,1,ww^7,ww^4,0,ww^5,ww^9,ww^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^14,ww^4,ww^9,ww^13,ww^12,ww^3,1,ww^10,ww^4,1,ww^3,ww^3,ww^13,ww^8],
[ww^3,ww^2,ww^8,ww^8,ww^10,ww^12,ww^6,ww^10,ww^5,ww^11,ww^8,ww^7,ww,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,ww^4,ww,ww^8,ww^14,ww^4,ww^11,ww^3,0,ww^12,ww^6,ww^12,ww^13],
[ww^5,ww^9,ww^3,0,ww^10,ww,1,ww,ww^4,ww^3,ww^3,ww^4,1,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,ww,ww^6,ww^6,ww^11,ww^8,ww^2,ww,ww^7,ww^12,ww^11,0,1,ww^2],
[ww^14,ww^6,1,ww^5,ww^6,ww^14,ww^11,ww^9,ww^8,ww^14,ww^2,0,ww^5,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,ww^2,ww,ww^13,ww^14,ww^9,ww^9,ww^14,ww^6,ww^12,ww^5,ww^14,ww^6,ww^13],
[ww^10,ww^13,ww^10,ww^5,ww^12,1,ww^8,ww^10,ww,ww^3,ww^7,ww^12,ww^10,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww^8,ww^11,ww^9,ww^6,ww^6,ww^13,ww,ww,ww^4,ww^6,ww^6,ww^12,ww^9],
[0,ww^7,1,ww^5,ww^12,ww,ww^12,1,ww^9,0,ww,ww^8,ww^10,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^13,ww^12,ww^12,ww^13,ww^7,ww^9,ww^11,ww^3,ww^8,ww,ww^13,ww^7,ww^8],
[ww^13,ww^7,ww^14,ww^5,ww^12,ww^9,0,ww^3,ww^2,ww^5,ww^5,ww^11,ww^7,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^7,ww^9,ww^6,ww^5,ww^10,ww^12,ww^12,ww^3,ww^2,ww^11,ww^2,ww^8,ww^6],
[1,0,ww^14,ww^8,ww^7,ww^9,ww^7,ww^11,ww^3,ww^3,ww^4,ww^4,ww^12,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,ww^7,ww^13,1,ww^7,ww^6,ww^7,ww^14,ww^2,ww^11,ww^7,ww^4,ww,ww^5],
[ww,ww^9,ww^11,ww^5,0,ww^9,ww^13,ww^14,ww^8,ww^7,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww^4,ww^13,ww^11,ww^12,ww^13,ww^11,ww^5,ww^9,ww^7,ww^3,ww^14,ww^11,ww^2],
[ww^3,ww^8,ww^13,ww^10,ww^5,ww^5,ww^9,ww^5,1,ww^4,ww^8,ww^3,ww,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11,1,ww^5,ww^11,ww^10,ww^6,ww^10,ww^4,ww^8,ww^4,ww^2,ww^9,ww^9,ww^10],
[ww,ww^10,ww^5,ww^2,ww^6,ww^13,ww^6,ww^5,ww^11,ww^13,ww^10,ww^9,ww^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^6,ww,ww,1,ww^8,0,ww^8,ww^11,ww^12,ww^11,ww,ww^8,ww^10],
[0,ww^10,ww^10,0,ww^11,ww^2,ww^12,ww^12,0,ww^6,ww^13,ww^6,ww^8,ww^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11,ww^12,ww^13,ww,ww^11,ww^13,ww^12,ww^4,ww^3,ww^3,ww,ww^10,ww^7,ww^8],
[ww^8,ww^9,ww,ww,ww^14,0,1,ww^6,ww^4,ww^10,ww^14,ww^13,ww^2,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^5,ww^14,ww^11,ww^14,ww^6,1,1,ww,ww^11,ww^13,ww^2,ww^6,1],
[ww,ww^13,ww,ww^10,1,ww^10,ww,ww^3,ww^7,ww^10,0,ww^4,ww^9,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,ww^11,ww^8,ww^8,ww,ww^9,ww^9,ww^14,ww,ww^11,ww^11,ww^5,ww^11,ww^2]];

a2:=GL(56,F)![[ww^2,ww^12,ww^5,ww^2,ww^10,ww^14,ww^5,ww^11,ww^12,ww^13,ww^9,ww,0,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2,ww^5,ww^3,ww^6,ww^11,ww^11,ww^2,ww^3,ww,ww^13,0,ww^13,ww^6,ww^11],
[ww^11,ww,ww^13,1,ww^5,1,ww^3,ww^11,ww^14,ww^8,ww^3,ww^7,ww^9,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,ww^3,ww,ww^8,ww^5,ww^13,ww^10,ww^7,ww^6,ww^4,ww^12,ww^3,ww,ww^4],
[ww^5,ww^4,ww^14,ww^11,ww^14,ww^2,ww^14,ww^6,1,ww^7,ww^2,ww^13,ww^2,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^6,ww^10,ww^11,ww^9,ww^12,ww^6,ww^4,ww^10,ww^12,0,ww^13,ww^13,ww^4],
[ww^14,1,ww^10,ww^14,ww^7,ww^9,ww^7,ww^10,ww^8,ww^8,ww^3,ww^7,ww^12,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^13,ww^13,ww^12,0,ww^3,ww^6,ww^8,0,ww^13,ww^8,ww^4,ww^7,ww^13],
[ww^14,ww^12,ww^12,ww^2,ww^2,ww^7,ww^11,ww^9,ww,ww^13,ww^4,ww^11,ww^7,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^2,ww^13,ww^10,1,ww^6,0,ww^7,ww^10,ww^5,ww,ww^14,ww,ww^8],
[ww^7,ww^4,ww^5,ww^12,ww,ww^11,ww^11,ww,ww^8,ww^8,ww^13,ww^9,ww^9,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,0,ww^6,ww^11,ww^11,ww^5,ww^10,ww,ww^14,ww^12,ww^9,ww^11,ww^10,ww^2],
[ww^4,ww^8,ww^5,ww^3,ww^9,ww^11,ww^3,ww^13,0,1,ww^9,ww^11,ww^13,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^5,ww^4,ww^12,ww^7,ww^14,ww^5,ww^2,ww^3,ww^6,ww^12,ww^7,ww,ww^2],
[ww^2,ww^10,ww^7,ww^3,ww^11,ww^3,1,ww^11,ww^13,ww^6,ww^14,ww^2,ww^3,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^10,ww^9,ww,ww,0,ww^11,ww^11,ww^13,1,ww^14,ww^5,ww^10,ww^10],
[ww^11,ww^11,ww^13,ww^9,ww^12,ww^12,ww,ww^11,ww^2,ww^6,ww^4,ww^3,ww^12,ww^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2,ww^6,0,ww^3,ww^8,ww^12,ww^2,ww^8,ww,ww^7,ww,ww^7,0],
[ww,ww^2,1,ww^9,ww^3,ww,ww^3,ww^14,ww^7,ww,1,ww^12,ww,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11,ww,ww^10,ww^10,ww^13,1,ww^14,ww^4,ww^10,ww^2,ww^3,ww,ww^5,ww^14],
[ww^8,ww^11,ww^12,ww^12,ww^9,ww^6,ww^8,ww^12,ww^11,ww^2,ww^5,ww^10,ww^13,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,ww^14,ww^3,ww^13,1,ww^11,ww^9,ww^4,1,ww^12,ww^11,ww^5,ww^11,ww^4],
[ww^11,ww^12,ww^13,ww^3,ww^4,ww^2,ww^2,ww^10,ww,ww^10,ww^14,ww^5,ww^3,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^13,ww^9,ww^11,ww^12,ww^6,ww^13,ww^4,ww^12,ww^7,0,ww,ww^9,1],
[ww^3,ww^13,ww^5,0,ww^11,ww^8,ww^4,1,ww,ww^11,ww,ww^13,ww^4,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^2,ww^5,ww^7,ww^4,ww^5,ww^13,ww^7,ww^9,ww^5,ww^6,ww^11,ww^6],
[ww^13,ww,ww^12,0,ww^3,ww^7,ww^11,ww^7,ww^12,ww^2,ww^4,ww^11,ww^8,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^2,ww^4,ww^8,0,ww^14,ww^14,ww^13,ww^2,ww^9,ww^3,ww^3,ww^7,ww^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^3,ww^5,ww^8,ww^10,ww^11,ww^5,ww^14,ww^3,ww^7,ww^6,ww^4,0,ww^12,ww^8,ww^5,ww^12,ww^9,ww^14,ww^14,ww^8,ww^12,ww^4,ww^7,0,ww^7,ww^9,ww^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^14,ww^4,ww^7,1,ww^5,1,ww^12,ww^14,ww^11,ww^2,ww^12,ww^13,ww^6,ww^12,ww^10,ww^12,ww^4,ww^2,ww^5,ww^7,ww^10,ww^13,ww^9,ww,ww^3,ww^12,ww^4,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww,ww^11,ww^14,ww^11,ww^8,ww^11,ww^9,1,ww^13,ww^8,ww^7,ww^8,ww^12,ww^5,ww^9,ww^10,ww^14,ww^6,ww^3,ww^9,ww,ww^10,ww^3,0,ww^7,ww^7,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11,1,ww^10,ww^11,ww^13,ww^6,ww^13,ww^10,ww^2,ww^2,ww^12,ww^13,ww^3,ww^2,ww^2,ww^7,ww^7,ww^3,0,ww^12,ww^9,ww^2,0,ww^7,ww^2,ww,ww^13,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11,ww^3,ww^3,ww^8,ww^8,ww^13,ww^14,ww^6,ww^4,ww^7,ww,ww^14,ww^13,ww^2,ww^7,ww^8,ww^7,ww^10,1,ww^9,0,ww^13,ww^10,ww^5,ww^4,ww^11,ww^4,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww,ww^5,ww^3,ww^4,ww^14,ww^14,ww^4,ww^2,ww^2,ww^7,ww^6,ww^6,ww^9,ww^3,0,ww^9,ww^14,ww^14,ww^5,ww^10,ww^4,ww^11,ww^3,ww^6,ww^14,ww^10,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww,ww^2,ww^5,ww^12,ww^6,ww^14,ww^12,ww^7,0,1,ww^6,ww^14,ww^7,ww,ww^2,ww^5,ww,ww^3,ww^13,ww^11,ww^5,ww^8,ww^12,ww^9,ww^3,ww^13,ww^4,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^10,ww^13,ww^12,ww^14,ww^12,1,ww^14,ww^7,ww^9,ww^11,ww^8,ww^12,ww^3,ww^2,ww^10,ww^6,ww^4,ww^4,0,ww^14,ww^14,ww^7,1,ww^11,ww^5,ww^10,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^14,ww^14,ww^7,ww^6,ww^3,ww^3,ww^4,ww^14,ww^8,ww^9,ww,ww^12,ww^3,ww^11,0,ww^8,ww^9,0,ww^12,ww^2,ww^3,ww^8,ww^2,ww^4,ww^13,ww^4,ww^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^8,1,ww^6,ww^12,ww^4,ww^12,ww^11,ww^13,ww^4,1,ww^3,ww^4,ww^4,ww^14,ww^4,ww^10,ww^10,ww^7,1,ww^11,ww,ww^10,ww^8,ww^12,ww^4,ww^5,ww^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2,ww^14,ww^3,ww^3,ww^6,ww^9,ww^2,ww^3,ww^14,ww^8,ww^5,ww^10,ww^7,ww^4,ww^6,ww^11,ww^12,ww^7,1,ww^14,ww^6,ww,1,ww^3,ww^14,ww^5,ww^14,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^14,ww^3,ww^7,ww^12,ww,ww^8,ww^8,ww^10,ww^4,ww^10,ww^11,ww^5,ww^12,ww^8,ww^2,ww^7,ww^6,ww^14,ww^3,ww^9,ww^7,ww,ww^3,ww^13,0,ww^4,ww^6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww^7,ww^5,0,ww^14,ww^2,ww,1,ww^4,ww^14,ww^4,ww^7,ww,ww^10,0,ww^5,ww^8,ww^5,ww^13,ww,ww^5,ww^7,ww^13,ww^6,ww^5,ww^9,ww^14,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^7,ww^4,ww^3,0,ww^12,ww^13,ww^14,ww^13,ww^3,ww^8,ww,ww^14,ww^2,ww^10,ww^7,ww^8,ww,ww^2,0,ww^11,ww^11,ww^7,ww^8,ww^6,ww^12,ww^12,ww^13,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,ww^9,ww^10,ww^5,ww^12,ww^12,ww^8,ww^2,ww^14,ww,ww^8,ww^3,ww^9,1,ww^4,ww^4,ww^11,1,ww^10,ww^13,ww^8,0,ww^14,ww^7,ww^7,ww^12,ww^8,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^3,ww,0,ww^12,ww,ww^2,ww^4,ww,ww^13,ww^11,ww^10,0,ww^14,ww^10,ww^6,ww^6,ww^5,ww^3,ww^5,ww^2,ww^7,1,ww^10,0,ww^7,ww^3,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww,ww^3,ww^11,0,ww^6,ww^14,ww^3,ww^9,ww^8,ww,1,ww^14,ww^10,ww^12,ww^8,0,ww^13,1,ww^12,ww^5,ww^13,0,ww^9,ww^3,ww^7,1,ww^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^10,ww^9,0,1,ww^14,ww^9,ww^5,ww^10,ww^11,ww^14,ww^3,ww^11,ww^8,ww^12,ww^2,ww^3,ww^8,ww^3,0,ww^14,ww^14,ww,ww^8,ww^4,ww^10,ww^7,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^13,ww^9,ww^7,0,ww^4,ww^12,ww^5,ww^14,ww^14,ww^6,1,ww^14,ww^14,ww^14,ww^3,ww^10,ww^13,ww,ww^8,ww,1,ww^13,ww^10,ww^12,ww^14,ww^6,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^6,ww^5,ww^3,ww,ww^12,0,ww^9,ww^12,ww^5,ww^13,ww^14,ww^13,ww^11,1,ww^12,ww^12,ww^2,1,ww^8,ww^8,ww^11,ww^9,ww,ww^4,ww^9,ww^3,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,1,ww^6,ww^10,ww^14,ww^11,ww^11,ww^3,ww^2,ww^10,ww^12,ww^7,ww^10,ww^3,ww^13,ww^14,ww^8,ww^13,ww^4,ww^10,ww^12,ww^3,ww^8,ww^14,ww^10,ww^3,ww^14,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^11,ww^14,ww^7,ww^4,ww^7,ww^8,ww^7,ww^6,ww^5,0,0,ww,ww^12,ww^9,ww^11,ww^5,ww^11,ww^10,ww^9,ww^13,ww^9,1,ww,ww^4,ww,ww^13,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^14,ww^2,ww^10,ww^12,ww^8,1,ww^12,ww^2,1,ww^14,0,ww^5,ww^14,ww^8,ww^5,ww^9,ww^13,ww^5,1,ww^6,ww^10,ww^5,ww^7,ww^13,ww^5,ww,ww^4,ww^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,ww,ww,ww^11,ww^2,ww^9,ww^2,ww^8,ww^4,ww^5,0,ww^13,ww^11,ww^9,ww^2,ww^2,ww^12,ww^13,ww^4,ww^8,ww^13,ww^14,ww^9,ww,ww,ww^9,ww^6,ww^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2,ww^2,ww^3,ww^6,ww^4,ww^3,ww^3,ww^12,ww^13,ww^7,ww^12,ww^8,ww,ww^3,1,ww,ww^13,ww^12,ww^11,ww^5,1,ww^11,0,ww^6,ww,ww^5,ww^10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^3,ww^7,0,ww^14,ww^5,ww^11,ww^11,1,ww,ww^14,ww^13,ww^2,ww^4,ww^13,ww^8,ww^14,ww^12,ww^11,ww^3,ww^10,ww^6,ww^8,1,1,ww^3,ww^5,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^12,ww,ww^2,ww^13,ww^14,ww^2,ww^5,ww^9,ww^7,ww^7,ww^10,ww^8,ww^8,ww^2,ww,ww^5,ww^11,ww^10,ww^8,ww^3,ww^3,ww^4,ww^8,ww^6,ww^14,ww^13,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^10,ww^13,ww^9,ww^6,ww^10,ww^13,0,ww^13,ww^6,ww^2,ww^10,ww^10,ww^13,0,ww^14,ww^4,ww^14,ww^5,ww,ww^11,1,ww^5,0,ww^3,ww^8,1,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^6,ww^6,ww^10,ww^5,ww^3,ww^3,ww^2,ww^8,ww^11,ww^4,ww^2,ww^12,ww^6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww,ww,ww^14,1,ww^10,ww^7,ww^2,0,ww^11,ww^13,ww^13,ww^3,ww^2,ww^3],
[ww^7,ww^12,ww^4,0,ww^3,ww^4,ww^8,ww,ww^4,ww^7,ww^14,ww^10,0,ww^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,ww^9,ww^9,ww^5,ww^12,ww^5,ww^8,ww^13,1,ww^10,0,ww^13,ww^12,ww^10],
[ww^4,ww^12,ww^14,0,ww^9,ww^11,ww^12,ww^6,ww^2,ww^4,1,ww^11,ww^10,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2,0,ww^7,1,ww^3,ww^5,ww^7,0,ww^6,ww^12,ww^13,1,ww^11,0],
[ww^5,ww^10,ww^6,0,1,ww^11,ww^6,ww^5,ww^10,ww^14,ww^11,ww^12,ww^14,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,ww^8,ww^12,ww^2,ww^12,0,ww^11,ww^11,ww^4,ww^2,ww,ww^10,ww^13,ww^3],
[ww,ww^7,ww^6,ww^13,0,ww,ww^3,ww^5,ww^11,ww^11,ww^9,1,ww^11,ww^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11,ww^12,ww^10,ww^7,ww^4,ww^2,ww^4,1,ww^7,ww^10,ww^3,ww^11,ww^9,ww^12],
[1,ww^9,ww^5,ww^12,ww^4,ww^3,0,ww^6,ww^3,ww^5,ww^7,ww^11,ww^7,ww^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^3,ww^3,ww^8,1,ww^2,ww^2,ww^14,ww^6,ww^4,ww,ww^6,ww^12,ww^13],
[ww^12,1,ww^9,ww^10,ww^11,ww^14,ww^14,ww^12,ww^8,ww^10,ww^3,ww^13,ww^10,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^7,ww^11,ww^2,ww^7,ww,ww^10,ww^3,ww^12,ww^2,ww^11,ww^10,ww^12,ww^11,ww^12],
[ww^2,ww^14,ww^11,ww^13,ww,ww^13,ww^2,ww^13,ww^9,ww^5,0,0,ww^4,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,ww^14,ww^5,ww^14,ww^10,ww^6,ww^7,ww^6,1,ww^4,ww,ww^4,ww^7,ww^8],
[ww^11,ww^8,ww^10,ww^3,ww^2,1,ww^3,ww^8,1,ww^11,0,ww^5,ww^11,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^6,ww^7,ww^5,1,ww^9,ww^10,ww^5,ww^13,ww^7,ww^5,ww^4,ww,ww^7],
[ww^10,ww^4,ww^4,ww^14,ww^8,ww^6,ww^8,ww^2,ww,ww^5,0,ww^7,ww^14,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^8,ww^3,ww^7,ww,ww^2,ww^7,ww^11,ww^6,ww^4,ww^4,ww^6,ww^9,ww^11],
[ww^8,ww^8,ww^12,ww^9,ww,ww^12,ww^12,ww^3,ww^7,ww^13,ww^3,ww^2,ww^4,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^4,ww^7,ww^3,ww^14,ww^5,1,ww^14,0,ww^9,ww^4,ww^5,ww^10,1],
[ww^7,ww^12,ww^13,0,ww^11,ww^5,ww^14,ww^14,1,ww^4,ww^11,ww^7,ww^8,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^7,ww^2,ww^11,ww^3,ww^14,ww^12,ww^10,ww^9,ww^2,1,1,ww^12,ww^5,ww^13],
[1,ww^3,ww^4,ww^8,ww^7,ww^11,ww^8,ww^5,ww^6,ww^13,ww^13,ww^10,ww^2,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^4,ww^5,ww^14,ww^10,ww^2,ww^12,ww^12,ww,ww^2,ww^9,ww^11,ww^7,ww^10],
[ww^5,ww^10,ww^7,ww^6,ww^9,ww^10,ww^7,0,ww^7,ww^9,ww^8,ww^10,ww^10,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11,ww,ww^11,ww^5,ww^4,ww^14,1,ww^5,0,ww^12,ww^2,1,ww^2]];

b1:=GL(133,F)![
[0,1,1,w^2,0,w^2,1,w,w,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[1,0,1,w,1,w,1,0,1,1,1,w,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2],
[w,w,w,1,1,w,w,0,1,w,w,0,w,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[w,w,w,1,w^2,w^2,w^2,1,w^2,w,w^2,w,w,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[1,1,1,w,w^2,1,1,1,w^2,1,0,w,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2],
[w,w,w,0,1,1,w,1,w^2,w,0,1,w,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[w^2,w^2,w,1,w^2,w,w^2,w^2,w^2,w^2,1,w,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w],
[1,1,1,0,w,0,1,w,w^2,1,w^2,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2],
[1,1,1,0,1,w^2,1,1,w^2,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2],
[w,w,w,1,1,0,w,1,0,w,w^2,w^2,w,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[w^2,w^2,w^2,w^2,w^2,0,w^2,1,w,w^2,1,0,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w],
[1,1,1,0,w,w,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2],
[w^2,w^2,w^2,w^2,1,0,w^2,0,w^2,w^2,0,w,w^2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2],
[w^2,w^2,w^2,0,w,0,w^2,w^2,w^2,w^2,w^2,w,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,1,0,0,0,0,w,w,w,1,w^2,1,0,w,1,w,w,w,0,w,0,0,1,w^2,w,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,1,w^2,w^2,w^2,1,w,w^2,1,0,w,1,1,w,w,0,0,w,0,w,1,0,w^2,w,w,0,w,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,w,0,1,w^2,0,w^2,w^2,w^2,w,w,w^2,w^2,w^2,1,1,w^2,w,0,1,w,0,1,w^2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,w,1,w,1,w^2,1,1,w,w,1,w,w^2,1,1,1,1,w^2,0,0,0,w^2,w^2,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,0,0,w^2,1,w^2,1,w^2,w^2,0,1,1,0,w^2,1,0,w^2,0,w,1,1,0,w^2,w^2,w^2,w^2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,w^2,w^2,w,0,1,1,w,1,w,0,1,w^2,1,w^2,1,0,0,w,0,0,1,w^2,w^2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,1,1,0,0,1,0,w^2,w^2,1,1,w^2,w,w^2,0,w^2,0,1,1,w,0,1,0,0,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,w,w^2,w,0,1,w,1,0,1,0,w^2,w,1,1,0,w^2,0,0,0,w,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,1,0,0,w^2,1,w^2,0,1,w^2,1,w,w^2,w,0,w^2,0,1,1,0,0,1,w,w^2,w^2,w^2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,1,w^2,0,1,w^2,1,w,0,0,1,1,1,0,w^2,w^2,0,1,1,1,1,0,1,0,1,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,w,w,1,1,w,0,1,w,1,w^2,w^2,w,0,0,w^2,w,1,w^2,w,w,w,w,1,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,1,1,1,w^2,w^2,0,0,w,w^2,1,1,0,0,0,1,1,1,1,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,1,0,1,w,w,0,1,w^2,w,1,w^2,1,w,w,1,w,0,w^2,w^2,0,w^2,1,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w,w^2,1,0,w^2,1,1,1,w^2,0,1,w^2,0,w^2,1,0,w,0,w,w^2,w,w,w^2,0,w,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,w,0,0,1,1,w^2,1,w^2,0,1,w^2,w,0,1,0,w,w,1,w,1,1,1,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,1,1,1,1,0,0,w,1,0,w^2,1,1,w,w^2,0,w,1,1,w,w^2,w,1,w^2,w,1,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,1,1,w,0,0,w^2,0,w,0,0,1,w,w,0,0,1,1,w,0,w^2,w^2,0,1,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,0,w,0,w,0,0,0,w,1,0,1,1,0,w,w^2,1,0,w,w^2,w^2,w,0,1,w^2,w^2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,0,w,1,w^2,1,w,w,1,w^2,1,w,0,w^2,0,w^2,w,w,0,w^2,w,1,0,1,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,w,w^2,1,1,w^2,0,1,w,w^2,1,0,w^2,1,1,w,1,w^2,w,0,w^2,w^2,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,1,1,1,1,w^2,0,0,w^2,w^2,1,w^2,w,w^2,1,w^2,0,0,w,1,0,0,w,1,w^2,w,w^2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,1,w^2,w,w^2,w^2,1,1,w,1,w,w,w^2,w,1,0,0,w^2,w,w,1,w^2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,w^2,0,0,1,w^2,w,1,w,1,w^2,0,0,0,w,w,w,0,w^2,w,w,w,w^2,w,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,w,w,0,w^2,w,1,1,w,w,w,0,0,w^2,1,1,w^2,1,0,1,w,0,w,0,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,w,w,0,w,w^2,0,w^2,w^2,w^2,1,w,w,1,1,w,w,1,1,1,0,0,1,w^2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,0,w^2,0,1,w^2,0,1,w^2,1,w^2,0,0,1,w,1,0,w,1,1,w^2,1,w,w^2,w,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,w,0,w,w,0,w^2,w^2,1,1,w,0,w^2,w,w,w,w^2,w,w,w^2,w,w,w,w^2,w,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w,w,1,w^2,1,1,w^2,w,w^2,w,w,w^2,w^2,w,0,w^2,w^2,0,w,1,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,w^2,1,w,w,w,1,w^2,1,w,w^2,w,1,0,0,0,w,1,w,1,0,0,w,w,1,1,w^2,w^2,w,1,w,0,w^2,w^2,w^2,w,1,w,w,1,w,1,w,w,1,w,1,0,0,w,w,1,1,w^2,w^2,1,0,0,w^2,1,w,0,0,0,0,w^2,w^2,w,w,1,1,w^2,w^2,0,0,0,0,w^2,w^2,w,1,w,w,w,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,w^2,1,w^2,w,w^2,w^2,w^2,1,w^2,w,w,w^2,0,0,0,w^2,0,w^2,0,1,0,w,w^2,w^2,1,w,0,w^2,0,w^2,1,w^2,0,w,w,w^2,w,w^2,w^2,w^2,0,w^2,w^2,0,w^2,0,1,0,w,w^2,w^2,1,w,0,0,1,0,w^2,1,w^2,0,0,0,1,w^2,0,w,w^2,w^2,1,w,0,0,0,0,1,w^2,0,w^2,0,w^2,w,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,w,1,1,0,1,0,w,1,1,1,0,0,0,1,0,w^2,0,0,1,1,1,0,0,1,w,1,0,w^2,0,1,w^2,1,1,1,1,1,0,1,0,w^2,1,0,w^2,0,0,1,1,1,0,0,1,w,0,0,1,1,0,w,0,0,0,0,1,w^2,1,1,0,0,1,w,0,0,0,0,1,w^2,1,0,w^2,1,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w,1,w,w,1,w,w,1,w,1,w^2,w^2,1,0,0,0,w^2,w^2,1,w^2,w^2,0,0,0,1,0,0,w,1,w,w^2,1,w,1,0,0,w,1,w,0,0,0,1,w^2,w^2,1,0,0,0,0,0,1,0,0,w,w,1,0,w^2,w^2,w^2,1,w,0,w^2,w^2,1,w^2,w^2,w^2,1,w,w^2,w,1,1,w^2,w^2,w,w,1,w^2,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^2,0,w^2,w^2,0,w^2,w^2,0,w^2,1,w,0,0,1,0,1,w^2,0,1,w,0,0,0,0,0,1,0,w^2,0,w^2,w^2,1,w^2,0,1,0,w^2,0,w^2,0,0,0,1,w,0,0,1,0,0,0,0,0,1,0,w,w^2,w^2,1,w^2,0,w^2,1,w^2,1,w^2,0,1,w,0,w^2,1,w^2,w,w,w^2,1,w,0,w,w^2,w^2,w^2,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,w^2,1,0,w^2,1,0,w^2,0,1,w,0,0,1,0,1,w^2,0,1,w,0,0,0,0,0,1,1,0,w^2,1,0,w,0,0,1,1,0,w^2,0,0,0,0,1,w,0,0,1,0,0,0,0,0,1,1,1,0,0,1,w^2,1,0,w,0,1,w^2,0,1,w,1,0,w,1,1,1,0,1,w,1,1,0,1,0,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,1,w,1,w^2,w^2,1,w^2,w^2,w,1,w,w^2,w,1,1,0,0,w^2,w,1,w^2,w,1,0,w^2,w^2,w^2,1,w,w,1,w,1,0,0,w^2,w,1,w^2,w,1,1,w^2,w^2,w^2,w,1,1,0,0,w^2,1,w,w^2,1,w,w,1,w,w,w,1,0,w^2,w^2,0,w^2,w^2,0,0,0,1,w^2,w^2,0,w^2,w^2,w,w,1,w,1,w,w,w,1,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,w^2,1,w,0,1,w,0,w^2,0,w^2,w,w,w^2,0,1,0,w,w,w^2,w,w,w^2,1,w^2,0,w^2,1,w^2,w^2,0,w^2,0,1,0,w,w,w^2,w,w,w^2,1,w,0,w,w,w^2,0,1,0,w^2,1,w^2,w^2,1,w^2,w^2,0,w^2,w,w^2,w^2,1,w^2,0,1,w^2,0,0,0,0,1,w,0,1,w^2,0,w,w^2,w^2,w^2,0,w^2,w,w^2,w^2,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^2,0,1,w,0,1,w,1,0,w^2,1,1,1,0,0,1,1,1,1,1,1,1,0,1,w^2,1,0,w,1,0,w^2,0,0,1,1,1,1,1,1,1,0,1,w,1,1,1,0,0,1,1,0,w,1,0,w,1,0,w^2,1,1,0,0,1,w^2,0,1,w^2,0,0,0,0,1,w,0,1,w^2,1,1,0,1,0,w^2,1,1,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,w,1,w,1,0,0,w,1,w,w,w,1,0,w^2,w^2,w^2,1,w,w,1,w,0,0,0,w,1,w,w,w,1,w^2,w,1,1,0,0,w,w,1,w^2,w,1,1,w^2,w^2,w^2,1,w,0,w^2,w^2,w,1,w,w,w,1,0,0,0,1,w^2,w^2,1,0,0,w^2,1,w,1,0,0,0,w^2,w^2,0,0,0,w,w,1,1,w^2,w^2,1,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,w^2,w^2,0,w^2,0,1,0,w^2,0,w^2,w,w^2,w^2,1,w^2,0,w^2,1,w^2,w^2,0,w^2,0,0,0,w^2,0,w^2,w,w^2,w^2,w,w,w^2,0,1,0,w,w^2,w^2,w,w,w^2,1,w,0,w^2,1,w^2,1,w^2,0,w^2,0,w^2,w,w^2,w^2,0,0,0,1,w,0,0,1,0,w^2,1,w^2,0,1,0,1,w^2,0,0,0,0,w,w^2,w^2,1,w,0,1,w,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,w^2,0,0,1,1,0,w^2,1,1,0,0,1,w^2,1,0,w,1,0,w^2,0,0,0,1,0,w^2,1,1,0,1,1,1,0,0,1,1,1,0,1,1,1,0,1,w,1,0,w,0,1,w^2,1,0,w^2,1,1,0,0,0,0,0,1,w,0,0,1,1,0,w,0,0,1,0,1,w^2,0,0,0,1,1,0,0,1,w,0,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w,w,w,1,w,1,w,0,w^2,w^2,w^2,w,1,0,0,0,1,0,0,w^2,1,w,1,0,0,w,w,1,0,0,0,0,w^2,w^2,w^2,1,w,1,w^2,w^2,w,w,1,w,w,1,w,1,w,0,0,0,1,0,0,0,0,0,w^2,w,1,w,1,w,w,1,w,0,w^2,w^2,w^2,1,w,0,w^2,w^2,w,w,1,w,w,1,1,w^2,w^2,w^2,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w^2,w,w^2,w^2,w^2,0,w^2,1,w^2,0,w,w,w^2,0,0,0,0,1,0,w^2,1,w^2,0,1,0,w,w^2,w^2,0,0,0,1,w^2,0,w^2,1,w^2,1,w,0,w,w^2,w^2,w,w^2,w^2,w^2,0,w^2,0,0,0,0,1,0,0,0,0,w,w,w^2,w^2,0,w^2,w^2,0,w^2,1,w^2,0,w^2,1,w^2,1,w^2,0,w,w^2,w^2,w,w^2,w^2,1,w,0,w^2,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,1,1,0,1,0,w^2,0,1,w^2,1,1,1,0,0,0,0,0,1,1,0,w,0,0,1,1,1,0,0,0,0,0,1,w^2,1,0,w,0,1,w,1,1,0,1,1,0,1,0,w^2,0,0,0,0,0,1,0,0,0,1,1,1,1,0,w^2,1,0,w^2,0,1,w^2,1,0,w,0,1,w^2,1,1,0,1,1,0,0,1,w,1,0,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,1,w^2,1,w,w,1,w,0,0,0,w,1,w,1,w^2,w^2,w^2,w,1,1,w^2,w^2,w,1,w,w,w,1,w,w,1,w,1,w,0,0,0,0,0,0,0,0,0,w,1,w,0,0,0,w^2,1,w,w^2,1,w,1,w^2,w^2,0,0,0,0,w^2,w^2,w,w,1,1,w^2,w^2,w,1,w,w^2,w,1,1,0,0,w,w,1,w^2,w,1,w^2,w,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,w^2,1,w^2,w^2,0,w^2,0,0,0,w^2,0,w^2,1,w,0,w,w,w^2,1,w,0,w^2,0,w^2,w,w^2,w^2,w,w^2,w^2,w^2,0,w^2,0,0,0,0,0,0,0,0,0,w^2,0,w^2,0,0,0,w^2,1,w^2,w^2,1,w^2,1,w,0,0,0,0,1,w^2,0,w,w^2,w^2,1,w,0,w^2,0,w^2,w,w,w^2,0,1,0,w,w^2,w^2,w,w,w^2,w,w,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,w,1,0,w^2,0,0,0,1,0,w^2,0,1,w,1,1,1,0,1,w,1,0,w^2,1,1,0,1,1,0,1,0,w^2,0,0,0,0,0,0,0,0,0,1,0,w^2,0,0,0,1,0,w,1,0,w,0,1,w,0,0,0,0,1,w^2,1,1,0,0,1,w,1,0,w^2,1,1,1,0,0,1,1,1,0,1,1,1,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,1,0,0,w,w,1,w^2,w,1,w^2,w,1,1,0,0,1,w^2,w^2,0,0,0,w,w,1,1,w^2,w^2,w^2,1,w,w,1,w,w^2,1,w,w,1,w,w^2,1,w,1,0,0,0,0,0,0,w^2,w^2,w,1,w,w^2,w,1,w,1,w,w^2,w,1,1,w^2,w^2,0,w^2,w^2,0,w^2,w^2,0,0,0,w,1,w,w,1,w,w,1,w,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,0,0,1,0,w,w^2,w^2,w,w,w^2,w,w,w^2,0,1,0,1,w,0,0,0,0,w,w^2,w^2,1,w,0,w^2,1,w^2,w^2,0,w^2,w^2,1,w^2,w^2,0,w^2,w^2,1,w^2,0,1,0,0,0,0,1,w^2,0,w^2,0,w^2,w,w,w^2,w^2,0,w^2,w,w,w^2,1,w,0,1,w^2,0,1,w^2,0,0,0,0,w^2,0,w^2,w^2,0,w^2,w^2,0,w^2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,0,0,1,1,1,0,1,1,1,1,1,1,0,0,1,0,1,w,0,0,0,1,1,0,0,1,w,1,0,w,1,0,w^2,1,0,w,1,0,w^2,1,0,w,0,0,1,0,0,0,0,1,w^2,1,0,w^2,1,1,1,1,0,w^2,1,1,1,0,1,w,0,1,w^2,0,1,w^2,0,0,0,1,0,w^2,1,0,w^2,1,0,w^2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,1,w,w,1,w,w,1,w^2,w,1,w^2,w,1,w^2,1,w,w,1,w,0,w^2,w^2,w,1,w,0,0,0,1,w^2,w^2,1,0,0,w^2,w,1,1,w^2,w^2,w^2,w,1,w,1,w,w^2,w,1,1,w^2,w^2,w,w,1,w^2,1,w,w,w,1,1,0,0,w^2,1,w,w,1,w,0,w^2,w^2,1,0,0,1,0,0,w^2,w,1,w^2,w,1,1,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,w,w^2,w^2,w,w^2,w^2,w,w,w^2,w,w,w^2,w^2,1,w^2,w^2,0,w^2,1,w^2,0,w^2,0,w^2,0,0,0,1,w,0,0,1,0,w,w,w^2,1,w,0,w,w,w^2,w^2,0,w^2,w,w,w^2,1,w,0,w,w^2,w^2,w^2,1,w^2,w,w^2,w^2,0,1,0,w^2,1,w^2,w^2,0,w^2,1,w^2,0,0,1,0,0,1,0,w,w,w^2,w,w,w^2,1,w,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,1,1,0,1,1,1,1,1,1,1,0,w,1,0,w^2,0,1,w^2,1,0,w^2,0,0,0,0,1,w,0,0,1,1,1,1,0,1,w,1,1,1,1,0,w^2,1,1,1,0,1,w,1,1,0,1,0,w,1,1,0,0,0,1,1,0,w,1,0,w^2,0,1,w^2,0,0,1,0,0,1,1,1,1,1,1,1,0,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,w^2,1,w,0,0,0,w,1,w,0,0,0,0,w^2,w^2,1,w^2,w^2,w^2,w,1,w^2,w,1,0,w^2,w^2,1,0,0,w^2,w,1,w^2,1,w,0,0,0,w,w,1,0,0,0,1,w^2,w^2,0,w^2,w^2,w,1,w,w^2,w,1,1,0,0,w^2,w,1,w^2,w,1,w,1,w,1,w^2,w^2,1,0,0,w,1,w,w,w,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,w^2,1,w^2,0,0,0,w^2,0,w^2,0,0,0,1,w^2,0,1,w,0,w,w,w^2,w,w,w^2,1,w^2,0,0,1,0,w,w,w^2,w^2,1,w^2,0,0,0,w,w^2,w^2,0,0,0,1,w,0,1,w^2,0,w^2,0,w^2,w,w,w^2,0,1,0,w,w,w^2,w,w,w^2,w^2,0,w^2,1,w,0,0,1,0,w^2,0,w^2,w,w^2,w^2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,w,0,0,0,1,0,w^2,0,0,0,0,1,w^2,0,1,w,1,1,1,1,1,1,0,1,w^2,0,0,1,1,1,1,1,0,w,0,0,0,1,1,0,0,0,0,0,1,w,0,1,w^2,1,0,w^2,1,1,1,0,0,1,1,1,1,1,1,1,1,0,w^2,0,1,w,0,0,1,1,0,w^2,1,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^2,1,w,w^2,w,1,0,0,0,0,w^2,w^2,1,0,0,w^2,w,1,0,0,0,1,w^2,w^2,w,1,w,w,w,1,1,0,0,w,w,1,w,1,w,w^2,1,w,0,0,0,1,0,0,0,0,0,0,w^2,w^2,1,w^2,w^2,w^2,1,w,w^2,1,w,w^2,1,w,w,w,1,1,w^2,w^2,0,0,0,0,w^2,w^2,0,w^2,w^2,w,w,1,w^2,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^2,1,w^2,w,w,w^2,0,0,0,1,w^2,0,0,1,0,w,w,w^2,0,0,0,1,w,0,w^2,0,w^2,w,w^2,w^2,0,1,0,w,w^2,w^2,w^2,0,w^2,w^2,1,w^2,0,0,0,0,1,0,0,0,0,1,w^2,0,1,w,0,w^2,1,w^2,w^2,1,w^2,w^2,1,w^2,w,w^2,w^2,1,w,0,0,0,0,1,w^2,0,1,w^2,0,w,w^2,w^2,w^2,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,w,1,1,1,0,0,0,0,1,w^2,0,0,1,1,1,1,0,0,0,0,1,w,1,0,w^2,1,1,0,0,0,1,1,1,0,1,0,w^2,1,0,w,0,0,0,0,0,1,0,0,0,0,1,w^2,0,1,w,1,0,w,1,0,w,1,0,w,1,1,0,0,1,w,0,0,0,0,1,w^2,0,1,w^2,1,1,0,1,0,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w,w,1,w^2,1,w,0,0,0,0,0,0,w,w,1,w,w,1,w^2,1,w,w,1,w,0,0,0,1,0,0,w,w,1,w,w,1,1,0,0,0,w^2,w^2,1,w^2,w^2,0,0,0,w^2,1,w,0,0,0,1,w^2,w^2,1,0,0,w,1,w,0,0,0,1,0,0,1,0,0,1,w^2,w^2,w,1,w,1,0,0,w,w,1,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,w^2,w^2,w^2,1,w^2,0,0,0,0,0,0,w,w^2,w^2,w,w^2,w^2,w^2,1,w^2,w^2,0,w^2,0,0,0,0,1,0,w,w^2,w^2,w,w^2,w^2,0,1,0,1,w^2,0,1,w,0,0,0,0,w^2,1,w^2,0,0,0,1,w,0,0,1,0,w^2,0,w^2,0,0,0,0,1,0,0,1,0,1,w,0,w^2,0,w^2,0,1,0,w,w^2,w^2,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,w,0,0,0,0,0,0,1,1,0,1,1,0,1,0,w,1,0,w^2,0,0,0,0,0,1,1,1,0,1,1,0,0,0,1,0,1,w^2,0,1,w,0,0,0,1,0,w,0,0,0,0,1,w,0,0,1,1,0,w^2,0,0,0,0,0,1,0,0,1,0,1,w,1,0,w^2,0,0,1,1,1,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,w^2,1,w,1,w^2,w^2,0,0,0,0,0,0,w,1,w,0,0,0,0,0,0,w,w,1,w,1,w,w^2,w,1,w,1,w,0,0,0,w,1,w,0,0,0,w^2,1,w,w^2,w,1,0,w^2,w^2,0,w^2,w^2,0,0,0,0,0,0,w,1,w,w,w,1,w,1,w,w^2,w,1,w,w,1,w,1,w,1,w^2,w^2,0,0,0,w,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,w^2,w^2,1,w^2,1,w,0,0,0,0,0,0,0,w^2,0,w^2,0,0,0,0,0,0,w,w^2,w^2,w^2,0,w^2,w,w,w^2,w^2,0,w^2,0,0,0,w^2,0,w^2,0,0,0,w^2,1,w^2,w,w,w^2,1,w^2,0,1,w^2,0,0,0,0,0,0,0,w^2,0,w^2,w,w^2,w^2,w^2,0,w^2,w,w,w^2,w,w^2,w^2,w^2,0,w^2,1,w,0,0,0,0,w^2,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,w,0,1,w,0,0,0,0,0,0,1,0,w^2,0,0,0,0,0,0,1,1,0,1,0,w^2,1,1,1,1,0,w^2,0,0,0,1,0,w^2,0,0,0,1,0,w,1,1,1,0,1,w^2,0,1,w^2,0,0,0,0,0,0,1,0,w^2,1,1,0,1,0,w^2,1,1,1,1,1,0,1,0,w^2,0,1,w,0,0,0,1,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w,w,1,w,1,0,0,w^2,w,1,0,0,0,w,w,1,1,w^2,w^2,0,w^2,w^2,1,w^2,w^2,w^2,w,1,0,w^2,w^2,0,0,0,w,1,w,0,0,0,1,w^2,w^2,w^2,w,1,1,w^2,w^2,1,0,0,w^2,1,w,1,0,0,1,w^2,w^2,0,0,0,w,w,1,w,w,1,w,1,w,0,0,0,w^2,1,w,0,0,0,1,0,0,w,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w^2,w^2,0,w^2,0,1,0,w,w,w^2,0,0,0,w,w^2,w^2,1,w,0,1,w^2,0,1,w,0,w,w,w^2,1,w^2,0,0,0,0,w^2,0,w^2,0,0,0,1,w,0,w,w,w^2,1,w,0,0,1,0,w^2,1,w^2,0,1,0,1,w,0,0,0,0,w,w^2,w^2,w,w^2,w^2,w^2,0,w^2,0,0,0,w^2,1,w^2,0,0,0,0,1,0,w^2,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,1,0,w^2,0,0,1,1,1,1,0,0,0,1,1,0,0,1,w,0,1,w^2,0,1,w,1,1,1,0,1,w^2,0,0,0,1,0,w^2,0,0,0,0,1,w,1,1,1,0,1,w,0,0,1,1,0,w,0,0,1,0,1,w,0,0,0,1,1,0,1,1,0,1,0,w^2,0,0,0,1,0,w,0,0,0,0,0,1,1,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,w^2,w^2,w,1,w,w,1,w,1,w^2,w^2,w^2,1,w,1,w^2,w^2,0,w^2,w^2,w^2,1,w,1,0,0,0,0,0,w^2,1,w,1,w^2,w^2,w,w,1,w^2,1,w,1,w^2,w^2,1,0,0,0,w^2,w^2,w^2,1,w,w,1,w,w,1,w,w^2,w,1,0,w^2,w^2,1,0,0,w^2,1,w,w,w,1,w,1,w,w,w,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,w,0,w^2,0,w^2,w^2,0,w^2,1,w,0,w^2,1,w^2,1,w,0,1,w^2,0,w^2,1,w^2,0,1,0,0,0,0,w^2,1,w^2,1,w,0,w,w^2,w^2,w^2,1,w^2,1,w,0,0,1,0,1,w^2,0,w^2,1,w^2,w^2,0,w^2,w^2,0,w^2,w,w,w^2,1,w^2,0,0,1,0,w^2,1,w^2,w,w^2,w^2,w^2,0,w^2,w,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,w,1,0,w^2,1,0,w^2,0,1,w,1,0,w,0,1,w,0,1,w^2,1,0,w,0,0,1,0,0,0,1,0,w,0,1,w,1,1,0,1,0,w,0,1,w,0,0,1,0,1,w^2,1,0,w,1,0,w^2,1,0,w^2,1,1,1,0,1,w^2,0,0,1,1,0,w,1,1,0,1,0,w^2,1,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w,1,0,0,w^2,1,w,w^2,w,1,w,1,w,w,1,w,w,1,w,w,w,1,0,0,0,w,w,1,w^2,1,w,w,w,1,w,1,w,1,w^2,w^2,1,0,0,0,w^2,w^2,w,w,1,w,1,w,w^2,w,1,w^2,w,1,w,w,1,0,w^2,w^2,1,0,0,0,0,0,w^2,w,1,1,w^2,w^2,0,w^2,w^2,0,w^2,w^2,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w^2,0,1,0,w^2,1,w^2,w,w,w^2,w^2,0,w^2,w^2,0,w^2,w^2,0,w^2,w,w^2,w^2,0,0,0,w,w^2,w^2,w^2,1,w^2,w,w^2,w^2,w^2,0,w^2,1,w,0,0,1,0,1,w^2,0,w,w^2,w^2,w^2,0,w^2,w,w,w^2,w,w,w^2,w,w^2,w^2,1,w^2,0,0,1,0,0,0,0,w,w,w^2,1,w,0,1,w^2,0,1,w^2,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,0,0,1,1,0,w,1,1,1,1,0,w^2,1,0,w^2,1,0,w^2,1,1,0,0,0,0,1,1,0,1,0,w,1,1,0,1,0,w^2,0,1,w,0,0,1,0,1,w^2,1,1,0,1,0,w^2,1,1,1,1,1,1,1,1,0,0,1,w^2,0,0,1,0,0,0,1,1,1,0,1,w,0,1,w^2,0,1,w^2,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,w,w,1,w^2,w,1,1,0,0,1,w^2,w^2,w,1,w,w^2,w,1,w^2,w,1,w,w,1,w^2,1,w,1,0,0,1,w^2,w^2,0,0,0,1,w^2,w^2,w^2,w,1,w^2,w,1,w,w,1,w^2,1,w,0,0,0,0,w^2,w^2,w,w,1,w,1,w,0,w^2,w^2,w^2,w,1,1,0,0,1,0,0,w,1,w,w^2,1,w,w^2,1,w,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,0,w,w^2,w^2,w,w,w^2,0,1,0,1,w,0,w^2,0,w^2,w,w,w^2,w,w,w^2,w,w^2,w^2,w^2,1,w^2,0,1,0,1,w,0,0,0,0,1,w,0,w,w,w^2,w,w,w^2,w,w^2,w^2,w^2,1,w^2,0,0,0,1,w^2,0,w,w^2,w^2,w^2,0,w^2,1,w^2,0,w,w,w^2,0,1,0,0,1,0,w^2,0,w^2,w^2,1,w^2,w^2,1,w^2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,1,1,0,1,1,1,0,0,1,0,1,w,1,0,w^2,1,1,1,1,1,1,1,1,0,1,0,w,0,0,1,0,1,w,0,0,0,0,1,w,1,1,1,1,1,1,1,1,0,1,0,w,0,0,0,0,1,w^2,1,1,0,1,0,w^2,0,1,w^2,1,1,1,0,0,1,0,0,1,1,0,w^2,1,0,w,1,0,w,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,1,1,w^2,w^2,w^2,w,1,w^2,1,w,0,w^2,w^2,w,1,w,w^2,1,w,w^2,w,1,w,1,w,w^2,w,1,w,w,1,w^2,1,w,w,1,w,0,0,0,1,0,0,w,1,w,w,w,1,1,0,0,1,w^2,w^2,w,w,1,w,1,w,0,w^2,w^2,0,w^2,w^2,w,1,w,1,w^2,w^2,w^2,1,w,w,1,w,w^2,w,1,w,w,1,w,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,1,w,0,w,w,w^2,w^2,1,w^2,1,w^2,0,w^2,0,w^2,w^2,1,w^2,w,w,w^2,w^2,0,w^2,w,w,w^2,w,w^2,w^2,w^2,1,w^2,w^2,0,w^2,0,0,0,0,1,0,w^2,0,w^2,w,w^2,w^2,0,1,0,1,w,0,w,w^2,w^2,w^2,0,w^2,1,w^2,0,1,w^2,0,w^2,0,w^2,1,w,0,w^2,1,w^2,w^2,0,w^2,w,w,w^2,w,w^2,w^2,w^2,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,w,1,1,1,1,0,w,0,1,w^2,1,0,w^2,1,0,w,1,1,1,1,0,w^2,1,1,1,1,1,0,1,0,w,1,0,w^2,0,0,0,0,0,1,1,0,w^2,1,1,0,0,0,1,0,1,w,1,1,0,1,0,w^2,0,1,w^2,0,1,w^2,1,0,w^2,0,1,w,1,0,w,1,0,w^2,1,1,1,1,1,0,1,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,0,w,1,w,w^2,w,1,1,w^2,w^2,0,w^2,w^2,0,0,0,1,0,0,w^2,1,w,0,w^2,w^2,w^2,w,1,w^2,w,1,1,w^2,w^2,1,w^2,w^2,0,0,0,w,1,w,w,1,w,w^2,w,1,1,0,0,1,0,0,1,w^2,w^2,1,w^2,w^2,1,0,0,w,1,w,w,1,w,w^2,1,w,w,1,w,w,w,1,w^2,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,w^2,0,w^2,w,w,w^2,1,w,0,1,w^2,0,0,0,0,0,1,0,w^2,1,w^2,1,w^2,0,w,w,w^2,w,w,w^2,1,w,0,1,w,0,0,0,0,w^2,0,w^2,w^2,0,w^2,w,w,w^2,0,1,0,0,1,0,1,w,0,1,w,0,0,1,0,w^2,0,w^2,w^2,0,w^2,w^2,1,w^2,w^2,0,w^2,w,w^2,w^2,w^2,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,w^2,1,1,1,0,1,w,0,1,w^2,0,0,0,0,0,1,1,0,w,0,1,w^2,1,1,1,1,1,1,0,1,w,0,1,w,0,0,0,1,0,w^2,1,0,w^2,1,1,1,0,0,1,0,0,1,0,1,w,0,1,w,0,0,1,1,0,w^2,1,0,w^2,1,0,w,1,0,w^2,1,1,0,1,0,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,w^2,w,1,0,w^2,w^2,0,w^2,w^2,w,1,w,w^2,w,1,w^2,1,w,0,w^2,w^2,w^2,w,1,0,w^2,w^2,0,0,0,w,1,w,w,w,1,1,0,0,1,w^2,w^2,w,w,1,1,0,0,w^2,1,w,0,0,0,w^2,1,w,0,0,0,1,w^2,w^2,0,w^2,w^2,1,0,0,0,w^2,w^2,0,0,0,0,w^2,w^2,w,w,1,w^2,w,1,w^2,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,w^2,w,w,w^2,1,w^2,0,1,w^2,0,w^2,0,w^2,w,w,w^2,w^2,1,w^2,1,w^2,0,w,w,w^2,1,w^2,0,0,0,0,w^2,0,w^2,w,w^2,w^2,0,1,0,1,w,0,w,w^2,w^2,0,1,0,w^2,1,w^2,0,0,0,w^2,1,w^2,0,0,0,1,w,0,1,w^2,0,0,1,0,1,w^2,0,0,0,0,1,w^2,0,w,w^2,w^2,w,w,w^2,w^2,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,1,0,1,w^2,0,1,w^2,1,0,w^2,1,1,1,1,0,w,0,1,w^2,1,1,1,0,1,w^2,0,0,0,1,0,w^2,1,1,0,0,0,1,0,1,w,1,1,0,0,0,1,1,0,w,0,0,0,1,0,w,0,0,0,0,1,w,0,1,w^2,0,0,1,0,1,w^2,0,0,0,0,1,w^2,1,1,0,1,1,1,1,0,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,0,w^2,w^2,w^2,w,1,1,w^2,w^2,w,1,w,w^2,w,1,w,1,w,1,w^2,w^2,w,w,1,1,0,0,w^2,w,1,0,w^2,w^2,0,0,0,w^2,w,1,w^2,1,w,1,w^2,w^2,0,w^2,w^2,w^2,1,w,w,w,1,w^2,w,1,w,w,1,w,1,w,1,0,0,1,0,0,1,w^2,w^2,0,w^2,w^2,0,0,0,w,1,w,w^2,1,w,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,0,1,w^2,0,w,w,w^2,1,w,0,w^2,0,w^2,w,w,w^2,w^2,0,w^2,1,w,0,w,w^2,w^2,0,1,0,w,w,w^2,1,w^2,0,0,0,0,w,w,w^2,w^2,1,w^2,1,w,0,1,w^2,0,w^2,1,w^2,w,w^2,w^2,w,w,w^2,w,w^2,w^2,w^2,0,w^2,0,1,0,0,1,0,1,w,0,1,w^2,0,0,0,0,w^2,0,w^2,w^2,1,w^2,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,0,1,w^2,1,1,1,0,1,w,1,0,w^2,1,1,1,1,0,w^2,0,1,w,1,1,0,0,0,1,1,1,1,0,1,w^2,0,0,0,1,1,1,1,0,w,0,1,w,0,1,w^2,1,0,w,1,1,0,1,1,1,1,1,0,1,0,w^2,0,0,1,0,0,1,0,1,w,0,1,w^2,0,0,0,1,0,w^2,1,0,w,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,w^2,1,0,0,w^2,1,w,1,0,0,0,w^2,w^2,w^2,w,1,w,1,w,1,w^2,w^2,1,w^2,w^2,0,0,0,w,w,1,1,0,0,w,1,w,w,w,1,1,0,0,w^2,w,1,w^2,w,1,1,0,0,1,w^2,w^2,w,w,1,1,0,0,w,w,1,1,0,0,w,1,w,0,w^2,w^2,0,w^2,w^2,w^2,1,w,w,1,w,0,w^2,w^2,w,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,0,0,1,0,w^2,1,w^2,0,1,0,1,w^2,0,w,w,w^2,w^2,0,w^2,1,w,0,1,w,0,0,0,0,w,w^2,w^2,0,1,0,w^2,0,w^2,w,w^2,w^2,0,1,0,w,w,w^2,w,w,w^2,0,1,0,1,w,0,w,w^2,w^2,0,1,0,w,w^2,w^2,0,1,0,w^2,0,w^2,1,w^2,0,1,w^2,0,w^2,1,w^2,w^2,0,w^2,1,w^2,0,w^2,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,0,0,1,1,0,w,0,0,1,0,1,w^2,1,1,1,1,0,w^2,0,1,w,0,1,w,0,0,0,1,1,0,0,0,1,1,0,w^2,1,1,0,0,0,1,1,1,1,1,1,1,0,0,1,0,1,w,1,1,0,0,0,1,1,1,0,0,0,1,1,0,w^2,0,1,w^2,0,1,w^2,1,0,w,1,0,w^2,0,1,w^2,1,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^2,w,1,w,1,w,0,0,0,1,w^2,w^2,0,0,0,w,w,1,1,w^2,w^2,0,w^2,w^2,1,0,0,1,w^2,w^2,w^2,1,w,w,w,1,0,w^2,w^2,0,0,0,w,1,w,0,w^2,w^2,1,0,0,w^2,w,1,0,0,0,w,w,1,w,1,w,w^2,1,w,w^2,1,w,1,w^2,w^2,w,w,1,1,w^2,w^2,1,0,0,w^2,1,w,w,w,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,w,w^2,w^2,0,w^2,0,0,0,1,w,0,0,0,0,w,w^2,w^2,1,w,0,1,w^2,0,0,1,0,1,w,0,w^2,1,w^2,w,w^2,w^2,1,w^2,0,0,0,0,w^2,0,w^2,1,w^2,0,0,1,0,w,w,w^2,0,0,0,w,w^2,w^2,w^2,0,w^2,w^2,1,w^2,w^2,1,w^2,1,w,0,w,w^2,w^2,1,w,0,0,1,0,w^2,1,w^2,w,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,w^2,0,0,0,0,1,w,0,0,0,1,1,0,0,1,w,0,1,w^2,0,0,1,0,1,w,1,0,w,1,1,0,0,1,w^2,0,0,0,1,0,w^2,0,1,w^2,0,0,1,1,1,1,0,0,0,1,1,0,1,0,w^2,1,0,w,1,0,w,0,1,w,1,1,0,0,1,w,0,0,1,1,0,w,1,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,1,0,0,0,w^2,w^2,0,0,0,1,w^2,w^2,w,w,1,0,w^2,w^2,0,w^2,w^2,1,0,0,1,0,0,0,w^2,w^2,w^2,w,1,1,0,0,0,w^2,w^2,w,1,w,w^2,w,1,0,w^2,w^2,w^2,w,1,1,w^2,w^2,w,1,w,w,1,w,w^2,1,w,0,0,0,0,0,0,1,0,0,w^2,1,w,w,1,w,w,1,w,1,w^2,w^2,w^2,w,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,w^2,0,1,0,1,w^2,0,0,0,0,1,w,0,w,w^2,w^2,1,w^2,0,1,w^2,0,0,1,0,0,1,0,1,w^2,0,w,w,w^2,0,1,0,1,w^2,0,w^2,0,w^2,w,w,w^2,1,w^2,0,w,w,w^2,1,w,0,w^2,0,w^2,w^2,0,w^2,w^2,1,w^2,0,0,0,0,0,0,0,1,0,w^2,1,w^2,w^2,0,w^2,w^2,0,w^2,1,w,0,w,w,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,1,w^2,0,0,0,0,1,w,1,1,0,0,1,w^2,0,1,w^2,0,0,1,0,0,1,0,1,w^2,1,1,1,0,0,1,0,1,w^2,1,0,w^2,1,1,1,0,1,w^2,1,1,1,0,1,w,1,0,w^2,1,0,w^2,1,0,w,0,0,0,0,0,0,0,0,1,1,0,w,1,0,w^2,1,0,w^2,0,1,w,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w,w,1,1,0,0,1,0,0,0,w^2,w^2,w^2,w,1,1,w^2,w^2,0,0,0,0,0,0,w,w,1,0,0,0,w,1,w,1,w^2,w^2,w^2,w,1,1,w^2,w^2,1,w^2,w^2,0,0,0,0,w^2,w^2,1,0,0,1,w^2,w^2,w,1,w,1,w^2,w^2,w^2,1,w,0,w^2,w^2,w^2,1,w,1,0,0,1,w^2,w^2,w^2,w,1,w,1,w,w^2,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,w^2,w^2,0,1,0,0,1,0,1,w^2,0,w,w,w^2,1,w,0,0,0,0,0,0,0,w,w^2,w^2,0,0,0,w^2,0,w^2,1,w,0,w,w,w^2,1,w,0,1,w,0,0,0,0,1,w^2,0,0,1,0,1,w,0,w^2,0,w^2,1,w,0,w^2,1,w^2,1,w^2,0,w^2,1,w^2,0,1,0,1,w,0,w,w,w^2,w^2,0,w^2,w^2,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,1,w^2,1,1,1,0,1,w,0,0,0,0,0,0,1,1,0,0,0,0,1,0,w^2,0,1,w,1,1,1,0,1,w,0,1,w,0,0,0,0,1,w^2,0,0,1,0,1,w,1,0,w^2,0,1,w,1,0,w,0,1,w^2,1,0,w,0,0,1,0,1,w,1,1,1,1,0,w^2,1,0,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,w,w,1,0,w^2,w^2,1,w^2,w^2,w,1,w,w,1,w,w^2,w,1,w,w,1,w^2,w,1,w,1,w,1,0,0,w^2,w,1,w,1,w,w^2,w,1,0,0,0,0,w^2,w^2,w,w,1,w^2,1,w,w^2,1,w,1,w^2,w^2,0,0,0,w^2,1,w,0,w^2,w^2,w,1,w,1,0,0,1,0,0,0,0,0,w^2,1,w,1,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,w^2,w,w^2,w^2,1,w^2,0,1,w,0,w^2,0,w^2,w^2,0,w^2,w,w,w^2,w,w^2,w^2,w,w,w^2,w^2,0,w^2,0,1,0,w,w,w^2,w^2,0,w^2,w,w,w^2,0,0,0,1,w^2,0,w,w^2,w^2,w^2,1,w^2,w^2,1,w^2,1,w,0,0,0,0,w^2,1,w^2,1,w^2,0,w^2,0,w^2,0,1,0,0,1,0,0,0,0,w^2,1,w^2,0,1,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,1,w^2,0,1,w,1,0,w^2,1,0,w^2,1,1,1,1,1,0,1,1,1,1,0,w^2,0,0,1,1,1,1,1,0,w^2,1,1,1,0,0,0,0,1,w^2,1,1,0,1,0,w,1,0,w,0,1,w,0,0,0,1,0,w,0,1,w^2,1,0,w^2,0,0,1,0,0,1,0,0,0,1,0,w,0,0,1,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,w^2,w^2,w,1,w,w^2,1,w,w^2,w,1,0,0,0,1,0,0,0,0,0,1,w^2,w^2,0,w^2,w^2,w,1,w,w^2,w,1,w,w,1,w,1,w,w^2,1,w,0,0,0,w^2,1,w,w,1,w,w^2,w,1,1,0,0,1,w^2,w^2,w,1,w,w,w,1,w^2,1,w,1,w^2,w^2,1,w^2,w^2,w^2,w,1,0,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,w^2,0,w^2,0,w^2,w^2,1,w^2,w,w,w^2,0,0,0,0,1,0,0,0,0,1,w,0,1,w^2,0,w^2,0,w^2,w,w,w^2,w,w^2,w^2,w^2,0,w^2,w^2,1,w^2,0,0,0,w^2,1,w^2,w^2,0,w^2,w,w,w^2,0,1,0,1,w,0,w^2,0,w^2,w,w^2,w^2,w^2,1,w^2,1,w,0,1,w,0,w,w,w^2,1,w^2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,w^2,1,0,w^2,1,0,w,1,1,1,0,0,0,0,0,1,0,0,0,0,1,w,0,1,w^2,1,0,w^2,1,1,1,1,1,0,1,0,w^2,1,0,w,0,0,0,1,0,w,1,0,w^2,1,1,1,0,0,1,0,1,w,1,0,w^2,1,1,0,1,0,w,0,1,w,0,1,w,1,1,1,0,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,w^2,w,1,w,1,w^2,w^2,1,0,0,1,0,0,0,0,0,w^2,w,1,0,w^2,w^2,w^2,w,1,1,w^2,w^2,0,0,0,1,0,0,w^2,1,w,0,w^2,w^2,1,w^2,w^2,w^2,w,1,1,0,0,w,1,w,1,w^2,w^2,1,0,0,w,1,w,w^2,w,1,w,w,1,0,0,0,1,0,0,w,w,1,0,w^2,w^2,0,w^2,w^2,w,1,w,w,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,0,w^2,0,w^2,1,w,0,0,1,0,0,1,0,0,0,0,w,w,w^2,1,w^2,0,w,w,w^2,1,w,0,0,0,0,0,1,0,w^2,1,w^2,1,w^2,0,1,w,0,w,w,w^2,0,1,0,w^2,0,w^2,1,w,0,0,1,0,w^2,0,w^2,w,w,w^2,w,w^2,w^2,0,0,0,0,1,0,w,w^2,w^2,1,w^2,0,1,w^2,0,w^2,0,w^2,w^2,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,1,0,w^2,0,1,w,0,0,1,0,0,1,0,0,0,1,1,1,0,1,w^2,1,1,1,0,1,w,0,0,0,0,0,1,1,0,w,0,1,w^2,0,1,w,1,1,1,0,0,1,1,0,w^2,0,1,w,0,0,1,1,0,w^2,1,1,1,1,1,0,0,0,0,0,0,1,1,1,0,0,1,w^2,0,1,w^2,1,0,w^2,1,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^2,1,w,0,w^2,w^2,0,0,0,0,0,0,w,w,1,w^2,1,w,w^2,w,1,1,w^2,w^2,w^2,w,1,1,0,0,0,w^2,w^2,1,0,0,w,w,1,w^2,w,1,w,1,w,w^2,w,1,w,w,1,w^2,1,w,0,w^2,w^2,w,w,1,1,w^2,w^2,1,0,0,1,w^2,w^2,w,1,w,w^2,w,1,w,w,1,1,0,0,w,1,w,w^2,w,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^2,1,w^2,1,w^2,0,0,0,0,0,0,0,w,w^2,w^2,w^2,1,w^2,w,w,w^2,1,w,0,w,w,w^2,0,1,0,1,w^2,0,0,1,0,w,w^2,w^2,w,w,w^2,w^2,0,w^2,w,w,w^2,w,w^2,w^2,w^2,1,w^2,1,w^2,0,w,w^2,w^2,1,w,0,0,1,0,1,w,0,w^2,0,w^2,w,w,w^2,w,w^2,w^2,0,1,0,w^2,0,w^2,w,w,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,w,0,1,w^2,0,0,0,0,0,0,1,1,0,1,0,w,1,1,1,0,1,w,1,1,1,0,0,1,0,1,w^2,0,0,1,1,1,0,1,1,1,1,0,w^2,1,1,1,1,1,0,1,0,w,0,1,w^2,1,1,0,0,1,w,0,0,1,0,1,w,1,0,w^2,1,1,1,1,1,0,0,0,1,1,0,w^2,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,1,w^2,w^2,w^2,1,w,1,w^2,w^2,0,0,0,w^2,w,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,w,1,w,1,0,0,0,w^2,w^2,w,1,w,w,w,1,1,0,0,w^2,1,w,0,w^2,w^2,w^2,1,w,w^2,w,1,w^2,1,w,w,1,w,w^2,1,w,0,0,0,1,0,0,1,w^2,w^2,w,w,1,0,0,0,w^2,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,w^2,1,w,0,w^2,1,w^2,1,w,0,0,0,0,w,w,w^2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,w^2,0,w^2,0,1,0,1,w^2,0,w^2,0,w^2,w,w^2,w^2,0,1,0,w^2,1,w^2,1,w^2,0,w^2,1,w^2,w,w,w^2,w^2,1,w^2,w^2,0,w^2,w^2,1,w^2,0,0,0,0,1,0,1,w,0,w,w^2,w^2,0,0,0,w^2,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,w,1,0,w,0,1,w,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,w^2,0,0,1,0,1,w^2,1,0,w^2,1,1,0,0,0,1,1,0,w,0,1,w^2,1,0,w,1,1,1,1,0,w,1,0,w^2,1,0,w,0,0,0,0,0,1,0,1,w,1,1,0,0,0,0,1,0,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,1,0,0,w^2,1,w,w,w,1,0,w^2,w^2,1,0,0,1,w^2,w^2,1,0,0,1,w^2,w^2,w^2,w,1,w^2,1,w,1,w^2,w^2,0,w^2,w^2,0,0,0,w,w,1,w,w,1,0,w^2,w^2,1,w^2,w^2,0,w^2,w^2,0,w^2,w^2,0,0,0,1,w^2,w^2,0,0,0,0,w^2,w^2,1,w^2,w^2,0,0,0,0,w^2,w^2,1,w^2,w^2,1,0,0,0,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,0,0,1,0,w^2,1,w^2,w,w^2,w^2,1,w^2,0,0,1,0,1,w,0,0,1,0,1,w,0,w,w,w^2,w^2,1,w^2,1,w,0,1,w^2,0,0,0,0,w,w^2,w^2,w,w^2,w^2,1,w^2,0,1,w,0,1,w^2,0,1,w^2,0,0,0,0,1,w,0,0,0,0,1,w^2,0,1,w,0,0,0,0,1,w^2,0,1,w,0,0,1,0,1,w^2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,0,0,1,1,0,w,1,1,0,0,1,w^2,0,0,1,0,1,w,0,0,1,0,1,w,1,1,1,1,0,w,0,1,w,0,1,w^2,0,0,0,1,1,0,1,1,0,0,1,w^2,0,1,w,0,1,w^2,0,1,w^2,0,0,0,0,1,w,0,0,0,0,1,w^2,0,1,w,0,0,0,0,1,w^2,0,1,w,0,0,1,0,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]];

b2:=GL(133,F)![
[0,0,1,1,w,w^2,0,1,w,1,w,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,w,0,w^2,0,0,0,w^2,w^2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w],
[0,0,w^2,0,0,w^2,0,0,w^2,w,1,1,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,w^2,1,1,w^2,0,0,w^2,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w],
[0,0,0,1,0,1,0,0,w^2,w^2,w^2,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w,w^2,w^2,1,0,w,w^2,1,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w,w,1,1,0,0,w,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2],
[0,1,0,w,1,0,0,0,1,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w],
[0,0,1,0,w,w,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,w^2,1,w,0,0,0,w^2,1,w^2,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[1,1,0,w^2,w,1,1,1,1,w,w,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^2,1,w^2,w^2,0,0,1,1,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w],
[0,0,w^2,w^2,w^2,w^2,0,0,0,1,w,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w],
[0,0,0,0,w^2,w,0,0,w^2,1,w^2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w,1,0,0,1,1,0,w^2,w^2,0,1,1,0,w^2,w^2,1,1,0,1,0,w^2,w,1,1,1,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^2,w,1,w,w^2,1,w^2,0,1,w^2,w,w^2,0,w^2,w^2,1,1,w,1,0,0,1,w,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,0,w^2,w^2,w,w^2,w,w,0,0,w,w^2,0,0,w^2,w^2,1,w,1,w,w^2,0,w^2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,1,w,1,1,w^2,0,0,0,1,1,1,w^2,w^2,1,0,0,0,w,1,w,1,1,w^2,w,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,1,w^2,w^2,w,1,0,0,w,0,w^2,0,1,w^2,w^2,w^2,w^2,w,w^2,w,0,w^2,1,0,w,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,1,w,1,w,0,1,w^2,1,1,1,w^2,0,1,0,0,0,1,1,1,w^2,w^2,w^2,0,1,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,w^2,w^2,w^2,w,w^2,w,w,1,0,1,0,w,w^2,0,w,1,w,w^2,1,0,1,1,w,w,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,1,0,w,w^2,w^2,w,1,w^2,0,0,1,0,w,1,w,w,1,0,w,w^2,w,w^2,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,0,w,1,w^2,0,w,0,w^2,w,0,1,1,w,w^2,w,1,w^2,1,0,1,1,1,w^2,1,w,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,1,0,w^2,w^2,1,0,w,1,w,0,0,0,w,w,0,1,0,0,0,w,w^2,0,0,w^2,w^2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,1,1,0,w^2,1,w^2,0,0,1,1,w^2,0,w^2,w,w^2,0,0,1,w,0,0,0,1,w,1,w^2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,0,0,w^2,w^2,w,1,0,0,1,w,w^2,w^2,0,w^2,w^2,1,w,0,w,w^2,w^2,0,w^2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,w^2,w^2,w,w,w^2,w,w^2,w^2,0,1,1,w,0,1,w,w,w^2,1,w,1,w^2,w,w,w,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,1,w^2,0,w,0,w^2,w^2,0,1,1,1,w^2,w,1,1,1,1,w,w^2,w^2,w^2,1,1,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,0,0,w^2,w^2,w^2,w^2,0,1,w,w,w,w,0,w^2,w,w,1,w,0,0,0,1,w,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,w^2,0,0,w^2,w,w^2,w^2,w,1,1,1,w,w,0,1,w,w^2,w^2,w^2,1,1,1,w^2,1,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,0,1,w^2,w^2,w^2,w,w^2,w^2,w^2,w^2,w^2,w,w^2,w,w^2,1,0,1,w,w^2,w^2,w^2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,1,w^2,w,1,0,1,1,0,0,1,0,0,w^2,1,w^2,1,0,w^2,w,1,0,0,0,w^2,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w^2,0,1,w^2,w,w,0,w,w,w^2,0,0,w^2,w,1,w,w,1,0,1,w^2,w,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,1,1,0,w^2,1,0,0,w^2,0,1,w^2,0,w,0,w,w,1,w^2,w^2,w^2,0,w^2,w^2,0,w,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,w,w^2,1,w,w^2,w,w^2,1,w^2,w^2,w,0,w^2,w,0,1,w^2,1,w^2,w^2,0,0,w^2,w^2,w,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,1,w,w,0,0,0,w,0,w^2,w^2,w,0,w,w^2,0,w,0,1,w,w,0,0,w,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,1,w^2,0,w,w,0,w^2,1,0,1,w^2,1,1,w,w^2,w,w,w,w^2,0,w^2,w^2,w^2,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,1,w,w,w^2,1,w^2,1,0,w^2,w,w^2,1,w^2,w^2,w^2,1,w,1,1,0,w^2,0,w,w,w^2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,0,w^2,1,1,w^2,w^2,1,w^2,1,1,0,1,1,w,w^2,w^2,1,1,w,w^2,w^2,0,w,w^2,w,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,w,0,w,w^2,w^2,w,0,1,1,1,w^2,0,0,w,0,1,1,0,w,1,1,w,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,1,0,0,1,w,0,w,0,w,w^2,w,0,1,w,w,w^2,1,1,1,1,0,w^2,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,w,w,w^2,w,w,w^2,w^2,w,0,1,0,w^2,0,w^2,0,w,w,1,0,w^2,0,0,0,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w,1,0,0,w^2,1,w,1,w^2,w^2,0,0,0,0,w^2,w^2,w^2,w,1,w,w,1,0,w^2,w^2,1,w^2,w^2,w,1,w,w^2,1,w,1,0,0,1,0,0,1,w^2,w^2,0,0,0,1,w^2,w^2,1,0,0,w^2,1,w,0,0,0,w,1,w,0,w^2,w^2,1,w^2,w^2,0,w^2,w^2,1,w^2,w^2,w,w,1,1,0,0,w,1,w,w^2,w,1,w^2,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w^2,0,1,0,w^2,1,w^2,1,w,0,0,0,0,1,w^2,0,w,w,w^2,w,w^2,w^2,1,w^2,0,1,w,0,w^2,0,w^2,w^2,1,w^2,0,1,0,0,1,0,1,w,0,0,0,0,1,w,0,0,1,0,w^2,1,w^2,0,0,0,w^2,0,w^2,1,w^2,0,1,w,0,1,w^2,0,1,w,0,w,w^2,w^2,0,1,0,w^2,0,w^2,w,w,w^2,w^2,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,0,0,1,1,0,w,0,1,w,0,0,0,0,1,w^2,1,1,1,1,1,0,0,1,w^2,0,1,w,1,0,w^2,1,0,w,0,0,1,0,0,1,0,1,w,0,0,0,0,1,w,0,0,1,1,0,w,0,0,0,1,0,w^2,0,1,w^2,0,1,w,0,1,w^2,0,1,w,1,1,0,0,0,1,1,0,w^2,1,1,1,1,0,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,1,w^2,w,1,w^2,w,1,0,w^2,w^2,w^2,w,1,0,w^2,w^2,w^2,1,w,1,w^2,w^2,1,0,0,1,0,0,w^2,1,w,w^2,w,1,w^2,w,1,0,w^2,w^2,w,w,1,w,1,w,1,0,0,1,w^2,w^2,1,0,0,1,w^2,w^2,1,0,0,w^2,w,1,w,1,w,1,0,0,w^2,w,1,w,w,1,w,w,1,1,w^2,w^2,w^2,1,w,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,w,w,w^2,w,w,w^2,1,w^2,0,w,w,w^2,1,w^2,0,w^2,1,w^2,1,w,0,0,1,0,0,1,0,w^2,1,w^2,w,w,w^2,w,w,w^2,1,w^2,0,w,w^2,w^2,w^2,0,w^2,0,1,0,1,w,0,0,1,0,1,w,0,0,1,0,w,w,w^2,w^2,0,w^2,0,1,0,w,w,w^2,w,w^2,w^2,w,w^2,w^2,1,w,0,w^2,1,w^2,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,0,1,w^2,1,1,1,0,1,w^2,1,0,w,0,1,w,0,0,1,0,0,1,1,0,w,1,1,1,1,1,1,0,1,w^2,1,1,0,1,0,w^2,0,0,1,0,1,w,0,0,1,0,1,w,0,0,1,1,1,1,1,0,w^2,0,0,1,1,1,1,1,1,0,1,1,0,0,1,w,1,0,w,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,w^2,w^2,w,1,w,w,1,w,w,1,1,w^2,w^2,0,0,0,0,w^2,w^2,w^2,1,w,w,w,1,w^2,1,w,0,0,0,0,w^2,w^2,1,0,0,0,w^2,w^2,0,0,0,0,0,0,1,w^2,w^2,0,0,0,w,1,w,1,0,0,1,w^2,w^2,0,0,0,1,w^2,w^2,w,w,1,1,w^2,w^2,1,w^2,w^2,w,w,1,w,1,w,1,w^2,w^2,0,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,0,w,w,w^2,w,w^2,w^2,w,w^2,w^2,1,w,0,0,0,0,1,w^2,0,w^2,1,w^2,w,w^2,w^2,w^2,1,w^2,0,0,0,1,w^2,0,0,1,0,1,w^2,0,0,0,0,0,0,0,1,w,0,0,0,0,w^2,0,w^2,0,1,0,1,w,0,0,0,0,1,w,0,w,w^2,w^2,1,w,0,1,w,0,w,w^2,w^2,w^2,0,w^2,1,w,0,1,w^2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,1,1,1,1,1,0,1,1,0,0,1,w,0,0,0,0,1,w^2,1,0,w,1,1,0,1,0,w,0,0,0,0,1,w^2,0,0,1,0,1,w^2,0,0,0,0,0,0,0,1,w,0,0,0,1,0,w^2,0,0,1,0,1,w,0,0,0,0,1,w,1,1,0,0,1,w,0,1,w,1,1,0,1,0,w^2,0,1,w,0,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^2,w^2,1,0,0,0,w^2,w^2,1,0,0,0,0,0,w,1,w,1,w^2,w^2,1,w^2,w^2,1,0,0,w^2,w,1,w^2,w,1,w^2,1,w,w,w,1,0,0,0,w^2,1,w,1,0,0,w^2,1,w,1,w^2,w^2,0,w^2,w^2,w^2,w,1,0,0,0,w^2,w,1,w,w,1,w,w,1,w,1,w,w^2,1,w,w,1,w,0,0,0,w^2,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,w^2,0,0,1,0,1,w^2,0,0,1,0,0,0,0,w^2,0,w^2,1,w,0,1,w,0,0,1,0,w,w,w^2,w,w,w^2,w^2,1,w^2,w,w^2,w^2,0,0,0,w^2,1,w^2,0,1,0,w^2,1,w^2,1,w,0,1,w^2,0,w,w,w^2,0,0,0,w,w,w^2,w,w^2,w^2,w,w^2,w^2,w^2,0,w^2,w^2,1,w^2,w^2,0,w^2,0,0,0,w^2,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,w^2,0,0,1,0,1,w^2,0,0,1,0,0,0,1,0,w^2,0,1,w,0,1,w,0,0,1,1,1,1,1,1,1,1,0,w,1,1,0,0,0,0,1,0,w,0,0,1,1,0,w,0,1,w,0,1,w^2,1,1,1,0,0,0,1,1,1,1,1,0,1,1,0,1,0,w^2,1,0,w,1,0,w^2,0,0,0,1,0,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,w,1,w,1,w^2,w^2,0,w^2,w^2,w,1,w,1,w^2,w^2,w,1,w,w^2,1,w,0,w^2,w^2,0,0,0,1,w^2,w^2,0,w^2,w^2,0,w^2,w^2,w^2,w,1,0,0,0,0,w^2,w^2,1,w^2,w^2,1,0,0,1,w^2,w^2,0,0,0,w,w,1,1,0,0,w,w,1,0,0,0,w^2,w,1,w,w,1,0,0,0,0,0,0,0,w^2,w^2,1,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,w^2,w^2,0,w^2,1,w,0,1,w^2,0,w^2,0,w^2,1,w,0,w^2,0,w^2,w^2,1,w^2,1,w^2,0,0,0,0,1,w,0,1,w^2,0,1,w^2,0,w,w,w^2,0,0,0,1,w^2,0,1,w,0,0,1,0,1,w,0,0,0,0,w,w^2,w^2,0,1,0,w,w^2,w^2,0,0,0,w,w,w^2,w,w^2,w^2,0,0,0,0,0,0,1,w^2,0,1,w,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,w^2,0,1,w,0,1,w^2,1,0,w^2,0,1,w,1,0,w^2,1,0,w,0,1,w^2,0,0,0,0,1,w,0,1,w^2,0,1,w^2,1,1,1,0,0,0,0,1,w^2,0,1,w,0,0,1,0,1,w,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,1,w^2,0,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,w,w,1,w,1,w,w^2,1,w,0,w^2,w^2,1,w^2,w^2,0,0,0,w,1,w,w^2,w,1,w,w,1,w^2,w,1,1,0,0,w,1,w,w^2,1,w,w^2,w,1,w,1,w,w,w,1,w,1,w,w,1,w,w^2,w,1,w,w,1,w^2,1,w,w^2,w,1,1,w^2,w^2,w^2,w,1,1,w^2,w^2,1,w^2,w^2,0,0,0,w,1,w,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,0,w,w^2,w^2,w^2,0,w^2,w^2,1,w^2,1,w^2,0,1,w,0,0,0,0,w^2,0,w^2,w,w,w^2,w,w^2,w^2,w,w,w^2,0,1,0,w^2,0,w^2,w^2,1,w^2,w,w,w^2,w^2,0,w^2,w,w^2,w^2,w^2,0,w^2,w^2,0,w^2,w,w,w^2,w,w^2,w^2,w^2,1,w^2,w,w,w^2,1,w,0,w,w,w^2,1,w,0,1,w,0,0,0,0,w^2,0,w^2,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,1,1,0,1,0,w^2,1,0,w,0,1,w^2,0,1,w,0,0,0,1,0,w^2,1,1,1,1,1,0,1,1,1,0,0,1,1,0,w^2,1,0,w,1,1,1,1,0,w^2,1,1,0,1,0,w^2,1,0,w^2,1,1,1,1,1,0,1,0,w,1,1,1,0,1,w,1,1,1,0,1,w,0,1,w,0,0,0,1,0,w^2,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,1,w^2,1,w,1,0,0,1,0,0,w^2,1,w,w,w,1,w,1,w,w^2,w,1,w^2,w,1,0,w^2,w^2,1,0,0,w^2,w,1,w^2,w,1,w^2,1,w,0,0,0,1,0,0,1,0,0,0,0,0,w^2,1,w,1,w^2,w^2,w,1,w,w,1,w,w,1,w,0,w^2,w^2,0,0,0,1,0,0,0,0,0,0,w^2,w^2,w,1,w,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,w^2,1,w^2,0,1,0,0,1,0,w^2,1,w^2,w,w^2,w^2,w^2,0,w^2,w,w,w^2,w,w,w^2,1,w^2,0,0,1,0,w,w,w^2,w,w,w^2,w^2,1,w^2,0,0,0,0,1,0,0,1,0,0,0,0,w^2,1,w^2,1,w,0,w^2,0,w^2,w^2,0,w^2,w^2,0,w^2,1,w^2,0,0,0,0,0,1,0,0,0,0,1,w^2,0,w^2,0,w^2,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,w,0,0,1,0,0,1,1,0,w,1,1,0,1,0,w^2,1,1,1,1,1,1,0,1,w^2,0,0,1,1,1,1,1,1,1,1,0,w,0,0,0,0,0,1,0,0,1,0,0,0,1,0,w,0,1,w,1,0,w^2,1,0,w^2,1,0,w^2,0,1,w^2,0,0,0,0,0,1,0,0,0,0,1,w^2,1,0,w^2,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^2,w,1,1,w^2,w^2,1,w^2,w^2,w,w,1,w^2,1,w,w^2,1,w,0,w^2,w^2,1,w^2,w^2,1,0,0,1,w^2,w^2,w^2,1,w,w^2,1,w,w,1,w,0,0,0,w^2,w,1,1,w^2,w^2,w,1,w,1,w^2,w^2,w,w,1,1,w^2,w^2,w^2,1,w,1,0,0,w,1,w,1,w^2,w^2,w,1,w,w,1,w,w,w,1,w^2,w,1,0,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,w,w^2,1,w,0,1,w,0,w,w^2,w^2,w^2,1,w^2,w^2,1,w^2,1,w^2,0,1,w,0,0,1,0,1,w,0,w^2,1,w^2,w^2,1,w^2,w^2,0,w^2,0,0,0,w,w,w^2,1,w,0,w^2,0,w^2,1,w,0,w,w^2,w^2,1,w,0,w^2,1,w^2,0,1,0,w^2,0,w^2,1,w,0,w^2,0,w^2,w^2,0,w^2,w,w^2,w^2,w,w,w^2,1,w^2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,w,0,1,w,1,1,0,1,0,w,1,0,w,0,1,w^2,0,1,w,0,0,1,0,1,w,1,0,w,1,0,w,1,0,w^2,0,0,0,1,1,1,0,1,w,1,0,w^2,0,1,w,1,1,0,0,1,w,1,0,w,0,0,1,1,0,w^2,0,1,w,1,0,w^2,1,0,w^2,1,1,0,1,1,1,0,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,w^2,1,w,w,w,1,w,1,w,w,1,w,w^2,w,1,0,0,0,w,w,1,w,1,w,0,w^2,w^2,1,w^2,w^2,w,1,w,1,w^2,w^2,0,w^2,w^2,w^2,1,w,1,w^2,w^2,w,w,1,w,w,1,w,w,1,w,1,w,w^2,w,1,0,0,0,1,0,0,1,w^2,w^2,w^2,w,1,w^2,w,1,w,w,1,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,w^2,1,w^2,w,w^2,w^2,w^2,0,w^2,w^2,0,w^2,w,w,w^2,0,0,0,w,w^2,w^2,w^2,0,w^2,1,w^2,0,1,w,0,w^2,0,w^2,1,w,0,1,w^2,0,w^2,1,w^2,1,w,0,w,w^2,w^2,w,w^2,w^2,w,w^2,w^2,w^2,0,w^2,w,w,w^2,0,0,0,0,1,0,1,w,0,w,w,w^2,w,w,w^2,w,w^2,w^2,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,w,1,1,0,1,0,w^2,1,0,w^2,1,1,1,0,0,0,1,1,0,1,0,w^2,0,1,w^2,0,1,w,1,0,w^2,0,1,w,0,1,w^2,1,0,w,0,1,w,1,1,0,1,1,0,1,1,0,1,0,w^2,1,1,1,0,0,0,0,0,1,0,1,w,1,1,1,1,1,1,1,1,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,w^2,1,w^2,w^2,w,w,1,w^2,w,1,1,0,0,w,w,1,w,1,w,1,0,0,w^2,w,1,0,w^2,w^2,1,0,0,1,0,0,w^2,w,1,w^2,w,1,0,0,0,1,w^2,w^2,w,w,1,1,w^2,w^2,1,0,0,1,0,0,1,0,0,0,0,0,w^2,w,1,1,w^2,w^2,w,1,w,0,0,0,w^2,1,w,w^2,w,1,0,0,0,w,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,0,1,w,0,w,w^2,w^2,w,w,w^2,0,1,0,w,w^2,w^2,w^2,0,w^2,0,1,0,w,w,w^2,1,w^2,0,0,1,0,0,1,0,w,w,w^2,w,w,w^2,0,0,0,1,w,0,w,w^2,w^2,1,w,0,0,1,0,0,1,0,0,1,0,0,0,0,w,w,w^2,1,w,0,w^2,0,w^2,0,0,0,w^2,1,w^2,w,w,w^2,0,0,0,w^2,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,0,1,w,1,1,0,1,1,1,0,0,1,1,1,0,1,0,w^2,0,0,1,1,1,1,0,1,w^2,0,0,1,0,0,1,1,1,1,1,1,1,0,0,0,0,1,w,1,1,0,0,1,w,0,0,1,0,0,1,0,0,1,0,0,0,1,1,1,0,1,w,1,0,w^2,0,0,0,1,0,w,1,1,1,0,0,0,1,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,1,w^2,1,w,w,1,w,0,w^2,w^2,0,0,0,w^2,1,w,w^2,w,1,0,0,0,w,w,1,w,w,1,w^2,1,w,w^2,1,w,w^2,1,w,1,0,0,0,0,0,w,w,1,w,w,1,0,w^2,w^2,w,w,1,0,0,0,w,w,1,w^2,1,w,0,0,0,1,0,0,0,0,0,0,w^2,w^2,0,0,0,1,0,0,1,0,0,w,w,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,w^2,1,w^2,w^2,0,w^2,1,w^2,0,0,0,0,w^2,1,w^2,w,w,w^2,0,0,0,w,w^2,w^2,w,w^2,w^2,w^2,1,w^2,w^2,1,w^2,w^2,1,w^2,0,1,0,0,0,0,w,w^2,w^2,w,w^2,w^2,1,w^2,0,w,w^2,w^2,0,0,0,w,w^2,w^2,w^2,1,w^2,0,0,0,0,1,0,0,0,0,1,w^2,0,0,0,0,0,1,0,0,1,0,w,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,w,1,0,w^2,0,1,w^2,0,0,0,1,0,w,1,1,1,0,0,0,1,1,0,1,1,0,1,0,w,1,0,w,1,0,w,0,0,1,0,0,0,1,1,0,1,1,0,0,1,w^2,1,1,0,0,0,0,1,1,0,1,0,w,0,0,0,0,0,1,0,0,0,0,1,w^2,0,0,0,0,0,1,0,0,1,1,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,w^2,1,w,w,w,1,1,0,0,w^2,1,w,w^2,w,1,0,w^2,w^2,1,w^2,w^2,w^2,w,1,0,0,0,w,1,w,0,0,0,w,w,1,w,1,w,1,w^2,w^2,1,0,0,w^2,w,1,1,0,0,w^2,w,1,1,w^2,w^2,w^2,w,1,w,w,1,0,0,0,0,0,0,w^2,1,w,0,0,0,w^2,w,1,w^2,w,1,w^2,w,1,0,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,w^2,w^2,1,w^2,w,w^2,w^2,0,1,0,w^2,1,w^2,w,w,w^2,1,w^2,0,1,w,0,w,w,w^2,0,0,0,w^2,0,w^2,0,0,0,w,w^2,w^2,w^2,0,w^2,1,w,0,0,1,0,w,w,w^2,0,1,0,w,w,w^2,1,w,0,w,w,w^2,w,w^2,w^2,0,0,0,0,0,0,w^2,1,w^2,0,0,0,w,w,w^2,w,w,w^2,w,w,w^2,1,w^2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,w,1,1,0,0,0,1,1,0,w,1,1,1,0,1,w^2,0,1,w,1,1,1,0,0,0,1,0,w^2,0,0,0,1,1,0,1,0,w^2,0,1,w,0,0,1,1,1,1,0,0,1,1,1,1,0,1,w,1,1,1,1,1,0,0,0,0,0,0,0,1,0,w,0,0,0,1,1,1,1,1,1,1,1,1,0,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,1,0,0,w,w,1,w^2,w,1,w,w,1,1,0,0,w^2,w,1,w^2,w,1,w^2,w,1,0,0,0,w,w,1,1,0,0,w^2,1,w,w^2,w,1,w^2,w,1,w^2,w,1,w^2,1,w,w^2,w,1,w,1,w,w,w,1,w,1,w,w^2,w,1,w,1,w,w,1,w,w^2,w,1,w,1,w,w^2,1,w,1,w^2,w^2,w^2,w,1,w,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,w^2,0,1,0,w,w^2,w^2,w,w,w^2,w,w^2,w^2,0,1,0,w,w,w^2,w,w,w^2,w,w,w^2,0,0,0,w,w^2,w^2,0,1,0,w^2,1,w^2,w,w,w^2,w,w,w^2,w,w,w^2,w^2,1,w^2,w,w,w^2,w^2,0,w^2,w,w^2,w^2,w^2,0,w^2,w,w,w^2,w^2,0,w^2,w^2,0,w^2,w,w,w^2,w^2,0,w^2,w^2,1,w^2,1,w,0,w,w,w^2,w^2,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,1,0,1,1,1,1,1,0,0,0,1,1,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,0,1,1,0,w,1,1,1,1,1,1,1,1,1,1,0,w,1,1,1,1,0,w^2,1,1,0,1,0,w^2,1,1,1,1,0,w^2,1,0,w^2,1,1,1,1,0,w^2,1,0,w,0,1,w,1,1,1,1,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w,w^2,1,w,w,1,w,0,w^2,w^2,0,w^2,w^2,w,1,w,w,w,1,w,w,1,0,0,0,w^2,w,1,1,w^2,w^2,w^2,1,w,0,0,0,0,0,0,w^2,w,1,1,w^2,w^2,w,1,w,0,w^2,w^2,w,w,1,1,w^2,w^2,w^2,1,w,w^2,1,w,0,0,0,w,1,w,1,0,0,w,1,w,w,1,w,0,w^2,w^2,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w^2,w^2,1,w^2,w^2,0,w^2,1,w^2,0,1,w^2,0,w^2,0,w^2,w,w^2,w^2,w,w^2,w^2,0,0,0,w,w,w^2,1,w,0,w^2,1,w^2,0,0,0,0,0,0,w,w,w^2,1,w,0,w^2,0,w^2,1,w^2,0,w,w^2,w^2,1,w,0,w^2,1,w^2,w^2,1,w^2,0,0,0,w^2,0,w^2,0,1,0,w^2,0,w^2,w^2,0,w^2,1,w^2,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,1,0,w,1,0,w^2,0,1,w^2,0,1,w^2,1,0,w^2,1,1,0,1,1,0,0,0,0,1,1,1,0,1,w,1,0,w,0,0,0,0,0,0,1,1,1,0,1,w,1,0,w^2,0,1,w^2,1,1,0,0,1,w,1,0,w,1,0,w,0,0,0,1,0,w^2,0,0,1,1,0,w^2,1,0,w^2,0,1,w^2,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,1,w,w,1,0,w^2,w^2,1,0,0,w,1,w,w^2,1,w,w^2,1,w,w,1,w,w,w,1,w,w,1,1,0,0,w,w,1,1,w^2,w^2,1,w^2,w^2,w^2,w,1,1,0,0,w,1,w,0,0,0,1,w^2,w^2,w^2,1,w,w,w,1,w^2,w,1,w^2,1,w,w^2,1,w,0,w^2,w^2,0,0,0,w,1,w,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,w,w^2,w^2,1,w^2,0,0,1,0,w^2,0,w^2,w^2,1,w^2,w^2,1,w^2,w^2,0,w^2,w,w^2,w^2,w,w^2,w^2,0,1,0,w,w^2,w^2,1,w,0,1,w,0,w,w,w^2,0,1,0,w^2,0,w^2,0,0,0,1,w,0,w^2,1,w^2,w,w^2,w^2,w,w,w^2,w^2,1,w^2,w^2,1,w^2,1,w^2,0,0,0,0,w^2,0,w^2,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,1,w^2,0,0,1,1,0,w^2,1,0,w,1,0,w,1,0,w^2,1,1,0,1,1,0,0,0,1,1,1,0,0,1,w,0,1,w,1,1,1,0,0,1,1,0,w^2,0,0,0,0,1,w,1,0,w,1,1,0,1,1,1,1,0,w,1,0,w,0,1,w^2,0,0,0,1,0,w^2,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w,1,w,w,w,1,1,0,0,w^2,1,w,w^2,1,w,w,1,w,1,0,0,w^2,1,w,w^2,1,w,0,0,0,w^2,1,w,0,w^2,w^2,w^2,w,1,w,1,w,w,w,1,w,w,1,w,1,w,w^2,1,w,w^2,w,1,w,w,1,w,1,w,w,w,1,1,0,0,w^2,1,w,w^2,w,1,w^2,w,1,w^2,w,1,1,w^2,w^2,0,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^2,0,w^2,w,w^2,w^2,0,1,0,w^2,1,w^2,w^2,1,w^2,w^2,0,w^2,0,1,0,w^2,1,w^2,w^2,1,w^2,0,0,0,w^2,1,w^2,1,w^2,0,w,w,w^2,w^2,0,w^2,w,w^2,w^2,w,w^2,w^2,w^2,0,w^2,w^2,1,w^2,w,w,w^2,w,w^2,w^2,w^2,0,w^2,w,w^2,w^2,0,1,0,w^2,1,w^2,w,w,w^2,w,w,w^2,w,w,w^2,1,w,0,1,w^2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,w^2,1,1,0,0,0,1,1,0,w,1,0,w,1,0,w^2,0,0,1,1,0,w,1,0,w,0,0,0,1,0,w,0,1,w^2,1,1,1,1,0,w^2,1,1,0,1,1,0,1,0,w^2,1,0,w,1,1,1,1,1,0,1,0,w^2,1,1,0,0,0,1,1,0,w,1,1,1,1,1,1,1,1,1,0,1,w,0,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^2,0,w^2,w^2,w^2,1,w,0,w^2,w^2,w^2,1,w,1,w^2,w^2,w^2,1,w,0,w^2,w^2,1,w^2,w^2,1,w^2,w^2,w,w,1,w^2,w,1,w^2,1,w,1,w^2,w^2,w,1,w,w,1,w,w^2,w,1,w,w,1,w^2,w,1,w,w,1,0,w^2,w^2,w^2,w,1,w^2,w,1,w^2,1,w,0,w^2,w^2,w,1,w,w^2,1,w,w,1,w,w,w,1,0,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,0,1,w^2,0,w^2,1,w^2,1,w^2,0,w^2,1,w^2,1,w,0,w^2,1,w^2,1,w^2,0,1,w,0,1,w,0,w,w^2,w^2,w,w,w^2,w^2,1,w^2,1,w,0,w^2,0,w^2,w^2,0,w^2,w,w,w^2,w,w^2,w^2,w,w,w^2,w,w^2,w^2,1,w^2,0,w,w,w^2,w,w,w^2,w^2,1,w^2,1,w^2,0,w^2,0,w^2,w^2,1,w^2,w^2,0,w^2,w,w^2,w^2,1,w^2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^2,0,1,w^2,1,0,w,0,1,w^2,1,0,w,0,1,w,1,0,w,0,1,w^2,0,1,w,0,1,w,1,1,0,1,1,1,1,0,w,0,1,w,1,0,w^2,1,0,w^2,1,1,1,1,1,0,1,1,1,1,1,0,0,1,w^2,1,1,1,1,1,1,1,0,w,0,1,w^2,1,0,w^2,1,0,w,1,0,w^2,1,1,0,0,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,1,w^2,w,1,w^2,w,1,w,w,1,w,1,w,w^2,w,1,w,1,w,w,w,1,1,0,0,w^2,1,w,w^2,w,1,0,0,0,w^2,w,1,0,w^2,w^2,w^2,1,w,w^2,w,1,1,0,0,1,w^2,w^2,1,0,0,w^2,1,w,w^2,1,w,0,w^2,w^2,0,0,0,0,0,0,1,0,0,w^2,1,w,w^2,1,w,w,1,w,w^2,1,w,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^2,w^2,w,w,w^2,w,w,w^2,w,w^2,w^2,w^2,0,w^2,w,w,w^2,w^2,0,w^2,w,w^2,w^2,0,1,0,w^2,1,w^2,w,w,w^2,0,0,0,w,w,w^2,1,w^2,0,w^2,1,w^2,w,w,w^2,0,1,0,1,w,0,0,1,0,w^2,1,w^2,w^2,1,w^2,1,w^2,0,0,0,0,0,0,0,0,1,0,w^2,1,w^2,w^2,1,w^2,w^2,0,w^2,w^2,1,w^2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,1,1,1,1,1,1,0,1,0,w^2,1,1,1,1,0,w^2,1,1,0,0,0,1,1,0,w,1,1,1,0,0,0,1,1,1,0,1,w^2,1,0,w,1,1,1,0,0,1,0,1,w,0,0,1,1,0,w,1,0,w,0,1,w^2,0,0,0,0,0,0,0,0,1,1,0,w,1,0,w,1,0,w^2,1,0,w,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w,1,0,0,w^2,w,1,w^2,1,w,w,w,1,0,w^2,w^2,w,1,w,1,w^2,w^2,1,0,0,1,0,0,w^2,w,1,0,0,0,w,1,w,1,w^2,w^2,1,w^2,w^2,w,w,1,0,w^2,w^2,0,0,0,1,0,0,w,1,w,w,w,1,w,1,w,1,w^2,w^2,w^2,1,w,w,1,w,1,0,0,w,w,1,0,0,0,w^2,w,1,1,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w^2,0,1,0,w,w,w^2,w^2,1,w^2,w,w^2,w^2,1,w^2,0,w^2,0,w^2,1,w,0,0,1,0,0,1,0,w,w,w^2,0,0,0,w^2,0,w^2,1,w,0,1,w,0,w,w^2,w^2,1,w^2,0,0,0,0,0,1,0,w^2,0,w^2,w,w^2,w^2,w^2,0,w^2,1,w,0,w^2,1,w^2,w^2,0,w^2,0,1,0,w,w^2,w^2,0,0,0,w,w,w^2,1,w,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,0,0,1,1,1,1,1,0,w,1,1,0,0,1,w^2,1,0,w^2,0,1,w,0,0,1,0,0,1,1,1,1,0,0,0,1,0,w^2,0,1,w,0,1,w,1,1,0,0,1,w^2,0,0,0,0,0,1,1,0,w^2,1,1,0,1,0,w^2,0,1,w,1,0,w,1,0,w^2,0,0,1,1,1,0,0,0,0,1,1,1,0,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,1,w^2,w,1,w^2,1,w,1,w^2,w^2,0,0,0,w^2,1,w,0,0,0,1,0,0,1,0,0,w,1,w,w^2,w,1,1,0,0,0,w^2,w^2,w^2,w,1,w^2,w,1,w,w,1,1,0,0,w,w,1,1,0,0,w,w,1,1,w^2,w^2,w^2,w,1,w,1,w,w,1,w,w^2,w,1,1,w^2,w^2,w,w,1,w,w,1,w,1,w,w,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,w,w,w^2,w^2,1,w^2,1,w,0,0,0,0,w^2,1,w^2,0,0,0,0,1,0,0,1,0,w^2,0,w^2,w,w,w^2,0,1,0,1,w^2,0,w,w,w^2,w,w,w^2,w,w^2,w^2,0,1,0,w,w^2,w^2,0,1,0,w,w^2,w^2,1,w,0,w,w,w^2,w^2,0,w^2,w^2,0,w^2,w,w,w^2,1,w,0,w,w^2,w^2,w,w^2,w^2,w^2,0,w^2,w^2,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,0,w,0,1,w,0,0,0,1,0,w,0,0,0,0,0,1,0,0,1,1,0,w^2,1,1,1,0,0,1,0,1,w^2,1,1,1,1,1,1,1,1,0,0,0,1,1,1,0,0,0,1,1,1,0,0,1,w,1,1,1,1,0,w^2,1,0,w^2,1,1,1,0,1,w,1,1,0,1,1,0,1,0,w^2,1,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,1,w,0,w^2,w^2,w^2,1,w,w,1,w,1,w^2,w^2,1,0,0,0,w^2,w^2,1,w^2,w^2,w,1,w,0,w^2,w^2,1,0,0,1,0,0,w^2,w,1,w^2,1,w,w,1,w,0,0,0,0,w^2,w^2,1,w^2,w^2,w,w,1,w^2,1,w,1,0,0,w,1,w,w,1,w,w,1,w,0,0,0,w^2,1,w,w,1,w,0,0,0,w,1,w,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,w^2,1,w^2,0,w^2,1,w^2,w^2,0,w^2,1,w,0,0,1,0,1,w^2,0,1,w,0,w^2,0,w^2,1,w^2,0,0,1,0,0,1,0,w,w,w^2,w^2,1,w^2,w^2,0,w^2,0,0,0,1,w^2,0,1,w,0,w,w^2,w^2,w^2,1,w^2,0,1,0,w^2,0,w^2,w^2,0,w^2,w^2,0,w^2,0,0,0,w^2,1,w^2,w^2,0,w^2,0,0,0,w^2,0,w^2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^2,0,1,w^2,1,0,w,1,0,w^2,0,1,w,0,0,1,0,1,w^2,0,1,w,1,0,w^2,0,1,w^2,0,0,1,0,0,1,1,1,1,1,0,w,1,0,w^2,0,0,0,0,1,w^2,0,1,w,1,1,0,1,0,w,0,0,1,1,0,w^2,1,0,w^2,1,0,w^2,0,0,0,1,0,w,1,0,w^2,0,0,0,1,0,w^2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,w^2,w^2,0,w^2,w^2,0,0,0,0,w^2,w^2,0,0,0,w^2,w,1,w^2,w,1,w,1,w,w,w,1,1,0,0,w,1,w,w,w,1,w,1,w,0,w^2,w^2,w,w,1,w,w,1,w,w,1,w,w,1,w,w,1,w,w,1,0,w^2,w^2,1,0,0,0,0,0,0,0,0,1,w^2,w^2,0,0,0,1,0,0,w,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,w,0,1,w^2,0,0,0,0,1,w^2,0,0,0,0,w,w,w^2,w,w,w^2,w^2,0,w^2,w,w^2,w^2,0,1,0,w^2,0,w^2,w,w^2,w^2,w^2,0,w^2,1,w^2,0,w,w^2,w^2,w,w^2,w^2,w,w^2,w^2,w,w^2,w^2,w,w^2,w^2,w,w^2,w^2,1,w^2,0,0,1,0,0,0,0,0,0,0,1,w,0,0,0,0,0,1,0,w^2,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,w,0,1,w^2,0,0,0,0,1,w^2,0,0,0,1,1,1,1,1,1,1,0,w^2,1,1,0,0,0,1,1,0,w^2,1,1,0,1,0,w^2,0,1,w^2,1,1,0,1,1,0,1,1,0,1,1,0,1,1,0,1,1,0,0,1,w^2,0,0,1,0,0,0,0,0,0,0,1,w,0,0,0,0,0,1,1,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w,w^2,w,1,w^2,1,w,1,w^2,w^2,w,1,w,w^2,w,1,w^2,1,w,0,w^2,w^2,1,w^2,w^2,1,w^2,w^2,1,0,0,w,1,w,1,0,0,w^2,1,w,0,0,0,w^2,1,w,w,1,w,w^2,w,1,w,w,1,w^2,w,1,w^2,w,1,1,w^2,w^2,1,0,0,1,0,0,0,0,0,w,w,1,w,1,w,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w^2,w,w,w^2,w^2,1,w^2,1,w,0,w^2,0,w^2,w,w,w^2,w^2,1,w^2,1,w^2,0,1,w,0,1,w,0,0,1,0,w^2,0,w^2,0,1,0,w^2,1,w^2,0,0,0,w^2,1,w^2,w^2,0,w^2,w,w,w^2,w,w^2,w^2,w,w,w^2,w,w,w^2,1,w,0,0,1,0,0,1,0,0,0,0,w,w^2,w^2,w^2,0,w^2,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,1,1,1,1,0,w,0,1,w,1,0,w^2,1,1,1,1,0,w,0,1,w^2,0,1,w,0,1,w,0,0,1,1,0,w^2,0,0,1,1,0,w,0,0,0,1,0,w,1,0,w^2,1,1,1,1,1,0,1,1,1,1,1,1,0,1,w,0,0,1,0,0,1,0,0,0,1,1,0,1,0,w^2,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w,0,0,0,0,0,0,0,w^2,w^2,w^2,w,1,w,w,1,w^2,1,w,w^2,w,1,w^2,w,1,w^2,w,1,0,0,0,0,w^2,w^2,1,0,0,w,1,w,0,0,0,w^2,w,1,0,w^2,w^2,0,w^2,w^2,w^2,w,1,w^2,1,w,w,w,1,0,w^2,w^2,0,0,0,w,w,1,0,0,0,0,w^2,w^2,1,w^2,w^2,1,0,0,w^2,1,w,w^2,w,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w^2,0,0,0,0,0,0,1,w^2,0,w,w,w^2,w,w^2,w^2,w^2,1,w^2,w,w,w^2,w,w,w^2,w,w,w^2,0,0,0,1,w^2,0,0,1,0,w^2,0,w^2,0,0,0,w,w,w^2,1,w^2,0,1,w^2,0,w,w,w^2,w^2,1,w^2,w,w^2,w^2,1,w^2,0,0,0,0,w,w^2,w^2,0,0,0,1,w^2,0,1,w,0,0,1,0,w^2,1,w^2,w,w,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,0,0,0,0,0,0,0,1,w^2,1,1,1,1,1,0,1,0,w,1,1,1,1,1,1,1,1,1,0,0,0,0,1,w^2,0,0,1,1,0,w^2,0,0,0,1,1,1,0,1,w^2,0,1,w^2,1,1,1,1,0,w,1,1,0,0,1,w^2,0,0,0,1,1,0,0,0,0,0,1,w^2,0,1,w,0,0,1,1,0,w,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w,w,1,0,w^2,w^2,w,w,1,0,w^2,w^2,w,1,w,1,w^2,w^2,1,w^2,w^2,w^2,1,w,0,w^2,w^2,0,w^2,w^2,w,w,1,w,1,w,w,1,w,w^2,w,1,0,w^2,w^2,w,w,1,w^2,1,w,w^2,w,1,w,w,1,0,0,0,w^2,w,1,1,w^2,w^2,w,1,w,0,w^2,w^2,w,1,w,0,0,0,w^2,w,1,0,w^2,w^2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,w^2,w^2,1,w^2,0,w,w^2,w^2,1,w^2,0,w^2,0,w^2,1,w,0,1,w,0,w^2,1,w^2,1,w^2,0,1,w^2,0,w,w^2,w^2,w^2,0,w^2,w^2,0,w^2,w,w,w^2,1,w^2,0,w,w^2,w^2,w^2,1,w^2,w,w,w^2,w,w^2,w^2,0,0,0,w,w,w^2,1,w,0,w^2,0,w^2,1,w^2,0,w^2,0,w^2,0,0,0,w,w,w^2,1,w^2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,w^2,1,1,0,0,1,w^2,1,0,w^2,0,1,w,0,1,w,1,0,w,0,1,w^2,0,1,w^2,1,1,0,1,0,w^2,1,0,w^2,1,1,1,0,1,w^2,1,1,0,1,0,w,1,1,1,1,1,0,0,0,0,1,1,1,0,1,w,1,0,w^2,0,1,w^2,1,0,w^2,0,0,0,1,1,1,0,1,w^2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,w^2,w,1,w^2,1,w,0,0,0,w^2,1,w,1,0,0,0,w^2,w^2,w^2,w,1,0,0,0,1,w^2,w^2,w,1,w,1,w^2,w^2,0,0,0,1,w^2,w^2,0,w^2,w^2,1,w^2,w^2,w,w,1,1,w^2,w^2,1,w^2,w^2,w^2,1,w,1,0,0,w,w,1,w,1,w,1,w^2,w^2,w^2,w,1,w,1,w,1,0,0,w^2,1,w,w^2,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,w,w,w^2,w^2,1,w^2,0,0,0,w^2,1,w^2,0,1,0,1,w^2,0,w,w,w^2,0,0,0,1,w,0,w^2,0,w^2,1,w,0,0,0,0,1,w,0,1,w^2,0,1,w,0,w,w^2,w^2,1,w,0,1,w,0,w^2,1,w^2,0,1,0,w,w^2,w^2,w^2,0,w^2,1,w,0,w,w,w^2,w^2,0,w^2,0,1,0,w^2,1,w^2,w^2,1,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,1,1,0,w,0,0,0,1,0,w,0,0,1,0,1,w^2,1,1,1,0,0,0,0,1,w,1,0,w^2,0,1,w,0,0,0,0,1,w,0,1,w^2,0,1,w,1,1,0,0,1,w,0,1,w,1,0,w,0,0,1,1,1,0,1,0,w^2,0,1,w,1,1,1,1,0,w^2,0,0,1,1,0,w,1,0,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,1,w,1,w,0,w^2,w^2,0,w^2,w^2,w^2,w,1,w^2,1,w,w,1,w,w,w,1,w,1,w,w^2,w,1,w^2,w,1,w,w,1,1,w^2,w^2,0,0,0,w,w,1,w^2,w,1,w,w,1,w,w,1,0,0,0,1,0,0,w,1,w,w,1,w,w,w,1,1,0,0,w,w,1,w^2,w,1,w,1,w,w,1,w,0,w^2,w^2,1,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,w^2,0,w^2,1,w^2,0,1,w^2,0,w,w,w^2,w^2,1,w^2,w^2,0,w^2,w,w^2,w^2,w^2,0,w^2,w,w,w^2,w,w,w^2,w,w^2,w^2,1,w,0,0,0,0,w,w^2,w^2,w,w,w^2,w,w^2,w^2,w,w^2,w^2,0,0,0,0,1,0,w^2,0,w^2,w^2,0,w^2,w,w^2,w^2,0,1,0,w,w^2,w^2,w,w,w^2,w^2,0,w^2,w^2,0,w^2,1,w^2,0,1,w,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,w^2,0,1,w^2,0,1,w^2,1,1,1,1,0,w,1,0,w^2,1,1,0,1,0,w^2,1,1,1,1,1,1,1,1,0,0,1,w,0,0,0,1,1,0,1,1,1,1,1,0,1,1,0,0,0,0,0,0,1,1,0,w^2,1,0,w^2,1,1,0,0,0,1,1,1,0,1,1,1,1,0,w^2,1,0,w^2,0,1,w^2,0,1,w,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,1,w,w,w,1,w^2,1,w,0,w^2,w^2,w^2,1,w,0,0,0,0,w^2,w^2,1,w^2,w^2,w^2,w,1,0,w^2,w^2,w^2,w,1,w,w,1,w,w,1,w,w,1,w,1,w,0,w^2,w^2,w,1,w,1,w^2,w^2,w,w,1,w^2,1,w,w^2,1,w,0,0,0,w^2,w,1,0,0,0,1,0,0,0,w^2,w^2,w,1,w,1,w^2,w^2,w^2,1,w,w,w,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,w^2,w,w^2,w^2,w^2,1,w^2,1,w^2,0,w^2,1,w^2,0,0,0,1,w^2,0,1,w,0,w,w,w^2,1,w^2,0,w,w,w^2,w,w^2,w^2,w,w^2,w^2,w,w^2,w^2,w^2,0,w^2,1,w^2,0,w^2,0,w^2,1,w,0,w,w^2,w^2,w^2,1,w^2,w^2,1,w^2,0,0,0,w,w,w^2,0,0,0,0,1,0,1,w^2,0,w^2,0,w^2,1,w,0,w^2,1,w^2,w,w^2,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^2,1,1,0,1,0,w,0,1,w^2,1,0,w,0,0,0,0,1,w^2,0,1,w,1,1,1,0,1,w^2,1,1,1,1,1,0,1,1,0,1,1,0,1,0,w^2,0,1,w^2,1,0,w^2,0,1,w,1,1,0,1,0,w,1,0,w,0,0,0,1,1,1,0,0,0,0,0,1,0,1,w^2,1,0,w^2,0,1,w,1,0,w,1,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w,1,w,w,1,0,0,0,1,0,0,w^2,w,1,w^2,w,1,w^2,1,w,w,1,w,0,w^2,w^2,0,w^2,w^2,w^2,w,1,w,1,w,w,w,1,0,w^2,w^2,w^2,w,1,w,1,w,0,w^2,w^2,w,w,1,0,0,0,1,w^2,w^2,w,w,1,w^2,1,w,1,w^2,w^2,w,w,1,w,1,w,w,w,1,w^2,1,w,1,0,0,1,0,0,w^2,w,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,w^2,w,w^2,w^2,0,0,0,0,1,0,w,w,w^2,w,w,w^2,w^2,1,w^2,w^2,0,w^2,1,w^2,0,1,w^2,0,w,w,w^2,w^2,0,w^2,w,w^2,w^2,1,w^2,0,w,w,w^2,w^2,0,w^2,1,w^2,0,w,w^2,w^2,0,0,0,1,w,0,w,w^2,w^2,w^2,1,w^2,1,w,0,w,w^2,w^2,w^2,0,w^2,w,w^2,w^2,w^2,1,w^2,0,1,0,0,1,0,w,w,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,0,1,1,1,1,1,1,1,1,0,w,1,0,w^2,0,1,w^2,0,1,w^2,1,1,1,1,0,w^2,1,1,0,0,1,w^2,1,1,1,1,0,w^2,0,1,w^2,1,1,0,0,0,0,0,1,w,1,1,0,1,0,w,0,1,w,1,1,0,1,0,w^2,1,1,0,1,0,w,0,0,1,0,0,1,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,1,w,0,w^2,w^2,1,0,0,1,0,0,0,0,0,w,1,w,w^2,w,1,w^2,1,w,w,w,1,0,0,0,w,1,w,1,0,0,0,w^2,w^2,0,0,0,0,w^2,w^2,0,0,0,w,1,w,w^2,1,w,1,0,0,w,w,1,1,w^2,w^2,0,w^2,w^2,1,0,0,1,w^2,w^2,w^2,1,w,1,0,0,1,0,0,w,1,w,0,w^2,w^2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,w^2,1,w^2,0,0,1,0,0,1,0,0,0,0,w^2,0,w^2,w,w,w^2,w^2,1,w^2,w,w^2,w^2,0,0,0,w^2,0,w^2,0,1,0,1,w^2,0,0,0,0,1,w^2,0,0,0,0,w^2,0,w^2,w^2,1,w^2,0,1,0,w,w^2,w^2,1,w,0,1,w^2,0,0,1,0,1,w,0,w^2,1,w^2,0,1,0,0,1,0,w^2,0,w^2,1,w^2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^2,0,1,w^2,0,0,1,0,0,1,0,0,0,1,0,w^2,1,1,1,1,0,w,1,1,0,0,0,0,1,0,w^2,0,0,1,0,1,w^2,0,0,0,0,1,w^2,0,0,0,1,0,w^2,1,0,w,0,0,1,1,1,0,0,1,w,0,1,w^2,0,0,1,0,1,w,1,0,w,0,0,1,0,0,1,1,0,w^2,0,1,w^2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]];

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create exterior square inside MG2 (as we are in characteristic 2).

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)-1) div 2;

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],28);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;


// Now set up the variables.

dh1:=Dimension(homs1); dh:=dh1;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;

///////////////////
// The Proof
///////////////////

// We now produce [a,b], where a,b are the first two basis elements of our generic space.
// This is enough to kill off the case.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

// This basis can be simplified using SimplifyBasis,
// and the solution almost pops out immediately.
BB:=GroebnerBasis(SimplifyBasis(GroebnerBasis([abC[i]:i in [Dimension(U)+1..Dimension(MG2)]])));

BB eq
[
    R.1 + R.4,
    R.2 + ww^14*R.3 + ww^13*R.4,
    (R.3 + ww^10*R.4)*(R.3 + ww^14*R.4)
];

// Thus we see that R.4=1 wlog, and we obtain two possible solutions.

c1:=[1,ww^14*ww^10+ww^13,ww^10,1];
c2:=[1,ww^14*ww^14+ww^13,ww^14,1];

p1:=MG2![Evaluate(i,c1):i in a];
p2:=MG2![Evaluate(i,c2):i in a];

M1:=sub<MG2|p1>;
M2:=sub<MG2|p2>;

repeat M1:=sub<MG2|M1,MG2!LieProd(MG2!Random(M1),MG2!Random(M1))>; until Dimension(M1) eq 133;
repeat M2:=sub<MG2|M2,MG2!LieProd(MG2!Random(M2),MG2!Random(M2))>; until Dimension(M2) eq 133;

// M2 is isomorphic to LG, and M1 is not.

IsIsomorphic(M2,LG) and not IsIsomorphic(M1,LG);

// They have different representations so are clearly not conjugate by the centralizer,
// but we find an element of the normalizer of G that swaps them.

n1:=GL(56,F)![[ww^5,ww^11,ww^2,ww,ww^6,ww^10,ww^10,0,ww^11,ww^9,ww^9,0,ww^11,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11,ww^14,ww^8,ww^10,ww,ww,ww^10,ww^9,ww^9,ww^10,1,ww,1,ww^7],
[ww^2,ww^7,ww^3,ww^7,1,ww^5,ww^9,ww^12,ww^14,ww^8,0,ww^6,ww^6,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww^6,ww^2,ww^12,ww^13,ww^12,1,ww^10,ww^8,ww^4,ww^6,ww^4,ww^12,1],
[ww^6,ww,ww^13,ww^7,ww^13,1,ww^7,ww^12,ww,1,ww^11,1,ww^7,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,ww^11,ww^2,1,ww^2,ww^13,1,ww^10,ww^4,ww^11,ww^12,1,ww^4,ww],
[ww^5,ww^6,ww^8,ww^7,ww^7,ww^11,ww^11,ww^10,ww^11,ww^9,ww^9,ww^3,ww^4,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^10,1,ww^2,ww^11,ww^8,1,ww,0,0,0,ww^12,ww^6,1],
[ww^8,1,ww^6,ww,ww^7,ww^11,ww^4,ww^12,ww^10,ww^10,ww,ww^6,ww^3,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^11,ww^5,ww^3,0,ww^11,ww^12,ww^4,ww^13,0,ww^11,ww^4,ww^10],
[0,ww^13,ww^14,1,ww^4,ww^8,ww^5,ww^5,ww^9,ww^13,ww^10,ww^5,ww^2,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,ww^6,ww^6,0,ww^13,ww^8,ww^3,ww^11,ww^5,ww^4,0,ww^4,ww^8,ww^9],
[ww^13,ww^3,ww^2,ww^10,ww^6,ww^14,ww^8,ww^12,ww^4,ww^11,ww,ww,ww^4,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,ww^14,ww^2,ww^3,ww^3,ww^7,0,ww^7,ww^11,ww^12,ww,ww^10,ww^10,ww^9],
[ww^6,ww^6,ww^9,ww,ww^9,ww^12,ww^11,ww^7,ww^3,ww^4,ww^11,0,ww^4,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^11,ww^3,ww^14,ww^10,ww^13,ww^10,0,ww^3,ww^11,1,1,1,ww^10],
[ww^7,0,ww^7,ww^13,ww^3,ww^10,1,1,ww^13,1,ww^14,ww^14,ww^10,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,ww^14,ww^4,1,ww^6,1,ww^13,ww^7,ww^8,0,ww^8,ww^13,ww^12,ww],
[ww^3,ww^2,ww^6,ww^14,1,ww^8,ww^11,ww^8,ww^11,ww^5,ww,ww^11,ww^3,ww^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,1,ww^6,ww^7,ww^2,ww^6,ww^10,ww^3,ww^13,ww^3,ww^11,ww^2,ww^13,ww],
[ww^6,ww,0,ww^12,ww^4,ww^11,ww,ww^9,ww^10,1,ww^13,ww^13,1,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,ww^10,ww^11,ww^2,ww^7,1,ww^14,ww^3,0,ww^5,ww^2,1,ww^12,ww^10],
[ww^10,ww^5,1,ww^12,ww^3,ww^4,1,ww^11,ww,ww^12,ww^12,ww^2,ww^14,ww^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,1,ww^3,ww^11,ww^6,ww^4,ww^3,ww^2,ww^6,ww^11,1,ww^2,ww^2,ww^8],
[ww^3,ww^4,ww^14,ww^4,ww^14,1,1,ww^14,ww^5,ww^13,ww^12,ww^9,ww^8,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2,1,1,ww^10,1,ww^14,ww^11,ww^14,ww^6,ww^4,ww^10,ww^11,ww^6,ww^14],
[0,ww^11,ww^6,ww^4,ww^7,ww^10,ww^7,ww^12,0,ww^5,ww^8,ww^10,ww^2,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2,ww^13,ww^6,ww^13,ww^3,ww^13,ww^9,ww^3,0,ww^5,ww^9,ww^12,ww^11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^14,ww^8,ww^4,ww^9,ww^10,ww^10,0,ww^14,ww^6,ww^6,0,ww^14,ww^9,ww^14,ww^11,ww^2,ww^10,ww^4,ww^4,ww^10,ww^6,ww^6,ww^10,1,ww^4,1,ww^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^13,ww^12,ww^13,1,ww^5,ww^6,ww^3,ww^11,ww^2,0,ww^9,ww^9,ww^2,ww^3,ww^9,ww^8,ww^3,ww^7,ww^3,1,ww^10,ww^2,ww,ww^9,ww,ww^3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,ww^4,ww^7,ww^13,ww^7,1,ww^13,ww^3,ww^4,1,ww^14,1,ww^13,ww^2,ww^6,ww^14,ww^8,1,ww^8,ww^7,1,ww^10,ww,ww^14,ww^3,1,ww,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^9,ww^2,ww^13,ww^13,ww^14,ww^14,ww^10,ww^14,ww^6,ww^6,ww^12,ww,ww,ww^5,ww^10,1,ww^8,ww^14,ww^2,1,ww^4,0,0,0,ww^3,ww^9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2,1,ww^9,ww^4,ww^13,ww^14,ww,ww^3,ww^10,ww^10,ww^4,ww^9,ww^12,ww^3,0,ww,ww^14,ww^5,ww^12,0,ww^14,ww^3,ww,ww^7,0,ww^14,ww,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^7,ww^11,1,ww,ww^2,ww^5,ww^5,ww^6,ww^7,ww^10,ww^5,ww^8,ww^3,ww^12,ww^9,ww^9,0,ww^7,ww^2,ww^12,ww^14,ww^5,ww,0,ww,ww^2,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^7,ww^12,ww^8,ww^10,ww^9,ww^11,ww^2,ww^3,ww,ww^14,ww^4,ww^4,ww,ww^10,ww^6,ww^11,ww^8,ww^12,ww^12,ww^13,0,ww^13,ww^14,ww^3,ww^4,ww^10,ww^10,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,ww^9,ww^6,ww^4,ww^6,ww^3,ww^14,ww^13,ww^12,ww,ww^14,0,ww,ww^10,ww^7,ww^14,ww^12,ww^11,ww^10,ww^7,ww^10,0,ww^12,ww^14,1,1,1,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,0,ww^13,ww^7,ww^12,ww^10,1,1,ww^7,1,ww^11,ww^11,ww^10,ww^9,ww^12,ww^11,ww,1,ww^9,1,ww^7,ww^13,ww^2,0,ww^2,ww^7,ww^3,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww^8,ww^9,ww^11,1,ww^2,ww^14,ww^2,ww^14,ww^5,ww^4,ww^14,ww^12,ww^14,ww^7,1,ww^9,ww^13,ww^8,ww^9,ww^10,ww^12,ww^7,ww^12,ww^14,ww^8,ww^7,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,ww^4,0,ww^3,ww,ww^14,ww^4,ww^6,ww^10,1,ww^7,ww^7,1,ww^8,ww^9,ww^10,ww^14,ww^8,ww^13,1,ww^11,ww^12,0,ww^5,ww^8,1,ww^3,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,ww^5,1,ww^3,ww^12,ww,1,ww^14,ww^4,ww^3,ww^3,ww^8,ww^11,ww^5,ww^7,1,ww^12,ww^14,ww^9,ww,ww^12,ww^8,ww^9,ww^14,1,ww^8,ww^8,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww,ww^11,ww,ww^11,1,1,ww^11,ww^5,ww^7,ww^3,ww^6,ww^2,ww^12,ww^8,1,1,ww^10,1,ww^11,ww^14,ww^11,ww^9,ww,ww^10,ww^14,ww^9,ww^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^14,ww^9,ww,ww^13,ww^10,ww^13,ww^3,0,ww^5,ww^2,ww^10,ww^8,ww^2,0,ww^8,ww^7,ww^9,ww^7,ww^12,ww^7,ww^6,ww^12,0,ww^5,ww^6,ww^3,ww^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,ww^11,ww,ww,ww^5,ww^13,0,ww^5,ww^10,ww^9,ww^3,ww^7,ww^5,1,ww^2,ww^12,ww^5,ww^8,ww^14,ww^9,ww^10,ww^10,ww^3,ww^3,ww,ww^2,ww^2,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^4,ww^4,ww^2,ww^8,ww^9,ww^7,ww^3,ww^6,ww^7,ww^11,ww^7,ww^4,ww^5,ww^8,ww^2,ww^11,1,ww^12,ww^10,ww,ww,ww^8,ww^12,ww,ww^13,ww^9,ww^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww^4,ww^7,ww^12,ww^7,0,ww^6,ww^14,ww,ww^3,ww^11,ww^7,ww^7,ww^7,ww^10,ww^6,ww^8,ww^7,ww^14,ww^11,0,ww^4,ww^5,ww^9,ww^12,1,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,0,1,ww,ww^8,ww^14,ww^2,ww^2,1,ww^14,0,ww^11,ww^11,ww^3,ww^2,ww^3,ww^3,ww^7,ww^4,ww^11,ww^14,ww^4,ww^10,ww^4,ww^6,ww^14,0,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^11,1,ww^7,ww^2,ww^13,ww^6,ww^4,1,ww^8,ww^14,ww^3,ww^7,ww^9,ww^5,ww^7,ww^3,1,ww^5,1,ww,ww^14,ww^7,ww^10,ww^6,1,ww^2,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^9,ww^5,ww^6,ww^4,ww,ww^13,ww^11,0,1,1,ww,ww^6,ww^10,0,ww^5,ww^4,ww^10,ww^14,ww^7,ww^12,ww,ww^6,ww^10,ww^14,ww^4,ww^11,ww^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^5,ww^6,ww^4,ww^7,ww,ww,ww^6,ww^11,ww^4,ww^2,ww^14,ww^3,ww^5,ww^3,ww^11,ww^14,ww^6,ww^2,1,ww^13,ww^3,ww^5,ww^3,ww^10,ww^3,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^13,ww^4,ww^11,ww^7,ww,ww^10,ww,ww^13,ww^6,ww^2,ww^6,ww^7,0,ww^13,1,1,ww^4,ww^14,1,ww^14,ww^2,ww^5,ww,ww^14,ww^13,ww^6,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^2,ww^3,ww^2,1,1,ww,ww,ww,ww^13,ww^14,0,ww^9,ww^13,ww^10,1,ww,ww^14,ww^2,ww^10,ww^3,ww^11,ww^2,ww^14,ww^14,1,ww^5,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^13,ww^10,ww^10,ww^10,1,ww^7,ww^7,ww^4,ww^2,ww^8,ww^7,ww^8,ww^5,ww^13,ww^11,ww^12,ww,1,ww^12,ww^6,ww^9,ww,ww^13,ww^13,ww^7,1,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,ww^8,ww^9,ww^10,ww^2,ww^11,ww^4,ww^6,ww^7,ww,ww^12,ww^2,ww,ww,ww,ww^3,ww^3,ww^11,ww^7,ww^4,ww^10,1,ww^4,ww^13,ww^13,ww^13,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2,ww^6,ww,ww^8,ww^10,ww^3,ww^4,ww^6,ww^5,1,1,ww^7,ww^4,ww,ww^9,ww^11,1,0,ww^9,ww^13,ww^6,ww^8,ww^11,ww^9,ww^2,ww^7,ww^12,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,ww^7,ww^6,ww^6,ww^13,ww^2,ww^13,ww^5,ww^9,ww^11,0,ww^4,ww^4,ww^11,ww^14,ww,ww^5,ww^4,ww^8,0,ww^9,ww^12,ww^7,1,ww^9,ww^4,ww^13,ww^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww,ww^10,ww^2,0,1,ww^13,ww^4,ww^8,ww^4,ww^8,ww^9,ww^12,ww^5,ww^10,0,ww^12,ww^10,ww^9,ww^12,ww^13,ww^9,ww^7,0,ww^2,ww^5,ww^9,ww^8,ww^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^10,ww^14,ww^4,ww^4,ww^5,ww^7,0,ww^5,ww^10,ww^6,ww^12,ww^13,ww^5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^3,ww^5,ww^2,ww^11,ww^6,ww^10,ww^10,ww^12,ww^12,ww^4,ww^8,ww^8,ww^6],
[ww^5,ww,ww,ww^8,ww^2,ww^6,ww^13,ww^12,ww^9,ww^13,ww^14,ww^13,ww,ww^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2,ww^8,ww^14,1,ww^3,ww^10,ww^4,ww^4,ww^2,ww^3,ww^4,ww^7,ww^6,ww^11],
[ww^3,ww,ww^13,ww^3,ww^13,0,ww^9,ww^11,ww^4,ww^12,ww^14,ww^13,ww^13,ww^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,ww^9,ww^2,ww^13,ww^11,ww^14,0,ww,ww^5,ww^6,ww^3,1,ww^6,0],
[ww^6,0,1,ww^4,ww^2,ww^11,ww^8,ww^8,1,ww^11,0,ww^14,ww^14,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^8,ww^12,ww^12,ww^13,ww,ww^14,ww^11,ww,ww^10,ww,ww^9,ww^11,0,ww^9],
[ww^2,ww^14,1,ww^13,ww^8,ww^7,ww^9,ww,1,ww^2,ww^11,ww^12,ww^13,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^13,ww^12,1,ww^5,1,ww^4,ww^11,ww^13,ww^10,ww^9,1,ww^8,ww^9],
[ww,ww^6,ww^5,ww^9,ww,ww^4,ww^7,ww^14,0,1,1,ww^4,ww^9,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww,ww^10,ww^11,ww^13,ww^3,ww^4,ww^9,ww^10,ww^11,ww,ww^14,ww^11],
[ww^2,ww^5,ww^9,ww,ww^13,ww^4,ww^4,ww^9,ww^14,ww,ww^8,ww^11,ww^12,ww^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,ww^14,ww^11,ww^9,ww^8,1,ww^7,ww^12,ww^5,ww^12,ww^10,ww^12,ww^12,0],
[ww,ww^7,ww,ww^14,ww^13,ww^4,ww^10,ww^4,ww^7,ww^9,ww^8,ww^9,ww^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^7,1,1,ww,ww^11,1,ww^11,ww^8,ww^5,ww^4,ww^11,ww^7,ww^9,ww^10],
[ww^7,ww^8,ww^12,ww^8,1,1,ww^4,ww^4,ww^4,ww^7,ww^11,0,ww^6,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^10,1,ww^4,ww^11,ww^8,ww^10,ww^12,ww^14,ww^8,ww^11,ww^11,1,ww^5,ww^10],
[1,ww^7,ww^10,ww^10,ww^10,1,ww^13,ww^13,ww,ww^8,ww^2,ww^13,ww^2,ww^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^7,ww^14,ww^3,ww^4,1,ww^3,ww^9,ww^6,ww^4,ww^7,ww^7,ww^13,1,ww^6],
[0,ww^9,ww^2,ww^6,ww^10,ww^8,ww^14,ww,ww^9,ww^13,ww^4,ww^3,ww^8,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^4,ww^12,ww^12,ww^14,ww^13,ww,ww^10,1,ww,ww^7,ww^7,ww^7,ww],
[ww^8,ww^9,ww^4,ww^2,ww^10,ww^12,ww,ww^9,ww^5,1,1,ww^13,ww,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,ww^14,1,0,ww^6,ww^7,ww^9,ww^2,ww^14,ww^6,ww^8,ww^13,ww^3,ww^2],
[ww^10,ww^13,ww^9,ww^9,ww^7,ww^8,ww^7,ww^5,ww^6,ww^14,0,ww,ww,ww^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11,ww^4,ww^5,ww,ww^2,0,ww^6,ww^3,ww^13,1,ww^6,ww,ww^7,ww^11],
[ww^4,ww^10,ww^8,0,1,ww^7,ww,ww^2,ww,ww^2,ww^6,ww^3,ww^5,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,ww^10,ww^6,ww^3,ww^7,ww^6,ww^13,0,ww^8,ww^5,ww^6,ww^2,ww^5]];

// Check that n1 normalizes MG and lies in Sp. We need the form first
_,ff:=InvariantBilinearForms(ActionGroup(MG));
ss:=ff[1]+ff[2];

(GL(56,F)!a1)^GL(56,F)!n1 in sub<GL(56,F)|[a1,a2]> and
(GL(56,F)!a2)^GL(56,F)!n1 in sub<GL(56,F)|[a1,a2]> and
Transpose(n1)*ss*n1 eq ss;

// And that it swaps M1 and M2. 
n1d:=KroneckerProduct(n1,n1);
MG2!(VectorSpace(MG2)!p1)*n1d in M2;

// Finally, this is unnecessary as we know that G embeds in E7, but check that M1 is an E7 Lie algebra.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;

XLtest:=CompositionSeries(Ltest);
Ltest2:=Ltest/XLtest[1];

SemisimpleType(Ltest2) eq "E7";


==> anc/E7/PSL229/psl229p=3.txt <==
// w has minimal polynomial x^2-x-1.

SetSeed(0,0);
G:=SL(2,29);
F<w>:=GF(9);

a1:=CambridgeMatrix(1,F,56,[
"18321102566636126523635710836421181057265212775106580488",
"60417465474263005641635710477535755438425234771641586100",
"80256016265242076541580284316831604167850275255720801618",
"26887228533142433823012084401050143053412126827012800818",
"86163201565334187330862012221181687551612488568448500668",
"50706846387128604687237421643381216484041333568472425276",
"60825818601212143215557838222245305108722004317183361807",
"45556433813657865024705120851112748440372056184718360750",
"20302416237654520362252815408127343461028261381306871330",
"47151534503154402480131615672451340137027156621385685763",
"23353542876851348322817306285443235206801068425323746642",
"86441778871442828346607333614376044163237687752061748883",
"36840114283873353510000706406245300558413465830077282228",
"21576450288301262673758260135778304603855384642211745574",
"66428064528151033784172261487670808747485017304442081243",
"30247101318166308548622243361005484360153130302207278602",
"04757416317684578886601360533227251785881141888165861235",
"88006561674000847686184045262727827452003328441327860187",
"15667870647736822270265656827660441571133003040011664527",
"78425182588648615861534756281025883747817458721144336708",
"31062325575472016565285552308664126018083172202341634674",
"52182304573381106511820740425364864726086480207285412441",
"24147402653347647387502460582878311343283604604747302540",
"51143802200656850124682427644112312476857148366036061427",
"83774238878000147022327526202083110440032807772784641634",
"38866674511784685501232126205342777216250675772773647378",
"07701018105348261010035516688881623108571723265324821520",
"07613745012657711022242807505562576473810672640157602312",
"02015756685316468362344874475128363216757386117036661030",
"73027564341341567352145722378058523737572387663152775371",
"34507731317252834577055654626520616488457062835025237537",
"68551644538735460361820166401535084644026442816228650516",
"32125413556566475465367163504401251663056448057040878368",
"82575162234654018764004075702210171547187016260761532434",
"68730771100187806266184640148213727387554803122031642433",
"55387725833806405245241171346318513767117374548713704277",
"52483817383080675637617205457532178030850488368824476084",
"35480152851867352256410382304672473214038466521175746323",
"04421746663480461637771112178530348150403637865665213283",
"35061365338667747756614600760314877513232827684015782313",
"48787405254673017318222337021880536417410618078103881028",
"84065834261147744778747002588151214647600370707552334503",
"50168278016136323535612084202616102104157764735741753207",
"55410533746857071304681036010515204551328870042636576124",
"82343362277532408480872068421830458107066037783404545360",
"86415176248434621240066455450582542681588532104384865463",
"32124784125308064450578683545355834831727824016404517055",
"28361084486704510482001610306800621662323518106273614200",
"77067048032161226632815638500340531557214106420732751652",
"82421475450023118182510101555223542764530382246280134803",
"65070586331877337543615216604030075802737036808432602515",
"58141661667828668423322632665658382867486452512315410673",
"66125246538645833585665788260825665333747122168666673413",
"45215320136166641302066380253774887688470666234366352164",
"78768385157502304442106366866081517860704474400588113243",
"27260147273685187681381254430650801006313336560766336186"]);

a2:=CambridgeMatrix(1,F,56,[
"20610501630332155368114360618651243276762374322565341815",
"56432358756668306232654372344584245110020417737116208323",
"76461034363203071836273743582782568426058722417653657526",
"76854643637778553363724655733214152726468766747645844207",
"20784241082371271111326618560514361367475602434535074026",
"11031523267780068374238727027003822434037210877835313242",
"60531773586775308456436464038414652525003812107237484872",
"18352622460448668447617346426558277103444612213761617204",
"24854316358737114118021064443303820570250040746512847265",
"42225516176601657733203785261182821370600065521667085616",
"54854352066866817317444470474531472332476655700532023575",
"45107004274166541026621734110150256165030033051332210264",
"88673764381843284184820872163248177714042464178156787867",
"88132246568161434112553533616504748871724626637080785378",
"42363256520544087306046218482417727237138588481462536762",
"15638611254162446460130872481385613761706355374762860157",
"35733033172687723364415670218778308017546545253241763468",
"35738760080824818137681107752101305641870812826541543410",
"64176001243712520263882734511452554717375680563777652415",
"64086046036484131121883328244763778274720404482333324661",
"46040627130382610545004406552606771383300640776223254672",
"22883327675107556845575318070728552407412884886204584637",
"61601033560762216300203422561088245136644358215853308362",
"43062272025535124836561610566833466582076882355820634238",
"35640748400352325655421026342302103771875640412167630868",
"35010721312452863843157335704821213736353708745486170802",
"72750086086584322736823388550308421353412222632517670054",
"06756386445600772763342725285851312412527777418274536610",
"04106120387064834623085104776256847728344216116142464880",
"71207758107756642043522726162673375547682415557370838408",
"58751066726718364650783560866106686627264583336441003356",
"83843827036287121155334066075103014423703513666203000027",
"45413166543682316540184441656770804821123833238707566806",
"30434481036323085826032555582164654034026444731224731247",
"52456581764662612568613853840830123424166477540203742814",
"26156430620213234443146431840471351075725700018685143663",
"66512084072651110770315140184066120180735617757146002016",
"81275863140406375068628171512377688784153214704118220223",
"58572020460077647787146630777587731620570167700055478283",
"56368573021255746133554518430567802321838776835511852824",
"00886813368368885005827170183441045146450517848804045258",
"12800744634607171682685232664336733726761836378865086006",
"88781621520888075760424080730270605008566712142620108444",
"26542336536717680051188004745375170556321010417076014833",
"52756753262788517536413864084804637274476641800888510241",
"08002652311517273612347311674032826560413303406144044503",
"05602736046215777430481627506062564715735848555154564704",
"82872400808860554606362366163075514184370627661553403027",
"17062233652332620683374302261580858821568677103151310543",
"25878366734307253058020585766508258853084355788172622634",
"51187131162784767634312587605177476637736236611506413813",
"27427635503021356250442618154855302240048317320803258375",
"07333714544620731217281321788185837535264355103336025214",
"23424761421185566304050821338347628101468677013385674728",
"83063170057270851584733313103267862577537346473853783668",
"85424405827877567236114208201543106311101518417535543067"]);



b1:=GL(133,F)![
[1,1,w^5,0,2,0,0,0,w^5,0,0,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^7,1,w^2,0,0,0,w,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,0,w^3,0,w^3,1,0,0,2,0,0,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,1,0,2,0,0,1,w^3,0,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,1,0,w^7,0,0,0,0,1,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w,0,w^7,0,0,0,w,0,0,1,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^7,0,w^6,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,0,w^3,0,w^6,0,0,0,w,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^5,0,w,0,0,0,w^3,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^2,0,w,0,1,0,0,0,1,0,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,0,1,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^2,0,0,0,w^5,0,0,0,w^6,0,0,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^5,0,0,0,0,0,0,0,0,0,1,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w,0,w,0,w^2,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,0,w^5,0,1,0,1,0,w^2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w,0,1,0,w,0,w^3,0,w^7,0,w^5,0,0,w^7,0,w^6,0,w^5,0,0,w^5,0,w,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,1,1,w^6,0,w^2,0,w^2,0,w^6,0,w^7,0,0,2,0,w,0,w^5,0,0,w^5,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,0,0,1,1,w^2,0,w^5,0,w^2,0,w^7,0,0,w^3,0,w^2,0,w,0,0,w^7,0,w,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,0,2,0,w^5,0,1,1,w^5,0,w^3,0,w^6,0,0,w^5,0,1,0,w^5,0,0,w^7,0,w^7,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,0,w^7,0,w,0,w^2,0,w^7,1,0,0,w^6,0,0,w^7,0,w^6,0,1,0,0,w^7,0,1,0,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,0,w^3,0,w^3,0,0,0,w^3,0,w^5,1,w^2,0,0,w^7,0,w^6,0,w^7,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^5,0,w,0,w^5,0,w^6,0,w^2,1,0,w,0,w^7,0,0,0,0,2,0,1,0,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,w^6,0,w^2,0,w^7,0,w^5,0,0,0,1,1,0,w^7,0,w,0,0,w^7,0,1,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,1,0,1,0,w,0,w,0,w^5,0,1,0,0,w^3,1,0,0,w^6,0,0,w,0,w^6,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,0,w^5,0,1,0,1,0,w^7,0,0,0,2,0,0,w^6,0,w^7,1,w^3,0,0,w^5,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,w^7,0,2,0,w^5,0,w^5,0,w^5,0,w^2,0,0,w^5,0,w^5,0,w^7,1,0,w^2,0,0,0,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,w^5,0,w^7,0,0,0,w,0,1,0,w^2,0,0,0,0,w^2,0,w,0,1,w^5,0,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,w^6,0,1,0,1,0,w^7,0,w^5,0,2,0,0,w,0,w^2,0,2,0,0,w^7,1,2,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,2,0,w^2,0,2,0,w^5,0,w^3,0,w^2,0,0,w^2,0,w,0,2,0,0,0,0,w^6,1,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,w^6,0,0,0,w^6,0,w^6,0,w^5,0,w,0,0,w^2,0,w^5,0,w,0,0,0,0,w^6,0,w,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,w^5,0,w^2,0,w^7,0,1,0,1,0,w^5,0,0,w^7,0,w^7,0,2,0,0,2,0,1,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^6,0,w^2,0,2,0,w^5,0,w^6,0,0,1,0,w^5,0,0,0,0,1,0,w^2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,w^3,0,0,0,w^5,0,w^3,0,w^5,0,w^2,0,0,w^7,0,w^5,0,w^3,0,0,2,0,w^5,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,w^2,0,w^7,0,w^5,0,1,0,0,0,w,0,0,w^5,0,w^5,0,w^2,0,0,0,0,w,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,w^7,0,w^5,0,w^5,0,2,0,w^6,0,2,0,0,w,0,w^3,0,w^3,0,0,w,0,2,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,w^2,0,w,0,w^5,0,w^5,0,w^7,0,w^2,0,0,w,0,w^3,0,w^2,0,0,w^6,0,w^5,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,w^2,0,w^6,0,w^6,0,w^5,0,w,0,w^7,0,0,w^3,0,0,0,w^6,0,0,w^2,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,w^5,0,w^6,0,1,0,w^2,0,w^7,0,0,0,0,w^6,0,w^5,0,0,0,0,w^7,0,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,w^6,0,0,0,0,0,w^6,0,w^5,0,w^3,0,0,w^2,0,w,0,1,0,0,w^7,0,w^6,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,w^5,0,w^2,0,1,0,0,0,1,0,w^3,0,0,w^6,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,1,0,w,0,w^6,0,w^5,0,1,0,w^3,0,0,2,0,w^6,0,1,0,0,w^3,0,w,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,w^2,0,w^2,0,1,0,w^7,0,w^5,0,0,w^2,0,w,0,w^5,0,0,w^5,0,w,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,w,0,w,0,w^7,0,w^2,0,w^5,0,0,0,0,0,0,w^2,0,0,w,0,0,0,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,2,2,2,2,2,2,0,0,1,0,0,2,1,0,1,0,0,2,1,1,0,1,1,2,0,1,1,0,1,2,2,2,2,1,2,1,0,0,2,2,0,2,2,1,1,0,0,1,1,1,1,0,1,0,2,2,2,0,2,0,1,0,0,1,2,0,2,2,2,2,0,0,2,0,2,2,2,2,1,0,2,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,2,2,1,1,1,2,1,1,2,2,1,0,1,2,0,2,2,0,1,2,0,0,1,1,1,0,1,2,1,1,1,2,1,1,1,2,2,2,2,1,2,0,1,1,0,2,0,1,2,1,0,2,2,1,0,0,1,1,1,2,0,0,2,0,1,0,0,1,2,1,1,2,0,2,0,1,1,0,1,1,2,1,0,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,2,0,2,1,0,1,1,0,1,0,2,1,0,1,2,0,2,2,0,1,2,2,1,1,2,2,0,2,0,1,2,2,2,1,0,1,1,1,2,0,1,2,0,1,1,2,0,0,0,2,1,2,0,2,2,1,0,1,0,1,1,2,0,0,0,1,1,2,1,1,0,1,0,0,2,0,1,1,1,0,1,0,1,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,0,1,1,1,0,0,0,2,2,1,2,0,1,2,2,0,1,1,0,2,1,0,1,1,1,2,2,0,2,1,1,2,2,1,2,0,1,0,0,1,1,2,2,2,1,2,1,2,1,1,1,2,0,0,0,0,2,0,2,2,2,1,0,0,1,1,2,2,0,0,0,2,2,2,2,1,1,2,0,1,1,0,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,1,0,0,1,1,1,2,0,1,1,1,1,2,1,2,0,0,1,0,0,2,2,0,1,0,1,1,1,0,1,0,1,1,1,1,0,0,1,2,1,1,1,1,2,2,2,2,2,0,1,0,1,2,0,0,0,1,1,0,2,0,2,2,1,0,1,0,2,0,0,0,1,1,2,2,0,1,2,0,0,0,1,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,2,1,2,1,1,0,1,2,2,2,1,2,2,2,0,2,0,0,1,0,0,2,2,2,2,0,0,1,1,2,2,0,2,2,1,2,1,0,2,0,1,1,0,1,1,1,2,2,0,0,1,2,1,0,0,0,0,1,1,1,1,0,0,2,1,1,0,0,0,0,0,1,0,1,2,0,0,0,2,0,0,0,1,1,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,2,1,0,0,2,0,1,0,2,0,2,2,2,1,0,2,2,1,0,1,2,0,0,2,2,2,2,0,0,2,1,1,1,0,1,2,0,0,2,0,0,0,2,2,2,2,0,0,2,1,2,1,1,2,1,0,2,2,1,1,1,2,2,2,2,1,2,1,2,0,2,1,0,0,0,1,2,1,1,0,0,0,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,2,2,0,1,0,2,0,0,0,0,2,1,1,2,1,0,0,0,2,1,0,1,2,1,2,2,0,2,2,2,1,2,0,1,1,0,1,2,0,0,2,1,2,0,1,1,2,1,2,0,2,2,2,2,2,2,1,2,2,2,2,1,1,1,2,1,1,1,0,1,2,0,2,1,2,1,0,2,0,1,0,0,0,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,2,0,0,1,0,2,0,1,2,0,1,0,1,0,1,0,2,1,2,1,2,1,1,0,2,1,2,2,1,1,1,2,1,1,1,2,1,1,2,0,0,1,2,1,0,1,0,1,2,1,1,2,1,1,2,1,0,2,2,0,2,1,0,1,2,2,1,1,2,1,2,1,2,0,2,1,2,0,0,0,0,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,0,2,2,0,1,2,1,0,0,1,0,1,0,0,1,2,1,2,1,1,0,2,1,2,1,1,2,0,2,1,1,2,1,2,0,0,2,0,1,1,0,0,0,2,1,1,1,0,0,2,1,2,0,0,2,2,1,0,2,1,2,0,0,2,1,1,0,0,1,2,1,0,2,0,1,1,2,2,2,0,1,1,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,2,0,0,0,2,1,0,0,1,0,1,0,2,2,2,2,0,1,2,1,2,2,0,1,1,1,0,1,0,1,0,1,2,0,0,2,0,1,1,1,2,0,2,2,1,1,2,0,0,1,2,1,2,2,1,0,0,0,1,2,2,1,2,0,1,0,2,2,2,0,0,2,1,0,1,0,2,2,0,1,1,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,2,0,2,1,2,2,1,0,0,0,1,1,1,2,2,0,0,1,1,1,2,0,0,0,1,1,2,2,0,1,2,1,1,2,0,2,1,1,0,1,2,2,0,2,0,1,2,1,2,1,1,0,2,0,1,0,1,2,1,1,1,1,0,0,1,1,1,2,1,2,0,2,2,0,1,2,2,2,1,1,1,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,1,1,0,0,1,2,1,0,2,2,1,1,2,0,1,2,1,0,2,0,1,0,2,1,0,0,1,1,2,2,2,1,1,0,1,1,0,2,0,2,1,1,2,0,2,2,0,0,2,0,0,2,2,2,1,2,1,1,2,1,2,0,1,0,0,2,1,2,1,2,0,2,0,1,1,0,2,1,2,1,1,1,1,1,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,1,1,1,2,1,1,0,0,2,0,1,2,0,0,0,2,1,2,0,0,2,1,2,2,1,0,1,0,2,2,0,1,2,1,1,0,0,2,2,0,1,1,1,0,0,2,0,0,2,0,1,1,2,2,2,2,2,2,2,2,0,0,1,2,0,2,2,2,1,1,0,2,1,1,2,1,2,2,0,1,2,2,1,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,2,1,1,2,2,2,0,1,0,2,0,0,0,2,0,2,1,2,0,2,0,1,1,1,0,2,1,1,0,0,2,0,0,2,0,1,1,2,0,2,0,0,0,1,1,0,0,2,0,0,2,1,0,1,1,1,2,1,1,2,0,2,0,0,1,2,1,1,2,0,1,1,2,0,1,1,1,1,2,0,0,2,0,2,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,2,2,2,0,0,1,1,2,2,0,1,1,0,2,1,2,1,2,0,1,0,0,1,2,2,1,0,2,0,0,1,1,0,2,0,0,2,1,1,1,0,1,2,0,1,1,2,0,1,0,0,1,1,1,0,2,2,0,2,0,0,0,1,0,0,2,2,0,0,2,1,1,0,0,2,0,1,0,2,2,0,1,0,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,2,0,2,0,1,0,1,2,0,0,1,0,0,2,2,2,2,0,0,2,1,0,2,0,2,0,0,2,2,1,1,0,0,2,2,1,2,0,1,1,0,1,2,1,0,1,0,0,1,2,1,1,1,0,0,1,1,0,0,0,0,0,1,0,0,2,2,2,1,2,0,1,0,2,0,0,1,2,2,0,0,1,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,1,0,0,0,0,2,2,2,0,0,2,0,0,1,0,1,1,2,0,2,0,0,2,1,1,1,0,1,2,0,2,0,1,1,2,0,1,1,1,2,1,1,1,2,1,2,2,0,2,1,0,2,0,1,0,1,0,0,1,1,0,0,0,0,0,1,1,2,2,1,1,1,0,0,1,0,2,0,1,0,2,2,1,0,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,0,1,1,2,1,2,1,2,0,0,2,1,0,2,2,2,1,0,1,2,0,0,0,1,1,0,1,2,0,0,2,1,0,0,0,1,1,2,1,2,2,1,0,0,2,2,2,2,1,0,0,0,1,1,1,2,0,2,0,0,1,1,2,2,0,1,2,1,2,2,2,1,2,1,2,0,0,2,0,1,2,0,0,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,1,0,2,2,2,1,1,1,1,2,0,1,0,0,2,0,2,1,2,1,0,0,0,0,1,1,0,1,2,2,1,2,0,0,0,1,0,1,1,0,2,0,1,0,1,1,2,0,2,1,2,1,0,1,0,1,0,0,2,2,1,1,0,2,2,2,2,2,1,1,2,2,2,2,0,2,0,2,0,0,0,2,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,2,1,1,1,2,2,2,1,0,1,2,0,1,0,1,1,0,2,2,2,0,0,0,2,1,1,1,2,1,1,1,1,0,0,0,2,2,0,1,0,0,0,0,1,1,0,1,2,1,2,0,2,1,2,2,0,1,2,0,2,0,1,1,2,2,1,1,2,1,0,1,1,1,2,0,0,2,0,2,0,0,0,2,1,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,0,0,1,1,1,1,0,2,2,0,1,1,1,2,1,1,2,0,0,1,1,2,0,2,1,2,0,2,0,0,2,1,2,2,1,2,2,2,1,2,0,0,0,0,0,1,2,1,2,0,2,1,2,2,2,2,0,2,2,0,1,2,1,2,0,1,0,1,0,0,0,2,2,0,1,0,2,2,1,1,2,0,1,2,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,1,0,2,2,1,1,2,2,2,1,1,2,2,2,0,1,2,2,1,1,1,1,0,0,1,2,0,2,0,1,1,1,1,1,1,2,0,2,0,2,0,0,0,0,2,2,2,1,1,0,1,0,2,0,2,2,0,2,2,2,2,2,2,0,0,0,0,1,1,2,0,2,0,0,1,2,2,1,0,1,1,2,1,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,0,2,1,2,0,2,1,0,2,2,0,1,1,1,2,1,2,1,2,0,1,0,1,1,1,2,1,0,0,2,2,2,1,2,2,1,1,1,0,0,0,2,0,0,0,1,1,2,0,1,1,1,0,0,1,2,2,1,2,2,1,1,2,0,2,0,2,1,0,0,1,2,0,2,0,1,0,2,2,2,0,2,2,2,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,1,2,0,2,1,0,0,1,0,1,1,0,0,0,1,0,2,1,0,0,2,1,1,0,2,1,1,1,2,0,1,2,2,1,2,1,1,2,1,2,2,2,1,2,0,0,1,1,0,2,1,0,1,2,1,0,2,0,1,2,2,1,2,0,0,2,2,2,0,2,0,1,0,0,1,1,0,1,1,2,1,1,1,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,2,1,2,1,2,2,1,0,2,1,1,0,0,0,1,0,0,0,1,0,2,0,1,2,1,2,1,0,1,1,2,1,1,1,1,1,0,1,1,0,2,1,1,1,2,1,0,1,0,0,2,2,0,0,2,1,2,0,0,2,0,2,0,2,0,1,1,2,0,0,2,0,1,0,0,1,1,1,0,1,2,2,1,1,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,2,2,1,1,1,0,2,1,2,0,1,0,0,0,0,1,0,0,0,1,2,0,0,1,1,1,2,2,0,2,2,2,2,2,1,2,2,0,1,0,0,2,2,1,0,2,1,0,1,0,0,2,2,2,1,2,0,2,0,1,1,0,0,0,2,1,0,1,1,2,0,0,0,1,2,1,1,2,2,0,2,0,2,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,1,1,2,2,0,0,2,1,2,1,2,0,2,1,2,0,1,2,0,2,2,2,2,0,1,0,1,2,1,0,0,1,1,1,1,2,2,0,1,0,2,2,2,0,1,2,0,2,1,1,0,1,0,2,2,0,0,0,2,2,1,1,1,1,2,2,2,2,1,1,1,1,2,1,1,1,1,1,0,2,2,2,0,0,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,2,1,1,0,2,2,2,1,2,1,1,1,2,1,2,2,0,0,1,1,0,1,1,2,0,0,1,2,2,2,2,1,0,2,2,1,0,2,2,1,0,0,0,2,2,0,1,2,2,0,1,0,0,1,0,2,2,1,2,0,2,0,1,1,0,1,1,1,2,2,2,1,2,2,2,2,2,1,1,0,0,0,2,2,2,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,1,1,2,2,1,1,1,2,2,1,1,1,1,0,2,0,0,1,1,1,0,1,2,1,0,1,1,2,0,2,1,2,0,2,1,2,2,0,1,0,1,2,2,1,2,1,2,0,0,2,1,0,1,2,2,0,1,2,2,0,0,2,2,0,1,0,1,2,0,2,1,1,2,2,0,2,0,1,0,1,2,2,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,2,1,0,0,0,1,2,2,0,1,0,0,0,0,0,2,2,2,2,1,2,0,2,2,1,0,0,0,1,0,1,2,0,0,0,2,2,0,2,2,2,1,1,2,0,2,0,1,1,0,1,2,1,1,2,0,2,2,2,0,0,1,1,1,2,1,0,1,2,1,1,2,0,2,1,2,0,1,1,0,0,2,2,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,2,0,2,0,0,0,1,0,2,0,0,1,0,0,0,1,2,2,2,0,2,1,1,0,0,2,1,2,1,0,1,2,1,0,0,0,0,2,2,1,1,2,1,0,1,0,0,2,0,1,1,2,2,2,0,1,2,1,1,2,2,1,0,1,0,1,2,2,0,2,0,1,1,1,0,0,1,2,0,1,1,1,2,2,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,1,0,0,0,0,1,0,0,2,1,0,0,0,0,1,0,2,1,1,0,0,1,1,2,1,2,0,2,1,2,2,2,0,0,0,1,2,2,1,0,1,2,2,0,1,2,0,2,1,1,1,1,2,1,2,1,1,0,1,0,2,1,2,2,0,0,2,2,2,0,0,0,1,1,1,2,1,2,1,1,1,0,2,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,1,2,0,1,1,2,1,2,1,1,1,0,2,1,0,0,0,2,2,1,2,0,2,2,2,0,2,2,2,1,0,0,2,2,0,2,1,2,2,0,0,2,0,0,1,0,2,1,2,2,2,2,0,2,2,0,1,0,2,2,2,1,0,1,1,1,1,0,1,2,2,2,2,2,2,1,1,0,2,2,2,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,1,0,1,2,1,0,1,2,2,2,0,1,1,0,2,1,1,2,0,1,1,1,1,2,2,1,1,0,2,0,2,1,2,0,1,1,0,1,0,2,1,2,0,2,1,0,2,1,2,1,1,2,1,1,0,2,0,0,1,2,2,0,2,1,2,2,1,2,2,0,1,1,2,1,1,2,0,1,1,1,1,2,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,1,2,1,2,2,0,1,1,2,2,1,1,2,1,2,0,1,2,2,2,1,1,0,2,0,1,1,1,1,0,0,1,2,0,1,1,1,0,0,0,1,2,0,2,1,1,1,1,1,0,1,0,1,1,0,2,0,1,0,2,2,1,2,2,0,2,0,2,2,1,0,1,1,0,1,2,1,1,1,0,1,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,0,0,2,2,1,1,1,1,0,0,0,2,0,1,2,1,2,0,1,2,0,0,2,1,1,1,0,2,0,2,1,1,2,1,2,0,0,2,0,1,1,1,0,2,1,2,1,1,2,1,0,0,0,0,0,2,1,2,1,1,1,1,2,0,2,1,2,1,0,0,1,0,0,0,1,0,0,2,0,2,2,0,1,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,2,0,2,2,2,1,0,0,0,2,0,0,1,1,1,1,2,1,1,2,0,2,2,1,0,0,2,2,0,1,1,1,1,1,2,0,2,1,1,1,0,0,2,2,2,2,2,2,0,0,0,1,2,0,2,2,2,2,2,1,1,1,0,2,2,2,2,1,0,0,0,0,0,1,0,1,1,0,2,0,0,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,1,0,2,0,2,0,0,0,0,2,0,2,2,1,2,2,2,0,1,2,2,0,2,1,2,0,2,0,0,2,2,1,0,1,2,2,0,1,0,1,0,1,1,2,1,1,2,0,0,0,0,1,2,1,1,2,2,0,2,0,1,1,1,1,2,0,2,1,0,0,0,0,0,1,0,1,1,0,2,0,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,1,2,0,0,1,1,0,1,1,2,2,2,2,2,2,1,1,0,1,2,0,1,1,1,1,1,2,1,2,0,2,1,1,1,2,1,0,0,1,0,1,2,2,0,1,2,2,1,0,1,1,1,2,1,0,0,1,2,0,1,0,0,0,2,0,2,2,2,1,1,0,1,1,2,0,0,1,1,2,2,1,0,2,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,1,2,1,2,1,0,2,2,0,1,0,2,1,1,2,2,0,1,1,2,1,2,1,1,2,2,1,1,1,1,2,1,2,1,0,1,0,1,0,2,2,0,0,2,2,1,0,2,2,2,0,1,0,1,0,1,0,0,1,2,0,1,0,0,0,2,1,1,2,0,1,1,1,0,1,2,1,0,1,0,2,1,0,0,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,2,2,0,2,1,0,2,2,1,0,0,1,0,1,2,0,0,2,2,2,2,0,1,2,0,2,2,2,1,1,1,1,2,2,0,0,0,1,0,2,2,1,2,2,1,0,0,0,2,2,2,2,0,0,0,1,1,2,1,0,0,1,1,2,0,1,0,1,2,1,1,2,2,0,0,2,1,1,0,0,0,1,0,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,1,1,0,1,0,2,0,2,2,1,0,1,0,0,2,0,1,2,0,2,0,0,0,0,1,2,2,2,2,1,1,2,0,1,0,2,1,2,1,0,0,0,2,2,2,0,0,0,0,2,1,1,2,0,2,2,0,0,1,0,2,0,0,1,2,0,0,0,1,1,2,1,0,0,0,0,1,0,0,0,0,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,2,0,0,1,1,1,0,0,1,2,2,2,2,0,1,2,0,1,2,1,0,0,2,0,0,0,1,0,2,2,0,2,0,1,2,1,0,0,2,2,2,0,0,0,1,1,2,0,0,0,2,1,2,0,1,2,0,2,2,0,0,1,0,2,0,0,1,2,2,1,0,2,2,2,0,0,0,0,0,1,0,0,0,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,2,2,1,1,0,1,0,1,0,2,0,2,2,0,1,2,2,2,2,1,2,0,0,0,0,1,0,0,1,1,0,1,2,1,0,1,0,1,1,2,0,0,0,1,0,1,0,0,0,1,1,1,1,2,1,1,2,2,2,1,0,0,0,2,1,2,1,0,2,1,1,1,2,0,0,0,2,1,0,0,0,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,2,2,0,2,0,2,0,0,2,1,0,2,1,1,1,0,1,0,0,2,2,1,1,0,2,0,1,2,1,2,2,0,2,2,0,1,0,0,2,1,2,0,0,2,1,0,2,2,0,1,0,2,2,1,1,2,2,1,2,2,0,0,1,0,2,1,2,2,0,2,1,0,2,0,1,1,1,1,2,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,0,0,0,0,1,0,2,2,1,1,0,1,2,0,1,0,0,2,2,1,0,0,1,1,2,2,0,1,1,2,0,0,1,1,1,1,1,0,2,0,0,1,2,0,0,1,2,2,1,2,1,2,2,0,0,1,2,0,2,1,0,2,1,0,2,2,1,0,2,1,2,0,2,2,0,2,1,2,0,0,2,2,1,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,2,1,0,1,2,2,0,1,1,0,1,2,0,1,0,2,0,2,2,1,0,1,0,2,2,1,1,0,2,0,2,2,1,0,1,1,0,2,0,0,1,2,1,2,1,1,1,1,1,0,2,2,1,0,1,1,0,1,0,0,1,0,0,0,2,1,1,1,1,1,2,2,2,1,2,0,2,0,2,0,2,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,2,2,2,2,2,1,2,2,2,0,0,1,1,1,1,0,1,1,1,0,0,2,1,2,1,0,2,0,2,2,2,0,1,2,0,1,1,0,1,2,2,2,2,1,2,0,2,0,1,0,1,0,1,0,1,2,0,0,0,2,0,1,0,2,2,1,0,2,1,0,0,2,0,1,2,2,1,1,2,0,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,1,1,2,1,1,2,1,0,2,0,2,0,2,2,1,2,2,0,0,1,1,2,1,2,0,2,1,1,1,0,0,2,2,0,1,2,0,1,1,1,0,2,2,0,2,1,1,0,0,0,1,2,2,0,1,2,1,0,0,0,2,0,0,1,2,2,1,0,0,0,1,0,2,0,0,2,0,2,0,1,2,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,1,0,1,1,0,1,1,0,0,0,0,2,2,0,2,0,2,2,2,1,1,1,1,1,2,1,2,0,1,1,1,2,2,1,2,1,2,1,1,1,0,0,1,1,0,0,1,1,2,1,0,0,2,2,2,2,2,0,0,0,0,2,0,1,0,2,0,1,0,0,0,1,0,2,0,1,1,0,1,2,1,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,2,0,0,2,2,1,2,1,2,1,2,0,0,1,2,1,1,1,2,2,1,0,2,0,1,2,2,0,0,2,0,2,2,2,1,1,0,1,1,0,2,2,0,1,1,0,1,0,0,0,2,0,0,2,2,1,1,0,1,2,0,2,2,2,0,2,1,0,1,2,2,0,2,0,2,0,0,1,2,2,0,2,2,2,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,2,1,2,2,2,2,2,1,1,1,2,1,0,2,0,1,1,0,2,1,0,0,1,2,1,0,2,0,1,1,0,2,0,2,2,2,0,1,0,0,2,0,0,2,2,0,0,0,0,0,2,0,2,0,2,2,2,0,1,1,0,0,2,2,0,2,1,1,0,2,0,0,2,0,2,0,1,0,2,1,2,2,2,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,1,0,2,1,1,2,2,2,1,0,2,1,2,0,0,1,0,0,0,1,0,2,2,2,0,0,2,0,1,1,1,1,0,0,2,2,0,1,0,0,2,0,0,2,2,0,0,0,0,0,2,1,1,0,0,2,2,0,1,1,1,2,2,2,1,2,1,0,0,1,2,0,0,0,2,1,0,0,1,0,2,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,1,0,0,2,0,1,0,0,0,1,1,0,0,1,2,1,0,1,0,0,0,0,2,0,0,2,2,0,0,0,2,1,2,2,0,1,0,0,1,0,1,2,0,0,1,0,2,0,2,0,2,2,2,2,2,0,0,0,0,0,0,0,0,1,0,0,2,0,2,1,0,1,0,1,1,2,0,1,2,1,1,0,0,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,0,2,1,0,0,2,0,1,0,2,1,1,2,1,0,0,2,1,0,1,0,1,2,0,1,2,0,0,2,0,2,1,2,0,2,2,0,1,0,2,2,0,0,2,0,1,0,0,0,0,2,1,1,2,0,2,2,0,0,0,0,0,0,0,0,1,0,0,2,0,2,1,2,2,0,0,1,2,2,2,2,0,1,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,1,2,1,2,0,0,0,1,2,0,1,0,2,1,2,1,2,0,0,1,0,1,2,0,1,2,0,0,2,1,1,1,1,2,2,0,0,1,0,2,2,0,0,2,0,1,0,1,2,0,1,0,1,1,2,2,0,0,0,0,0,0,2,1,0,1,2,0,2,1,2,0,2,2,1,2,1,1,1,2,0,0,1,1,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,2,0,2,0,1,2,1,2,2,1,0,1,1,2,2,2,0,2,0,2,1,1,0,1,0,2,2,2,0,0,0,2,1,2,2,0,2,0,1,1,0,0,1,1,2,0,0,0,0,2,0,1,0,2,2,0,1,0,1,1,1,0,0,0,0,0,1,0,1,0,0,1,2,0,0,2,2,2,2,2,0,2,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,2,0,0,1,1,1,0,2,1,1,0,1,0,2,2,1,1,0,0,1,1,1,0,0,0,2,2,1,2,0,1,0,2,0,0,2,0,1,1,2,1,1,0,2,0,1,2,0,0,0,1,0,2,2,2,2,0,0,1,1,0,0,0,0,0,1,0,1,0,0,1,2,1,2,2,1,1,2,0,0,2,1,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,2,0,0,2,0,2,2,1,2,1,2,2,2,0,1,2,2,0,1,1,2,1,1,0,1,0,1,2,2,0,1,2,1,0,0,1,2,0,2,1,1,2,0,1,0,0,2,0,1,2,2,1,0,1,2,2,0,2,2,2,1,1,0,0,0,2,1,0,0,0,1,1,2,1,1,0,2,1,0,1,1,2,0,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,1,2,2,1,0,1,1,0,2,2,0,1,0,2,1,1,1,1,1,1,2,1,2,1,2,2,0,2,1,2,2,0,1,1,0,2,0,2,1,1,0,0,0,2,2,2,2,1,1,1,0,0,2,0,1,1,0,1,2,0,0,2,1,2,2,2,2,1,0,1,0,1,1,0,2,0,0,0,1,0,0,2,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,2,0,2,0,2,2,1,1,1,2,2,0,0,1,2,0,1,2,2,1,2,2,2,1,1,1,1,1,0,1,0,2,2,1,1,0,0,2,2,0,1,0,0,0,1,1,2,2,0,1,0,1,0,2,0,0,2,2,0,0,2,0,1,1,1,1,1,2,2,2,0,2,1,1,0,0,2,2,1,0,1,2,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,2,2,1,1,0,2,0,1,1,0,2,2,1,0,2,0,0,2,0,2,1,1,2,2,2,1,0,1,1,1,0,0,2,0,1,1,2,0,2,0,0,0,0,0,1,0,1,2,0,0,0,0,1,0,2,0,0,2,2,0,0,2,2,2,1,1,0,1,0,2,2,2,0,1,1,2,0,0,2,1,0,1,2,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,1,1,1,0,2,0,1,1,0,0,2,0,2,2,2,1,0,0,0,2,0,1,0,0,1,2,1,2,0,0,1,0,2,0,0,1,0,0,2,1,1,1,1,0,1,0,2,2,2,2,1,0,0,1,0,2,2,2,2,2,0,2,1,0,2,1,0,1,1,1,1,2,0,1,2,1,0,2,1,1,0,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,1,0,0,1,1,2,0,0,0,1,0,1,1,0,2,0,2,0,0,0,2,0,0,2,1,0,1,1,1,2,1,0,0,0,2,0,0,1,2,1,2,2,2,1,0,0,1,1,1,2,0,2,1,0,0,1,1,1,2,0,2,2,0,2,1,0,2,1,2,2,1,0,1,2,2,2,2,2,1,2,0,1,0,1,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,2,1,2,1,1,0,2,0,0,0,1,0,1,1,1,1,0,0,0,0,0,2,0,0,2,1,2,2,1,0,2,1,1,2,0,2,1,0,1,1,1,2,0,2,2,1,0,1,0,1,2,1,2,2,1,0,1,0,1,1,2,2,2,1,2,2,1,2,2,0,2,1,2,1,1,1,2,1,1,1,0,0,1,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,2,2,1,2,1,1,2,2,2,1,2,0,0,0,1,1,0,1,0,0,1,2,0,0,1,2,2,1,2,2,0,0,0,1,2,0,1,2,1,0,0,2,1,2,0,1,1,0,0,1,1,1,2,2,1,0,0,1,1,0,2,2,1,0,0,2,0,0,1,2,2,1,0,0,2,2,1,0,1,0,2,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,2,2,2,2,1,0,2,1,1,1,0,0,0,0,1,1,0,1,0,0,1,2,1,2,1,1,1,1,0,2,0,1,2,1,1,2,1,0,1,0,1,1,1,2,1,1,2,1,0,1,0,1,0,2,1,2,1,1,1,2,2,0,1,0,0,2,0,1,0,2,0,1,0,2,0,2,0,0,1,2,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1,2,1,0,0,2,2,1,0,0,0,2,1,1,0,0,1,1,2,1,2,2,2,2,2,1,0,0,2,2,2,2,2,2,2,0,0,1,2,2,1,2,0,1,0,2,1,2,2,0,2,1,2,2,0,1,1,0,2,0,0,1,0,0,2,1,0,0,0,0,1,1,1,0,2,1,0,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,2,2,2,2,0,2,2,1,0,1,2,2,2,0,0,2,1,0,2,0,1,2,0,0,2,0,2,0,1,0,1,2,2,2,1,1,1,0,0,1,1,1,0,2,1,0,0,2,1,1,1,1,2,0,2,0,0,1,0,2,0,1,2,0,1,2,0,2,1,0,0,2,1,2,2,0,1,0,2,0,2,0,0,0,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,1,0,2,0,2,2,2,0,2,1,2,1,0,2,2,2,1,2,0,0,2,0,1,2,0,0,2,2,0,0,1,2,1,2,0,2,0,1,1,2,1,1,1,0,0,0,1,0,2,0,1,1,0,1,0,0,2,0,0,1,2,0,0,2,0,0,1,1,0,0,1,0,1,1,1,2,0,0,0,0,2,0,2,0,2,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,1,0,0,1,2,2,1,1,0,2,2,2,1,2,2,1,1,1,1,2,0,1,2,1,1,2,0,0,2,0,2,2,2,1,1,0,2,1,1,2,0,1,0,1,0,0,0,1,2,0,0,2,2,0,1,2,0,2,1,0,0,2,0,0,2,0,0,1,1,0,0,1,2,2,1,0,2,0,1,2,0,0,0,2,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,2,2,2,2,1,1,2,1,2,0,0,2,2,1,0,2,0,1,2,2,1,0,0,1,2,1,1,0,1,0,2,2,0,0,0,0,0,2,2,0,1,0,0,2,2,1,1,1,1,1,0,1,2,0,2,0,0,1,0,0,0,2,0,1,0,2,2,1,2,2,0,0,2,1,2,2,0,1,2,1,2,2,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,2,0,1,1,2,2,0,1,1,1,1,1,2,0,0,2,1,2,0,0,2,0,2,2,1,0,2,0,1,0,0,1,0,2,2,0,0,0,1,2,2,0,0,1,1,2,2,2,2,1,0,1,1,0,1,2,0,2,0,0,1,0,0,0,2,1,0,0,1,1,1,0,2,0,1,1,1,2,0,0,1,1,1,2,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,2,1,0,1,2,0,0,2,2,1,0,1,2,2,1,2,0,2,0,1,1,0,0,2,1,2,0,0,2,1,0,1,2,2,0,0,0,1,0,2,2,1,0,1,0,2,2,0,2,2,1,1,1,2,1,0,0,2,0,0,1,1,2,0,0,1,0,2,2,1,0,0,2,2,2,1,0,2,0,2,2,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,1,1,0,0,0,1,1,1,0,2,0,0,1,1,0,0,0,0,1,0,2,2,2,0,2,2,1,1,1,1,2,0,2,2,0,1,1,2,2,1,0,2,2,0,0,1,0,0,0,0,0,2,1,0,0,1,2,2,1,1,1,0,1,1,0,1,2,2,1,0,1,1,0,2,1,2,2,2,2,2,1,0,0,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,0,0,0,2,2,1,0,0,2,2,1,1,0,0,0,0,0,1,1,1,2,1,2,2,2,2,1,0,1,2,0,2,2,1,0,1,0,2,1,0,2,2,0,0,1,0,0,0,2,1,2,2,1,0,2,0,2,0,1,1,0,1,1,1,0,2,2,2,0,1,0,0,1,0,2,1,1,2,0,1,0,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,0,2,0,0,0,2,0,2,1,2,0,2,0,1,0,0,0,2,1,0,1,0,1,1,0,2,2,0,2,1,2,1,1,2,2,2,2,0,2,1,2,1,2,2,2,1,0,0,0,0,1,1,1,0,2,1,1,1,0,2,1,1,2,1,1,1,0,0,0,2,2,0,1,0,1,0,0,1,0,1,0,0,1,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,1,0,0,0,2,1,1,0,2,1,2,1,1,1,1,1,0,1,2,1,1,1,2,0,2,0,2,0,2,0,2,1,1,1,0,2,1,2,2,0,0,0,2,0,0,0,1,0,1,2,1,1,0,0,2,1,0,2,0,2,2,2,0,2,1,0,2,0,0,0,1,2,2,1,1,0,2,1,2,1,1,0,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,1,2,0,0,0,2,0,1,2,1,2,2,0,1,2,2,1,1,2,1,2,2,1,1,1,0,0,0,2,1,1,0,2,2,1,2,1,2,0,2,2,1,2,0,0,0,0,2,2,0,2,0,1,1,2,0,1,0,0,1,2,2,1,1,0,1,0,0,0,0,0,1,0,2,0,1,1,1,1,1,0,1,1,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,0,0,2,0,0,1,1,1,2,0,0,2,0,2,2,2,2,2,0,2,0,1,1,1,2,0,0,1,1,2,0,2,1,1,1,1,2,2,0,1,2,0,0,0,0,2,2,2,0,0,0,1,2,0,1,0,1,0,2,0,1,1,0,1,0,0,0,0,1,0,0,2,1,1,2,2,1,2,1,1,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,0,0,2,1,2,1,1,1,2,1,1,1,0,0,1,1,0,1,1,2,2,0,0,1,2,2,0,0,2,0,1,0,2,1,1,1,0,0,1,0,2,0,1,2,2,0,0,2,1,2,1,0,1,1,1,1,0,0,2,2,0,2,1,2,0,2,0,2,1,0,1,1,0,0,1,1,0,2,1,1,1,0,2,1,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,2,0,1,1,1,2,2,1,2,0,1,0,1,0,0,1,1,1,0,1,0,2,0,1,0,2,1,2,0,0,0,1,2,0,1,0,1,0,1,0,0,1,2,1,0,2,0,1,1,1,2,2,0,2,2,1,1,2,0,1,1,0,0,1,2,1,1,0,2,2,0,0,1,0,0,1,1,2,0,1,1,0,0,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,0,0,2,2,2,1,2,0,2,2,0,0,0,0,1,2,1,1,2,2,0,0,0,2,1,0,0,0,1,2,2,1,0,2,0,0,0,0,1,0,1,0,2,2,2,0,0,2,2,2,1,0,2,2,2,0,2,0,1,2,0,1,1,1,2,1,0,1,1,0,2,2,0,0,1,2,1,1,2,0,0,0,1,0,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,2,2,0,2,2,2,2,0,2,0,1,1,1,0,0,1,0,2,2,1,0,2,1,0,0,2,0,2,0,1,2,0,1,2,0,1,0,2,1,0,1,0,0,1,1,1,1,2,0,1,2,0,0,1,2,0,2,1,1,1,1,0,0,1,0,0,2,0,0,2,2,0,1,1,1,0,1,2,1,0,0,0,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,2,2,1,1,2,1,1,0,2,1,1,0,1,0,1,0,0,0,2,1,0,2,1,0,0,2,2,0,0,2,0,0,2,0,0,2,1,2,0,0,1,2,1,1,1,0,1,1,2,1,2,1,0,1,1,0,2,2,1,0,1,0,0,1,0,0,2,0,0,2,2,2,2,1,1,2,1,0,1,0,2,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,2,1,2,2,1,0,1,0,1,1,2,0,1,0,0,1,0,1,0,2,1,2,2,1,2,1,2,0,0,2,0,0,2,0,0,2,0,1,1,1,2,1,0,2,0,1,2,2,0,2,2,2,0,2,1,0,1,1,2,0,2,0,0,1,0,0,1,0,0,2,1,2,2,2,0,2,2,2,2,0,0,1,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,2,1,0,2,2,2,2,1,1,0,1,2,2,1,2,0,0,1,2,2,2,1,2,2,0,2,0,0,2,1,2,0,2,0,1,2,2,0,2,1,1,2,0,2,1,2,2,2,1,2,1,2,1,1,2,2,2,2,1,2,0,2,2,1,1,1,1,0,2,2,2,0,0,0,2,1,2,2,2,1,1,0,2,0,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,2,1,2,1,2,2,2,0,2,2,2,0,2,0,2,0,2,0,1,0,2,1,1,1,1,1,0,1,2,0,0,1,2,2,0,0,0,2,2,2,0,1,1,1,0,1,0,2,1,1,1,2,2,2,1,0,2,2,0,2,1,1,0,2,0,1,0,1,1,1,1,2,0,0,0,1,1,1,2,0,2,1,0,0,2,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,1,1,1,0,2,1,1,0,0,2,2,1,1,0,0,0,2,1,0,0,2,2,1,0,1,1,0,1,2,1,2,1,0,2,0,1,2,2,2,0,0,0,1,1,1,0,0,2,2,1,1,1,2,1,0,0,1,1,0,0,1,1,2,0,0,2,1,1,1,0,1,0,0,0,2,2,1,1,1,0,0,1,0,1,1,1]];

b2:=GL(133,F)![
[0,0,1,0,0,w^5,0,w^6,0,0,0,w,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,w^7,0,w^5,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^3,1,w^5,0,0,0,w^6,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,w^3,1,0,0,1,0,0,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,w^3,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w,0,0,0,0,0,w^2,1,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,w^7,0,0,0,0,0,w^3,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^3,0,w^7,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^5,0,w^7,0,0,0,w^7,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w,0,w^2,0,0,0,w^6,0,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,1,0,0,0,0,0,1,0,0,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^6,0,0,0,w^5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^5,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,w,0,w^5,0,0,0,w^3,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^5,0,w^6,0,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,w^3,0,w,0,w^7,0,w^5,2,0,w^3,0,w^7,0,w^5,w^3,0,1,0,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^6,0,w^6,0,0,0,2,w,0,w,0,w^5,0,w^5,w^7,0,w^6,0,0,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w,0,0,0,w^7,0,w^3,w^6,0,1,0,2,0,0,w^7,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,w^2,0,w^7,0,w,w^2,0,w^3,0,w,0,w^6,w,0,1,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,w^6,w^2,0,w^7,0,w^7,0,w,w,0,w,0,0,0,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,w^3,0,w^2,1,1,w^7,0,w^5,0,w^2,0,w^2,2,0,w,0,0,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,w^3,0,w^5,0,w^5,0,w^2,w^5,0,1,0,0,0,1,w^6,0,w^2,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,w^7,0,w^2,0,w^2,2,1,w^3,0,1,0,w^3,w^3,0,w^5,0,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,w^2,0,0,1,0,w,1,1,0,w^2,w,0,w^7,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,1,0,w^3,w,0,w^6,0,w^6,1,w,2,0,w^5,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,w^2,0,1,0,1,0,w^5,1,0,1,0,w^5,0,w^3,1,0,2,0,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,0,w^6,0,w^7,0,0,w^3,0,w^7,0,w^7,0,w^6,w^7,1,2,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,0,2,0,w,0,1,0,0,w,0,w^6,0,w^2,2,0,w^6,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,0,w^3,0,w^3,0,w^7,w^3,0,0,0,2,0,w^5,w^3,0,w^6,0,0,1,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,w^5,0,w^2,0,w^6,w,0,w^2,0,0,0,w^2,1,0,w^7,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,w^2,0,0,0,w,1,0,1,0,w^5,0,w^7,w^7,0,w^3,0,0,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,w^3,0,w^6,0,w^3,w^6,0,2,0,w^3,0,w,w^6,0,w^6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,w^3,0,2,0,w,1,0,0,0,w^5,0,w^3,w^3,0,w^6,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,2,0,0,0,1,w^2,0,w^7,0,2,0,2,2,0,w^6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,w^3,0,2,1,0,1,0,1,0,2,1,0,w^5,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,w,0,w,0,0,w^3,0,w^7,0,w^5,0,w^3,w^3,0,w^5,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,1,0,w^6,0,w^2,0,0,w^7,0,w^5,0,0,w^5,0,1,0,0,0,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,w,0,w,0,w^3,w^2,0,w,0,w^5,0,w^2,w^7,0,w^2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,w^6,0,2,0,w^7,w^7,0,0,0,w,0,w^7,0,0,w^6,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^6,0,w^6,0,0,0,w^7,w^6,0,1,0,w,0,w^2,0,0,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^3,0,2,0,w^7,2,0,w^2,0,2,0,1,2,0,w^2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w,0,2,0,w^5,w,0,0,0,w^6,0,w^2,2,0,w^6,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,0,w,0,w^2,0,w^3,w^5,0,w^3,0,w^7,0,w^7,w^7,0,w^2,0,0,0,w^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,2,2,1,0,0,2,1,1,2,0,0,1,0,2,0,1,0,0,1,2,2,2,1,1,1,2,2,2,1,0,0,0,1,0,2,2,2,0,2,1,0,0,0,0,2,0,2,1,2,0,2,2,1,2,0,1,0,1,2,1,0,0,2,1,0,0,1,2,2,1,1,1,0,0,2,0,0,0,2,0,2,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,2,2,0,2,1,2,1,2,0,1,2,0,0,1,2,0,0,2,1,0,1,1,2,2,2,1,1,1,2,0,1,0,0,0,1,1,1,2,2,1,2,0,0,0,0,0,2,1,1,1,1,2,2,0,1,2,2,2,0,0,2,1,2,1,2,2,1,0,2,0,2,0,1,1,0,0,2,1,2,0,0,0,2,1,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,2,2,1,2,1,1,1,1,2,1,2,1,0,0,2,0,0,2,1,1,0,1,2,0,2,1,0,1,0,0,1,2,1,0,1,0,1,1,1,1,0,0,0,1,2,0,2,2,1,1,0,2,1,2,1,0,2,2,2,1,2,1,1,1,0,2,1,1,1,0,2,1,1,1,2,0,0,1,2,1,2,0,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,2,1,2,2,1,2,1,1,2,2,1,0,2,2,2,2,0,2,2,1,2,2,2,0,1,2,0,2,0,2,0,0,0,1,2,1,1,0,2,0,1,0,1,2,1,0,0,0,1,2,2,1,2,0,1,1,0,0,1,2,0,0,0,0,0,0,0,2,0,0,1,2,1,0,0,0,0,1,1,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,1,0,2,2,2,2,1,0,2,1,0,0,1,1,2,1,2,2,1,0,2,2,0,0,1,1,0,0,0,2,2,1,0,2,0,1,0,0,2,2,2,0,0,2,1,2,1,0,2,0,2,2,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,2,0,2,2,2,0,0,0,2,1,1,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,1,1,1,0,0,1,1,2,1,0,0,0,1,0,1,0,1,1,0,2,1,0,0,0,2,0,0,1,1,1,2,0,0,2,1,2,0,0,1,2,0,0,2,2,2,1,2,0,2,1,1,1,0,0,2,0,0,0,1,1,2,1,0,0,0,0,0,0,0,0,2,1,1,2,0,0,0,2,0,1,1,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,1,0,1,2,0,1,2,0,0,0,0,0,0,2,1,2,2,1,2,1,1,1,0,1,2,0,2,1,1,1,2,2,0,0,0,1,2,0,1,2,0,0,0,0,0,0,1,0,0,0,1,2,1,1,1,2,1,0,2,0,1,2,0,2,1,0,2,0,1,0,1,1,0,0,2,0,2,0,2,0,0,1,1,0,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,2,0,2,0,0,0,2,0,0,0,0,2,1,2,2,0,2,2,0,1,2,2,0,1,1,0,2,2,1,0,2,2,2,1,0,2,0,0,0,2,0,0,0,0,0,0,1,2,1,0,2,0,1,2,2,2,0,0,2,0,1,2,0,2,1,2,0,0,2,1,1,1,2,0,0,0,2,0,2,0,0,1,1,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,2,0,2,0,0,0,2,0,0,0,1,1,1,1,1,0,2,0,0,0,2,2,0,1,1,2,0,2,1,2,2,0,2,1,0,2,0,0,0,2,0,0,0,2,1,0,0,2,1,2,0,0,1,1,2,1,2,0,1,2,1,2,1,2,0,2,0,2,0,1,0,1,2,1,2,0,0,0,2,2,1,1,1,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,2,2,1,1,2,1,1,1,0,0,2,2,1,2,0,1,0,0,2,1,1,0,1,2,1,0,2,1,0,0,1,1,0,0,2,1,1,2,2,0,0,2,2,1,2,2,2,1,0,2,0,2,0,1,1,2,2,2,2,2,2,1,1,2,1,2,2,0,1,2,0,2,2,0,2,2,1,2,2,1,0,0,1,2,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,2,0,2,2,2,2,0,1,1,1,2,2,0,1,2,0,1,0,2,0,1,1,2,1,1,0,0,0,1,0,0,1,1,2,1,2,1,0,2,1,2,0,1,1,1,2,0,2,0,0,2,2,0,0,1,0,2,1,1,2,2,0,1,1,1,1,2,0,0,1,1,0,1,1,0,1,1,1,0,2,1,1,2,1,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,1,1,2,2,1,1,1,0,2,1,2,1,0,0,1,2,0,0,2,2,2,0,1,0,0,0,1,2,1,1,1,1,1,1,0,0,0,1,2,2,2,1,1,1,0,1,2,0,0,2,0,1,0,0,1,0,1,2,0,0,2,2,1,0,2,0,0,1,1,0,1,1,2,2,1,2,1,2,2,2,2,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,0,1,0,2,1,1,1,1,0,0,0,0,0,0,2,2,2,1,1,1,1,2,1,0,2,2,1,1,1,2,0,2,0,2,0,2,1,0,2,0,1,0,0,2,2,1,1,1,2,1,0,1,1,1,0,0,2,2,0,0,2,1,0,1,0,0,0,0,2,2,2,2,0,1,0,2,2,0,0,0,0,2,2,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,2,0,2,1,2,2,2,1,0,0,0,0,0,0,1,1,2,2,2,1,2,2,2,1,2,2,2,2,1,1,1,0,0,0,2,0,2,1,2,0,0,1,2,0,2,0,1,2,2,2,2,1,1,0,1,0,0,2,2,2,1,2,0,0,1,0,0,0,1,1,2,2,0,0,1,2,2,0,0,0,1,2,2,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,2,2,1,1,1,2,0,2,0,0,0,0,0,0,1,0,1,2,0,2,1,1,2,1,0,2,2,0,2,0,1,1,1,2,0,2,1,2,0,2,0,0,1,2,2,0,0,1,1,2,2,0,1,0,0,1,1,2,2,1,1,1,2,1,0,0,0,0,1,0,1,0,2,0,1,0,2,0,0,0,1,0,2,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,2,2,0,1,2,2,1,2,2,0,1,1,0,0,2,2,1,1,2,0,1,2,2,0,2,1,2,1,2,0,0,1,1,2,2,2,2,2,0,0,1,2,2,0,2,2,2,0,1,2,1,0,1,0,0,0,1,1,0,2,1,1,1,1,0,1,0,1,2,0,0,2,2,1,2,0,0,2,2,1,0,1,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,2,1,2,1,1,1,1,2,0,0,0,1,0,2,0,2,0,1,2,1,0,2,2,1,2,1,1,1,2,1,0,1,0,2,1,1,2,2,1,0,0,2,2,1,1,2,1,2,1,2,2,0,0,0,0,0,1,1,2,0,1,0,1,1,2,2,0,0,2,0,2,0,2,0,2,0,2,0,2,0,0,1,1,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,1,0,2,2,2,2,2,2,1,0,2,0,0,0,1,1,1,0,1,2,1,1,0,0,1,1,1,2,2,1,0,2,1,1,0,0,1,0,1,0,2,1,1,2,2,1,0,1,2,2,2,0,2,2,0,0,0,2,1,1,2,0,0,2,1,1,0,2,2,0,0,2,1,1,0,0,0,2,1,1,0,2,1,0,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,2,1,2,1,0,2,1,2,1,1,1,0,1,1,0,1,0,0,0,0,2,1,1,2,2,1,1,2,2,0,2,2,2,1,1,2,1,0,2,2,0,1,2,0,0,2,2,2,0,0,1,2,0,1,2,0,2,1,2,0,1,1,2,0,0,2,0,0,2,0,1,1,1,1,1,2,0,2,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,2,2,2,2,1,2,2,0,1,2,2,0,2,2,0,0,0,0,2,1,2,1,0,2,1,0,1,1,1,0,2,0,2,2,2,2,1,2,2,1,2,1,1,2,0,0,2,2,1,2,1,1,2,1,2,1,2,2,0,0,0,1,2,0,0,2,0,0,2,2,2,1,1,0,1,0,0,2,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,2,1,1,1,2,0,0,0,2,2,0,2,2,0,0,0,1,1,1,1,0,0,2,2,0,0,1,1,1,1,0,1,1,2,1,0,2,2,2,2,0,1,2,1,2,2,2,2,2,2,2,2,1,1,1,0,2,0,1,2,1,1,2,0,1,2,0,2,0,2,2,2,0,1,2,0,1,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,0,2,1,0,2,2,1,0,1,1,2,2,2,2,2,0,2,2,2,1,1,2,2,0,1,1,1,0,1,0,0,0,2,1,2,2,2,2,0,2,1,2,0,0,0,1,1,1,2,1,2,0,2,0,0,2,2,2,0,0,2,0,2,1,0,0,2,1,2,2,1,1,1,0,1,0,2,0,1,0,0,1,2,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,0,0,2,1,1,0,1,1,1,2,1,1,0,2,0,2,1,0,2,2,1,1,2,2,0,0,0,0,1,1,1,1,1,2,2,1,2,0,2,0,2,1,1,2,2,2,1,1,0,1,2,0,0,2,2,0,0,2,0,2,1,2,1,2,2,0,2,0,1,1,1,0,0,0,0,1,1,2,1,1,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,2,1,2,2,2,0,1,0,1,0,1,1,1,1,0,1,0,0,2,0,1,0,2,2,0,0,0,2,2,1,1,0,1,1,1,1,0,0,2,2,0,1,1,1,2,0,1,1,0,1,2,1,2,2,1,2,0,2,1,2,1,1,1,1,1,0,2,1,1,0,1,0,2,1,0,2,2,2,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,2,0,1,0,0,1,1,0,0,1,1,2,1,1,2,2,1,0,2,1,1,1,0,0,0,2,1,1,0,2,1,1,1,2,0,2,1,1,2,2,2,1,0,0,2,2,0,1,2,0,0,2,2,0,0,2,0,0,2,0,2,2,2,1,2,2,2,2,0,0,0,0,1,0,0,2,2,0,0,2,0,2,0,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,1,2,1,0,0,1,2,1,1,2,1,0,2,2,2,1,0,2,1,0,0,2,2,1,0,0,0,2,0,1,2,1,2,1,0,1,2,1,2,1,0,2,0,2,1,1,2,2,1,2,1,1,2,0,0,2,0,0,2,0,1,1,0,2,0,2,1,1,2,0,2,0,2,1,0,1,2,0,0,2,0,1,1,0,2,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,2,2,2,2,1,0,2,0,1,0,2,1,1,1,2,1,0,0,0,1,0,2,0,2,0,0,0,2,0,0,1,1,1,2,2,0,1,1,1,1,0,0,2,1,2,1,0,2,2,2,2,0,1,2,0,0,2,0,0,2,0,1,1,1,1,0,1,0,1,0,0,2,0,2,1,0,1,2,0,0,2,0,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,2,2,1,0,2,2,0,1,1,0,2,2,2,0,2,0,1,2,2,1,2,0,1,2,0,1,2,1,2,2,1,1,0,0,2,2,0,1,1,1,1,2,2,0,1,2,2,1,1,0,1,2,0,0,1,2,0,0,2,0,0,2,1,1,0,0,0,1,0,1,2,0,0,2,1,0,1,0,0,1,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,2,1,0,2,2,0,1,1,1,1,2,0,0,2,1,0,2,0,1,2,0,1,2,2,2,2,2,0,2,0,1,0,0,2,2,2,2,1,1,0,2,1,2,1,2,0,1,1,2,1,2,1,0,0,2,0,0,2,0,2,0,1,0,0,0,2,2,0,0,2,0,0,2,1,0,1,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,2,2,0,2,1,2,1,2,2,2,1,1,1,0,1,1,2,0,1,0,0,1,2,1,1,2,1,1,1,2,1,1,0,0,0,1,1,2,2,2,0,2,1,0,0,2,2,2,2,0,0,2,2,2,0,2,1,0,0,2,0,0,2,2,0,0,0,0,0,0,2,2,0,0,2,2,1,2,0,0,1,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,1,2,0,0,1,2,1,2,1,2,0,1,1,2,0,1,1,1,0,0,2,1,2,2,1,2,1,2,0,2,0,0,2,0,0,2,2,0,0,2,1,2,0,2,0,1,1,0,1,0,1,2,0,0,2,1,0,2,2,0,0,1,1,2,1,2,1,1,2,1,1,1,2,1,2,0,1,2,2,0,0,2,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,0,0,2,0,2,2,2,1,1,1,2,1,1,2,0,0,0,1,1,2,1,2,2,0,2,1,1,1,0,0,2,0,0,2,1,2,2,1,2,0,0,1,2,2,0,0,2,2,0,1,2,1,1,2,0,1,0,0,0,2,0,1,0,1,2,2,2,2,2,2,1,0,1,0,1,2,1,0,2,1,2,0,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,0,0,2,1,1,2,2,2,1,2,0,1,0,2,0,2,1,1,1,1,1,1,1,0,2,2,1,1,2,0,1,2,0,1,0,2,0,1,2,1,2,1,0,2,0,0,2,2,2,2,2,0,1,2,0,1,0,0,0,2,2,2,0,1,1,2,1,1,2,2,2,0,1,2,1,1,0,0,0,1,2,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,1,2,0,0,1,2,2,1,2,1,1,0,0,0,2,0,2,2,2,2,0,0,2,2,1,0,2,0,1,0,0,1,1,1,2,2,0,1,2,2,2,0,1,0,0,0,0,1,1,0,1,2,2,0,1,2,2,1,1,1,2,2,1,1,0,1,1,1,2,1,0,2,1,2,2,0,1,0,1,2,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,1,2,1,2,1,0,2,0,2,2,0,1,0,0,0,1,1,0,1,1,2,1,2,0,0,2,1,2,0,0,2,1,0,1,0,1,2,0,0,1,1,2,0,0,1,0,0,0,0,1,1,1,0,2,1,2,1,2,0,1,1,0,2,0,1,1,2,2,1,0,2,1,1,1,1,2,0,0,1,2,1,0,0,0,1,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,2,2,0,2,1,1,1,0,2,0,0,0,0,0,0,1,1,1,0,1,0,1,2,2,1,2,0,2,0,0,2,1,2,2,0,0,2,0,1,0,1,2,1,0,0,0,0,2,1,1,1,0,0,2,2,2,2,0,0,1,0,0,2,1,1,2,0,2,2,1,2,2,2,1,0,2,0,2,2,2,0,0,0,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,2,0,0,2,1,0,1,0,0,1,1,1,0,1,2,2,0,1,1,1,1,0,1,1,1,1,2,1,0,2,2,0,0,1,0,2,0,2,2,0,2,1,0,2,0,2,0,1,0,2,0,2,0,2,2,2,0,2,2,1,2,1,1,1,1,1,2,2,2,1,0,0,2,1,1,0,0,0,1,2,0,1,1,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,0,2,2,1,2,0,0,1,2,1,1,2,2,0,0,2,2,2,2,1,2,2,0,2,2,1,0,2,1,0,2,2,0,0,1,1,1,0,1,1,0,1,0,0,0,0,2,1,0,0,0,0,2,1,1,2,1,2,2,2,2,2,2,2,1,1,0,2,0,2,1,2,1,2,0,1,0,1,2,1,2,1,1,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,1,2,0,1,1,1,2,1,0,2,0,1,0,2,2,1,2,2,2,0,2,0,2,2,2,0,2,2,1,2,1,2,2,2,1,0,0,1,1,0,1,1,0,1,0,1,2,0,0,1,0,1,2,0,1,0,1,1,0,2,1,1,2,2,0,2,1,0,0,2,1,2,1,1,1,0,0,1,2,2,2,2,0,1,2,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,2,0,1,1,1,2,2,2,1,2,1,1,1,0,0,0,1,1,0,1,1,2,2,0,0,1,0,1,2,1,0,0,0,1,0,1,1,1,0,2,0,2,1,0,1,1,2,1,2,2,2,0,1,0,0,1,0,1,2,2,2,2,1,2,0,1,1,1,1,1,0,0,0,1,0,0,2,1,2,1,2,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,2,2,2,2,1,1,1,2,2,2,2,0,1,1,2,1,0,2,2,0,1,0,2,2,1,0,1,2,1,0,1,0,0,0,1,2,2,1,0,0,2,0,2,1,1,0,1,1,0,2,2,0,0,2,1,0,1,2,1,1,1,2,0,1,2,2,2,1,0,1,1,2,1,0,1,2,0,2,2,2,0,2,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,2,2,2,0,2,1,0,1,1,1,2,2,1,1,0,2,1,0,2,2,1,0,0,0,2,1,2,2,2,0,0,1,2,1,0,2,0,2,1,2,0,2,1,2,2,2,0,1,0,0,0,2,0,0,2,1,2,2,2,1,0,1,1,2,1,2,0,2,2,1,1,0,2,1,0,1,2,1,1,2,0,0,2,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,2,2,2,2,0,2,2,1,0,0,2,2,2,0,1,1,0,0,0,1,0,2,1,1,0,1,2,1,2,0,0,2,1,1,0,0,2,2,2,0,1,1,2,2,1,2,2,2,2,1,1,1,1,0,0,0,0,2,2,0,0,2,1,0,0,2,2,2,1,1,1,1,1,1,0,1,2,0,2,1,2,1,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,2,0,2,2,2,0,2,1,2,0,0,2,2,0,1,1,2,1,0,2,1,2,2,2,0,1,1,1,1,2,0,0,1,1,1,2,2,2,0,0,1,0,2,1,0,2,2,0,2,2,2,1,0,0,0,1,2,2,1,2,0,0,1,0,1,1,2,2,2,1,2,2,1,1,2,1,2,1,2,1,1,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,2,2,1,1,0,0,1,2,1,2,2,2,1,1,0,2,1,1,1,1,0,2,2,2,2,1,0,1,2,2,1,1,1,0,2,0,2,0,1,0,0,1,0,0,1,1,0,2,0,2,0,0,0,1,0,2,0,1,2,0,0,1,1,0,1,2,0,2,2,0,2,2,2,2,1,1,1,2,2,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,0,0,0,2,1,2,0,1,2,0,2,0,1,0,2,2,0,0,0,1,1,0,1,1,0,0,1,2,1,0,2,1,1,0,1,1,2,1,1,1,0,2,2,1,2,1,2,0,2,2,1,1,1,1,1,2,0,1,1,0,2,1,1,1,1,2,0,1,1,1,0,2,2,1,0,0,1,0,0,0,2,1,0,2,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,1,1,1,2,1,0,0,2,1,0,0,0,2,0,2,1,1,2,1,1,2,1,0,0,2,1,2,0,1,2,1,1,2,0,1,1,0,0,1,1,1,0,1,2,2,0,2,2,2,1,0,1,2,0,1,1,2,0,1,1,0,1,2,1,1,1,0,0,0,2,1,0,0,1,1,2,0,1,0,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,0,0,0,2,2,1,2,2,2,1,2,0,0,1,0,0,0,2,2,0,1,2,0,1,0,2,1,2,1,2,2,0,0,2,0,1,2,0,0,0,1,0,2,2,1,1,2,1,1,1,0,2,0,2,1,2,1,2,1,1,2,0,0,2,2,0,2,0,1,0,1,0,2,1,2,2,1,0,0,1,2,0,1,0,1,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,1,1,1,2,2,0,1,2,0,0,1,1,1,0,1,1,2,1,0,0,1,1,2,1,1,2,1,0,2,2,2,1,0,0,1,2,0,0,1,1,1,2,2,0,2,0,1,2,1,0,2,1,0,0,0,2,1,1,0,2,1,1,2,2,1,0,0,1,2,2,2,0,1,2,0,2,0,0,2,0,2,1,2,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,2,2,1,0,2,2,0,1,2,2,1,1,2,2,0,2,2,2,2,1,0,2,2,2,2,2,2,1,2,2,0,2,1,1,2,1,2,1,0,1,0,1,1,1,0,1,2,1,1,0,0,0,1,0,2,1,2,1,0,0,1,0,1,0,2,1,1,2,1,0,2,2,0,1,2,0,2,0,1,1,0,0,1,2,1,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,2,1,2,2,1,2,1,2,0,1,0,2,2,1,1,2,0,2,1,1,1,2,1,1,2,1,0,2,2,1,2,2,2,2,0,2,1,2,2,0,0,1,1,2,2,2,0,1,0,0,0,1,1,1,1,0,1,0,2,2,0,2,1,2,2,2,2,1,2,2,1,2,1,0,0,2,0,1,1,1,2,1,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,1,1,1,1,1,0,1,1,0,1,0,0,0,0,0,2,1,2,0,0,2,2,2,1,1,1,1,0,0,1,2,1,1,1,1,1,2,2,0,0,0,0,1,1,0,2,1,1,0,0,2,2,0,1,1,0,1,2,0,0,0,2,1,1,0,1,1,2,0,0,2,1,2,0,0,2,0,1,2,0,1,1,2,2,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,1,2,2,1,2,1,1,0,0,1,0,0,0,2,1,2,0,2,0,1,1,2,2,2,1,0,1,0,2,2,2,2,2,1,1,0,2,0,0,0,2,1,1,2,1,2,0,1,0,0,2,2,0,1,1,0,1,2,1,2,0,0,1,1,1,0,1,1,2,0,0,1,2,0,0,2,0,1,2,1,0,1,0,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,2,0,1,2,0,2,2,0,1,2,1,0,0,0,0,1,1,1,0,0,2,1,0,1,2,0,2,0,0,1,1,1,2,2,0,2,1,0,0,0,0,0,2,0,1,1,1,1,0,0,1,1,2,2,2,1,1,1,2,1,0,1,2,2,1,1,2,2,0,0,1,2,1,2,1,1,2,0,1,2,1,2,2,0,2,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,2,2,1,2,1,0,2,2,0,0,2,0,2,1,1,0,0,1,2,1,2,0,0,1,1,2,2,2,0,1,0,1,0,0,0,1,1,0,2,0,1,2,2,0,0,0,2,1,2,1,0,0,1,2,1,2,0,0,2,1,0,2,1,2,1,2,2,2,2,2,2,0,0,1,0,1,1,0,2,0,2,2,1,0,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,0,2,0,2,1,0,2,2,0,0,2,2,0,1,2,1,0,1,1,1,2,1,0,1,0,2,2,0,0,0,0,1,2,1,0,1,0,0,1,2,1,0,2,0,2,1,2,0,2,1,1,2,1,0,1,2,2,1,2,2,1,2,1,1,1,1,1,2,0,2,2,0,0,1,0,1,1,1,1,0,0,2,1,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,2,1,2,1,2,2,1,2,0,2,0,0,0,2,1,2,2,1,0,2,1,1,0,0,0,2,0,2,1,0,0,2,1,0,1,0,2,2,2,0,0,2,1,1,1,2,1,2,2,2,2,1,2,1,1,1,1,1,1,1,2,2,1,1,0,1,1,2,2,2,1,0,2,1,1,0,1,1,2,1,2,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,0,1,0,2,2,0,1,2,1,0,0,0,1,0,2,2,0,1,0,0,2,2,2,2,1,0,1,0,2,1,1,2,1,0,2,1,2,2,0,0,2,1,0,2,2,1,0,2,0,0,2,2,1,2,1,0,2,1,1,2,2,0,1,1,2,1,1,0,2,0,0,2,0,1,0,2,2,0,0,2,0,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,1,0,2,2,2,2,2,0,0,0,1,0,0,2,0,0,1,2,0,1,1,2,2,2,0,2,1,2,2,2,2,2,1,2,0,2,2,2,1,2,1,2,2,1,0,0,1,2,0,1,1,1,1,0,0,1,0,1,2,0,0,2,2,2,1,0,0,1,2,0,0,0,1,0,2,2,0,0,2,2,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,2,1,0,1,2,2,1,1,2,0,0,0,0,1,0,0,2,0,0,1,2,1,0,1,0,2,2,1,1,1,1,1,2,1,1,1,1,2,2,1,1,1,1,0,2,0,1,0,0,1,2,2,2,1,0,1,0,2,2,0,0,2,0,1,1,2,0,1,0,0,1,2,2,1,0,1,2,2,1,2,0,2,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,2,1,1,2,2,2,2,1,1,2,2,2,0,1,0,1,0,2,2,0,0,2,0,0,1,0,0,1,0,2,2,0,2,1,2,0,1,2,2,0,1,1,2,1,2,0,2,2,0,2,0,0,1,1,2,0,0,2,0,2,2,0,0,2,0,0,2,1,1,0,1,2,0,1,1,2,2,2,0,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,1,1,0,0,1,0,1,1,1,2,1,0,1,0,2,2,2,2,0,1,2,2,1,2,0,2,1,0,2,1,0,1,2,2,2,1,2,2,0,0,0,2,2,1,0,1,0,1,2,0,2,2,0,2,0,1,0,1,1,2,0,1,2,2,1,2,0,1,2,0,0,1,1,0,1,2,1,0,1,0,2,2,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,0,1,0,2,2,0,1,0,1,2,2,0,1,2,2,0,2,2,1,0,2,0,1,2,0,2,1,0,2,1,1,0,2,1,1,1,0,2,0,1,2,2,2,2,0,1,2,1,1,2,2,0,0,2,2,2,0,0,1,2,1,0,2,0,1,2,0,1,2,2,1,1,1,2,1,2,2,0,1,2,2,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,2,2,2,1,2,2,1,2,0,0,1,0,1,1,2,0,1,2,0,0,1,2,2,0,0,0,1,0,0,1,1,0,2,2,2,2,2,1,2,1,0,0,0,1,0,0,0,1,2,0,2,2,1,2,0,1,0,2,2,0,0,0,1,1,0,0,0,0,2,0,2,2,1,1,2,2,2,0,2,0,2,2,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,0,0,2,0,2,2,0,2,0,2,0,2,2,0,0,1,2,0,1,2,1,2,1,0,2,0,0,0,1,2,1,1,1,2,2,1,1,2,2,2,2,0,0,0,0,1,0,1,2,1,1,2,2,0,1,2,1,0,0,0,2,0,2,1,1,0,0,0,0,0,2,2,0,2,1,0,2,1,1,0,1,2,2,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,0,1,1,0,1,1,0,0,0,2,0,2,2,1,2,1,1,2,1,2,2,2,0,0,2,2,1,0,2,0,1,1,0,2,1,0,1,1,1,2,0,0,0,0,0,1,2,2,2,1,0,2,1,2,1,0,1,0,0,0,2,2,0,1,0,0,0,1,2,0,1,1,0,1,0,0,0,1,1,1,0,2,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,0,1,0,0,1,2,1,2,1,1,2,2,0,2,2,1,0,0,1,1,0,1,0,1,2,1,1,2,0,2,1,2,2,2,1,0,2,0,2,1,2,1,2,1,0,1,1,0,0,1,0,1,0,2,0,2,0,0,1,1,2,2,2,1,2,0,1,2,1,1,0,1,2,1,2,0,1,1,2,2,1,2,2,2,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,2,1,0,2,1,0,1,1,1,1,0,1,1,1,0,0,2,1,2,1,1,0,0,1,2,2,2,0,1,2,1,1,1,2,0,2,0,0,2,1,1,1,2,2,2,2,1,1,2,1,0,0,0,1,1,1,0,2,1,0,1,0,2,1,1,1,1,2,1,0,1,1,2,2,2,2,0,0,1,0,2,1,0,2,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,2,1,0,2,1,2,2,1,2,2,0,0,1,1,2,1,2,2,0,1,2,1,0,1,1,2,1,2,1,2,2,1,1,1,0,1,2,0,2,2,1,1,1,2,2,0,1,0,2,1,2,1,0,0,1,1,0,2,1,1,0,0,2,2,1,2,2,2,2,1,1,1,1,2,0,2,0,1,0,0,1,0,0,2,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,2,1,2,2,0,0,2,1,0,1,0,0,1,0,0,2,1,0,2,0,1,2,1,0,1,0,1,0,0,2,1,0,1,1,2,0,0,0,1,2,2,2,2,1,2,1,1,0,0,0,1,0,2,1,1,1,0,0,0,1,1,1,0,1,2,1,0,0,1,0,0,0,0,1,2,2,0,0,1,1,0,0,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,1,0,2,1,2,0,2,2,0,2,1,0,1,2,0,1,0,0,1,2,1,2,2,0,0,0,1,2,1,2,2,1,1,0,2,0,1,2,1,1,1,2,2,2,2,0,1,0,0,0,1,2,0,1,0,1,0,2,1,1,2,2,0,0,2,1,0,0,1,0,0,0,1,0,2,2,1,0,0,1,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,2,2,0,1,0,0,0,1,2,0,2,2,0,2,1,0,1,2,0,1,0,2,2,2,0,2,2,2,1,0,1,1,1,2,0,1,0,0,2,2,2,2,1,0,1,1,1,2,0,0,1,2,1,0,2,0,0,0,0,1,2,0,1,0,2,2,2,1,2,2,1,0,0,0,0,1,0,0,0,2,1,0,0,1,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,1,0,1,2,1,2,0,1,0,2,0,2,0,1,1,2,0,0,1,0,0,1,0,0,0,2,0,0,1,1,2,2,2,0,1,1,1,1,0,1,1,2,0,2,2,0,1,1,0,0,2,2,0,0,1,2,2,2,1,1,2,2,0,0,2,1,2,0,0,0,2,1,2,2,0,1,1,2,1,2,2,0,1,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,1,2,2,2,2,0,0,0,0,2,2,0,0,0,1,2,0,0,1,0,0,1,1,2,0,2,1,0,1,0,2,2,0,0,2,2,1,2,1,1,1,1,0,2,0,0,0,1,0,0,2,2,1,2,1,2,0,2,1,0,2,1,2,0,0,1,2,1,2,0,1,0,2,2,1,1,1,1,1,2,0,0,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,2,1,1,2,0,2,0,1,2,0,0,2,0,1,2,1,2,1,0,2,1,0,0,1,2,0,2,1,1,0,0,0,2,0,2,0,2,2,0,1,0,1,1,0,2,0,0,0,1,1,2,2,2,2,2,1,1,0,1,0,0,0,1,2,1,2,1,0,1,2,1,0,0,2,0,1,2,2,1,0,2,0,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,1,2,0,1,1,1,1,0,0,1,2,0,2,1,1,0,2,1,2,0,2,1,0,0,0,1,0,2,2,2,2,0,2,0,1,1,2,2,0,2,0,0,1,0,0,2,0,0,2,1,1,2,0,0,2,2,0,2,0,0,2,1,0,1,0,0,0,2,0,1,1,1,1,0,2,2,0,0,0,2,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,0,2,0,1,2,2,2,1,0,1,0,0,1,2,2,0,1,2,1,2,1,1,0,0,1,0,0,0,1,1,1,2,1,1,0,2,1,1,0,2,2,0,2,0,0,1,0,0,2,0,2,0,1,0,2,0,0,2,2,0,2,0,0,2,1,0,1,0,0,0,2,2,2,1,1,0,0,0,2,0,2,1,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,1,0,1,2,1,2,0,2,0,0,1,1,2,1,2,0,0,1,1,1,0,1,1,0,0,1,2,1,0,1,0,1,0,1,1,2,0,1,1,2,2,0,0,2,0,0,1,0,0,2,2,0,0,0,0,2,1,2,2,0,0,2,2,1,2,0,0,1,1,2,0,2,0,2,0,1,0,0,0,2,1,1,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,1,2,1,2,2,0,1,0,0,0,1,1,0,0,1,2,1,0,0,1,0,0,2,0,1,2,2,2,2,0,2,0,2,0,0,1,0,0,0,2,1,1,1,0,2,0,2,0,2,2,1,2,2,1,1,2,2,2,2,0,2,0,1,2,2,0,0,0,1,2,1,0,2,1,1,0,0,1,2,2,0,2,1,1,2,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,2,2,0,2,2,0,1,0,2,1,1,2,1,0,0,2,1,0,0,1,0,0,2,1,0,2,0,2,2,1,1,0,2,1,0,0,0,0,2,0,1,1,0,0,0,0,2,2,0,2,2,0,2,1,0,2,0,2,2,2,0,0,0,2,2,2,1,0,0,2,1,2,0,1,2,1,0,0,2,2,2,0,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,1,1,2,1,2,2,0,0,1,2,0,1,0,2,1,2,1,2,2,1,0,1,2,0,1,0,0,1,2,2,0,1,1,0,2,1,0,0,0,2,0,0,0,1,0,1,2,0,1,1,0,1,1,0,1,0,0,1,2,2,0,2,0,1,2,2,0,2,1,2,1,2,2,0,0,0,2,1,1,2,2,2,0,0,0,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,2,2,0,0,1,0,0,0,2,2,0,2,1,2,0,0,2,0,0,2,2,0,0,1,2,0,1,1,0,2,2,1,0,2,2,1,1,0,0,1,0,1,0,1,2,2,2,0,2,2,2,1,0,0,1,2,1,0,0,2,2,1,1,0,2,0,2,0,2,2,0,1,0,2,1,1,1,0,0,1,0,0,1,0,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,2,2,0,0,1,1,2,0,1,1,0,0,1,2,0,0,2,1,2,2,2,1,0,2,0,0,1,0,0,0,2,1,2,0,2,0,1,0,2,2,0,1,2,1,0,2,2,1,1,2,0,1,0,2,2,2,1,2,0,2,0,1,0,0,2,1,1,0,2,0,0,2,1,2,0,1,1,0,0,1,0,0,1,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,1,2,2,2,1,0,0,1,2,0,1,1,1,2,1,1,2,0,1,0,2,0,2,1,0,2,0,0,1,0,2,1,2,1,1,0,0,0,1,0,2,2,2,2,2,1,2,2,1,0,1,0,0,1,1,1,2,0,1,2,2,0,0,1,2,0,0,1,1,0,2,0,1,1,1,2,1,1,2,1,0,2,1,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,1,0,2,0,2,0,2,2,2,0,2,0,2,2,2,1,2,2,0,1,1,1,1,2,2,2,1,0,1,1,0,0,2,2,0,1,1,2,1,1,2,0,0,0,2,0,1,1,1,0,1,2,1,0,1,0,1,2,0,2,1,1,0,2,2,2,0,0,0,0,0,1,0,1,0,1,2,2,1,2,1,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,2,2,0,1,0,0,0,0,2,1,1,2,0,0,2,1,1,2,1,0,2,2,1,1,1,0,1,2,0,2,2,1,1,1,2,0,2,0,0,2,2,2,0,1,2,1,2,0,2,1,1,2,2,0,0,2,1,2,2,0,1,1,0,0,1,1,1,1,2,0,0,0,2,1,0,0,0,1,1,0,2,2,2,2,2,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,2,2,0,1,0,1,2,0,1,0,1,1,2,0,1,0,1,1,0,0,2,0,1,2,2,0,1,1,0,2,0,1,0,1,2,0,2,0,1,1,2,1,2,1,0,1,2,2,0,1,0,2,2,2,1,2,0,2,2,0,1,1,2,1,1,1,0,1,0,0,0,0,2,1,2,1,0,1,0,0,1,1,2,0,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,0,1,0,1,0,2,2,1,0,1,2,1,0,1,1,0,0,2,2,2,0,2,2,0,1,0,0,0,0,1,2,1,0,0,2,0,1,1,1,1,2,1,2,2,1,1,2,1,0,1,2,2,2,1,0,0,1,2,2,2,0,2,1,1,0,0,1,1,1,0,2,0,0,2,1,0,1,1,1,1,1,0,1,0,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,1,2,0,2,1,2,1,2,2,0,0,1,0,1,1,2,1,2,2,0,0,1,0,0,0,2,2,2,1,2,0,2,1,1,1,0,1,1,0,2,1,0,1,2,2,0,1,1,2,0,1,0,1,0,2,1,1,0,0,1,1,2,1,1,1,0,0,1,2,0,2,2,0,2,2,1,2,2,0,2,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,2,1,0,1,1,0,2,2,2,0,2,2,0,0,1,1,0,1,1,0,2,2,1,0,0,0,0,1,1,2,0,1,2,2,0,1,2,2,0,1,0,0,2,2,0,0,2,2,1,0,1,0,0,1,1,0,0,0,1,1,2,1,1,2,0,1,0,1,0,0,1,2,0,2,2,2,0,2,0,2,2,1,1,1]];

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.


// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],15);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=Position([Dimension(i):i in XLG],28);
W2:=XLG[n2];
homs2:=homsall[n2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];

bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;


// Now set up the variables.

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh:=dh1+dh2;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// One function to allow us to alter these coefficients without
// redefining them over and over again. Also, a command to strip out
// powers from a set of polynomials, which we may do since
// we are considering solutions only.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;


///////////////
// Stage 1
///////////////

// Here we compute the Lie products we need.

// We now produce [[a,b],c], where a,b,c are the first three basis
// elements of our generic space.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abc:=LieProd(ab,c);
abcC:=(Matricise(abc)*Cinv)[1];

// For this prime, the 15-space isn't enough, as one solution is an abelian subalgebra.
// Bring in the 28 and this is enough.

d:=[&+[R.(dh1+i)*bas3[1+dh1*Dimension(W1)+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(dh1+i)*bas3[2+dh1*Dimension(W1)+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
de:=LieProd(d,e);
deC:=(Matricise(de)*Cinv)[1];

// To connect the two solutions we need [a,d].

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

BB:=GroebnerBasis(SimplifyBasis(GroebnerBasis([i[j]:j in [Dimension(U)+1..Dimension(MG2)],i in [abcC,deC,adC]])));

///////////////
// Stage 2
///////////////

// We deal with the case where R.1=0, and obtain W1+W2 is abelian.

// Suppose that R.1=0.
R.2 in GroebnerBasis(BB cat [R.1]);
// So if R.1=0 then R.2=0 and we have the third copy of W1 only.
// Thus R.3=1 wlog.

BB2a:=GroebnerBasis(BB cat [R.1,R.3-1]);

BB2a eq 
[
    R.1,
    R.2,
    R.3 + 2,
    R.4 + w^2*R.7,
    R.5 + w^6*R.7,
    R.6 + R.7
];

// Thus for W2 to exist we must have R.7=1.

BB2a:=GroebnerBasis(BB2a cat [R.7-1]);

// This determines W1+W2 uniquely.

coeffs2a:=ChangeLinearCoefficients(coeffs1,BB2a);

// This forces [a,b]=[d,e]=[a,d]=0.

&and[Evaluate(i,coeffs2a) eq 0:i in ab cat de cat ad];

// These being 0 is enough to force W1+W2 to be abelian, since they generate the 
// subspaces [W1,W1], [W2,W2] and [W1,W2], as we see now.

W11:=TensorProduct(W1,W1);
W12:=TensorProduct(W1,W2);
W22:=TensorProduct(W2,W2);

Dimension(sub<W11|W11.2-W11.(Dimension(W1)+1)>) eq Dimension(W1)*(Dimension(W1)-1) div 2 and
Dimension(sub<W22|W22.2-W22.(Dimension(W2)+1)>) eq Dimension(W2)*(Dimension(W2)-1) div 2 and
W12 eq sub<W12|W12.1>;

// This yields an abelian subalgebra of dimension 15+28=43, which is too big.

///////////////
// Stage 3
///////////////

// Thus we may assume that R.1=1.

BB2:=GroebnerBasis(BB cat [R.1-1]);

// This determines W1 and W2 uniquely, but we only need W1 to generate L(E7).

coeffs2:=ChangeLinearCoefficients(coeffs1,BB2);

M1:=sub<MG2|[Evaluate(i,coeffs2):i in a]>;
repeat
  M1:=sub<MG2|M1,MG2!LieProd(MG2!Random(M1),MG2!Random(M1))>;
until Dimension(M1) eq 133;

// Finally, this is unnecessary as we know that G embeds in E7, but check that M1 is an E7 Lie algebra.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;

SemisimpleType(Ltest) eq "E7";

==> anc/E7/PSL229/psl229p=5.txt <==
SetSeed(0,0);
F:=GF(5);
G:=SL(2,29);

a1:=CambridgeMatrix(1,F,56,[
"24234213131143223403100033103303000244404101203221134210",
"10411000142430102400410310404244111300010212314332130304",
"11113323044144143430413430140241422220433334143242343213",
"34020134240440313303001340141132033331044440204303401024",
"41223230013040122443401023232240413241244044140321142244",
"23222331341200141124421003232024302130133433034210031111",
"14342011040302221033242212440304333032013022112410410122",
"00110210203103121022122324241133222421402411001304302344",
"41111113443134400334202433340411000204230244334132414011",
"32020241041202210334302244244413222421402411001304302322",
"23113403001322342421440213344410444143124133223021303411",
"00434344242011042320431243343243222421402411001304022333",
"00204332304424013334130440141134333032013022112410240144",
"14200242044423210120013320140242111310341300440243240144",
"00431141003433230414331043340021000204230244334132132344",
"41111121422421404024123320142243222421402411001304134011",
"00204300413421340040412323340244333032013022112410134011",
"14342022142120102220304323342300444143124133223021413400",
"41112041221133110432411313344132111310341300440243411244",
"41023412120044033333000134242304333032013022112410302344",
"23021110234423002131003224241410444143124133223021413433",
"00434331411023421101231213344240444143124133223021024033",
"32431121223014431220341304241301000204230244334132022300",
"23200223130310004113424330144244333032013022112410020144",
"00340204242214330302033021043414333032013022112410242333",
"43441011004013143123411240211424330230004403402233002330",
"02121002113123213431421342012141002402221120124400000102",
"00004404104433003244404144204223123231124121304311141100",
"14233201044402000112141004104224444444444444444444000011",
"32044101143200133214242031223032330433041034131440410141",
"32421432420221041032224324330023220122014021424110202131",
"33434430141240010020422243422034331344022404034431401044",
"00020442034213112042042434440443340040044221421042231012",
"13410020204103213440201243330124233100434032124003022400",
"21113020314400224203311214013402431222142321244003001341",
"11021411312120310003422440304140033131302130211311214303",
"10004240114112132033102033432230422044220134342322030021",
"40421423322124320023104234144031300043301043011204433140",
"10213324424143021041120012412433131443434320201442223011",
"41043303213120130413443301023110200221413241121014021002",
"43404404230434042240221020240434234244442124443413001014",
"20011432304013413431224304231403140233232034410411341222",
"42034224012414144211032312332132010114344413333123403340",
"13042103421141423222242244342421023033011000003121110430",
"33010303211412031314334044432030241044233414404414114411",
"00120120231341344110312223223223010011443042403232431122",
"20314212443010431012143424141030041423101434332042433210",
"40121124333214211102003103032302130412310043402134404220",
"12324004024213300411242411142324411022402240421422100331",
"23334000044103120313211043200134314421110400030311310101",
"44031320124143110013131343224034204344343320132411141314",
"11200142302321103202434220032411301211212230423144243130",
"22013003440033143444221111313334443032233202104430134103",
"24312012240331224444304440141114440301100131234403312041",
"32403041020130001143030234411022324131144311141424440113",
"23241121003002340014124233442141014202244022242414000442"]);

a2:=CambridgeMatrix(1,F,56,[
"40011323332002301143240212222423324143241022333430402304",
"04423141242131132010113332222420041310413244000102121232",
"22042344233032413231203112223204430204302131020441420042",
"31404102130111244103121232223201102421024303242113310031",
"02234043021041340003324320421423324143241020124000223342",
"11413133324412014131401200421421102421024303402333224403",
"43302322000133440314412242221201102421024301021303040214",
"11033223414004114442044122221204430204302134304131101320",
"34211443043341002103203432221200041310413240410242430220",
"34444133431341002103203432221200041310413240410242210220",
"34122302200420333020121002221202213032130412132414103031",
"20122310242442024104003342222313324143241023243020213020",
"02214121324434032310203031321423324143241023243020042403",
"02210003312344301041113243123312213032130412132414101320",
"11123224124000114312341343122424430204302134304131323042",
"20031410431214402434331141322201102421024301021303040214",
"20031430431210122332140120420313324143241023243020212431",
"11123214124004241402233123120034430204302134304131323042",
"11123204124004114230303212223421102421024301021303040214",
"34444121243422021123122011324314430204302134304131323042",
"11123234124004441313414110422034430204302134304131323042",
"20031420431212310023421223124201102421024301021303040214",
"11123224124003414311240401324423324143241023243020212431",
"43302322000134204334020142221422213032130412132414101320",
"11123244124000210003040323122141102421024301021303040214",
"00000032043022420430143322201411414442124020333333441144",
"00000012043024024143144302204022020003230131444444002200",
"00000033022132221424204121203413000110203331211111000000",
"32234113431131424234330302303332222222222222222222222222",
"41140020243434133232401441303022400213311223022222110011",
"14410010312123211224041241002202044231133221422222334433",
"30434110033013313131022103444243134042434314434202013113",
"40242304240112331421000010441324012402314332103212423223",
"43441404111223120100013232002423034040334210104131433042",
"30114144111243033401211112022400000433120341201424234241",
"01221441310414322232334023121201313212304110441232131210",
"21433240034444104211230044041344000401131120012030401441",
"03111420430310212214312331331142314032314302140313014224",
"33133231440203021421340203032104240413440203124010242304",
"13012323014224410122302034043022003422140141303212311001",
"43300012103142220412413041402014400104200332004131104142",
"02443203101332344033342214204321011214341101421303100214",
"01224144240320323444122404341330313041242044324010022343",
"20212340340424222232321111112141134234044040021303103003",
"04011422431000312111041033122010041241311311420434422123",
"01242330324423423103044141320401102302422420341440011144",
"03104023321213402311301344310314412012322320202201302311",
"44222212043304002143021001033430014314244241123021221301",
"32101310321232243030013114313310023123433434211422111411",
"21212140012244430241421333003243012130122331133021240404",
"34144404312234032041121334020342213413033030032111010330",
"21323421331321023014434221030213342142022020023444431331",
"42304123412412143002401041114310023123433433210232033434",
"22021443312014131131231444441243310210400400123101132110",
"41213430223114232133222113042024421321011011221002122222",
"14201222303312042000410322013034412012322322112331212211"]);


b1:=CambridgeMatrix(1,F,133,[
"4040010100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0420010000010400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0041040300030300000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000140100030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0040001100020100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0020010010030300000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000040200140300000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0020000200031200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010030100020110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010030100040300000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0030000100040400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0040000400030300000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0030040300020100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0040030100040100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0030020001010400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003232212322332222213424401403000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000130040000100401001030200132000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003344343133003030314242422201000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003333443433343033312220244444000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003343334433133132312410421031000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000001141101121001313124010023204000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000001111121311042213142323300440000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003313333033223041341244411123000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000040020100130304102142321233000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000002212242322042324212414001441000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000100400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000001400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003303333433233434324012313034000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000010000400320202042442023221000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003303343133043132331424022040000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000004404414044434043411140430132000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000002242202223212123240042222310000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000001000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000410000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000010000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000401000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003333333333203333300304231404000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000002242222222232222202214202134000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000004444444444044441400434044344000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000200030000011243232233000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000330200020210423032000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000100000000000000400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000333102103100413344021402314300033110102214113341121302134341233141421143404243033034220013",
"0000000000000000000000000000000000000000000143400120010101314222430311030113011400301121204232420343204133234212124320134113333022111",
"0000000000000000000000000000000000000000000124040012001230311412043201003121221040200232300413042144300123303411342032343121143442231",
"0000000000000000000000000000000000000000000244144131013401400310314312232200124010421143043104143303120022324200202101200232202420202",
"0000000000000000000000000000000000000000000304344233111210040031311421413020342001212124114340124140012442312020410230020413410042410",
"0000000000000000000000000000000000000000000310314133231021004223201212101002424220411342341034342014441434421002041023002101041444041",
"0000000000000000000000000000000000000000000231200344031400442120013044402303313440122143343012422341004440344121424042140132244414411",
"0000000000000000000000000000000000000000000243020314223040434012111334430140141044402124144441432204330044314232322444014403304321211",
"0000000000000000000000000000000000000000000134002311132004323441231313043014234334430342344214433300033334311413422324331100310202241",
"0000000000000000000000000000000000000000000214403433421231230030021144041140413240443042223204220233410142240244344344300240120013442",
"0000000000000000000000000000000000000000000301100103212243023003222344224014101024104444132300022133041404024304314314030024012111434",
"0000000000000000000000000000000000000000000200010120411134112110412314302331230332340324403030442123224320332310311311003332441231323",
"0000000000000000000000000000000000000000000043044133204110400044142011322234030120141401401423023410230424122000323344311342344303113",
"0000000000000000000000000000000000000000000114334123300011040334404221422303003012234210210102112041023322402000142314201424314140121",
"0000000000000000000000000000000000000000000341313122030221004313320242432140110441303021021400401224112422430000404311240322311014232",
"0000000000000000000000000000000000000000000201244042421002142411211031004414003231243324003034203301322432132232101423102024141110313",
"0000000000000000000000000000000000000000000240304444212440404211241223330321110243134312110333130200422433403413230102400332234011141",
"0000000000000000000000000000000000000000000024310324411044320241244132033202011134343421011143013020432103100101023400040423303221234",
"0000000000000000000000000000000000000000000301302214422343032231301100010324012314210321210444210421030322310202344300300141414422111",
"0000000000000000000000000000000000000000000200420301432144443243200010001312441311021202021324021212003422031410314030030234321432231",
"0000000000000000000000000000000000000000000020042200433344104134020001220421214201222410222312222411110432223041311003003303202433243",
"0000000000000000000000000000000000000000000200224210232002324422002444234103300010232413213012324240103221423244014224143004223321433",
"0000000000000000000000000000000000000000000020302021413440312432440324303120030001413101131441312024120242102304331302124330132202103",
"0000000000000000000000000000000000000000000002420222101044421433044312140012003220101230233214421332012414400310203420342033403410120",
"0000000000000000000000000000000000000000000024211112411414100230143444130444342404412024000214221240003231402042004040130040210111222",
"0000000000000000000000000000000000000000000332241401211321010023124324013324424320431332000301242024110243430444330004013004021231412",
"0000000000000000000000000000000000000000000423244210241202001112342312111312322032213423000200414332011134043324033330111330222243431",
"0000000000000000000000000000000000000000000234421132200130041331232334342421442210101203113422401243033323423301210043141124301420040",
"0000000000000000000000000000000000000000000303212403020013224203413313424212434021230130121432210134113142102200021114234342200042004",
"0000000000000000000000000000000000000000000140411100002111302130101141322411323222023013232433021343121404400020222341303424020444330",
"0000000000000000000000000000000000000000000021322201322422121004302232034242222030041124132113443400014124433334304314340143221104221",
"0000000000000000000000000000000000000000000222422240422432232330420413333414412003224342403121104040331342103313310311034124242340242",
"0000000000000000000000000000000000000000000412432024432433413033042101143321431110302424100232340004203424120141031201333342414034414",
"0000000000000000000000000000000000000000000441342340332222033301144113322433123003403433121402104031440013433211412330201211312102200",
"0000000000000000000000000000000000000000000214424034423412113200344121422103122110100103232430340223044111103241431033240241421400020",
"0000000000000000000000000000000000000000000301322333102431121020314232432120402011010120413043034132334231120244213113024244212040002",
"0000000000000000000000000000000000000000000322121244440443143224313241304020330312430103443322324044103233411312334331230003101343301",
"0000000000000000000000000000000000000000000422232304044104124302141244310002033421043120104422312334120133211421313203023110230144200",
"0000000000000000000000000000000000000000000432413310334340342420234304031440113212114012340432421313012123241212141130112011023344020",
"0000000000000000000000000000000000000000000134121200122404203013031414021130303032443343402010303440404024110330243314302024141322313",
"0000000000000000000000000000000000000000000343232020402320130111223321222013140443104144430001140044320332011033134311420332234422141",
"0000000000000000000000000000000000000000000144413002430032013231132202412111014104340344043220014334032423221113343201042423303432234",
"0000000000000000000000000000000000000000000140214431111041243001224103320014322303131441044243104331202232410121101140101132434323302",
"0000000000000000000000000000000000000000000014301213231224134220302120032331422140233214334134340203410413041232230014230403323142420",
"0000000000000000000000000000000000000000000331200131243302343022420012443203432014133301313343034130041101224413023331023100142404042",
"0000000000000000000000000000000000000000000020322400440432012002020214334232014310111002411120114200142113010243212011401340402301130",
"0000000000000000000000000000000000000000000002422040044433441440002301313413331031231440211012341020404121001134411221210034430200013",
"0000000000000000000000000000000000000000000440432004334103214044440200141101203223243044241441204002320232220343211242021333043020111",
"0000000000000000000000000000000000000000000032130433042011212231430200403202421300413312100204122042141141044313023004200343241404241",
"0000000000000000000000000000000000000000000443013103444221411243043020100410212030101421010300402444234234334141112330020144244320244",
"0000000000000000000000000000000000000000000104111120324242211134114002010041411003230212001030430324303303313234401033002344304032304",
"0000000000000000000000000000000000000000000140000412411201403131133133444021243342220022334231140433322141231214400411043022023133121",
"0000000000000000000000000000000000000000000014000431211240100233123123324222134424022442313243014103422234243301040211114442112123232",
"0000000000000000000000000000000000000000000331000213241024010133122122312412343322442434141134331120432303134200004241341434401122413",
"0000000000000000000000000000000000000000000413340410422210303421203222314104201444200300421231233033221442313204403211230332232123011",
"0000000000000000000000000000000000000000000101034041432021140212130412311340240324020030212243133113242434141300100241023423413122221",
"0000000000000000000000000000000000000000000230333224433222014411013431201034024312002003411134123121414323234030010244112102101402242",
"0000000000000000000000000000000000000000000240211122403104112422204213401213201332020034314424243141040421202022441040031401402240221",
"0000000000000000000000000000000000000000000024241402100340401432300131210131240423002333311322134234004212410442214004223210430024242",
"0000000000000000000000000000000000000000000332244430010034210433030233021233024102440143201422343303330411041434301330132021043332414",
"0000000000000000000000000000000000000000000320224343340133444031230412240043244003221021324410321111020312131323200422411214133132322",
"0000000000000000000000000000000000000000000032302144034123324223023431024114304110242222312041202231002421233142020432211301123403422",
"0000000000000000000000000000000000000000000443420344333122312132112213332341310011414412421224410243440212133404002433241200122100432",
"0000000000000000000000000000000000000000000133141244210022323340023310313244032344432240234440310424214420332413244204044023210443131",
"0000000000000000000000000000000000000000000123234304021442142034112031141304443314433024303044031322301042423101304300334112021104233",
"0000000000000000000000000000000000000000000122303310222434404333401223234310104311103332140334223422200444102230310030313401222340133",
"0000000000000000000000000000000000000000000200122314040332000430014241424044311412314001201213222312032024101414213331022313132414340",
"0000000000000000000000000000000000000000000020402311004423000043331244322334201431311220240131412421443332230321131203442141403321034",
"0000000000000000000000000000000000000000000002430201330102000114203304422313240213201022024233431212104423023202233130434234100202333",
"0000000000000000000000000000000000000000000344302023104413040213113412404344120334043430021440344214403323301331334313030331402240134",
"0000000000000000000000000000000000000000000314420112340101004131121431320314012313114043222044314301100142200203313141003203430024343",
"0000000000000000000000000000000000000000000311042401034230330233232213032311441141341114412334311200010404020130141234110130043332144",
"0000000000000000000000000000000000000000000400241441141013434140002140301132002033144301414112331140312144214312302000231344211011440",
"0000000000000000000000000000000000000000000040244214234111323014440014200403440113344200321401203014421344301421420000243314241221044",
"0000000000000000000000000000000000000000000004304301303231142331044331020100044121314020202210130331212314200212042000134311244242334",
"0000000000000000000000000000000000000000000034330024411300144134012042033101243131220400434403212233240444113300304420221100210440204",
"0000000000000000000000000000000000000000000333033332211030344343441444113230134233022040323100411133024324121030310042242010021044300",
"0000000000000000000000000000000000000000000143113423241003314144214324121023343133442004142010211123332312232003031444414001222334030",
"0000000000000000000000000000000000000000000021023341044044143030401333243122230144340033004124043230114343213242410031432010010141140",
"0000000000000000000000000000000000000000000222112204334334124003210143134402023344034113330342114023341144131414041223433001001234014",
"0000000000000000000000000000000000000000000412401300313313342110021124343430112314333121033424341112204344233321224132103220220303331",
"0000000000000000000000000000000000000000000231404121240214343420422432034002041023041122140311442221013001312034320012042040030100210",
"0000000000000000000000000000000000000000000243320232024301144042432433333440224112224402014201434242111220421333032441444004003010021",
"0000000000000000000000000000000000000000000134032413332200344444433103143044302401302430331240323414231022212143443214324330110001222",
"0000000000000000000000000000000000000000000321101244310223421314202233043021403021411132242222343300021200134330123304302440144213234",
"0000000000000000000000000000000000000000000202230304031132212311410133114222100222211403414412144030222020343033122310420044344131303",
"0000000000000000000000000000000000000000000410023310223403411201041123341412010412241100321431344003412002144113402031042334314233140",
"0000000000000000000000000000000000000000000433421122040302211432041320224044012020212142142041043413434120341434444132314013111131114",
"0000000000000000000000000000000000000000000103212402004420241433224032302334441002411404404224114101323012204323324403311111231233341",
"0000000000000000000000000000000000000000000120411430330042244103302443420313214440211320320302341230142441300142312100201231243133204"]);

b2:=CambridgeMatrix(1,F,133,[
"0100004000003030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010002010104000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"1000004020204020000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000013000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004140100020000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000021402030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000001020014040000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000001030202120000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004040404040000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0001002020204000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000002010001020000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000004020300030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000002040304030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000102040301000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000001010403010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000001211110111341101430140320114000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000004404441404220424410410230441000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000001000004020032040220000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000004444402444230434430410230441000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003333332423404313020320410332000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000002222222243111212040230140223000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000001020020140400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000002222223202134213440230140223000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000004040014040400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000004440441414231424430410230441000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003333333333443313330320411332000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003333333333443313340320410332000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000002222224232122202440230140223000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000004020043000320000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000004444441434202424230410230441000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000004444041434232444400410230441000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000002222223232111222320230140223000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003333333333443313330320410432000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003333333333443313330320410333000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003333333333443313330320420332000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000002000040030031414242123000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003333333333443313330320410342000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003333333333443313330320410332000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000004444444444044424123312111341000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000002222222242242202201134114200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003333333333403313330320410332000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000001111111111141141130124141331000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000003333333333020313300104244222000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000011214423222320034023310420111340320000124434010223421004200110230013104121431231333342341",
"0000000000000000000000000000000000000000000221301102412032333112031042231034032000342323001132212330020011023111340232213243143424204",
"0000000000000000000000000000000000000000000242200400431443143401223444243333443000424142220403411033002221112231034413131134124322300",
"0000000000000000000000000000000000000000000112431402243133400213222411124411012332411233003211104321114200113111021213443321404141113",
"0000000000000000000000000000000000000000000401213430134123040131412211342211441423211133110241340202341020121231222131104202320234121",
"0000000000000000000000000000000000000000000210131043343122004233431241424241214102241123011244034410204002232243412233340410032303232",
"0000000000000000000000000000000000000000000231220104231313101220101201032411440022433331311311412231331301412240421344042314031402204",
"0000000000000000000000000000000000000000000243022340243141230022230240443211044442103203201201431243203200431024212314444311223430300",
"0000000000000000000000000000000000000000000134442034134234023442023024104241334434120130240240213134130020213332411311324201132043030",
"0000000000000000000000000000000000000000000104443424430421224121113310243341231422220020131044402042232034104003132022230113002223020",
"0000000000000000000000000000000000000000000340104322043212302232121031134204243432022002233334430444413333340110403442023121440132002",
"0000000000000000000000000000000000000000000034340422114411420413232223343300134433442440133313043324101143034011100434112232044403440",
"0000000000000000000000000000000000000000000032104320000022211444412413443400243340202014112433314402213112241323343112133433211032004",
"0000000000000000000000000000000000000000000443340032000442241324431101104040134034410331401103311430131401244142144401123103241443330",
"0000000000000000000000000000000000000000000104034443000434244312213230340004343333041203210120201043233210304404344210122120244104033",
"0000000000000000000000000000000000000000000000114210422134320002411131041140220321142014431104014343131222222033330110110120013444120",
"0000000000000000000000000000000000000000000000341021432343032440211233224014022202404331213340331144233412412113033011011012111324012",
"0000000000000000000000000000000000000000000000204222433144443044241133302331442410320203131034203344133431431121113221221441231312441",
"0000000000000000000000000000000000000000000440400133012240213303230344103300312140333134211001111004233402332200032101404202134243121",
"0000000000000000000000000000000000000000000044040123441024131140023314120030421014143343241220231330133430423020443230320410343134232",
"0000000000000000000000000000000000000000000334004122214332233014112311012003212331124144244022243033123043102002104023032041144343413",
"0000000000000000000000000000000000000000000314000431332311312422144243222122342324122141103032042430123413314201124333332042411200204",
"0000000000000000000000000000000000000000000311000213423201421432344134412402424312402234120443444043122101311240342143423444211020300",
"0000000000000000000000000000000000000000000201000131102240212433314343431430322421430303012104324114402230201024424124102324241002030",
"0000000000000000000000000000000000000000000113201231212224212421043001140242302131132324041113200232123134122414420444131213242132113",
"0000000000000000000000000000000000000000000121240243411302411212114220014414420233403312224121020413122343402321042324233131414403121",
"0000000000000000000000000000000000000000000232024134211420211411341022331321042133100421302232002101402144430202444312133233321100232",
"0000000000000000000000000000000000000000000424332243003331040411144212230232001114142104140444322000120012133012102320224420124200022",
"0000000000000000000000000000000000000000000322423134110203004211344411023413220341404340014324422000012441123441400032302042342020442",
"0000000000000000000000000000000000000000000422102343011130330241314211112101022204320034331312432000441214122214040443420444424002434",
"0000000000000000000000000000000000000000000000310400143424212413223044003104102440344212440200130110422142222102443341313140300024121",
"0000000000000000000000000000000000000000000000031040124322411101132334110340400044314411044020013011432404412400104204141014030332232",
"0000000000000000000000000000000000000000000000223004342422211230403313011034040334311211334002111221433320431040340300234331003423413",
"0000000000000000000000000000000000000000000010344123210102323104341321024340333120203241223230241302333414443444204003242133242404220",
"0000000000000000000000000000000000000000000001314122021400142340204202332034143012130244132023244420143321104324300110414123414320022",
"0000000000000000000000000000000000000000000220311402222040404034300410423333124441013304403112304042124202340312030011321122321032442",
"0000000000000000000000000000000000000000000041401443004034220312040440442433433111003034442444041420244023200113412344031314041211131",
"0000000000000000000000000000000000000000000224210104330333022421004044434103103231110333434324224042304112020121431314223311224241233",
"0000000000000000000000000000000000000000000302021340033143442212330334323120120243011143323312302444310401002232213311132201302244133",
"0000000000000000000000000000000000000000000440333043021400241122421441244014223121444344313132400314114331213110313411020103020132444",
"0000000000000000000000000000000000000000000044143114222040244402212214304331132232324314141403040311341203131011141211002120002403324",
"0000000000000000000000000000000000000000000334124341412004304430411301310203403413312311234100004201204130233221234241440012440100312",
"0000000000000000000000000000000000000000000123421313201232040014143212202441310213002143222110212442414121413340032313042004334432431",
"0000000000000000000000000000000000000000000122212141240413004331124411410214031131440124412011411434321232101034443141444330313433213",
"0000000000000000000000000000000000000000000402411234024101330203342211041301223233044342431221211323202413230333104234324033141103131",
"0000000000000000000000000000000000000000000122430322314320300343122314040231231300422120324112432330440311201440131243233242003244331",
"0000000000000000000000000000000000000000000402043422311032030144402311004243243030432012312401433033044201240044233134133414110304203",
"0000000000000000000000000000000000000000000430114432201443003344430201330134134003433441421210103113334240024334133343123321011310130",
"0000000000000000000000000000000000000000000112144023324313044224011201443101044114130412242343331243213022241333333322433422404032242",
"0000000000000000000000000000000000000000000401344112312141334302221240104230334341013431414144203134131442244143143422103432320443414",
"0000000000000000000000000000000000000000000210314401421234313420242024340023313204111213321344130343233434304124124432120433032104321",
"0000000000000000000000000000000000000000000220003012004403321020144341144223233001203441443022222111304424144441134002141122401223214",
"0000000000000000000000000000000000000000000022110441330100202002344204344132133220130214104442412231310322344214343440234402210132301",
"0000000000000000000000000000000000000000000442011214033010410440314300314403123022013301340434431243031422314301144044303430021403200",
"0000000000000000000000000000000000000000000224334024322444130400222024424232023213421420301200133232342312000044130112302043101123401",
"0000000000000000000000000000000000000000000302313332422324013040412332322413112131212042200020123413424421000334013401420114230122210",
"0000000000000000000000000000000000000000000420141423432312111004431423422101401233411444020002122101322212000313111210042341023402021",
"0000000000000000000000000000000000000000000231142333212113231203241140412313204033210343202100242121302411012240213413040112441430310",
"0000000000000000000000000000000000000000000243404143411121243130244014431141300113021144410010414232420211441024131101004401214043031",
"0000000000000000000000000000000000000000000134320124211232134013304331213234030121222344041001321413042241214332233230330210301114223",
"0000000000000000000000000000000000000000000212130422133410004202303044322340012142341130141141111313124102412101230042432244131433431",
"0000000000000000000000000000000000000000000411013432123041330410140334422034441404204013234234231141342400431230023444433304233103213",
"0000000000000000000000000000000000000000000211111433122224033041014313432333214320300111303303243234424040213023112324103310133120131",
"0000000000000000000000000000000000000000000412043112443003213033421130002434410224300441020302442443031304324343044101004320424330410",
"0000000000000000000000000000000000000000000431114401104110131113212013440323041302030214002420434104223310312144334230330032322033041",
"0000000000000000000000000000000000000000000213341210340011233121411111044142224420003301440042323340132031421344313023033443422113224",
"0000000000000000000000000000000000000000000420224011341312104413313213144314121043030420301001332011322401440344042233000124003233410",
"0000000000000000000000000000000000000000000042302221204421340101141131344311232114003042200220423221422210044314444133000342110133041",
"0000000000000000000000000000000000000000000444420242300212034230234233314201413341110444020022102242432021334311324123000424011123224",
"0000000000000000000000000000000000000000000103314341203201443432410303201234043213222214331104341210020431321442200341314214144414341",
"0000000000000000000000000000000000000000000120311204130240104433041140240303114131412301203340204021002213202434020204311301344321204",
"0000000000000000000000000000000000000000000012201300013024340103224014024140341233431200130034300222440131410323002300201200314202300",
"0000000000000000000000000000000000000000000313341341314030331220213040421330321421120413311314301230103413404214140022231023220220440",
"0000000000000000000000000000000000000000000141204204311003203022131004212033202212012101201311200023120101320301014442243112022022044",
"0000000000000000000000000000000000000000000234300300201110130442233330411113410411441230240201020112012230032200331434134401442442334",
"0000000000000000000000000000000000000000000222204034133014214000010040302113423120143402214343423412132432240120024120012304323443324",
"0000000000000000000000000000000000000000000412300333123331301000001004420121102012124430301144102431403433024012332012441310142104312",
"0000000000000000000000000000000000000000000431030143122203200000220330042232400441342043200344400213100103332441423441214031404340421",
"0000000000000000000000000000000000000000000014030310441040421434414144004401042044032402000302111242341431343310411124111014003110004",
"0000000000000000000000000000000000000000000331003031214004212323321344330210444334443430000420231414204213144031211342231331110011330",
"0000000000000000000000000000000000000000000203110223301330411142202314033021324313104043000042243321300131344223241424243203011221033",
"0000000000000000000000000000000000000000000221220102003403422211304000020140323422333324103303244403334230124003302343203111413122444",
"0000000000000000000000000000000000000000000242022400110100432241310000002014142432143312120140304100313023342110420144130231101402324",
"0000000000000000000000000000000000000000000414442040011010433244031000440331404433124421012014310010141112424011042344013243230430312",
"0000000000000000000000000000000000000000000411001342413344023233224411202222041112312001003110211241400102420303043213043030204330022",
"0000000000000000000000000000000000000000000211220424101314112133302211410412224401421220110011241244040400042140114131114003300033442",
"0000000000000000000000000000000000000000000241022322230311401123420241041431302210212022011221244304004040444014341233341110030113434",
"0000000000000000000000000000000000000000000104241204011430141244110243112014112210231331210011034013411032221000041030130342120423300",
"0000000000000000000000000000000000000000000340244300221043234304011134401331401021243203021221333111211443242000224003013424012102030",
"0000000000000000000000000000000000000000000034304030242114303310221343210203210222134130222242143231241104414000302110111322441400003"]);

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.


XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],15);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=Position([Dimension(i):i in XLG],28);
W2:=XLG[n2];
homs2:=homsall[n2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];

bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;


// Now set up the variables.

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh:=dh1+dh2;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// One function to allow us to alter these coefficients without
// redefining them over and over again. Also, a command to strip out
// powers from a set of polynomials, which we may do since
// we are considering solutions only.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;


///////////////
// Stage 1
///////////////

// Here we compute the Lie products we need.

// We now produce [[a,b],c], where a,b,c are the first three basis
// elements of our generic space.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abc:=LieProd(ab,c);
abcC:=(Matricise(abc)*Cinv)[1];

// For this prime, the 15-space isn't enough, as one solution is an abelian subalgebra.
// Bring in the 28 and this is enough.

d:=[&+[R.(dh1+i)*bas3[1+dh1*Dimension(W1)+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
e:=[&+[R.(dh1+i)*bas3[2+dh1*Dimension(W1)+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
de:=LieProd(d,e);
deC:=(Matricise(de)*Cinv)[1];

// To connect the two solutions we need [a,d].

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

BB:=GroebnerBasis(SimplifyBasis(GroebnerBasis([i[j]:j in [Dimension(U)+1..Dimension(MG2)],i in [abcC,deC,adC]])));

///////////////
// Stage 2
///////////////

// We deal with the case where R.1=0, and where R.1=1 and R.3=1, with
// the latter case yielding W1+W2 is abelian.

// Suppose that R.1=0.
{R.2^2-R.3^2,R.3^3} subset GroebnerBasis(BB cat [R.1]);
// So if R.1=0 then R.2=R.3=0.

BB2:=GroebnerBasis(BB cat [R.1-1]);
{R.2+1,R.3^2-1} subset BB2;

// This yields two options for W1. Suppose that R.3=1.

BB2a:=GroebnerBasis(BB2 cat [R.3-1]);

BB2a eq 
[
    R.1 + 4,
    R.2 + 1,
    R.3 + 4,
    R.4 + R.7,
    R.5 + 4*R.7,
    R.6 + R.7
];

// Thus for W2 to exist we must have R.7=1.

BB2a:=GroebnerBasis(BB2a cat [R.7-1]);

// This determines W1+W2 uniquely.

coeffs2a:=ChangeLinearCoefficients(coeffs1,BB2a);

// This forces [a,b]=[d,e]=[a,d]=0.

&and[Evaluate(i,coeffs2a) eq 0:i in ab cat de cat ad];

// These being 0 is enough to force W1+W2 to be abelian, since they generate the 
// subspaces [W1,W1], [W2,W2] and [W1,W2], as we see now.

W11:=TensorProduct(W1,W1);
W12:=TensorProduct(W1,W2);
W22:=TensorProduct(W2,W2);

Dimension(sub<W11|W11.2-W11.(Dimension(W1)+1)>) eq Dimension(W1)*(Dimension(W1)-1) div 2 and
Dimension(sub<W22|W22.2-W22.(Dimension(W2)+1)>) eq Dimension(W2)*(Dimension(W2)-1) div 2 and
W12 eq sub<W12|W12.1>;

// This yields an abelian subalgebra of dimension 15+28=43, which is too big.

///////////////
// Stage 3
///////////////

// Thus we may assume that R.3=-1.

BB3:=GroebnerBasis(BB2 cat [R.3+1]);

// This determines W1 and W2 uniquely, but we only need W1 to generate L(E7).

coeffs3:=ChangeLinearCoefficients(coeffs1,BB3);

M1:=sub<MG2|[Evaluate(i,coeffs3):i in a]>;
repeat
  M1:=sub<MG2|M1,MG2!LieProd(MG2!Random(M1),MG2!Random(M1))>;
until Dimension(M1) eq 133;

// Finally, this is unnecessary as we know that G embeds in E7, but check that M1 is an E7 Lie algebra.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;

SemisimpleType(Ltest) eq "E7";

==> anc/E7/PSL229/psl229p=7.txt <==
SetSeed(0,0);
G:=SL(2,29);
F<w>:=GF(49);

a1:=GL(56,F)![[3,w^11,6,3,w^43,w^25,w^3,w^38,w^34,w^7,w^44,w^11,w^25,w^44,w^18,w^45,w^37,w^29,w^13,4,w^7,w^36,w^35,w^3,2,6,w^5,w^33,4,w^41,w^39,w^2,w^13,w^42,w^20,w^30,w^45,3,w^47,w^18,w^15,3,w^25,w^34,w^25,w^28,w^21,w^4,w^38,0,w^28,6,w^21,w^42,w^22,w^7],
[w^30,w^13,w^9,w^27,w^18,w^3,w^37,w^7,w^26,w^45,w^29,w^44,w^45,w^43,w^11,w^25,w^36,w^22,w^37,w^33,2,w^34,w^10,w^28,w,w,w^28,w^23,w^4,w^19,w^39,w^13,2,w^36,w^37,w^35,3,3,w^21,w^36,w^41,w^14,w^26,w^13,w^36,w^3,w^19,w^25,w^9,w^12,5,w^26,w^39,w^42,1,w^35],
[w^41,2,w^34,5,w^47,w^14,6,w^12,w^43,0,w^22,w^5,w^42,w^29,2,w^14,6,w^39,w^6,w^11,w^23,w^41,w^9,w^7,w^10,w^31,w^13,w^31,w^13,w^27,w^47,w^5,0,w^47,w^3,w^25,6,w^4,w^15,w^15,w^38,w^3,w^46,w^43,w^33,w^25,w^31,w^31,w^39,w^2,w^43,w^10,5,w^4,w^29,w^44],
[w^35,w^34,w^7,w^18,w^43,w^7,w^45,5,w^39,w^19,w^6,w^33,w^38,w^18,w^25,5,2,w^36,w^30,w^36,1,w^22,w^27,w^21,w^38,w^27,w^37,w^39,w^22,w^12,w^20,0,w^31,w^44,w^42,5,w^29,w^39,2,w^21,3,2,w^27,4,w^42,w^6,6,w^20,w^21,w^15,w^36,1,w^30,6,w^6,w^31],
[w^4,w^36,w^38,w^6,w^31,w^5,w^37,w^13,w^4,w^25,w^41,w^45,1,w^28,w^6,w^39,3,w^25,w^41,w^21,4,w^45,w,w^22,w^27,w^4,w^17,w^6,w^5,w^18,w^29,5,w^14,w^23,w^42,w^30,w^31,w^39,6,w^14,w^2,w^5,w^26,w^36,w^22,w^47,w^3,w^36,6,w^36,w^17,6,4,w,w^28,w^38],
[w^9,w,w^45,w^19,w^26,w^37,w^7,w^31,w^46,w^46,w^14,w^26,w^12,w^11,w^41,w^26,0,w,w^30,w^11,w^28,w^28,w^26,w^37,w^31,w,w^23,w^30,w^26,w^31,w^15,w^19,3,w^23,w^3,w^38,w^45,w^2,0,w^18,w^34,w^39,w^41,w^15,1,w^23,w^31,w^17,w^33,w^9,w^20,w^11,w^12,w^43,w^29,w^10],
[w^30,w^2,w^7,5,w^46,1,w^31,w^33,w^9,w^36,w^18,w^5,w^35,w^13,w^14,w^25,w^18,w^21,w^3,w^13,w^36,w^3,w^12,w^31,w,w^20,w^12,w^21,w^44,w^20,w^42,w^29,w^6,w^9,w^44,w^5,w,w^29,w^13,2,w^36,w^7,w^27,3,1,w^41,w^26,w^42,w^28,6,w^14,0,w^36,w^4,w^10,w^7],
[w^10,w^45,w^35,w^43,w^17,w^30,4,w^5,w^45,w^31,w^46,w^22,w^25,w^42,0,w^41,w^47,w^27,w^18,w^28,w^45,w^27,w^42,0,w^31,w^18,w^21,w^26,6,w^3,w^46,0,w^9,w^31,w^43,5,w^21,w^43,w^35,w^44,w^47,w^14,w^31,4,w^33,w^23,5,w,3,w^7,w^6,w^22,1,w^10,w^22,w^5],
[w^4,w^27,w^7,w^7,w^35,w^5,w^19,w^6,w^19,1,w^3,w^27,w^6,6,w^35,w^42,w^10,w^9,w^46,w^15,w^46,w^36,w,w^47,w^30,w^11,w,2,2,w^4,w^13,w^20,w^20,w^22,3,6,5,w^43,w^37,4,w,w^4,w^2,w^13,w^43,w^4,w^35,3,4,w^44,w^19,0,5,w^34,w^21,w^30],
[w^12,w^18,w^13,w^7,w^6,w^28,1,w,w^9,w^33,4,w^25,w^31,w^26,w^4,w^29,w^34,3,w^22,w^23,w^22,w^30,1,w^26,w^18,w^20,w^44,w^9,w^34,w^36,4,2,w^25,w^15,w^30,w^4,1,w^23,w^4,w^39,2,w^20,w^38,w^15,w^6,w^36,w,3,w^5,w^29,w^4,w^27,w^7,w^5,w^3,w^27],
[w^2,w^33,w^2,w^41,w^9,3,w^11,w^9,w^45,w^34,w^25,w^39,w^26,w^15,w^10,1,w^19,w^10,3,w^14,w^21,w^37,w^39,w^27,w^11,w^10,w^23,w^7,w^43,w^38,3,w,w^21,w^42,w^7,w^29,w^17,w^35,w^19,w^39,0,w^44,w^45,w^35,w^10,w^47,w^37,w^3,w^21,w^29,3,4,w^23,3,w^33,w^11],
[w^28,3,w^7,w^2,w^28,w^43,0,w^2,w^7,6,w^10,w^41,w^18,w^11,w^4,1,w^9,w^14,w^10,w^5,1,w^31,w^2,w^37,w,w^34,w^4,4,w^36,w^42,w^45,w^39,w^12,w^45,w^42,w^22,w^20,w^33,w^9,4,w^13,w^30,w^21,w^12,w^13,w^4,5,w^46,w^4,w^42,w^2,w^12,w^17,w^39,w^10,w^28],
[w^12,5,w^39,w^19,w^45,6,w^26,w^20,w^28,w^22,w^19,w^19,5,w^28,w^36,w^6,w^43,w^33,w^2,w^3,2,w^38,6,w^38,w^31,w^42,w^18,w,6,w^33,w^47,w^10,w^23,w^27,w^31,w^9,1,w^13,w^39,w^43,0,w^29,w^43,w^7,w^47,6,w^15,w^3,w^9,w^21,w^20,w^10,w^35,w^3,3,w^11],
[w^20,w^19,w^36,w^12,5,w^4,3,w^38,w^2,w,w^14,w^17,w^17,3,w^41,w^17,w,w^18,w^26,w,w^34,w^43,3,w^23,w^6,w^30,5,5,w^43,w^31,w^9,w^17,w^18,w^25,w^23,w^28,w^30,w^17,w^37,w^14,w^38,w^19,w^30,w^14,6,w^42,w^27,w^2,3,0,w^7,w^44,w^42,w^34,w^27,w],
[w,w^46,w^5,w^45,w^41,w^25,w^33,0,4,5,w^14,6,0,w^9,w^28,w^44,w^11,w^29,6,w^39,2,w^25,w^9,5,w^18,0,w^12,w^37,w^31,w^7,4,w^34,w^9,4,w^11,w^33,w^4,w^22,w^5,w^21,w^27,w^44,w^43,w^18,w^44,w^7,w^18,w^18,w^35,3,w^43,w,2,3,2,w^23],
[w^41,w^6,w^11,w^7,w^42,w^29,5,w^34,w,w^20,w^37,1,w^33,w^36,w^38,w^45,w^3,4,w^3,5,w^7,w^18,w^4,3,1,w^2,w^12,w^31,w^31,w^20,w^25,w^3,w^15,w^34,w^45,w^10,w^21,w^33,5,w^14,w^44,w^21,w^15,w^39,w^22,w^38,3,w^26,w^28,w^29,w^18,w^18,w^14,w^44,w^35,w],
[w^7,w^28,w^10,w^2,w^23,w^5,w^22,w^37,w^22,4,2,w^41,w^9,4,w^12,w^45,w^7,w^29,w^45,w^34,w^7,w^27,w^5,w^33,5,w^11,w^12,w^46,5,w^15,4,w^41,w^9,w^23,w^13,w^20,1,w^44,w^14,w^17,w^43,w^13,w^3,w^41,4,w^19,w^43,w^11,w^20,w^47,w^25,w^38,w^9,w^10,w,w^47],
[w^47,3,w^41,w^41,w^45,w^20,6,w^20,w^23,w^20,w^27,w^41,w^9,w,w^43,w^7,w^5,6,w^23,1,w^27,0,w^19,w^45,w^45,w^39,w^47,w^3,w^29,w^28,w^45,w^38,0,w^28,w^31,w^45,w^14,w^27,w^46,w^10,w^6,w^36,2,w^6,w^5,w^10,w^29,w^21,w^38,w^31,3,w^43,w^13,w^45,w^9,6],
[w^10,w^14,w^33,w^20,w^17,w^39,w^26,w^41,w^34,w^26,w^17,w^47,w^35,w^33,2,w^26,w^14,w^20,w^21,0,w^38,w^29,w^23,4,w^35,4,w^6,w^11,w^26,w^12,w^30,w^21,w^10,w^27,w^27,w^27,0,w^21,4,w^35,w^39,w^45,w^20,w^19,6,4,0,w^45,w^43,w^28,w^27,6,w^17,w^12,w^38,w^19],
[w^44,w^42,w^14,w^18,w^47,w^37,w^18,w^36,1,w^37,1,w^10,w^21,w^15,0,w^37,w,w^27,w^34,w^22,w^28,w^12,w^4,0,w^23,w^9,w^26,w^20,2,w^17,w^9,w^15,5,5,2,w^25,w^21,w^12,w^47,w^6,w^30,w^13,w^25,w^42,5,w^15,1,w^14,w^6,w^39,w^12,w^27,w^38,w^2,w^30,w^44],
[w^18,w^11,w^41,w^4,w^39,w^3,w^27,w^19,w,w^13,w^5,w^4,w^19,w^15,w^14,w^18,w^6,w^6,w^23,w^44,w^21,w^31,w^28,w^47,w^21,w^3,w^41,w^36,w^18,w^35,w^6,w^44,5,2,w^39,w^33,w^45,w^20,w^38,w^13,w^15,w^13,w^7,1,w^43,w^29,w^10,w^11,w^37,w^6,w^18,w^41,6,w^5,w^18,w],
[w^36,3,w^7,w^45,w^6,w^34,w^7,w^44,w^39,5,w^28,w^35,2,w^23,w^26,w^9,w,w^30,w^34,w^47,w^20,0,w^41,w^3,w^46,w^12,w^30,w^29,w^35,w^15,w^41,w^47,w^45,w^33,w^13,w^45,w^6,w^42,w^38,w^39,w^35,w^41,w^41,w^12,1,w^27,w^34,0,w^3,w^37,2,w^3,0,6,w^43,w^12],
[w,w^42,w^35,w^18,w^35,w^9,w^21,6,w^34,w^36,0,w^33,w^3,w^36,w^38,w^12,w^2,w^23,w^43,w^14,6,w^6,w^27,w^26,w^12,w^25,w^47,w^37,w^4,1,w^28,w^4,w^41,w^44,w^2,w^33,1,w^7,w^29,w^47,w^18,0,w^42,w^11,w^17,w^14,w^23,w^41,w^6,2,1,6,2,2,w^3,w^23],
[w^17,w^12,2,w^35,w^28,w^27,w^7,w^29,w^42,w^33,w^4,w^9,w^17,1,w^38,w^13,w^17,4,w^37,w^37,0,w^12,w^44,2,w^35,w^45,w^22,w^13,0,w^23,w^14,w^43,w^45,3,w,w^23,4,w^33,4,6,w^19,w^17,w^18,w^28,w^44,w^43,w^9,w^17,w^43,1,w^38,w^5,w^26,2,w^35,5],
[w^2,w^46,w^38,w^20,w,w^18,w^42,4,w^15,6,w^31,w^15,w,w,w^35,w^2,w,w^6,w^43,w^3,w^19,w^15,4,w^44,w^22,4,w^7,w^13,w^28,w^37,w^44,5,w^21,w^11,w^14,w^21,w^6,w^38,w^27,w^26,w^36,w^35,w^33,w^6,w^10,0,w^37,w^20,w^6,w^17,w^35,2,w^41,w^18,w,w^29],
[w^38,1,w^34,w,w^9,w^18,w^21,w^6,2,w^20,w^46,w^34,w^30,w^2,w^39,w^34,w^28,w^30,w^34,w^34,w^23,w^9,w^6,w^39,w^9,1,w^26,w^35,w^3,0,w^6,w,w^27,w^41,w^46,w^10,w^41,w^46,w^29,w^4,w^36,w^17,w^47,2,w^22,w^13,w^18,w^2,w^36,w^41,w^27,w^31,3,w^14,w^23,w],
[w^36,w^38,w^2,0,w^46,2,w^19,w^19,w^12,w^3,w^14,w^31,w^45,w^14,w^17,w^25,w^28,w^25,w^34,w^34,w^42,w^11,w^20,w^20,w^25,w^27,w^47,6,4,w^47,w^17,w^43,w^6,3,w^6,2,w^28,w^4,6,6,2,w^26,w^20,w^14,w^38,w^42,w^27,2,w^9,w^36,w^25,w^25,w^34,w^41,w^4,0],
[w^7,w^17,w^47,w^13,w^9,w^17,w^34,w^3,w^21,w^25,w^9,w^41,w^47,w^5,w^23,w^22,w^2,w^3,w^17,w^43,w^9,w^6,w^19,w^13,w^47,w^19,w^25,w^27,w^27,w^15,w^33,w^33,w^46,5,w^18,w^10,w^20,w^13,w^18,w^33,w^3,w^19,w^27,w^3,w^9,w^9,1,w^41,w^19,w^20,2,w^10,w^20,w^29,5,w^38],
[w^30,w^9,5,w^26,w^36,1,w^39,w^43,w^30,w^12,6,w^20,w^31,w^31,w^31,w,w^19,w^45,w^33,w^12,w^28,w^35,2,w^20,w^43,w^26,w^33,w^33,w^10,w^19,w^3,w^19,w^39,w^21,w^39,w^7,w^12,5,0,w^10,w^7,w^5,w^27,4,w^7,w^17,w^44,w^29,1,w^9,4,3,w^25,6,w^43,w^12],
[w^11,w^9,w^45,w^26,w^44,w^9,w^3,w,w^3,w^2,w^20,w^37,w,w^25,w^5,w^22,6,w^22,0,w^17,w^17,3,w^45,w^14,w^13,w^26,w^9,w^30,w^43,w^38,w^6,w^43,w^21,w^21,w^11,w^47,w^5,w^34,0,w^25,w^20,w^47,w^19,w^5,w^5,w^37,w^2,w^44,w^29,0,w^20,w^10,w^17,w^39,w^22,w^9],
[w^28,w^22,w^23,w^18,w^43,w^41,w^36,w^30,w^9,w^27,w^11,w^44,w^45,w^36,w^43,w^47,w^35,w^29,w^37,6,w^13,w^14,w^36,w^3,w^46,w,w^39,1,w^29,w^23,w^15,w^44,w^43,w^31,w^13,w^13,w^36,2,w^22,w^23,w^45,w^23,w^27,w^5,w^26,3,w^6,w,w,w^36,w^41,0,1,w^34,w^21,w^36],
[w^5,w^11,w^36,w^22,w^12,1,w^19,w^44,w^38,w^29,w^33,w^41,6,w^22,w^33,w^23,w^35,w^47,w^44,w^19,w^42,0,w^6,w^47,w^42,w^22,w^11,w,w^37,w^21,w^14,w^11,w^23,w^23,w^9,w^4,w^45,w^23,w^10,w^13,w^28,w^22,w^36,w,w^20,w^30,2,w^29,w^2,w^7,w^25,w^45,w^41,w^43,w^37,4],
[w^9,w^14,0,w^13,w^20,6,w^38,w^35,w,w^4,w^12,w^10,w^28,2,w^46,w^45,w^31,w^37,w^45,w^21,w^35,w^5,w^43,w^23,2,w^12,w^36,w^28,w^4,w^12,w^26,w^47,w^6,w^12,w^22,w^34,w^21,w^18,w^13,w^38,w^36,w^38,w,w^21,w^17,w^47,w^35,w^36,w^22,w^38,w^5,w^10,6,w^7,w^19,w^6],
[w^42,w^23,w,w^10,w^28,w^23,w^43,w^18,w^44,w^26,w^20,w^35,w^31,w^33,w^30,w^42,w^6,w^29,w^22,w^39,w^25,w^25,w^22,w^2,w^46,w^19,w^11,w^11,w^14,w^45,w^21,w^14,3,w,w^29,w^20,1,w^42,w^34,w^28,w^19,w^47,w^31,w^28,w^38,6,w^19,w^20,w^26,3,w^43,w^21,w^22,w^35,w^36,w^30],
[w^30,w^34,w^4,w^42,w^42,w^12,w^31,w^22,4,w^31,w^23,w^2,0,w^9,w^30,w^34,w^10,w^14,w^5,w^44,w^47,w^2,w^23,w^18,w^2,w^11,w^43,w^3,w^33,4,w^41,w^21,w^18,w^47,w^4,w^13,w^47,w^22,w^14,w^10,w^12,w^12,w^42,w^25,w^35,w^11,w^13,w^3,1,w^4,2,w^39,w^7,w^11,w^21,0],
[w^9,w^13,w^21,w^7,w^3,w^30,w^39,4,w^5,w^42,w^23,w^21,1,w^34,w^4,w,w^33,w^19,w^28,2,w^6,w^35,w^28,3,w^26,w^37,w^43,w^33,w^25,w^6,6,w^36,w^33,w^44,w^21,w^34,w^30,w^37,w^5,0,w^13,w^39,w^22,w^36,w,2,w^7,w^26,w^5,w^33,0,w^46,w^43,w^43,w^42,w^27],
[w^11,w^44,w^21,5,w^46,w^20,w^39,w^27,w^47,w^41,w^28,w^34,w^2,w^28,w^37,w^31,w^14,w^41,4,w^27,w^13,2,w^23,w^20,w^37,w^25,w^9,w^41,w^29,w^4,w^35,w^10,w,6,w^38,w^3,w^22,w^3,w^42,w^44,w^43,w^31,w^38,w^38,w^6,w^44,w^25,w^30,w^30,w^44,w^41,w^13,w^23,w^20,w^37,w^43],
[w^25,w^2,0,0,3,w^11,w^14,w^28,3,w^26,w^4,w^41,w^38,3,w^15,w^34,w^19,w^44,2,2,w^20,w^43,w^28,w^37,w^42,w,w^42,w^46,w^23,w^17,w^3,w^23,w,w^3,w^6,w^33,w^29,w^35,w^29,4,w^15,w^23,w^9,w^12,w^18,w^11,6,3,w^2,w^20,w^6,w^9,w^29,w^18,w^39,w^7],
[w^23,w^21,w^20,w^4,w^34,w^12,6,w^27,w^3,w^18,w^22,w^5,w^44,w^30,w^26,w^13,w^21,w^15,w^35,w^26,w^42,w^2,w^45,w^7,w^12,w^18,w^36,4,w^45,w^17,w^37,1,w^17,w^14,1,w^11,w^43,w^45,w^44,w^29,w^17,w^37,w^45,6,w,w^45,w^47,w^9,w^10,w^6,w^29,w^12,w^41,w^29,w^41,w^45],
[w^2,0,w^2,w^13,w^37,w^19,6,w,w^38,w^5,w^14,w^5,w^14,w^26,w^39,w^14,w^30,w^31,0,w^6,w^22,w^13,w^18,w^44,w^4,w^44,4,w^41,w^20,w^2,w^29,w^14,4,w^28,w^2,w^36,5,w^6,w^39,w^41,w^5,w^30,5,w^43,3,w^29,w^45,w^10,w^39,w^44,w^21,w^42,w^19,3,w^19,w^45],
[w^42,2,5,1,w^14,6,w^38,w^14,w^21,w^23,w^6,w^6,w^6,6,5,w^19,w^36,w^30,w^11,w^4,w^35,5,w^31,w^12,w^26,w^27,w^26,w^22,w^3,w^47,w,w^26,w^13,w^20,w^38,5,w^36,w^17,w^19,w^43,w^18,w^5,w^11,w^47,w^26,w^28,w^21,2,w^17,2,w^47,w^6,w^37,w^20,w^42,w^44],
[w^25,w^25,w^31,w^39,w^27,w^44,w,w^17,w^46,w^39,w^15,w^45,w^42,4,w^36,w^42,w^5,w^17,w^28,w^37,w^35,6,w^25,w^47,w^12,5,w^35,w^3,w^26,w^11,w^28,w^17,w^21,w^2,w^21,w^17,w^14,w^20,w^5,w^36,w^37,w^29,w^3,w^21,w^26,5,w^26,w^11,w^17,w^3,w^11,0,w^35,w^33,w^45,w^36],
[w^46,w^39,w^42,w^3,w^22,1,w^2,1,w^36,w^14,w^15,w^35,w^30,w,w^47,w^36,6,w^19,w^4,w^44,w^39,w^33,w^36,w^35,w^29,w^44,w^46,w^18,w^3,w^23,w^13,w^3,w^20,w^23,w^15,w^45,w^3,w^31,w^6,w^4,w^34,w^42,w^46,w^41,w^2,w^42,0,w^34,w^26,3,w^15,3,0,w^10,w,w^15],
[w^13,w^12,0,w^10,w^42,w^18,w^33,w^9,w^39,w^2,w^2,0,w^17,w^13,w^44,w^31,w^42,w^19,w^9,w^27,w^14,w^37,w^30,0,w^6,0,w^28,w^39,3,w^25,4,w,w^19,w^9,w^42,w^47,w^25,w^10,w^30,w^45,w^2,w^29,w^2,w^12,w^30,w^38,w^20,4,w^6,w^19,4,3,0,w^46,w^39,w^19],
[w^25,w^30,w^10,w^12,w^33,w^43,w^23,w^21,w^12,w^17,w^22,w^22,w^4,w^7,w^30,w^19,4,w^41,w^15,w^4,w^28,w^37,4,w^22,w^9,5,w^20,w,w^4,w^43,w^34,w^19,w^26,w^42,w^43,5,w^27,w^15,w^19,w^22,w,w^26,w^42,0,w^36,w^41,w^18,w^12,w^29,w^36,w^21,w^12,w^22,w^5,6,0],
[1,w^43,w^12,4,w^18,w,w^5,1,w^11,w^11,w^43,w^47,4,w^27,3,w^9,w^20,5,w^4,w^26,w^38,w^33,w^19,w^15,2,w^14,w^43,w^47,w^41,w^7,w^25,w^11,w^22,w^3,w^25,w^15,w^35,1,w^15,w^37,w^44,w^2,w^2,w^20,w^11,w^12,w^19,w,w^4,w^34,w^46,w^2,w^30,w^29,w^41,w^25],
[w^43,w^36,w^27,w^6,0,w^37,w^45,w^26,w^6,w^21,w^25,w^3,w^39,2,w^27,w^30,w^10,w^2,w^43,0,w^35,w^23,w^13,w^19,w^33,w^5,w^28,w^15,w,w^23,3,w^22,w^15,w^26,w^42,w^35,w^12,w^23,w^3,w^34,w^19,w^3,w^13,w^47,w^3,w^28,w^35,w^11,w^3,w^12,w^9,w^11,w^7,w^33,w^13,w^20],
[w,w^14,w^42,w^23,5,w^36,w^34,0,1,w^14,0,w^6,w^28,w^19,w^27,w^14,w^44,w^28,w^19,w^5,w^20,w^34,3,w^13,w^4,w^39,w^2,w^6,2,w^17,w^30,w^41,4,w^38,w^13,w^15,1,w^42,w^43,w^39,w^18,w^13,w^43,w^29,3,w^14,1,w^30,w^29,w^29,w^5,w^25,w^3,w^10,w^13,w^22],
[w^33,w^37,w^15,1,w^3,w^30,w^33,5,w^3,3,w^33,w^23,w^30,w^39,w^2,w^4,w^11,w^20,w^15,w^7,3,w^46,w^29,w^28,w^37,w^25,w^9,w^26,w^20,w^25,w^4,w^36,w^34,w^21,w^22,w^9,w^37,w^39,w^44,w^14,w^23,w^38,3,0,w^36,w^5,w^5,w^25,w^19,w^42,w^28,3,w,w^20,w^25,w^23],
[5,w^11,4,w^33,w^38,w^47,w^7,w^17,w^13,w^47,w^36,w^41,w^45,w^12,w^41,w^5,w^5,w^42,w^44,w^33,w^9,2,w^31,w^41,w^47,w^13,w^7,w^4,w^10,w^10,w^10,w^6,w^23,w^15,w^13,w^31,w^36,w^28,w^2,w^15,w^30,w^3,0,2,w^3,w^44,w^10,w^6,w^26,w^22,w^12,w^36,w,w^42,w^25,w^30],
[w^34,w^27,w^31,w^38,w^21,w^46,w^2,w^3,w^42,w^23,5,w^19,1,w^13,w^20,0,w^15,w^9,w^19,w^11,w^45,w^6,w^23,w^9,w^6,w^7,w^36,w^26,w^25,w^36,w^47,6,w^6,w^38,5,w^21,w^47,w^26,w^12,w^28,w^30,w^45,w^5,w^4,w^6,w^42,w^7,3,w^13,w^26,6,w^33,4,w^13,w^22,w],
[w^26,w^46,w^12,w^43,1,w^47,w^9,w^21,w^2,w^15,w^36,w^38,w^35,w^3,w^35,w,w^29,w^26,w^44,w^5,w^13,w^33,4,w^25,4,5,w^5,w^21,w^25,2,w^38,w^3,w^10,w^23,w^21,w^42,w^21,3,w^26,w,0,w^10,1,w^7,1,w^45,w^35,w^35,w^6,w^18,w^15,w^18,w^11,w^9,w^9,w^31],
[w^9,w^38,w^9,w^21,w^4,w^37,w^2,w^44,1,w^44,w^20,w^6,w^9,w^47,w^31,w^34,w^33,w^9,w^17,w^39,w^20,w^9,4,w^37,w^27,w^37,w^25,3,w^12,w^42,w^26,w^45,w^23,w^13,w^33,w^26,w^35,w^11,w^42,w^38,w^2,w^43,w^7,w^44,w^39,w^47,w^31,w^6,w^2,w^30,w^18,w^6,3,w^23,w^9,w^21],
[w^9,3,2,w^3,w^44,w^19,w^43,w^22,w^6,w^34,1,w^6,w^12,w^43,w^3,w^22,w^47,w^38,w^23,w^15,w^27,w^25,w^29,w^35,w^45,w^31,w^43,w^44,w,w^46,w^29,w^27,w^36,w^10,w^18,w^5,w^22,w^18,w^21,w,w^26,w^23,w^11,w^41,w^2,w^17,w^3,w^25,w^36,w^30,0,w^2,w^12,w^23,w^34,w^38],
[w^29,w^2,5,4,w^10,w^4,3,w^35,w^28,4,w^27,w^12,w^6,w^36,w^34,w^42,w^5,w^36,w^21,1,0,w,1,5,w^28,w^36,6,1,w^26,w^3,w^2,w^34,w^9,w^19,w^10,w^17,1,w^12,w^5,w^47,w^23,w^37,w,w^26,w^20,w^46,w^27,w^3,w^6,w^41,5,w^25,w^38,w^19,w^22,w^35],
[w^15,w^25,w^22,w^42,w^27,w^14,w^17,w^25,w^37,w^5,w^9,w^33,w^14,w^9,6,w^7,w^43,w^36,w^5,w^4,w^45,w^21,3,w^46,w^5,w^18,w^37,6,w^39,w^38,w^7,w^7,1,w^38,w^47,w^12,w^44,6,w^29,2,w^33,w^19,w^34,w^3,w^3,w^26,w^19,w^31,w^41,w^28,w^35,w^3,w^37,w^47,w^39,w^15]];

a2:=GL(56,F)![[w^23,w^12,w^18,w^30,w^19,w^17,w^43,w^4,w^37,w^4,w^29,w^21,w^22,w^6,w^21,1,w^34,w^37,w^35,w^5,w^33,w^46,w^9,w^13,w,w^10,w^42,w^22,w^37,w^36,w^46,w^3,w^3,w^14,w^41,2,w^33,w^21,w^11,w^37,w^29,w^19,w^44,w^18,w^12,w^38,w^14,w^14,w^46,w^12,3,w^5,w^31,w^14,w^4,w^11],
[w^5,w^29,w^5,w^35,w^41,w^41,w^29,w^46,w^20,w^2,w^28,w^15,w^28,w^45,w^37,w^26,w^42,w^14,w^37,w^20,w,w^26,w^3,w^38,w^11,w^2,w^45,w^21,w^27,w^9,w^23,w^14,3,w^35,w^23,w^42,w^14,w^18,w^37,w^18,w^44,6,w^18,w^10,w^21,w^47,w^42,w^29,w^37,w^14,w^37,w^21,w^12,w^36,w^30,w^6],
[w^28,w^34,w^5,2,w^26,w^27,w^21,w^7,w^5,6,w^14,w^14,4,w^19,w^37,w^41,2,w^28,w^9,w^18,2,w^17,w^43,w^6,w^13,w^43,2,w^27,w^30,w^34,w^23,w^14,w^41,3,w^23,w^9,w^10,w^10,w^19,w^44,w^12,6,w^21,w^4,w^14,w^10,1,w^22,w^27,w^18,w^46,w^35,w^36,w^25,w^34,w^23],
[w^20,w^25,w^23,w^10,w^15,w^21,w^25,w^39,0,w^17,w^22,w^45,w^35,w^43,w^9,w^18,5,w^12,w^6,w^42,4,w^42,w^4,w^33,w^34,w^11,w^30,w^6,5,w^46,w^22,w^44,w^43,w^3,w^25,w^33,w^29,w^31,1,6,w^18,5,w^28,w^47,w^35,w^27,w^15,w^37,w^9,4,w^4,2,w^22,w^31,w^6,w^35],
[w^27,w^28,w^6,w^36,w^47,w^9,w^23,w^41,w^33,w^2,w^46,w^37,w^45,w^5,w^7,w^15,w^36,3,w^9,w^17,w^26,w,w^17,w^46,w^37,w^11,w^9,4,w^21,w^2,w^27,w,3,w^3,w^20,w^34,w^13,w^47,w^14,w^47,w^21,w^20,w^33,w^37,w^33,w^26,w^34,w^14,w^36,w^19,w^5,w^43,w^5,5,w^26,w^12],
[w^3,w^33,w^36,w^31,w^46,w^22,w^12,w,w^43,w^46,6,w^3,w^12,w^38,w^13,w^13,w^43,w^46,4,w^37,1,6,w^6,w^42,w^35,w^11,w^12,w^26,w^33,w^17,2,w^9,w^9,w^29,w^23,w^27,w^30,w^6,w^20,w^5,w^21,w^7,w^41,w^43,w^30,w^19,w^39,w^39,w^12,w^26,w^19,w^30,5,w^44,w^22,w^41],
[w^47,w^31,w,w^19,w^18,w^35,4,w^18,w^31,w^6,w^18,w^38,w^31,w^30,w^7,w^25,w^46,w^33,w^6,w^44,w^14,w^45,w^23,w^28,4,w^4,w^27,6,w^21,w^11,w^20,w^33,w^12,w^26,w^2,3,1,w^31,w^7,w^25,w^11,w^3,w^23,w^43,w^5,w^18,w^10,w^22,w^20,w^15,w^3,w^10,w^41,w^29,5,w^29],
[w^36,w^22,w^7,w^42,w^27,w^26,w^12,w^42,w^12,w^39,w^33,w^14,w^19,w^37,0,w^10,w^33,w,w^9,w^17,w^43,w^20,w^21,w^39,w^26,w^14,w^12,w^3,w^3,4,w^2,3,w^43,w^4,w^41,w^23,w^9,w^37,w^14,2,w^18,w^20,2,w^12,w^35,w^6,3,w^28,1,1,w^34,w^35,w^21,w^26,w,0],
[w^30,w^42,3,w^27,w^25,w^20,0,w^2,w^37,w^20,3,w^36,w^42,w^36,w^35,w^43,w^25,w^44,w^38,w^47,w^30,w^15,w^42,w^25,w^17,w^17,w,w^46,w^13,w^2,w^31,w^7,w^23,w^5,w^20,w^26,w^31,w^33,w^30,w^31,w^26,w^23,w^31,w^45,w^30,w^28,w^36,w^17,4,w^27,3,w^41,w^11,w^10,w^11,w^39],
[w^46,w^35,w^4,w^9,w^7,w^47,2,w^6,5,w^14,3,w^41,w^9,w^30,w^7,w^23,w^22,w^22,w^9,w^26,w,w^5,w^45,3,w^3,w^28,w,w^2,0,w^22,w^29,w^21,w^28,w^27,w^42,w^26,w^6,w^2,w^31,w^7,w^21,w^44,w^14,w^28,w^2,w^9,w^13,w^4,w^34,w^47,w^12,w^44,w^3,w^3,w^9,w^12],
[w^17,3,w^23,2,w^39,w^18,w^42,w^11,w^43,w^42,w^26,w^6,w^47,w^5,w^22,w^10,w^14,3,w^3,w^9,w^7,w^18,4,w^11,w^43,2,w^35,w^13,w^29,w^43,w^14,w^13,w,w^13,1,w^35,w^36,1,w^9,w^47,w^2,1,w^37,w^43,w^20,5,1,w^37,w^12,w,w^39,1,w^37,w^37,w^41,0],
[w^17,w^30,0,w^7,w^4,w^30,w^11,w^10,w^33,w^29,w^44,w^36,w^17,1,w^11,w^28,0,w^23,w^12,w^31,w^17,w^10,w^33,w^27,w^7,4,w^23,w^4,w^17,w^39,w^17,w^37,w^44,w^35,w^42,w^47,w^41,w^15,w^3,w^11,w^44,w^35,w^44,w^13,w^33,w^25,w^4,w^26,2,1,w^22,w^3,w^23,w^44,w^31,w^27],
[w^2,w^2,w^44,w^3,w^13,w^37,w^44,w^3,w^31,w^12,w^28,w^37,w^23,w^6,w^13,w^19,w^10,w^20,w^39,w^4,w^21,w^43,w^31,1,w^28,w^29,w^28,w^33,0,w^26,w^28,w^21,w^4,w^29,w^37,w^44,w^41,w^37,w^3,w^30,w^13,w^25,w^11,w^47,w^25,w^34,w^35,w^30,w,w^10,w^5,w^37,w^5,w^3,w^43,w^5],
[w^44,w^4,w^10,w^23,w,w^19,w^10,w^10,w^6,w^25,w^35,w^2,6,w^38,0,w^9,w^43,w^4,w^38,w^28,w^41,2,w^29,w^18,w^21,w^45,w^5,w^21,3,w^45,w^23,w^33,w^2,w^34,w^47,w^25,w^23,w^9,w^26,2,w^15,4,4,w^19,2,w^29,5,0,w^5,w^17,w^22,w^3,w^42,w^39,w^21,6],
[w^44,w^38,w^4,w^28,w^11,3,w^34,w^6,6,w^34,4,w^46,w^4,w^47,w^17,w^37,w^30,w^26,w^26,w^39,w^14,6,w^36,w^31,4,w^31,4,w^18,w^47,2,w^11,w^37,w^10,w^6,2,3,w^12,w^35,w^44,w^43,w^15,w^12,w^2,w^25,w^29,4,w^38,w^15,w^7,w^31,w^33,w^38,w^37,w^44,w^7,w^9],
[w^35,w^31,w^41,6,w^10,w^13,w^19,w^39,w^42,w^21,w^29,w^45,2,w^17,w^33,5,w^33,w^23,w^44,w^38,w^41,w^23,w^31,w^27,w^6,w^14,w^25,w^37,w^11,w^45,w^7,w^9,w^38,w^36,w^18,w^15,w^20,w^23,w^20,w^36,w^36,w^25,w^36,w^45,w^11,3,w^18,w^9,w^38,w^35,6,w^12,w^21,1,w^18,1],
[w^41,w^4,3,2,5,w^14,w^21,w^29,w^20,w^4,w^14,w^2,3,w^17,1,5,w,w^13,w^42,w,w^7,w^27,w^22,w^46,w^43,w^10,5,w^26,2,w^19,w^5,2,w^27,w^25,w^29,w^26,w^30,w^14,w^26,w^31,w^6,w,w^13,w^9,w^11,w^27,w^28,w^46,2,w^23,w^3,w^25,w^25,w^46,w^37,w^34],
[w^34,w^17,w,5,w^27,w^26,w^31,5,w^26,w^38,w^39,w^42,w^44,w^41,w^27,w^35,w^26,w^46,2,6,w^34,0,w^47,w^11,w^27,w^15,w^23,w^12,w^10,w^7,1,w^39,w,w^27,w^42,3,w^46,w^34,w^12,w^17,w^46,w^38,w^12,w^7,w^15,2,w^23,w^39,w^23,w^29,w^33,w^17,w^12,w^19,w^18,w^35],
[w^9,w^17,w^7,w^44,w^21,w^17,w^19,0,w^20,w^31,w^4,w^19,w^19,w^11,2,1,w^22,w^11,1,w^46,w^37,w^28,w^14,w^22,w^6,w^38,3,w^27,1,3,w^31,3,w^42,w^45,w^39,w^42,w^35,0,w^14,w^19,w^26,w^6,5,w^38,w^4,2,w^23,w^34,w^37,w^6,w^18,w^10,w^4,w^2,w^47,w^36],
[w^18,w^31,w^39,w^15,w^20,w^10,w^6,w^37,w^36,w^46,w^4,w^19,w^31,w^4,w^7,w^37,4,w^13,w^15,w^33,w^21,w^12,w^35,w^47,w^47,1,4,w^20,w^47,w^5,0,w^31,w^37,w^25,w^6,w^21,w^30,w^23,2,w^6,w^14,w^27,w^46,6,w^44,w^38,w^28,1,w^6,w^19,w^3,1,w^45,w^12,3,0],
[w^47,4,w^29,5,w,w^22,w^25,6,5,w^5,w^30,w^37,w^17,w^18,1,w^31,w^18,w^7,w,w^35,w^18,w^11,w^25,w^26,w^14,w^6,w^33,1,w^31,w,w^31,1,2,w^41,0,w^47,w^34,w^35,3,5,w^44,w^18,w^6,w^39,2,w^6,w^36,w^35,w^38,w^30,w,5,w^15,w^44,w^30,w^4],
[w^38,w^44,w^45,3,w^14,w^33,w^25,w^31,w^28,w^21,w^38,w^2,w^36,w^3,w^35,w^35,w^6,w^20,w^23,w^13,w^45,w^34,5,w^28,w^43,w^30,w^21,w^9,w^41,w^14,w^11,w^3,w^9,w^35,w^13,5,w^9,w^26,w^37,w^28,w^42,w^31,w^35,w^27,w^29,w^9,w^3,w,w^13,w^38,w^23,w^47,w^39,w^7,w^27,0],
[w^6,0,2,w^11,w^9,w^26,w^35,w^39,w^44,w^18,w,w^12,w^19,w^30,w^14,2,0,3,w^31,w^31,w^5,w^28,2,w^46,0,1,4,w^11,w^20,w^23,w^22,w^46,w^17,4,w^29,w^30,w^13,w^7,w^35,0,w^13,w^7,w^44,w^9,w^19,w^12,w^26,w^9,w^9,w^17,w^34,4,w^38,w^28,w^9,w^39],
[w^17,w^13,2,w^14,5,3,w^45,w^39,w^7,w^46,w^21,2,w^47,w^34,w^42,5,w^45,w^44,w,3,w^38,w^29,w^3,w^14,w^5,w^35,4,w^18,w^11,w^42,1,w^27,w^17,w^18,w^47,w^42,w,w^41,w^17,w^23,w^2,w^30,w^44,w^13,w^30,w^21,w^2,w^19,w^4,w^29,w^9,2,w^42,3,5,5],
[w^17,w^44,w^39,w^33,w^22,3,w^34,w^13,w^37,w^23,w^28,w^15,w^45,w^11,w^47,w^22,4,w^14,0,w^38,w^39,w^20,w^35,w^37,w,w^22,w^9,2,w^38,w^28,w^34,w^20,w^46,w^13,1,w^12,w^34,5,w^27,w^5,w^18,w^25,w^10,w^25,w^36,w^43,6,w^22,w^6,w^3,w^41,w^39,w^6,w^11,w^26,w^7],
[w^37,w^22,w^15,w^19,w^17,w^6,w^26,w^4,1,w^31,w^30,w^47,w^5,w^35,w^5,w^31,w^35,w^43,w^6,4,w,3,w^47,w^7,w^9,w^27,w^17,w^6,w^37,0,4,w^11,w^42,w^39,w^33,w^36,w^39,w^23,w^15,w^23,w^30,w^31,w^38,w^29,w^7,w^37,w^6,w^27,0,w^5,w^35,w^21,4,w,w^7,w^25],
[w^45,w^38,w^7,w^45,w^23,w,w^11,1,w^11,w^47,w^43,w^6,w^31,w^21,w^15,w^23,5,w^42,w^6,w^43,w^14,4,w^2,w^18,w^5,w^45,w^13,5,3,w^43,0,w^10,w^5,w^34,w^12,w^41,w^43,w^45,w^38,w^27,w^20,w^5,w^18,w^43,w^45,w^19,1,w^6,w^15,w^34,w^27,w^38,w^36,5,w^36,w^39],
[w^33,w^27,w^13,w^42,w^47,w^20,w^22,w^3,w^4,w^22,w^30,w^47,w^31,w^45,w^20,3,0,w^23,w^18,w^5,w^20,w^23,0,w^27,w^44,w^23,w,w^46,w^25,w^9,w^20,w^6,w^18,w^5,w^21,3,w^29,w^44,4,w^27,w^35,w^38,w^44,w^15,2,w^13,w^13,w^35,w^18,w^11,w^47,w^37,2,w^26,w^41,w^27],
[3,w^30,w^46,w^20,w^7,w^33,w^6,w^17,w^3,w^9,w^45,w^17,w^41,w^5,w^14,w^36,w^27,w^7,w^39,w^6,w^23,1,w^19,w^9,6,w^47,w^13,0,w^44,5,w^7,w^19,w^17,w^9,w^5,w^6,w^13,w^10,w^5,w^3,w^10,w^47,4,w^19,w^14,w^25,w^30,2,w^6,w^38,w^17,0,w^17,w^46,w^21,w^37],
[w^26,w^46,w^25,4,w^34,w^41,w^42,w^15,w^30,w^35,w^31,w^18,w^47,w^39,w^17,w^36,w^26,w^13,w^7,5,w^47,w^43,w^36,w^46,w^9,w^7,w^13,w^41,w^39,w^26,w^5,w^10,w^4,2,w^9,w^4,1,w^35,4,w^3,w,w^15,4,w^29,w^28,w^4,w^35,4,w^28,w^37,w^20,w^27,3,w^41,w^30,w^22],
[w,2,3,w^28,w^9,w,w^3,w^23,w^46,w^4,w^5,w^18,w^10,w^15,w^6,w^11,2,w^36,w^42,w^3,w^43,w^10,3,w^17,w^39,w^35,w^29,w^19,w^7,w^41,w^23,w^3,3,w^22,w^6,w^20,w^27,w^29,w^21,1,6,0,w^6,w^23,w^30,w^37,w^31,w^10,w^44,w^19,3,w^17,0,w^47,w^13,w^25],
[1,w^31,w^25,w^18,w^25,w^10,w^15,w^17,w^39,w^27,w^9,w^23,w^10,w^33,w^35,5,w^19,w^23,w^25,w^15,w^17,w^31,w^6,w^33,w^23,w^36,w^46,w^36,w^11,w^34,w^7,w^39,4,w^46,w^43,w^39,w^18,w^38,w^10,w^9,w^36,w^17,w^36,2,w^31,w^17,w^34,w^13,w^31,w^45,w^26,w^5,w^28,w,5,w^7],
[w^33,w^39,w^31,w^44,w^46,w^26,w^18,w^30,w^36,w^21,w^23,w^46,w^23,w^7,w^47,w^26,w^44,w^15,w^33,w^29,w^13,w^30,w,5,w^13,w^9,w^23,w^35,0,w^38,w^27,w^5,w^4,w^27,5,4,w^36,w^17,w^35,w^30,3,w^10,w^45,w^37,w^28,w^2,w^6,w^13,w^18,w^3,w^23,w^46,w^26,1,w^23,w^34],
[w^33,w^38,w^9,3,w^21,w^6,w^9,w^22,w^3,w^14,w^20,w^46,w^36,w^47,w^22,w,5,w^41,w^38,w^41,w^7,w^22,w^13,w^36,5,1,w^6,w^47,w^35,w^15,w,w^11,w^12,w^45,3,w^12,6,w^13,w^3,w^38,w^37,w^41,w^37,0,w^9,w^13,w^27,w^45,2,w^6,3,w^13,w^30,w^41,w^26,w^42],
[w^47,w^9,w^38,w^17,w^28,w^3,w^5,w^47,6,w^18,w^7,w^22,6,w^27,w^34,w^33,w^11,w^5,w^17,w^37,w^29,w^15,w^47,w^41,w^26,w^12,w^26,w^45,w^15,5,w^12,w^37,w^13,4,0,4,w^35,w^21,w^17,w^33,w^12,1,w^10,w^35,w,w^47,w^17,w^19,w^43,w^45,w^44,w^15,w^5,w^11,w^26,w^33],
[w^11,w^18,w^39,w^26,w^22,w^47,w^26,w^4,w^25,3,w^30,w^14,w^22,w^6,w^13,w^9,w^4,4,6,w^30,w^28,4,w^21,0,w^23,w^5,4,w^42,w^43,w^4,w^3,w^3,w^33,3,w^39,w^39,w^21,6,2,4,w^20,w^23,w^45,w^27,w^41,w^46,w^2,2,w,1,w^26,w^35,w^30,w^35,w^43,w^3],
[w^15,w^17,w^9,w^14,w^41,w,w^9,w^22,w^30,w^38,w^20,w^10,w^21,w^9,3,w^29,w^6,w^15,w^42,w^38,4,w^11,w^11,w^27,w^37,w^6,w^35,w^3,w^23,w^45,3,w^36,w^6,5,w^27,w^9,w^20,w^46,w^37,1,w^38,w^35,w^35,w^31,w^25,w^18,w^39,w^17,w^6,w^30,w^17,w,w^38,0,w^9,w^25],
[w^41,w^30,w^15,4,w^46,w^18,w^34,w^38,2,w^10,w^25,w^23,w^12,w^26,w^47,w^39,w^11,w^28,4,w^44,w^19,w^46,w^33,w^12,w^39,w^12,w^23,w^27,w^37,1,w^47,w^37,w^7,w^15,2,w^31,0,6,w^13,1,w^21,w^14,w^37,w^4,w^12,w^34,2,w^3,w^44,w^18,w^19,w^30,w^29,w^17,w^47,w^18],
[w^27,w^15,w^43,w^44,w^33,w^38,w^33,w^17,w,w^15,w^34,w^13,w^17,w^37,1,w^46,w^43,w^3,w^19,w^14,w^30,w^47,w^30,w^38,w^5,w^39,w^28,2,w^37,w^41,w^6,w^28,w^33,w^36,w^12,w^3,2,w^18,w^47,w^44,2,w^20,w^35,w^34,w^4,w^7,w^9,w^14,w^5,w^29,w^33,4,w^44,w^29,w^2,w^42],
[w^31,2,w^44,w^43,w^14,3,w^17,w^23,w^2,w^14,w^33,w^23,w^7,w^18,w^9,w^37,w^22,w,w^6,0,w^23,w^38,w^34,w^21,w^23,w^37,w^46,w^10,w^28,w^11,w^14,w^22,w^28,w^27,w^43,w^21,6,4,w^19,w^15,3,0,w^36,6,w^3,w^5,w^36,w^47,w^44,6,w^17,w^43,2,w^45,w^4,w^14],
[w^33,w^23,w^9,w^47,w^4,w^43,w^29,w^44,w^14,w^23,2,w^31,w^46,w^30,w^7,w^18,w^27,w^39,w^15,w^12,2,w^6,5,w^4,w^2,w,w^43,w^20,w^34,w^26,6,w^2,4,w^3,w^20,6,5,w^47,w^29,w^37,w^43,w^45,3,6,w,w^42,w^14,w^30,3,w^47,w^7,w^20,w^36,w^34,w^22,w^11],
[w^18,w^27,w^12,w^12,0,w^33,w^6,w^20,w^5,w^26,0,2,w^43,w^20,w^31,w,w^44,0,w^46,4,w^3,w^12,w^29,w^10,0,w^15,w^38,w^42,w^42,w^11,w^38,w^22,w^13,2,w^17,w^3,w^5,w^31,w^12,w^28,0,w^6,w^25,4,w^23,w,w^12,0,w^21,w^11,w^45,5,w^3,w^26,w^28,w^23],
[w^31,w^6,w^10,w^18,w^39,w^17,w^37,2,w^36,w^19,w^45,w^30,4,w^20,w^17,w^33,w^7,w^34,w^45,w^46,w^4,w^6,w^15,w^6,w^42,w,w^36,w^44,2,0,w^19,w^33,5,w^6,w^38,3,w^14,w^45,w,w^25,w^26,w^28,w^6,0,w^44,w^34,w^23,w^14,w^34,w^19,w^14,w^23,w^9,w^43,5,w^28],
[w^13,w^10,w^6,w^39,w^33,w^36,w^10,w^37,w^28,w^25,w^21,w^37,w^22,w^13,w^10,w^2,w^17,w^47,w^20,3,w^43,w^19,w^42,w^29,w^42,w^12,w^27,w^9,w^36,w^45,w^20,w^13,w^44,w^36,3,w^30,w^28,w^2,w^36,w^36,w^13,w^2,w^33,w^13,3,w^42,w^27,w^18,w^7,w^19,w^3,6,w^18,w^5,w^47,w^27],
[w^7,w^38,w^23,w^33,w^33,w^31,w^27,w^22,w^41,0,1,w^19,0,w^18,w^21,w^17,w^45,1,w^20,w^27,2,w^12,w^13,w^42,w^19,w^7,w^28,w^27,w,w^12,w^18,w^14,w^34,w^47,w^12,w^3,w^7,w^3,w^4,w^9,w^2,w^43,w^39,w^7,w^14,3,w^11,w^18,w^38,w^19,w^19,w^20,w^31,w^10,w^11,w^5],
[w^28,w^38,w^28,w^15,2,1,w^22,w^34,w^44,w^31,2,w^42,w^23,w^28,w^43,w^28,w^36,w^25,w^18,w^44,w^38,w^19,w^45,w^3,w^11,w^3,w^20,w^34,0,w^20,w^6,w^47,w^3,w^13,2,w^36,6,4,w^28,w^39,w^33,1,w^29,w^41,6,w^21,w^34,w^25,w^7,w^26,w^38,w^18,w^33,w^13,6,w^11],
[w^47,4,w^29,w^22,w^2,w^7,w^28,w^4,w,w^29,w^35,w^30,w^31,w^25,w^37,6,w^9,6,w^2,w^43,5,w^19,w^22,w^37,w^26,w^5,w^38,w^20,w^33,w^31,w^36,w^34,4,w^6,w^30,w^4,4,w^18,w^33,0,w^46,w^38,w^6,w^20,w^4,3,w^18,w^19,w^41,w^29,w^15,2,2,w^27,w^44,0],
[1,2,w^17,w^11,w^9,0,w^31,w^22,w^4,w^6,w^30,w^19,w^12,w^3,w^42,w^22,w^13,w^31,3,w^18,w^44,w^31,w^39,w^7,w^23,w^19,w^17,w^9,w,w^9,w^19,1,3,w^20,w^20,w^36,w^25,w^33,w^44,w^35,w^3,w^17,w^22,w^29,w^17,w^37,w^35,4,w^42,w^29,w^2,w^29,w^36,w^31,w^31,w^42],
[w^39,w^42,w^20,2,w^29,w^39,w^10,w^13,w^28,w^43,w^13,w^45,w,w^12,w^22,w^47,w^46,w^46,w^7,w^25,w^19,w^11,w^37,w^27,w^41,w^26,w^3,w^36,w^47,w^13,4,w^13,w^30,w^4,w^34,w^21,w^43,w^22,0,w^5,w^38,w^6,w^6,w^7,w^26,5,w^9,2,w^21,1,0,w^3,w^26,w^34,2,w^5],
[w^21,w^38,w^15,w^44,w^46,w^46,2,1,w^29,w^41,w^20,w,w^7,w^37,w^29,w^36,w^26,w^22,w^13,w^12,w^36,w^37,w^15,w^20,w^3,w^9,w^2,w^34,w^4,w^28,w^42,w^17,w^20,w^46,w^38,w^23,w^38,w^46,w^41,w,w^34,3,w^14,w^46,w^36,w^3,w^9,w^29,w^30,4,1,w^47,w^14,w^21,w^14,w^12],
[w^42,w^20,w^15,w^28,3,w^44,5,w,w^4,w^2,w^43,w^29,3,w^35,w^25,w^5,w^47,w^10,w^44,w^41,w^11,w^21,w^41,w^33,w^39,w^36,w^39,w^9,w^23,w^47,1,w^27,w^45,w^21,w^3,4,w^14,6,3,w^30,w^30,w^34,1,6,w^46,w^25,w^45,w^5,w^14,w^31,w^3,w^33,w^38,w^30,w^44,w^3],
[w^3,w^19,w^15,w^4,w^29,w^25,w^18,w^9,5,w^7,w^23,w^19,6,w^7,w^46,w^21,w^45,w^36,w^22,w^25,w^5,w^11,2,w^7,w^30,0,w^19,w^35,w^34,3,3,w^26,w^39,w^27,w^2,w^30,w^39,w,w^7,w^46,w^12,w^9,5,w^4,w^9,w^30,w^11,w^15,4,4,w^23,w^39,w^34,w^34,3,w^25],
[w^9,2,w^5,w^23,w^5,w^36,4,w^45,5,w^19,w^9,w^19,w^11,w^25,w,0,w^21,1,6,6,w^11,w^4,w^45,w^10,w^31,3,w^15,w^15,w^42,2,w^34,w^47,w^39,w^25,w^9,5,w^29,w^6,w,w^34,w^45,w^33,0,w^35,w^37,w^29,w^35,w^46,w^37,w^15,w^36,w^33,w^6,w^42,w^25,w^5],
[w^33,w^47,w^41,w^23,w^7,w^28,w^12,w^38,w^30,4,w^9,w^44,w^6,w^6,w^31,5,0,w^27,w^34,w^26,w^29,w^38,w^42,w^13,3,1,w^13,w^13,w^38,w^45,w^13,w^29,w^44,w^46,w^11,w^34,4,w^33,w^22,w^4,w^37,w^33,w^19,w^29,w^2,w^12,w^3,5,w^44,w^2,w^47,w^29,w^11,5,w^3,w^5],
[w^2,w^27,w^41,w^14,w^4,w^20,w^42,w^10,w^47,w^38,w^17,w^43,w^7,w^3,3,w^46,0,w^13,w^17,w^18,w^47,w^27,w^45,w,w^3,w^31,w^47,w^10,w^35,w^20,w^36,w^34,w^11,w^34,w^21,3,w^10,0,w^46,w^4,w^27,w^22,3,w^28,w^43,w^26,w^31,w^7,0,5,w^15,w^25,w^36,w^22,w^23,w^36],
[3,w,w^22,w^17,w^19,w^6,w^31,w^14,w^11,w^36,4,w^21,w^31,w^11,w^20,2,w^34,w^2,w^22,w^25,w^12,w^30,w^20,w^33,w^36,w^7,w^47,w^14,w^46,w^34,w^30,w^28,w^14,w^37,w^12,w,w^22,0,w^21,5,w,w^26,w^28,w^30,w^5,4,1,w^4,w^18,1,w^30,w^5,w^21,w^10,4,w^35]];

b1:=GL(133,F)![[3,1,5,5,4,0,6,2,0,0,0,0,0,0,1,0,0,0,0,0,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,5,0,0,2,1,0,3,0,4,5,3,0,0,0,0,0,0,0,2,0,0,0,6,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,4,0,4,6,5,1,0,0,0,0,0,0,1,4,0,0,0,3,3,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,2,0,4,1,3,5,6,0,0,0,2,0,5,0,0,5,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,3,1,0,1,0,0,3,4,0,0,0,0,0,0,3,1,0,0,0,1,2,4,0,0,0,0,0,0,0,0,5,0,0,6,0,2,0,3,0,6,6,1,6,0,0,0,0,0,0,0,6,0,0,5,3,2,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,4,5,1,0,5,2,5,0,1,0,6,0,1,0,0,3,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,3,0,0,2,6,0,2,0,2,3,6,0,0,4,0,0,0,5,5,0,0,0,1,2,3,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,2,0,1,5,0,0,0,0,0,0,0,0,4,2,0,0,4,3,1,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,4,2,3,0,0,0,3,0,0,0,0,0,5,1,0,0,2,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,3,0,0,2,0,0,5,2,0,3,0,2,0,4,0,0,2,0,0,0,2,1,0,0,0,2,5,1,0,0,0,0,0,0,0,0,4,0,0,5,0,6,0,4,0,5,0,3,0,0,0,0,0,0,0,6,0,0,0,3,1,2,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,0,6,6,0,5,3,1,0,0,0,6,0,5,0,0,5,2,1,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,1,0,0,6,5,0,2,0,6,2,5,0,0,6,0,0,0,6,5,0,0,0,3,0,1,0,0,0,0,0,0,0,0,4,0,0,0,0,2,0,0,0,1,5,5,1,0,0,0,0,0,0,6,3,0,0,0,1,6,0,0,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,3,2,6,0,0,0,2,0,0,0,1,0,1,0,1,3,6,0,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,5,0,0,4,4,0,2,0,0,5,4,0,0,4,0,0,0,2,2,0,0,0,1,3,4,0,0,0,0,0,0,0,0,4,0,0,6,0,6,0,5,0,0,5,2,3,0,0,0,0,0,0,5,0,0,0,2,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,5,0,0,0,5,1,0,0,0,0,3,0,0,0,0,3,1,0,5,3,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,5,0,0,1,0,0,2,0,0,2,0,2,1,0,0,0,5,0,0,0,6,5,0,0,0,5,0,0,0,0,0,0,0,0,0,0,2,0,0,6,0,5,0,1,0,6,4,6,4,0,0,0,0,0,0,6,4,0,0,0,6,5,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,5,3,0,0,1,0,6,0,0,0,1,0,4,0,0,5,6,0,4,3,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,5,0,0,2,4,0,0,0,4,2,2,0,0,3,0,0,0,3,0,0,0,0,5,5,5,0,0,0,0,0,0,0,0,2,0,0,6,0,1,0,1,0,2,5,4,3,0,0,0,0,0,0,1,1,0,0,0,3,3,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,4,5,6,0,2,2,2,0,0,0,5,0,0,0,0,3,2,0,6,1,0,6,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,5,0,0,5,3,0,6,0,5,5,5,0,0,4,0,0,0,1,0,0,0,0,6,6,2,0,0,0,0,0,0,0,0,6,0,0,0,0,3,0,4,0,3,5,3,5,0,0,0,0,0,0,3,1,0,0,1,3,4,0,0,5,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,4,6,5,0,0,4,5,0,0,0,5,0,0,0,0,0,6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,5,0,0,5,4,0,2,0,6,2,0,0,0,1,0,0,0,5,4,0,0,0,3,5,1,0,0,0,0,0,0,0,0,2,0,0,5,0,3,0,1,0,4,6,3,2,0,0,0,0,0,0,1,3,0,0,3,5,1,0,0,3,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,6,0,0,0,3,5,1,0,0,0,2,0,5,0,0,3,4,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,3,1,0,0,6,0,3,0,6,2,4,0,0,4,0,0,0,2,6,0,0,0,0,2,6,0,0,0,0,0,0,0,0,6,0,0,0,0,1,0,5,0,0,2,6,5,0,0,0,0,0,0,4,4,0,0,1,1,5,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,6,5,6,0,5,6,3,0,0,0,3,0,1,0,0,3,5,0,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,5,6,1,0,0,1,4,4,0,0,1,0,0,0,2,2,0,0,0,1,4,5,0,0,0,0,0,0,0,0,6,0,0,4,0,5,0,3,0,6,0,0,4,0,0,0,0,0,0,4,4,0,0,2,0,1,0,0,5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,1,5,0,0,6,1,0,0,0,0,0,0,5,0,0,0,4,0,3,6,0,0,0,0,0,0,6,0,0,0,0,0,0,4,0,0,0,0,6,0,0,4,3,0,5,0,4,4,0,0,0,3,0,0,0,5,1,0,0,0,6,4,0,0,0,0,0,0,0,0,0,5,0,0,4,0,2,0,2,0,4,5,1,2,0,0,0,0,0,0,0,5,0,0,6,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,3,6,1,0,5,0,1,0,0,0,6,0,5,0,0,6,3,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,4,0,0,2,5,0,6,0,6,3,3,0,1,1,0,0,0,2,4,0,0,0,1,2,4,0,0,0,0,0,0,0,0,1,0,0,2,0,2,0,1,0,2,4,0,6,0,0,0,0,0,0,1,1,0,0,4,1,0,0,0,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,6,3,0,5,2,2,0,0,0,4,0,3,0,0,0,6,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,6,5,0,0,0,5,2,3,0,0,4,0,0,1,5,1,0,0,0,6,1,1,0,0,0,0,0,0,0,0,4,0,0,1,0,3,0,3,0,2,2,3,3,0,0,0,0,0,0,2,3,0,0,4,2,4,0,0,2,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,4,0,0,0,1,6,0,0,0,0,0,0,3,0,0,6,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,6,0,0,1,0,0,2,5,0,4,0,4,3,6,0,0,4,0,0,0,2,1,1,0,0,5,1,4,0,0,0,0,0,0,0,0,4,0,0,3,0,0,0,1,0,0,4,2,1,0,0,0,0,0,0,2,4,0,0,5,3,0,0,0,3,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,3,1,2,0,0,6,6,0,0,0,1,0,2,0,0,3,4,0,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,0,0,4,0,0,5,3,0,5,0,6,3,5,0,0,6,0,0,0,2,6,0,0,1,4,5,5,0,0,0,0,0,0,0,0,3,0,0,2,0,2,0,3,0,0,5,4,0,0,0,0,0,0,0,1,5,0,0,2,4,5,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5,2,5,0,1,3,2,0,0,0,1,0,3,0,0,6,3,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,3,0,0,0,5,0,5,0,1,4,5,0,0,6,0,0,0,6,5,0,0,0,4,4,0,0,1,0,0,0,0,0,0,5,0,0,3,0,6,0,5,0,5,4,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,1,6,0,0,6,2,0,0,0,0,0,5,0,0,1,6,0,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,0,3,0,0,3,2,0,4,0,1,4,3,0,0,6,0,0,0,2,3,0,0,0,5,0,4,0,0,0,1,0,0,0,0,3,0,0,4,0,3,0,0,0,5,6,1,5,0,0,0,0,0,0,3,4,0,0,1,6,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,5,3,0,1,2,1,0,0,0,2,0,6,0,0,1,5,0,6,5,0,0,0,0,0,0,0,0,0,0,6,0,0,4,0,0,0,0,4,0,0,3,1,0,2,0,5,3,0,0,0,0,0,0,0,2,4,0,0,0,3,6,4,0,0,0,0,0,0,0,0,3,0,0,4,0,3,0,2,0,0,6,0,3,0,0,0,0,0,0,1,5,0,0,2,0,4,0,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,2,3,5,0,5,3,0,0,0,0,0,0,2,0,0,3,0,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,4,0,0,2,6,0,3,0,0,0,0,0,0,4,0,0,0,4,4,0,0,0,1,5,6,0,0,0,0,0,0,0,0,5,1,0,5,0,6,0,1,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,2,4,0,0,2,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,1,0,6,0,3,1,2,0,0,0,0,0,4,0,0,5,4,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,5,0,0,1,0,0,6,0,0,6,0,1,5,0,0,0,6,0,0,0,6,3,0,0,0,6,6,2,0,0,0,0,0,0,0,0,1,0,0,5,0,0,1,4,0,1,6,3,6,0,0,0,0,0,0,3,0,0,0,6,1,0,0,0,1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,5,3,2,0,4,3,3,0,0,0,3,0,0,0,0,5,6,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,0,1,0,0,6,1,0,3,0,1,0,1,0,0,0,0,0,0,5,6,0,0,0,6,4,2,0,0,0,0,0,0,0,0,6,0,0,6,0,0,0,1,1,5,6,5,3,0,0,0,0,0,0,4,4,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,3,6,4,0,1,6,6,0,0,0,6,0,1,0,0,3,1,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,1,5,0,0,6,4,0,3,0,0,3,6,0,0,5,0,0,0,5,1,0,0,0,2,3,3,0,0,0,0,0,0,0,0,4,0,0,4,0,4,0,4,0,3,0,6,1,0,0,0,0,0,0,0,1,0,0,5,1,3,0,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,4,6,0,0,0,5,0,0,0,2,0,0,0,0,6,6,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,1,0,0,6,3,0,5,0,0,3,6,0,0,4,0,0,0,4,0,0,0,0,0,2,5,0,0,0,0,0,0,0,0,6,0,0,1,0,5,0,2,0,3,5,4,0,1,0,0,0,0,0,4,2,0,0,6,0,6,0,0,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,3,2,4,0,0,0,6,0,0,0,0,0,0,0,0,4,1,0,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,2,0,0,3,0,0,6,0,0,4,2,0,0,5,0,0,0,3,1,0,6,0,5,5,1,0,0,0,0,0,0,0,0,6,0,0,5,0,2,0,5,0,0,4,3,2,0,0,0,0,0,0,2,1,0,0,3,3,2,0,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,1,0,0,0,4,1,1,0,0,0,3,0,1,0,0,2,0,0,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,0,0,0,0,0,2,0,2,0,3,0,3,0,0,6,0,0,0,2,0,0,0,0,4,3,0,0,0,0,0,0,0,0,0,5,0,0,0,0,3,0,0,0,5,3,2,1,0,0,1,0,0,0,2,5,0,0,1,3,6,0,0,3,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,1,1,5,0,4,3,3,0,0,0,1,0,0,0,0,2,6,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,4,5,0,4,0,3,3,5,0,0,1,0,0,0,0,4,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,0,6,0,5,2,6,3,0,0,0,0,0,0,0,3,0,1,2,5,5,0,0,2,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,2,3,1,0,4,4,0,0,0,0,3,0,1,0,0,6,5,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,6,0,0,5,0,0,3,2,0,6,0,4,5,5,0,0,0,0,0,0,3,5,0,0,0,3,2,2,0,0,0,0,0,0,0,0,0,0,0,6,0,6,0,6,0,2,2,3,0,0,0,0,0,0,0,4,2,1,0,2,3,1,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,2,5,2,0,4,4,4,0,0,0,3,0,6,0,0,4,1,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,5,0,0,0,1,0,3,0,4,0,4,0,0,2,0,0,0,6,3,0,0,0,1,3,4,0,0,0,0,0,0,1,0,1,0,0,0,0,5,0,5,0,6,4,0,5,0,0,0,0,0,0,2,1,0,0,3,2,0,0,0,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,2,5,0,0,3,4,3,0,0,0,0,0,0,0,0,3,2,0,2,4,0,0,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,3,0,0,0,5,0,5,0,6,2,1,0,0,3,0,0,0,5,4,0,0,0,1,5,6,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,2,0,4,0,3,4,0,0,0,0,0,0,0,4,0,0,4,3,1,0,0,5,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,3,1,2,0,6,1,3,0,0,0,6,0,0,0,0,4,5,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,6,0,0,1,0,0,1,0,0,1,0,0,4,6,0,0,6,0,0,0,6,2,0,0,0,2,3,1,0,0,0,0,0,0,0,0,4,0,0,5,0,4,0,2,0,1,5,3,6,0,0,0,0,0,0,3,4,0,0,5,5,5,0,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,4,6,5,0,6,6,1,0,0,0,4,0,1,0,0,2,1,0,5,5,6,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,3,0,0,0,0,0,3,0,2,1,2,0,0,0,0,0,0,6,3,0,0,0,3,6,0,0,0,0,0,0,0,0,0,3,0,0,1,0,5,0,3,0,1,6,4,1,0,0,0,0,0,0,0,0,0,0,6,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,3,0,3,0,4,0,6,0,0,0,3,0,4,0,0,2,3,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,3,0,0,4,0,0,4,3,0,0,0,5,4,1,0,0,6,0,0,0,5,4,0,0,0,1,3,2,0,0,0,0,0,0,0,0,4,0,0,0,0,4,0,1,0,6,4,2,2,0,0,0,0,0,0,5,5,0,0,3,5,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,3,1,1,0,5,2,3,0,0,0,5,0,2,0,0,6,6,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,0,0,0,0,1,6,0,2,0,2,0,4,0,0,5,0,0,0,1,1,0,0,0,0,1,4,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,4,0,5,1,4,2,0,0,0,0,0,0,2,5,0,0,6,0,0,0,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,5,6,3,0,1,3,1,0,0,0,2,0,5,0,0,6,5,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,3,0,0,1,3,0,5,0,1,5,3,0,0,4,0,0,0,4,1,0,0,0,3,2,5,0,0,0,0,0,0,0,0,5,0,0,0,0,2,0,6,0,2,0,6,4,0,0,0,0,0,0,3,1,0,0,6,4,1,0,0,6,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,6,6,0,0,1,0,2,0,0,0,1,0,2,0,0,6,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,3,3,0,6,0,5,5,0,0,0,1,0,0,0,4,1,0,0,0,0,6,3,0,0,0,0,0,0,0,0,2,0,0,6,0,4,0,6,0,6,0,6,6,0,0,0,0,0,0,2,1,0,0,1,4,2,0,0,6,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,5,1,3,0,0,1,3,0,0,0,3,0,6,0,0,0,5,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,6,0,6,0,1,3,4,0,0,6,0,0,0,2,2,0,0,0,4,0,3,0,0,0,0,0,0,0,0,5,0,0,3,0,3,0,2,0,3,6,6,5,0,0,0,0,0,0,3,4,0,0,6,0,1,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,6,3,3,0,5,5,3,0,0,0,2,0,0,0,0,5,6,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,0,0,6,0,0,2,0,0,4,0,4,4,3,0,0,1,0,0,0,2,4,0,0,0,1,5,5,0,0,0,0,0,0,0,0,3,0,0,1,0,3,0,2,0,6,0,2,1,0,0,0,0,6,0,5,5,0,0,3,5,6,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,5,4,3,0,4,4,4,0,0,0,5,0,4,0,0,4,2,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,0,0,5,0,0,5,4,0,0,0,4,3,5,0,0,2,0,0,0,2,3,0,0,0,1,0,2,0,0,0,0,0,0,0,0,3,0,0,2,0,6,0,0,0,2,4,2,2,0,0,0,0,0,0,4,0,0,0,6,4,3,0,0,5,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,5,3,5,0,5,1,1,0,0,0,0,0,3,0,0,1,6,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,0,0,3,0,0,6,0,4,6,2,0,0,0,0,0,0,2,1,0,0,0,4,2,6,0,0,0,0,0,0,0,6,3,0,0,1,0,0,0,1,0,1,0,2,6,0,0,0,0,0,0,5,0,0,0,6,1,1,0,0,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,4,0,6,1,6,0,0,0,6,0,6,0,0,2,2,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,1,5,0,1,0,6,3,1,0,0,4,0,0,0,3,3,0,0,0,6,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,5,5,6,1,0,0,0,0,0,0,1,6,0,0,3,2,1,0,0,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,5,6,3,0,0,0,3,0,0,0,5,0,2,0,0,5,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,5,0,0,0,0,0,6,3,0,1,0,0,4,6,0,0,4,0,0,0,3,2,0,0,0,1,3,6,0,0,0,0,0,0,0,0,6,0,0,2,0,6,0,6,0,3,5,4,1,0,0,0,0,0,0,5,3,0,0,5,6,1,0,0,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,4,6,0,4,5,4,0,0,0,1,0,2,0,0,6,4,0,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,3,0,0,0,0,0,0,0,4,1,5,0,0,2,0,0,0,3,1,0,0,0,0,6,4,0,0,0,0,0,0,0,0,1,0,0,4,6,0,0,0,0,1,2,5,3,0,0,0,0,0,0,1,3,0,0,2,1,2,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,6,3,3,0,6,2,1,0,0,0,2,0,2,0,0,3,2,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,2,3,0,0,0,3,4,6,0,0,0,0,0,0,4,6,0,0,0,2,4,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,5,4,6,2,0,0,0,0,0,0,2,6,0,0,3,2,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,2,2,1,0,3,4,1,0,0,0,5,0,1,0,0,0,0,0,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,0,4,0,0,2,4,0,1,0,5,5,3,0,0,4,0,0,0,6,3,0,0,0,1,2,3,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,3,0,4,5,3,4,0,0,0,0,0,0,3,0,0,0,0,4,3,0,1,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,6,3,0,4,0,1,0,0,0,4,0,0,0,0,2,1,0,2,2,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,4,0,0,4,0,0,1,2,0,2,0,0,6,2,0,0,3,0,0,0,0,6,0,0,0,3,6,5,0,0,0,0,0,0,0,0,6,0,0,2,0,6,0,6,0,3,6,0,0,0,0,0,0,0,0,3,4,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,4,0,0,1,1,4,0,0,0,5,0,6,0,0,0,3,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,3,0,0,1,2,0,4,0,6,4,1,0,0,1,0,0,0,0,2,0,0,0,6,2,0,0,0,0,0,0,0,0,0,5,0,0,1,0,0,0,2,0,0,3,5,6,0,0,0,0,0,0,4,2,0,0,6,0,0,0,0,5,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,5,2,0,6,1,1,0,0,0,3,0,0,0,0,6,1,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,1,5,0,4,0,0,0,0,0,5,2,0,3,0,1,6,5,0,0,1,0,0,0,3,1,0,0,0,5,2,6,0,0,0,0,0,0,0,0,0,0,0,5,0,2,0,3,0,2,5,3,5,0,0,0,0,0,0,2,6,0,0,3,2,5,0,0,2,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,3,6,0,4,3,1,0,0,0,3,0,4,0,0,2,5,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,4,0,0,5,3,0,6,0,1,3,4,0,0,3,0,0,0,3,2,0,0,0,3,0,5,0,0,0,0,0,0,0,0,1,0,0,3,0,0,0,2,0,5,1,2,2,0,0,0,0,0,0,5,3,0,0,5,0,1,0,0,3,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,6,0,2,0,6,1,5,0,0,0,4,0,6,0,0,1,5,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,2,0,0,3,1,0,5,0,3,2,6,0,0,1,0,0,0,0,2,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,4,0,3,5,5,3,0,0,0,0,0,0,1,2,0,0,4,2,0,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,1,1,0,4,6,2,0,0,0,1,0,5,0,0,6,5,0,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,2,5,0,5,0,2,4,2,0,0,3,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,6,0,0,4,0,5,0,1,0,6,2,3,3,0,0,0,0,0,0,4,3,0,0,3,2,4,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,1,4,2,0,1,0,1,0,0,0,0,0,1,0,0,4,3,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,2,0,0,4,1,0,4,0,3,6,6,0,0,1,0,0,0,5,3,0,0,0,4,3,0,0,0,0,0,0,0,0,0,4,0,0,4,0,4,0,1,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,4,2,5,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,6,6,3,0,5,6,3,0,0,0,4,0,2,0,0,5,6,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,1,0,0,2,4,0,1,0,0,0,1,0,0,0,0,0,0,3,6,0,0,0,2,4,0,0,0,0,0,0,0,0,0,6,0,0,0,0,4,0,3,0,4,0,5,6,0,0,0,0,0,0,5,4,0,0,0,1,2,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,0,2,1,0,4,2,5,0,0,0,2,0,3,0,0,2,3,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,4,0,0,3,0,0,2,0,4,2,5,0,0,5,0,0,0,3,0,0,0,0,6,3,3,0,0,0,0,0,0,0,0,2,0,0,2,0,1,0,1,0,5,5,4,5,0,0,0,0,0,0,1,1,0,0,1,4,6,0,0,6,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,5,4,1,0,5,2,6,0,0,0,4,0,1,0,0,6,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,0,4,0,0,3,5,0,1,0,1,5,6,0,0,3,0,0,0,5,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,4,0,0,0,2,4,4,4,0,0,0,0,0,0,4,5,0,0,1,0,5,0,0,4,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,3,1,2,0,4,0,0,0,0,0,4,0,5,0,0,2,1,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,4,0,0,6,0,0,1,6,0,4,0,0,6,4,0,0,3,0,0,0,4,3,0,0,0,2,6,5,0,0,0,0,0,0,0,0,2,0,0,5,0,2,0,5,0,6,6,3,2,0,1,0,0,0,0,0,6,0,0,3,4,6,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,3,4,3,0,1,1,1,0,0,0,1,0,6,0,0,5,1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,4,0,0,0,4,0,5,0,5,4,1,0,0,0,0,0,0,3,4,0,0,0,4,5,6,0,0,0,0,0,0,0,0,5,0,0,4,0,6,0,2,0,3,0,6,2,0,0,0,0,0,0,3,6,0,0,1,5,5,0,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,2,1,1,0,1,0,2,0,0,0,5,0,3,0,0,1,6,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,1,5,0,1,0,2,5,6,0,0,4,0,0,0,1,3,0,0,0,2,2,1,0,0,0,0,0,0,0,0,2,0,0,2,0,0,0,5,0,6,5,0,5,0,0,0,0,0,0,6,6,0,0,4,5,5,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,1,4,0,0,1,2,6,0,0,0,6,0,4,0,0,3,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,0,0,5,2,0,6,0,5,4,1,0,0,5,0,0,0,5,0,0,0,0,4,5,6,0,0,1,0,0,0,0,0,6,0,0,5,0,4,0,6,0,6,2,3,5,0,0,0,0,0,0,0,0,0,0,2,5,6,0,0,6,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,0,0,0,3,6,1,0,0,0,5,0,6,0,0,6,6,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,3,0,0,2,0,0,5,3,0,4,0,5,6,0,0,0,3,0,0,0,2,1,0,0,0,4,1,3,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,0,4,6,0,0,0,0,0,0,0,0,3,5,0,0,5,0,3,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,6,2,0,0,0,0,1,0,3,0,0,1,6,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,0,0,6,0,0,5,1,0,4,0,2,6,5,0,0,4,0,0,0,2,2,0,0,0,0,6,4,0,0,0,0,0,0,0,0,0,0,0,6,0,6,0,5,0,3,2,1,0,0,0,0,0,0,0,0,3,0,0,0,4,1,0,0,3,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,5,1,1,0,4,0,0,0,0,0,1,0,2,0,0,4,1,0,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,2,0,0,0,5,0,3,0,1,0,4,0,0,3,0,0,0,5,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,4,0,0,4,0,1,0,6,0,5,0,2,4,0,0,0,0,0,0,6,4,0,0,6,5,5,0,0,6,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,5,5,0,2,0,0,0,0,0,3,0,3,0,0,2,3,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,3,0,0,0,2,0,6,0,3,5,4,0,0,0,0,0,0,1,1,0,0,0,4,5,6,0,0,0,0,0,0,0,0,1,0,0,5,0,5,0,1,0,6,0,0,1,0,0,0,0,0,0,5,4,0,0,3,5,1,0,0,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,3,0,0,0,6,2,1,0,0,0,4,0,4,0,0,3,1,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,5,0,0,4,0,0,0,2,0,0,0,5,3,4,0,0,0,0,0,0,0,5,0,0,0,4,5,6,0,0,0,0,0,0,0,0,3,0,0,6,0,2,0,1,0,2,1,2,2,0,0,0,0,0,0,4,3,0,0,3,1,6,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,6,6,1,0,2,3,6,0,0,0,0,0,4,0,0,4,5,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,6,1,0,5,0,6,4,3,0,0,3,0,0,0,4,1,0,0,0,5,1,0,0,0,0,0,0,0,0,0,5,0,0,2,0,1,0,4,0,5,1,1,2,0,0,0,0,0,0,4,0,0,0,3,1,4,0,0,6,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,5,2,1,0,6,2,5,0,0,0,2,0,0,0,0,6,1,0,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,1,0,5,2,3,0,0,5,0,0,0,0,3,0,0,0,5,5,3,0,0,0,0,0,0,0,0,2,0,0,0,0,5,0,1,0,3,1,5,2,0,0,0,0,0,0,4,4,0,0,1,0,1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,4,3,5,0,1,3,1,0,0,0,3,0,0,0,0,0,5,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,5,0,0,4,3,0,1,0,3,2,5,0,0,2,0,0,0,0,2,0,0,0,3,2,2,0,0,0,0,0,0,0,0,1,0,0,4,0,6,0,1,0,0,6,2,0,0,0,0,0,0,0,5,1,0,0,3,2,5,0,0,5,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,4,5,6,0,5,4,0,0,0,0,2,0,5,0,0,1,2,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,2,0,0,1,0,0,3,1,0,4,0,3,0,6,0,0,4,0,0,0,1,5,0,0,0,2,5,1,0,0,0,0,0,0,0,0,5,0,0,3,0,5,0,5,0,6,2,1,2,0,0,0,0,0,0,2,4,0,0,2,2,6,0,0,4,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,6,3,1,0,4,4,4,0,0,0,0,0,6,0,0,6,5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,3,0,0,3,4,0,3,0,1,4,6,0,0,6,0,0,0,3,1,0,0,0,4,6,3,0,0,0,0,0,0,0,0,5,0,0,6,0,6,0,4,0,2,6,5,2,0,0,0,6,0,0,0,0,0,0,1,0,0,0,0,6,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4,5,1,0,3,4,3,0,0,0,5,0,1,0,0,5,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,0,0,4,0,0,0,6,0,4,0,1,4,0,0,0,3,0,0,0,4,1,0,0,0,3,4,2,0,0,0,0,0,0,0,0,1,0,0,4,0,3,0,3,0,3,2,4,4,0,0,0,0,0,0,3,6,0,0,2,2,0,0,0,5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,0,2,0,0,4,3,6,0,0,1,1,0,4,0,0,2,6,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,4,0,0,6,0,0,4,6,0,0,0,4,3,1,0,0,6,0,0,0,2,6,0,0,0,1,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,6,2,3,2,0,0,0,0,0,0,2,1,0,0,5,4,4,0,0,2,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,5,4,0,0,1,5,3,0,0,0,2,0,3,0,0,1,2,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,2,6,0,3,0,2,1,6,0,0,1,0,0,0,5,6,0,0,0,0,2,1,0,0,0,0,0,0,0,0,5,0,0,5,0,5,0,0,0,2,2,6,5,0,0,0,0,0,0,1,4,0,0,5,2,4,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,4,4,1,0,0,0,2,0,0,0,2,0,2,0,0,5,0,0,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,0,0,3,0,0,2,0,0,3,0,0,0,2,0,0,0,1,4,0,0,0,3,4,2,0,0,0,0,0,0,0,0,2,0,0,5,0,5,0,6,0,2,6,3,3,0,0,0,0,0,0,4,6,0,0,2,1,4,0,0,5,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,2,0,3,0,6,4,6,0,0,0,3,0,1,0,0,6,6,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,6,0,0,1,2,0,0,0,0,6,5,0,0,0,6,0,0,3,0,0,0,0,5,6,3,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,6,0,6,1,4,6,0,0,0,0,0,0,3,2,0,0,6,3,6,0,0,1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,1,0,4,0,6,4,5,0,0,0,4,0,2,0,0,4,4,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,6,0,0,6,3,0,0,0,5,0,0,0,0,3,0,0,0,4,3,0,0,0,4,5,0,0,0,0,0,0,0,0,0,2,0,0,4,0,2,0,0,0,4,2,0,3,0,0,0,0,0,0,5,5,0,0,0,4,6,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,1,6,2,0,1,3,3,0,0,0,5,0,5,0,0,3,1,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,2,0,0,2,0,0,3,0,4,3,4,0,0,5,0,0,0,6,2,0,0,0,6,4,1,0,0,0,0,0,0,0,0,0,0,0,5,0,6,0,2,0,1,1,6,3,0,0,0,0,0,0,4,6,0,0,6,3,6,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,4,6,3,0,1,5,5,0,0,0,4,0,5,0,0,1,6,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,4,0,0,3,5,0,4,0,4,6,3,0,0,6,0,0,0,0,2,0,0,0,3,5,6,1,0,0,0,0,0,0,0,4,0,0,4,0,3,0,6,0,2,0,3,2,0,0,0,0,0,0,2,5,0,0,2,0,5,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,1,2,2,0,0,4,0,0,0,0,4,0,1,0,0,0,6,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,5,0,0,3,0,0,4,3,0,6,0,0,2,3,0,0,3,0,0,0,0,4,0,0,0,4,4,3,0,0,0,0,0,0,0,0,2,0,0,4,0,4,0,6,0,4,5,3,4,0,0,0,0,0,0,3,2,0,0,5,5,4,0,0,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5,4,5,0,4,2,2,0,0,0,0,0,5,0,0,6,2,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,6,0,0,3,2,0,0,0,1,1,4,0,0,5,0,0,0,1,1,0,0,0,3,0,1,0,0,0,0,0,0,0,0,1,0,0,3,0,2,0,5,0,4,4,1,3,0,0,0,0,0,0,3,3,0,0,2,4,2,0,0,5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,5,6,6,0,5,3,4,0,0,0,6,0,1,0,0,2,2,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,0,0,1,4,0,2,0,1,1,1,0,0,6,0,0,0,6,6,0,0,0,4,5,5,0,0,0,0,0,0,0,0,5,0,0,0,0,2,0,2,0,4,6,3,2,0,0,0,0,0,0,2,0,0,0,2,5,2,0,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,4,1,5,0,4,4,5,0,0,0,0,0,3,0,0,1,4,0,0,5,0,0,0,0,6,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,3,4,0,4,0,3,0,4,0,0,5,0,0,0,2,0,0,0,0,3,6,4,0,0,0,0,0,0,0,0,5,0,0,3,0,6,0,0,0,2,2,4,1,0,0,0,0,0,0,2,6,0,0,4,0,5,0,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,5,1,5,0,4,1,1,6,0,0,0,0,4,0,0,5,5,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,1,0,0,1,4,0,5,0,3,5,3,0,0,2,0,0,0,1,5,0,0,0,6,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,5,2,0,0,0,0,0,0,0,2,0,0,2,0,4,0,0,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,1,2,0,5,1,5,0,0,0,5,0,1,0,0,1,6,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,0,4,0,0,2,1,0,3,0,6,0,4,0,0,4,0,0,0,4,3,0,0,0,2,3,5,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,3,0,6,6,1,0,0,0,0,0,0,0,1,5,0,0,4,1,4,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,6,1,0,4,4,3,0,0,0,3,0,4,0,0,1,6,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,1,0,0,1,1,0,4,1,3,2,4,0,0,0,0,0,0,2,0,0,0,0,0,5,5,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,3,0,0,2,0,0,0,0,0,0,4,5,0,0,0,1,0,0,0,4,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,4,2,2,0,6,3,2,0,0,0,0,1,0,0,0,0,0,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,3,0,0,5,0,0,5,1,0,1,0,1,3,3,0,0,4,0,0,0,1,1,0,0,0,6,3,3,0,0,0,0,0,0,0,0,2,0,0,6,0,3,0,3,0,4,3,2,4,0,0,0,0,0,0,4,2,0,0,0,6,5,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,4,0,0,2,2,2,0,0,0,4,0,1,0,0,2,3,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,6,6,0,3,0,1,6,6,0,0,6,0,0,0,1,5,0,0,0,3,4,3,0,0,0,0,0,0,0,0,4,0,0,4,0,2,0,5,0,2,0,4,6,0,0,0,0,0,6,3,4,0,0,5,4,4,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,0,0,0,0,1,4,2,0,0,0,5,0,3,0,0,2,6,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,6,0,0,5,1,0,1,0,2,0,6,0,0,0,0,0,0,1,3,0,0,0,0,6,5,0,0,0,0,0,0,0,0,3,0,0,4,0,3,0,3,0,6,6,6,0,0,0,0,0,0,0,6,1,0,0,5,3,3,0,0,4,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,6,0,0,0,3,6,5,0,0,0,4,0,3,0,0,4,6,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,1,0,0,5,1,0,2,0,5,2,1,0,0,4,0,0,0,3,0,0,0,0,0,5,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,5,5,2,1,0,0,0,0,0,0,3,1,0,0,0,6,2,0,0,6,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,0,1,5,0,6,4,0,0,0,0,5,0,6,0,0,3,5,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,0,4,0,0,6,3,0,1,0,6,4,2,0,0,0,0,0,0,1,3,0,0,0,5,1,2,0,0,0,0,0,0,0,0,1,0,0,6,0,3,0,4,0,1,5,5,2,0,0,0,0,0,0,0,6,0,0,0,6,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,6,5,6,0,4,2,5,0,0,0,4,0,6,0,0,4,5,0,5,4,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,1,0,0,2,0,0,4,1,0,1,0,4,1,4,0,0,3,0,0,0,6,6,0,0,0,6,5,1,0,0,0,0,0,0,0,0,4,0,0,2,0,4,0,4,0,0,6,2,2,0,0,0,0,0,0,0,5,0,0,1,0,3,0,0,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,3,6,3,0,2,4,3,0,0,0,4,0,6,0,0,3,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,2,0,0,4,6,0,5,0,3,6,2,0,0,3,0,0,0,2,2,0,0,0,2,6,2,0,0,0,0,0,0,0,0,3,0,0,2,0,3,0,1,0,4,3,0,3,0,0,0,0,0,0,3,4,0,0,5,3,2,0,0,3,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,2,3,5,0,1,2,6,0,0,0,6,0,1,0,0,5,6,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,5,1,0,0,0,5,6,1,0,0,4,0,0,0,6,0,0,0,0,4,3,2,0,0,0,0,6,0,0,0,5,0,0,3,0,5,0,0,0,1,2,3,5,0,0,0,0,0,0,0,4,0,0,1,4,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,5,5,0,2,2,4,0,0,0,2,0,0,0,0,2,0,0,1,6,0,0,0,0,0,0,0,0,0,6,0,0,0,1,0,6,0,0,4,0,0,4,3,0,3,0,5,0,6,0,0,2,0,0,0,6,0,0,0,0,6,1,1,0,0,0,0,0,0,0,0,2,0,0,4,0,0,0,6,0,3,3,0,3,0,0,0,0,0,0,2,2,0,0,5,4,4,0,0,6,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,4,4,4,0,4,4,1,0,0,0,0,0,2,0,0,1,0,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,2,0,0,0,0,0,6,0,1,5,6,0,0,2,0,0,0,5,4,0,0,0,5,1,0,0,0,0,0,0,1,0,0,5,0,0,3,0,6,0,6,0,4,4,0,4,0,0,0,0,0,0,4,5,0,0,5,5,3,0,0,6,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,1,3,4,0,0,3,4,0,0,0,3,0,1,0,0,2,5,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,2,0,0,1,0,0,3,0,5,1,0,0,0,3,0,1,0,5,1,0,0,0,2,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,6,5,2,2,0,0,0,0,0,0,2,2,0,0,2,4,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,4,6,3,0,4,5,4,0,0,0,4,0,4,0,0,5,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,4,2,0,3,0,3,3,4,0,0,6,0,0,0,0,5,0,0,0,2,2,2,0,0,0,0,0,0,0,0,3,0,0,5,0,5,0,0,0,6,2,2,5,0,0,0,0,0,0,5,4,0,0,1,2,2,0,0,5,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,6,0,3,0,1,1,5,0,0,0,4,0,2,0,0,3,5,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,3,0,0,5,6,0,2,0,2,6,2,0,0,4,0,0,0,4,4,0,0,0,0,1,4,0,0,0,0,0,0,0,0,5,0,0,1,0,1,0,5,0,1,5,6,5,0,0,0,0,0,0,3,5,0,0,2,5,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,3,5,3,0,4,0,3,0,0,0,2,0,3,0,0,5,3,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,4,0,0,4,5,0,2,0,4,2,0,0,0,2,0,0,0,4,2,0,0,0,3,0,4,0,0,0,0,0,0,0,0,4,0,0,5,0,2,0,5,0,1,5,4,5,0,0,0,0,0,0,5,0,0,0,0,4,2,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,6,2,0,3,5,3,0,0,0,6,0,2,0,0,4,3,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,2,0,0,6,6,0,2,0,0,5,0,1,0,3,0,0,0,0,4,0,0,0,2,5,2,0,0,0,0,0,0,0,0,3,0,0,2,0,6,0,0,0,4,6,5,3,0,0,0,0,0,0,4,3,0,0,5,1,1,0,0,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,0,5,1,0,1,2,1,0,0,0,3,0,6,0,0,1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,1,5,0,2,0,6,3,0,0,0,0,0,0,0,0,4,0,0,0,1,6,4,0,0,0,0,0,0,0,0,6,0,0,1,0,5,0,6,0,0,0,4,2,0,0,0,0,0,0,2,1,0,0,3,0,6,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,5,5,6,0,6,0,2,0,0,0,0,0,4,0,0,4,6,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,5,4,2,0,0,1,0,0,0,4,6,0,0,0,2,5,5,0,0,0,0,0,0,0,0,6,0,1,0,0,6,0,4,0,0,5,2,1,0,0,0,0,0,0,2,1,0,0,5,1,0,0,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,6,3,1,0,3,1,2,0,0,0,0,0,5,0,0,2,5,0,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,6,0,0,2,0,0,5,2,0,1,0,1,3,5,0,0,1,0,0,0,3,2,0,0,0,1,2,1,0,0,0,0,0,0,0,0,3,0,0,6,0,6,0,2,0,4,4,3,6,0,0,0,0,0,0,5,0,0,0,0,4,5,0,0,2,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,1,0,4,0,5,1,1,0,0,0,5,0,5,0,0,2,4,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,5,3,0,5,0,1,4,1,0,0,1,0,0,0,1,3,0,0,0,2,2,2,0,0,0,0,0,0,0,0,2,0,0,1,0,3,0,4,0,5,1,5,6,0,0,0,0,0,0,4,5,0,0,1,2,2,6,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,3,0,4,0,1,2,5,0,0,0,6,0,4,0,0,6,1,0,2,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,0,3,0,0,1,0,0,6,0,3,0,3,0,0,3,0,0,0,1,3,0,0,0,2,2,4,0,0,0,0,0,0,0,0,5,0,0,6,0,0,0,1,0,5,4,1,2,0,0,0,0,0,0,2,6,0,0,4,3,5,0,0,2,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^21,w^28,w^20,w^21,w^30,w^10,w^6,w^2,w^37,w^7,w^44,w^29,w^41,w^46,w^12,w,w^39,w^44,w^38,1,w^15,w^4,w^38,w^41,w^7,w^2,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^3,w^45,w^47,w^25,w^27,w^20,w^35,w^47,w^38,w^41,w^14,w^47,w^30,w^14,4,w^21,w^43,w^38,w^18,w^5,w^6,w^20,w^7,6,w^34,w^35,w^27],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,4,w^31,0,w^20,w^22,1,w^3,w^35,w^47,w^26,w^34,w^4,w^19,w^22,w^35,w^18,w^30,w^21,w^36,w^13,w^25,w^33,w^17,w^15,w^38,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42,w^5,w^30,w^31,w^38,w^10,w^42,4,w^33,w^14,w^22,w^19,w^43,w^9,w^37,w^9,w^39,w^27,w^33,w^47,w^46,w^18,w^33,w^14,w^46,w^28,3,w^26],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^10,w^26,w^31,w^7,w^22,w^12,w^23,w^7,w^18,w^18,1,w^25,w^30,w^11,w^26,w^31,w^20,w^27,w^4,w^5,w^17,w^28,w^2,w^36,w^34,w^20,w^28],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^46,w^37,3,w^39,w^28,w^15,w^21,w^14,w^38,w^42,w^47,w^47,4,w^9,w^47,w^34,w^33,w^41,w^44,w^30,w^44,w^22,0,w^9,w^37,w^37,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39,w^5,4,w^39,w^46,5,6,w^23,w^20,3,w^6,w^17,w^14,w^37,1,w^9,w^36,w^29,w^41,w^35,w^2,1,w^38,2,3,w^20,w^46,w^46],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,1,w,2,w^36,w^13,w^4,w^9,w^11,w^14,w^43,w^30,w^14,w^10,2,w^47,w^26,w^9,w^46,w^35,w^3,5,w^7,w^19,5,w^35,0,w^35],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^45,w^38,w^7,w^12,5,w^42,w^6,w^42,w^17,0,w^36,w^37,2,2,w^42,w^6,w^45,w^9,w^21,w,w^6,w^37,w^44,w,w^12,w^27,w^39,w^38],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^35,w^35,w^18,w^29,w^27,w^44,6,w^26,w^11,w^10,w^39,w^7,w^5,w^23,w^30,w^33,w^19,w^25,w,w^9,w^27,w^35,w^41,w^17,1,3,w^30,w^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^31,w^11,w^27,w^13,w^20,w^4,w^34,w^37,w^12,w^21,w^15,w^34,w^9,w^25,w^35,w^6,3,w^38,w^35,w^36,w^26,w^12,w^23,5,6,w^10,3,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47,w^30,w^18,w^39,w^11,1,5,w^23,w^2,w^47,w^39,w^21,w^39,w^44,w^27,0,w^35,w^17,w^33,w^6,w^25,3,w^25,w^30,w^47,w^35,w^14,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^35,w^41,w^42,w^42,w^17,w^43,6,w^18,3,0,w^21,w^47,w^25,w^19,w^38,w^22,4,w^22,w^11,w^29,w^36,w^5,w^15,w^30,w^21,w^27,w,w^17],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^37,w^12,w^30,w^2,w^5,w^33,w^38,w^17,w^19,6,w^23,w^25,w^10,w^14,0,w^43,w^4,w^12,w^3,0,w^10,w^35,3,w^27,w^23,w^44,w^4,w^4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^30,w,w^41,w^46,w^34,w^21,w,w^38,w^23,w^33,w^14,0,1,1,w^4,w^45,w,w^45,w^17,w^23,w^10,5,w^23,w^3,w^44,w^35,w^33],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^26,1,w^15,w^3,w^18,w^27,w^6,w^28,w^29,w^13,w^2,w^20,w^42,w^27,5,w^22,w^3,w^25,w^36,w^7,w^42,3,w^15,w^23,w^6,w^46,w^12],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^15,4,w^43,w^12,w^19,w^25,6,2,w^41,w^28,w^17,w^27,w^43,w^33,w^11,w^14,3,w^3,w^20,5,w^11,3,w^9,w^44,w^22,2,w^25],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,w^34,4,w^22,w^4,w^23,4,1,w^38,5,w^21,w^15,w^20,w^41,w^28,w^28,1,w^2,w^18,w^10,w^13,w^34,w^10,0,w^12,w^9,w^7,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29,w^27,w^36,w^6,w^19,w^27,2,w^30,w^17,w^10,w^19,w^14,w^19,w^36,w^44,w^41,w^4,w^2,w^14,w^30,w^9,w^14,w^5,w^17,w^9,3,w^46,w^13],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^44,w^17,w^18,w^20,w^11,w^15,5,w^37,w^22,w^17,w^44,w^47,2,w^9,w^44,6,w^45,3,w^33,w^21,w^19,w^27,w^21,w^45,w^12,w^9,w^38,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^41,w^17,w^18,4,w^47,w^44,w^6,w^39,w^12,w^42,w^31,3,w^47,w^36,w^15,w^5,w^37,3,w^17,w^17,w^29,1,w^14,w^21,w^7,w^37,w^4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^34,w^36,w^9,w^33,w^10,w^39,w^35,4,w^47,w^10,w^17,w^21,w^25,w^22,w^20,w^21,w^4,w^5,w^35,w^4,w^30,w^22,w^13,w^41,w^39,w^28,w^45],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^20,w^12,w^45,w^26,w^35,w^6,w^23,1,w^41,w^28,w^47,w,w^9,w^7,w^4,w^43,w^3,w^29,w^47,w^10,w^30,w^22,w^11,w^13,w^29,w^15,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^30,w^28,w^39,w^46,w^23,w^34,w^43,w^42,5,w^33,w^3,w^43,w^13,w^25,w^20,w^12,6,3,w^21,w^3,w^5,5,w^10,w^9,w,2,w^26],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^22,w^10,w^9,w^36,5,w^35,w^41,w^14,w^25,w^30,w^42,w^2,w^22,w^6,w^28,0,w^25,w^5,w^37,w^31,w^5,3,w^33,w^2,4,w^46,w^41],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29,w^20,w^20,w^35,w^46,w^11,w^3,w^39,w^44,5,3,1,5,5,4,w^20,w^12,w^10,w^43,0,w^27,w^4,w^3,5,w^13,w^44,w^27,w^14],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,w^15,w^37,5,w^23,w^3,w^21,0,w^36,w^12,w^33,w^7,w^25,w^2,w^7,3,w^5,w^7,w^12,w^43,w^11,w^31,w^44,w^41,w^19,w^46,5,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^18,w^5,w,w^29,w^34,w^25,w^33,w^43,w^2,4,w^22,2,w^44,6,w^14,w^46,w^42,w^47,w^27,w^43,w^12,w^5,w^12,w^18,w^11,w^43,w^26]];

b2:=GL(133,F)![[0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,1,2,0,0,0,1,0,0,0,0,3,0,6,0,3,6,0,0,0,0,1,3,0,0,2,1,3,0,0,0,0,4,0,0,0,3,0,6,0,0,0,0,2,5,0,0,0,0,6,2,0,4,0,0,0,1,1,0,0,2,0,2,3,0,0,0,6,0,0,0,0,5,0,0,4,0,6,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,1,3,4,0,2,5,0,0,0,0,3,0,2,0,2,6,0,0,0,0,5,1,0,0,6,2,1,0,0,0,6,6,0,0,0,4,0,6,0,0,0,0,0,4,0,0,0,0,3,3,5,1,0,0,0,3,2,0,4,5,0,6,5,0,0,0,1,0,0,1,0,6,6,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,3,0,2,0,2,0,4,0,0,6,0,0,0,0,6,0,3,0,2,6,0,0,0,0,5,5,0,0,0,2,3,0,0,0,2,2,0,0,0,6,0,1,0,0,0,0,3,5,0,0,0,0,2,1,1,2,0,0,0,6,5,0,2,3,0,4,1,0,0,0,0,0,0,0,0,5,3,0,5,0,5,0,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,1,0,0,6,0,2,0,0,1,2,0,4,4,0,0,0,0,4,0,3,0,4,0,0,0,0,0,0,0,0,0,3,3,2,0,0,0,5,1,0,0,0,4,0,5,0,0,0,0,3,2,0,0,0,0,0,5,0,3,0,0,0,4,0,0,5,3,0,0,2,0,0,0,0,0,0,6,0,3,4,0,3,0,2,0,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,2,5,5,0,4,1,0,0,0,0,1,0,4,0,6,2,0,0,0,0,6,4,0,0,2,2,4,0,0,0,0,5,0,0,0,5,0,2,0,0,0,0,0,1,0,0,0,0,6,1,1,2,0,0,0,3,3,0,1,0,0,2,3,0,0,0,6,0,0,5,0,1,6,0,4,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,5,0,2,4,1,0,3,4,0,0,0,0,1,0,0,0,5,6,0,0,0,0,0,0,0,0,6,1,4,0,0,0,6,6,0,0,0,4,0,3,0,0,0,0,6,3,0,0,0,0,2,5,6,6,0,0,0,0,6,0,5,4,0,6,5,0,0,0,4,0,0,3,0,3,4,0,1,0,1,0,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,3,6,3,1,2,6,0,0,0,0,0,0,5,0,6,2,0,0,0,0,4,3,0,0,3,2,6,0,0,0,6,5,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,3,6,4,3,0,0,0,0,6,0,1,2,0,6,6,0,0,0,3,0,0,3,0,1,3,0,3,0,3,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,0,2,0,6,6,0,0,1,0,0,0,0,0,4,3,0,0,0,0,2,6,0,0,1,6,2,0,0,0,6,4,0,0,0,2,0,3,0,0,0,0,3,5,0,0,0,0,3,1,6,3,0,0,0,0,2,0,4,2,0,3,6,0,0,0,4,0,0,1,0,6,3,0,1,0,6,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,6,5,0,0,0,2,6,0,0,5,5,0,0,0,0,1,0,0,0,6,3,0,0,0,0,6,6,0,0,2,5,0,0,0,0,0,1,0,0,0,5,0,4,0,0,0,0,0,2,0,0,0,0,1,5,2,2,0,0,0,2,4,0,6,3,0,0,5,0,0,0,2,0,0,1,0,5,4,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,6,0,3,0,1,2,6,0,4,6,0,0,0,0,2,0,3,0,4,1,1,0,0,0,0,4,0,0,0,5,5,0,0,0,5,0,0,0,0,0,0,3,0,0,0,0,1,2,0,0,0,0,0,4,2,3,0,0,0,4,3,0,2,3,0,6,0,0,0,0,5,0,0,3,0,6,1,0,0,0,2,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,5,6,4,0,6,2,0,0,0,0,0,0,2,0,2,2,0,0,0,1,4,3,0,0,0,2,0,0,0,0,0,4,0,0,0,4,0,1,0,0,0,0,3,0,0,0,0,0,4,2,5,6,0,0,0,0,6,0,5,1,0,5,1,0,0,0,2,0,0,2,0,5,2,0,5,0,5,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,1,6,0,5,5,0,0,0,0,1,0,2,0,2,2,0,0,0,0,3,3,0,0,6,1,1,0,0,0,4,1,0,0,0,4,0,1,0,0,0,0,6,2,0,0,0,0,6,3,4,2,0,0,0,2,1,0,5,1,0,4,3,0,0,0,3,0,0,6,0,1,0,0,2,0,3,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,0,0,6,0,6,0,2,1,6,0,0,0,0,0,0,0,0,0,5,0,5,3,0,0,0,0,6,2,0,0,0,6,6,0,0,0,4,2,0,0,0,0,0,4,0,0,0,0,4,3,0,0,0,0,3,3,0,1,0,0,0,0,6,0,2,6,0,3,3,0,0,0,5,0,0,5,0,6,4,0,3,0,3,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,6,2,0,3,5,0,0,0,0,6,0,0,0,2,5,0,0,0,0,3,6,0,0,1,4,1,0,0,0,2,4,0,0,0,3,0,2,0,0,0,0,3,5,0,0,0,0,6,6,1,0,0,0,0,6,4,0,5,4,0,2,4,0,0,0,1,0,0,3,0,6,4,0,5,0,1,0,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,3,0,5,4,1,0,6,2,0,0,0,0,4,0,3,0,0,5,0,0,0,0,3,4,0,0,0,3,3,0,6,0,1,5,0,0,0,3,0,2,0,0,0,0,5,1,0,0,0,0,1,1,3,1,0,0,0,5,3,0,2,1,0,2,6,0,0,0,4,0,0,1,0,6,3,0,1,0,3,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,2,0,0,1,3,0,0,0,0,0,0,6,0,5,4,0,0,0,0,3,3,0,0,0,3,3,6,0,0,3,1,0,0,0,6,0,2,0,0,0,0,3,5,0,0,0,0,6,3,0,1,0,0,0,4,5,0,5,3,0,5,5,0,0,0,6,0,0,3,0,2,0,0,5,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,5,5,0,2,0,0,0,0,0,5,0,4,0,2,2,0,0,0,0,5,2,0,0,3,2,0,0,0,0,2,5,0,0,0,5,0,4,0,1,0,0,1,2,0,0,0,0,1,5,6,1,0,0,0,4,3,0,5,4,0,3,3,0,0,0,0,0,0,6,0,6,1,0,3,0,3,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,2,6,0,6,0,0,0,0,0,2,0,1,0,2,4,0,0,0,0,3,0,0,0,3,2,6,0,0,0,3,5,0,0,0,5,0,2,0,0,0,0,2,0,1,0,0,0,5,1,6,3,0,0,0,3,6,0,1,2,0,2,3,0,0,0,0,0,0,4,0,1,4,0,1,0,4,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,4,0,5,1,1,0,4,0,2,0,0,0,0,0,1,0,1,0,6,3,0,0,0,0,6,3,0,0,1,4,6,0,0,0,4,3,0,0,0,3,0,5,0,0,0,0,6,4,0,0,0,0,4,6,0,6,0,0,0,0,6,0,5,4,0,3,1,0,0,0,2,0,0,5,0,4,0,0,4,0,5,0,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,4,0,2,0,2,4,0,0,0,0,2,2,0,0,3,0,4,0,0,0,4,5,0,0,0,0,0,6,0,0,0,0,4,4,0,0,0,1,0,3,5,5,0,0,0,3,2,0,5,0,0,5,3,0,0,0,4,0,0,0,0,4,1,0,3,0,5,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,5,6,1,0,4,3,0,0,0,0,2,0,2,0,6,6,0,0,0,0,5,6,0,0,0,3,2,0,0,0,5,2,0,0,0,0,0,1,0,0,0,0,2,5,0,0,0,0,4,5,0,6,1,0,0,5,3,0,3,5,0,2,0,0,0,0,6,0,0,3,0,0,1,0,6,0,6,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,6,4,0,2,3,0,0,0,0,1,0,2,0,3,1,0,0,0,0,1,0,0,0,4,1,0,0,0,0,5,5,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,5,4,0,6,0,0,0,6,5,1,1,6,0,1,2,0,0,0,1,0,0,3,0,5,2,0,1,0,0,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,4,0,5,0,1,5,5,0,1,5,0,0,0,0,5,0,1,0,6,4,0,0,0,0,0,3,0,0,2,1,1,0,0,0,6,4,0,0,0,1,0,6,0,0,0,0,4,1,0,0,0,0,5,1,4,3,0,0,0,0,2,0,2,2,0,6,4,0,0,0,4,0,0,4,0,4,5,0,2,0,2,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,4,6,0,2,1,0,0,0,0,3,0,0,0,4,1,0,0,0,0,6,6,0,0,2,3,1,0,0,0,4,1,0,0,1,6,0,3,0,0,0,0,6,1,0,0,0,0,5,6,1,3,0,0,0,4,1,0,2,4,0,5,1,0,0,0,6,0,0,6,0,3,3,0,6,0,3,0,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,2,6,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,5,0,0,3,0,5,0,0,0,1,5,0,0,0,6,0,4,0,0,0,0,5,1,0,0,0,0,6,6,5,1,0,0,0,1,4,0,3,0,0,0,6,0,1,0,0,0,0,1,0,0,5,0,3,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,3,0,2,0,6,2,0,0,0,0,3,0,0,0,1,6,0,0,0,0,5,6,0,0,3,3,1,0,0,1,5,5,0,0,0,2,0,0,0,0,0,0,6,4,0,0,0,0,4,6,0,1,0,0,0,4,6,0,4,4,0,2,5,0,0,0,5,0,0,3,0,3,3,0,4,0,2,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,3,0,2,3,0,0,0,0,0,0,4,0,3,3,0,0,0,0,3,2,0,0,4,6,0,0,0,0,0,2,0,0,0,3,0,5,0,0,0,0,3,0,0,0,0,0,6,5,4,2,0,0,0,4,6,0,5,6,0,2,4,0,0,0,6,0,0,6,0,0,6,0,2,0,4,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,5,5,2,0,0,2,0,0,0,0,2,0,3,0,2,0,0,0,0,0,0,4,0,0,1,5,3,0,0,0,5,3,0,0,0,5,0,2,0,0,0,0,2,3,0,0,0,0,4,0,6,1,0,0,0,5,1,0,0,6,0,5,4,0,0,0,4,0,0,5,0,0,3,1,4,0,2,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,5,0,4,0,5,1,2,0,1,3,0,0,0,0,6,0,1,0,0,4,0,0,0,0,5,5,0,0,1,6,2,0,0,0,6,1,0,0,0,5,0,5,0,0,0,0,6,4,0,0,0,0,2,3,4,1,0,0,0,5,3,0,4,5,0,2,1,0,0,0,0,0,0,5,0,0,2,0,0,0,3,1,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,6,0,0,0,0,3,0,4,0,3,2,6,0,3,0,0,0,0,0,5,0,3,0,5,3,0,0,0,0,3,6,0,0,5,2,4,0,0,0,0,0,0,0,0,4,0,6,0,0,0,0,6,0,0,0,0,0,6,6,4,5,0,0,0,6,0,0,1,5,0,6,0,0,0,0,2,0,0,5,0,0,5,0,2,0,3,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,0,0,3,0,0,3,0,0,0,0,0,0,1,0,2,4,0,0,0,0,5,3,0,0,1,5,2,0,0,0,1,6,0,0,0,1,0,2,0,0,0,0,6,0,0,0,0,0,1,1,0,4,0,0,0,2,3,0,2,5,0,2,2,0,0,0,3,0,0,3,0,3,1,0,6,0,5,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,3,0,1,1,0,0,0,0,5,0,5,0,1,1,0,0,0,0,4,3,0,0,1,4,2,0,0,0,5,0,0,0,0,6,0,0,0,0,0,0,0,6,0,0,0,0,3,0,1,0,0,0,0,4,4,0,1,4,0,2,2,0,0,0,1,0,0,1,0,3,3,0,0,0,0,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,5,0,5,0,1,0,4,0,3,2,0,0,0,0,2,0,3,0,5,5,0,0,0,0,3,0,0,0,3,6,6,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,6,0,0,0,0,0,4,2,3,0,0,1,0,0,4,0,1,3,0,3,6,0,0,0,6,0,0,5,0,1,2,0,1,0,6,0,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,6,0,4,0,3,2,2,0,4,5,0,0,0,0,4,0,3,0,6,5,0,0,0,0,6,2,0,0,5,0,2,0,0,0,0,3,0,0,0,1,0,4,0,0,0,0,1,3,0,0,0,0,2,0,4,5,0,0,0,6,2,0,2,4,0,2,1,0,0,0,5,0,0,6,0,5,1,0,3,6,4,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,6,1,4,0,2,2,0,0,0,0,6,0,4,0,1,3,0,0,0,0,1,2,0,0,3,4,6,0,0,0,0,6,0,0,0,4,0,1,0,0,0,0,1,6,0,0,0,0,3,0,2,6,0,0,0,3,5,0,6,4,0,0,1,0,0,0,5,0,0,6,0,4,2,0,3,0,4,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,6,4,0,1,0,0,0,0,0,4,0,1,0,4,0,0,0,0,0,5,6,0,0,3,5,5,0,0,0,0,2,0,0,0,3,0,4,0,0,0,0,0,6,0,0,0,0,1,1,5,1,0,0,0,1,3,0,3,2,0,0,6,0,0,0,3,0,0,1,0,4,2,0,2,0,5,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,1,0,0,0,0,0,0,0,0,2,0,4,0,0,4,4,0,0,2,0,0,0,0,0,0,2,0,3,3,0,0,0,0,5,6,0,0,6,5,2,0,0,0,6,4,0,0,0,0,0,4,0,0,0,0,5,4,0,0,0,0,6,1,6,1,0,0,0,1,5,0,3,1,0,6,6,0,0,0,1,0,0,0,0,3,2,0,2,0,6,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,5,0,4,0,1,5,0,0,0,0,0,0,0,0,4,0,0,0,3,3,0,0,0,0,4,3,0,0,5,1,2,0,0,0,3,5,0,6,0,4,0,1,0,0,0,0,3,5,0,0,0,0,2,5,4,2,0,0,0,3,1,0,5,2,0,2,0,0,0,0,2,0,0,6,0,3,4,0,4,0,2,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,3,5,0,3,2,0,0,0,0,4,0,4,0,5,4,0,0,0,0,3,2,0,0,4,3,1,0,0,0,1,2,0,0,0,3,0,0,0,0,0,0,3,5,0,0,0,0,0,0,5,3,0,0,0,0,0,0,5,1,0,5,2,0,0,0,6,0,0,6,0,2,4,0,3,0,2,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,3,2,6,0,3,0,0,0,0,0,4,0,0,0,3,1,0,0,0,0,6,0,0,0,5,6,3,0,0,0,2,0,6,0,0,5,0,3,0,0,0,0,0,2,0,0,0,0,2,0,2,0,0,0,0,2,5,0,5,2,0,2,2,0,0,0,5,0,0,0,0,5,3,0,1,0,5,0,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,5,0,3,0,0,6,3,0,6,6,0,0,0,0,2,0,2,0,4,2,0,0,0,0,1,0,0,0,3,1,5,0,0,0,1,3,0,0,0,2,0,0,0,0,0,0,1,4,0,0,0,0,6,5,0,2,0,0,0,3,4,0,5,2,0,6,0,0,0,0,1,0,0,2,0,1,0,0,6,0,2,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,6,0,0,0,3,0,0,0,2,4,5,0,4,5,0,0,0,0,3,0,5,0,3,3,0,0,0,0,2,1,0,0,0,4,2,0,0,0,0,4,0,0,0,1,0,2,0,0,0,0,4,6,0,0,0,0,4,2,1,4,0,0,0,1,3,0,4,0,0,1,5,0,0,0,6,0,0,0,0,6,5,0,6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,1,1,0,2,0,0,0,0,0,4,0,4,1,0,0,0,0,0,0,3,4,0,0,6,4,6,0,0,0,2,3,0,0,0,6,0,4,0,0,0,0,1,1,0,0,0,0,1,2,2,4,0,0,0,3,2,0,4,2,0,5,2,0,0,0,6,0,0,6,0,6,6,0,4,0,4,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,5,4,5,0,6,5,0,0,0,0,1,0,3,0,1,4,0,0,0,0,0,4,0,0,6,4,1,0,0,0,4,3,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,6,1,6,5,0,0,0,4,3,0,4,4,0,2,2,0,0,0,4,0,0,2,0,2,6,0,0,0,0,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,6,0,3,6,6,0,6,1,0,0,0,0,4,0,2,0,2,4,0,1,0,0,1,1,0,0,6,4,4,0,0,0,0,6,0,0,0,6,0,4,0,0,0,0,5,5,0,0,0,0,5,1,5,6,0,0,0,5,5,0,3,1,0,1,1,0,0,0,5,0,0,5,0,0,0,0,2,0,3,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,2,4,2,0,2,0,0,0,0,0,6,0,1,0,1,0,0,0,0,0,3,0,0,0,0,5,2,0,0,0,4,0,0,0,0,3,0,3,0,0,0,0,4,5,0,0,0,0,1,3,2,2,0,0,0,0,1,0,1,5,0,0,1,0,0,0,3,0,0,6,0,2,3,0,4,0,4,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,1,3,5,0,3,2,0,0,0,0,4,0,4,0,1,5,0,0,0,0,1,3,0,0,6,2,5,0,0,0,2,6,0,0,0,2,0,5,0,0,0,0,3,6,0,0,0,0,4,0,3,6,0,0,0,0,2,0,0,0,0,5,2,0,0,0,0,0,0,1,0,5,4,0,0,0,5,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,4,3,6,0,6,5,0,0,0,0,0,0,4,0,4,3,0,0,0,0,6,5,0,0,2,0,5,0,0,0,1,1,0,0,0,1,0,5,6,0,0,0,5,6,0,0,0,0,5,6,2,4,0,0,0,2,2,0,0,1,0,5,4,0,0,0,1,0,0,5,0,0,6,0,3,0,2,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,2,5,2,0,3,2,0,0,0,0,5,0,5,0,6,5,0,0,0,0,3,1,0,0,6,2,1,0,0,0,5,6,0,0,0,5,0,5,0,0,0,0,3,2,0,0,0,0,5,4,4,1,0,0,0,5,6,0,4,6,0,5,2,0,0,0,2,0,0,2,0,3,2,0,3,0,0,0,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,6,2,4,0,4,6,0,0,0,0,1,0,0,0,3,4,0,0,0,0,4,4,0,0,6,2,3,0,0,0,3,5,0,0,0,4,0,4,0,0,0,0,5,2,0,0,0,0,3,4,4,1,0,0,0,4,5,0,4,4,0,6,4,0,0,0,5,0,0,0,0,3,3,0,1,0,5,0,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,2,3,2,0,0,4,0,0,0,0,5,0,5,0,0,5,0,0,1,0,4,5,0,0,4,6,3,0,0,0,0,0,0,0,0,6,0,6,0,0,0,0,1,4,0,0,0,0,6,1,3,1,0,0,0,4,5,0,0,1,0,3,1,0,0,0,4,0,0,5,0,4,2,0,5,0,2,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,6,0,2,0,5,5,5,0,3,6,1,0,0,0,6,0,0,0,6,4,0,0,0,0,3,4,0,0,1,4,6,0,0,0,4,0,0,0,0,2,0,2,0,0,0,0,2,5,0,0,0,0,1,6,6,4,0,0,0,6,4,0,0,0,0,1,0,0,0,0,4,0,0,2,0,4,1,0,6,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,4,0,5,0,4,1,0,0,0,4,0,0,0,0,5,0,4,0,2,5,0,0,0,0,2,0,0,0,4,6,3,0,0,0,4,1,0,0,0,6,0,6,0,0,0,0,2,3,0,0,0,0,2,3,0,0,0,0,0,5,5,0,2,6,0,0,3,0,0,0,6,0,0,2,0,1,3,0,2,0,5,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,1,6,0,1,0,0,0,0,0,4,0,5,0,3,3,0,0,0,0,5,3,0,0,6,4,0,0,0,0,0,5,0,0,0,1,0,3,0,0,0,0,4,5,0,0,0,0,4,3,3,4,0,0,0,3,4,0,4,1,0,4,0,6,0,0,1,0,0,5,0,3,4,0,3,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,5,2,0,3,3,0,0,0,0,6,0,6,0,2,5,0,0,0,0,0,6,0,0,0,0,4,0,0,0,2,2,0,0,0,5,0,0,0,0,0,0,0,4,0,1,0,0,5,0,5,0,0,0,0,1,6,0,4,0,0,5,3,0,0,0,2,0,0,1,0,4,4,0,3,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,1,0,2,0,3,4,0,0,2,4,0,0,0,0,6,0,4,0,6,2,0,0,0,0,6,2,0,0,5,3,4,0,0,0,1,0,0,0,0,6,0,2,0,0,0,0,6,4,0,0,0,0,3,1,3,5,0,0,0,3,1,0,2,2,0,1,1,0,0,0,3,0,0,2,0,3,5,0,6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,1,5,4,0,3,6,0,0,0,0,5,0,5,0,5,0,0,0,0,0,5,1,0,0,5,1,1,0,0,0,5,0,0,0,0,4,0,1,0,0,0,0,0,6,0,0,0,0,4,1,3,1,0,0,0,0,1,0,3,4,0,5,1,0,0,0,5,0,0,6,0,6,4,0,2,0,4,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,2,0,0,5,4,0,0,0,0,4,0,2,0,1,1,0,0,0,0,1,1,0,0,3,2,1,0,0,0,4,5,0,0,0,1,0,3,0,0,0,0,1,0,0,0,0,0,3,3,6,1,0,0,0,3,4,0,4,4,0,2,6,0,0,0,5,0,0,1,0,5,0,0,5,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,2,1,3,0,0,3,0,0,0,0,6,6,3,0,2,3,0,0,0,0,3,1,0,0,5,2,6,0,0,0,2,2,0,0,0,6,0,2,0,0,0,0,0,6,0,0,0,0,3,4,2,1,0,0,0,5,0,0,6,5,0,6,0,0,0,0,2,0,0,1,0,2,0,0,2,0,2,0,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,5,1,2,0,4,0,0,0,0,0,0,0,6,0,6,3,0,0,0,0,5,0,0,0,6,1,1,0,0,0,5,6,0,0,0,1,0,5,0,0,6,0,2,2,0,0,0,0,2,6,1,5,0,0,0,1,4,0,2,6,0,6,0,0,0,0,2,0,0,1,0,5,5,0,6,0,6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,1,6,6,0,4,3,0,0,0,0,0,0,1,0,1,2,0,0,0,0,0,2,0,0,2,6,1,0,0,0,5,2,0,0,0,0,0,4,0,0,0,0,5,2,0,0,0,0,5,6,2,2,0,0,0,4,0,0,5,4,0,0,2,0,0,0,0,0,0,3,1,3,3,0,0,0,5,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,5,2,1,0,3,4,0,0,0,0,0,0,6,0,5,5,0,0,0,0,6,4,0,0,5,3,6,0,0,0,6,0,0,0,0,5,0,6,0,0,0,0,3,2,0,0,0,0,1,3,6,6,0,0,0,4,4,0,5,0,0,2,2,0,0,0,0,0,0,0,0,5,3,0,2,0,1,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,5,0,5,0,0,1,1,0,2,5,0,0,0,0,6,0,0,0,2,6,0,0,0,0,2,3,0,0,6,2,6,0,0,0,4,4,0,0,0,4,0,2,0,0,0,0,3,0,0,0,0,0,6,2,6,3,0,0,0,1,3,0,2,2,0,6,5,0,0,0,3,0,0,0,0,4,6,0,4,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,0,4,5,0,3,3,0,0,0,0,2,0,0,0,2,3,0,0,0,0,4,3,0,0,5,1,6,0,0,0,5,3,0,0,0,4,0,5,0,0,0,1,6,0,0,0,0,0,1,0,4,4,0,0,0,6,1,0,6,0,0,3,4,0,0,0,6,0,0,3,0,5,2,0,6,0,3,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,6,0,6,0,2,2,0,0,0,0,0,0,4,0,6,2,0,0,0,0,1,4,0,0,0,5,1,0,0,0,6,1,0,0,0,4,6,5,0,0,0,0,4,0,0,0,0,0,6,1,3,6,0,0,0,5,0,0,0,4,0,3,2,0,0,0,5,0,0,2,0,3,5,0,1,0,2,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,6,2,4,0,0,3,0,0,0,0,6,0,3,0,1,1,0,0,0,0,6,0,0,0,0,0,6,0,0,0,2,6,0,0,0,3,0,6,0,0,0,0,6,1,0,0,0,0,5,3,0,5,0,0,0,1,3,0,3,1,0,3,5,0,0,0,5,0,0,0,0,6,1,0,1,0,5,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6,2,5,0,5,3,0,0,0,0,6,0,5,0,0,0,0,0,0,0,6,3,0,0,2,5,3,0,0,0,0,4,0,0,0,3,0,5,0,0,0,0,4,0,0,0,0,0,1,2,5,3,0,0,0,2,4,0,0,2,0,4,0,0,0,0,5,0,0,5,0,3,4,0,0,0,5,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,1,2,5,0,5,4,0,1,0,0,2,0,0,0,4,4,0,0,0,0,1,6,0,0,2,2,2,0,0,0,4,6,0,0,0,5,0,4,0,0,0,0,1,3,0,0,0,0,6,2,4,3,0,0,0,2,5,0,0,3,0,0,5,0,0,0,0,0,0,3,0,2,5,0,1,0,1,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,5,3,1,0,5,2,0,0,0,0,1,0,3,0,4,0,0,0,0,0,5,3,0,0,3,2,0,0,0,0,3,1,0,0,0,6,0,6,0,0,0,0,1,4,0,0,0,0,1,3,5,3,0,0,0,3,0,0,6,3,0,0,2,0,0,0,5,0,0,5,0,6,1,0,4,0,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,4,2,0,0,6,0,0,0,0,6,0,3,0,1,2,0,0,0,0,2,0,0,0,5,1,5,0,0,0,6,0,0,0,0,6,0,3,0,0,0,0,1,4,0,0,0,0,4,1,0,2,0,0,0,1,5,0,4,1,0,3,1,0,0,0,5,0,0,2,0,6,2,0,2,0,0,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,5,1,4,0,2,2,0,0,0,0,6,0,6,0,4,1,0,0,0,0,4,1,0,0,5,4,4,0,0,0,4,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,2,2,2,4,0,0,0,2,1,0,3,3,0,2,3,0,0,0,3,0,0,5,0,4,1,0,3,0,1,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,5,6,2,0,3,1,0,0,0,0,0,0,0,0,4,3,0,0,0,0,3,6,0,0,3,6,0,0,0,0,0,6,0,0,0,1,0,1,0,0,0,0,5,3,0,0,0,0,1,1,6,5,0,0,0,5,4,0,5,0,0,0,1,0,0,0,5,0,0,6,0,6,0,0,3,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,5,1,4,0,0,3,0,0,0,0,0,0,2,0,2,5,0,0,0,0,3,3,0,0,6,1,5,0,0,0,5,4,0,0,0,6,0,1,0,0,0,0,6,5,0,0,6,0,0,0,5,6,0,0,0,0,3,0,2,2,0,0,4,0,0,0,2,0,0,0,0,5,5,0,5,0,2,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,3,4,0,6,1,0,0,0,0,6,0,5,0,5,3,0,0,0,0,3,1,0,0,1,4,5,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,6,4,0,0,0,0,2,3,5,1,0,0,0,2,6,0,6,3,0,5,0,0,0,0,4,0,0,1,0,4,3,0,1,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,6,5,6,0,2,2,0,0,0,0,4,0,3,0,0,6,0,0,0,0,4,5,0,0,3,0,6,0,0,0,0,1,0,0,0,5,0,5,0,0,0,0,4,6,0,0,0,0,5,0,4,3,0,0,0,6,6,0,4,5,0,4,5,0,0,0,1,0,0,6,0,0,1,0,0,0,3,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,5,0,3,0,5,3,3,0,2,6,0,0,0,0,3,0,4,0,4,2,0,0,0,0,2,2,0,0,1,1,0,0,0,0,4,3,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,4,2,3,3,0,0,0,1,3,0,3,6,0,5,0,0,0,0,4,0,0,1,0,0,6,0,2,0,6,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,6,0,1,0,6,4,0,0,0,0,5,0,5,0,3,6,0,0,0,0,1,1,0,0,1,3,0,0,0,0,5,1,0,0,0,4,0,0,0,0,0,0,5,5,0,0,0,0,0,2,2,3,0,0,1,0,5,0,1,6,0,5,6,0,0,0,4,0,0,5,0,0,1,0,6,0,6,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,2,4,0,1,1,0,0,0,1,4,0,6,0,2,3,0,0,0,0,1,2,0,0,6,2,5,0,0,0,4,5,0,0,0,3,0,2,0,0,0,0,3,4,0,0,0,0,3,3,3,6,0,0,0,0,4,0,0,3,0,2,0,0,0,0,5,0,0,0,0,5,0,0,4,0,1,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,2,1,3,0,2,5,0,0,0,0,5,0,3,0,3,6,0,0,0,0,1,5,0,6,0,2,5,0,0,0,4,4,0,0,0,3,0,4,0,0,0,0,6,3,0,0,0,0,6,5,3,0,0,0,0,1,2,0,0,6,0,6,6,0,0,0,3,0,0,0,0,3,1,0,1,0,3,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,3,3,3,0,3,4,0,0,0,0,2,0,4,0,1,0,0,0,0,0,0,4,0,0,3,5,1,0,0,0,3,1,0,0,0,4,0,5,0,0,0,0,5,4,0,0,0,0,3,5,0,4,0,0,0,2,3,0,6,2,0,5,5,0,0,0,4,0,0,2,0,6,1,0,5,0,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,2,0,1,1,2,0,4,4,0,0,0,0,1,0,2,0,2,2,0,0,0,0,2,0,0,0,4,5,6,0,0,0,0,1,0,0,0,1,0,3,0,0,0,0,0,6,0,0,0,0,4,1,1,3,0,0,0,3,4,0,1,2,0,6,0,0,0,0,5,0,0,5,0,4,1,0,4,0,5,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,5,0,3,0,5,6,1,0,0,4,0,0,0,0,2,0,5,0,4,5,0,0,0,0,3,1,0,0,1,4,1,0,0,0,3,0,0,0,0,4,0,3,0,0,0,0,2,4,0,0,0,0,1,4,0,0,0,0,0,3,1,0,5,3,0,0,2,0,0,0,6,0,0,6,0,1,0,0,5,0,6,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,4,1,5,0,5,5,0,0,0,0,2,0,0,0,2,2,0,0,0,0,1,5,0,0,6,0,6,0,0,0,0,3,0,0,0,3,0,3,0,0,0,0,3,6,0,0,0,0,6,6,0,6,0,0,0,6,6,0,6,2,1,2,4,0,0,0,5,0,0,6,0,6,3,0,1,0,3,0,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,1,5,1,0,2,3,0,0,0,0,5,0,3,0,5,1,0,0,0,0,6,2,0,0,2,6,6,0,0,0,1,1,0,0,0,4,0,6,0,0,0,0,3,5,0,0,0,0,6,3,2,6,0,0,0,1,1,0,3,0,0,1,4,0,0,0,0,0,0,1,0,4,1,0,6,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,0,2,0,0,6,1,0,0,0,0,6,0,4,0,5,3,0,0,0,0,2,2,0,0,5,0,3,0,0,0,0,5,0,0,0,4,0,6,0,0,0,0,4,6,0,0,0,0,0,4,4,2,0,0,0,3,2,0,5,4,0,3,2,0,0,0,5,0,0,3,0,1,1,0,3,0,6,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,3,0,4,2,0,0,0,0,5,0,6,0,6,5,0,0,0,0,6,5,6,0,3,5,1,0,0,0,6,4,0,0,0,3,0,6,0,0,0,0,4,2,0,0,0,0,2,0,0,4,0,0,0,1,3,0,6,3,0,3,2,0,0,0,3,0,0,5,0,1,5,0,1,0,6,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,4,0,5,0,0,1,6,0,6,3,0,0,0,0,0,0,3,0,2,6,0,0,0,0,4,3,0,0,5,1,5,0,0,0,4,3,0,0,0,6,0,1,0,0,0,0,6,1,0,0,0,0,6,4,3,2,0,0,0,5,4,0,6,6,0,6,4,0,0,0,1,0,0,4,0,5,5,0,5,0,4,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,1,6,2,0,1,3,0,0,0,0,0,0,3,0,5,0,0,0,0,0,5,6,0,0,5,5,3,0,0,0,4,4,0,0,0,6,0,6,0,0,0,0,3,2,0,0,0,0,0,1,2,2,0,0,0,3,5,0,6,0,0,6,6,0,0,0,0,0,0,6,0,4,6,0,6,0,3,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,2,1,6,0,4,3,0,0,0,0,0,0,4,0,5,0,0,0,0,0,2,6,0,0,1,3,0,0,0,0,3,1,0,0,0,1,0,6,0,0,0,0,4,2,0,0,0,0,0,4,3,4,0,0,0,1,1,0,4,1,0,2,5,0,0,0,6,0,0,1,0,3,0,0,4,0,2,0,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,2,6,0,0,2,6,0,0,0,0,2,0,0,0,1,2,0,0,0,0,4,1,0,0,6,5,3,0,0,0,6,5,0,0,0,2,0,4,0,0,0,0,2,1,0,0,0,0,3,6,2,5,0,0,0,0,5,0,6,0,0,6,1,0,0,0,5,1,0,2,0,6,0,0,5,0,5,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,1,6,1,0,6,1,0,0,0,0,1,0,6,0,4,1,0,0,0,0,0,2,0,0,3,0,4,0,0,0,2,3,0,0,0,4,0,6,0,0,0,0,0,3,0,0,0,0,6,4,3,2,0,0,0,6,3,0,1,1,0,4,4,0,0,0,5,0,0,3,0,5,6,0,0,0,4,0,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,4,3,3,0,6,0,0,0,0,0,4,0,2,0,1,0,0,0,0,0,0,3,0,0,1,3,6,0,0,0,2,3,0,0,0,2,0,1,0,0,0,0,1,3,0,0,0,0,5,6,3,5,0,0,0,4,5,0,5,4,0,1,1,0,0,0,4,0,0,0,0,6,3,0,6,0,5,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,5,1,0,0,0,3,0,0,0,0,2,0,6,0,5,6,0,0,0,0,5,3,0,0,6,5,3,0,0,0,3,0,0,0,0,1,0,6,0,0,0,0,2,2,0,0,0,0,5,5,1,1,0,0,0,0,0,0,1,5,0,3,4,0,0,0,2,0,0,0,0,1,0,0,1,0,5,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,4,5,6,0,1,6,0,0,0,0,2,0,6,0,5,0,0,0,0,0,3,5,0,0,0,5,3,0,0,0,4,6,0,0,0,6,0,4,0,0,0,0,1,3,0,0,0,0,1,0,5,5,0,0,0,1,3,0,1,0,0,3,6,0,0,0,4,0,0,4,0,3,2,0,0,0,0,0,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,3,0,3,3,3,0,5,6,0,0,0,0,3,0,3,0,3,4,0,0,0,0,1,2,0,0,3,6,5,0,0,0,3,0,0,0,0,6,0,0,0,0,0,0,4,0,0,0,0,0,2,1,0,1,0,0,0,1,2,0,2,3,0,3,6,0,0,0,3,0,6,6,0,4,0,0,6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,2,0,4,0,4,6,0,0,0,0,3,0,1,0,0,6,0,0,0,0,3,5,0,0,5,5,5,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,6,6,0,0,0,0,1,3,4,5,0,0,0,1,6,0,2,6,0,5,5,0,0,0,5,0,0,0,0,2,6,0,2,0,6,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,5,3,5,0,0,3,0,0,0,0,4,0,4,0,0,6,0,0,0,0,5,3,0,0,2,2,6,0,0,0,5,1,0,0,0,4,0,5,0,0,0,0,0,3,0,0,0,0,4,5,3,1,0,0,0,2,1,0,0,3,0,0,1,0,0,0,2,0,0,2,0,0,6,0,3,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,2,2,0,2,3,0,0,0,0,4,0,4,0,1,1,0,0,0,0,1,2,0,0,1,4,6,0,0,0,1,0,0,0,0,2,0,1,0,0,0,0,3,2,0,0,0,0,3,1,3,0,0,0,0,0,0,0,3,1,0,1,5,0,0,0,2,0,0,4,0,0,2,0,4,0,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,2,3,2,0,3,5,0,0,0,0,4,0,6,0,0,3,0,0,0,0,3,0,0,0,4,0,6,0,0,0,5,1,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,0,2,5,0,0,0,0,0,0,0,3,4,0,2,3,0,0,0,2,0,0,6,0,2,6,0,4,0,2,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,6,2,0,0,0,0,5,0,6,0,1,5,0,0,0,0,5,4,0,0,4,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,5,1,0,0,0,0,6,1,1,3,0,0,0,6,4,0,0,6,0,5,2,0,0,1,4,0,0,1,0,3,2,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,6,0,0,5,4,0,6,4,0,0,0,0,6,0,3,0,2,6,0,0,0,0,0,6,0,0,6,1,1,0,0,0,1,5,0,0,0,0,0,2,0,0,0,0,2,6,0,0,0,0,5,4,4,6,0,0,0,0,6,0,0,0,0,3,5,0,0,0,5,0,0,0,0,4,2,0,2,0,4,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,3,2,0,0,0,0,0,0,0,1,0,5,0,1,4,0,0,0,0,4,6,0,0,6,6,0,0,0,0,0,5,0,0,0,2,0,0,0,0,0,0,5,0,0,0,0,0,2,5,0,2,0,0,0,4,5,0,3,2,0,6,5,0,0,0,6,0,0,6,0,4,3,0,5,0,6,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,0,5,0,1,2,0,0,0,0,6,0,0,0,5,2,0,0,0,0,0,0,0,0,4,1,1,0,0,0,6,0,0,0,0,5,0,5,0,0,0,0,5,2,0,0,0,0,1,0,0,0,0,0,0,5,2,0,4,1,0,3,3,0,0,0,1,0,0,2,0,3,3,0,1,0,5,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,6,1,0,0,6,2,0,0,0,0,3,0,3,0,2,6,0,0,0,0,2,2,0,0,6,6,1,0,0,0,1,3,0,0,0,1,0,4,0,0,0,0,0,2,0,0,0,0,0,6,2,2,0,0,0,5,2,0,6,6,0,1,5,0,0,0,1,0,0,1,0,0,6,0,0,0,5,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,3,2,1,0,3,5,0,0,0,0,3,0,1,0,5,4,0,0,0,0,4,1,0,0,0,6,0,0,0,0,6,0,0,0,0,3,0,0,0,0,0,0,0,6,0,0,0,0,5,5,1,1,0,0,0,5,6,0,6,4,0,6,0,0,0,0,5,0,0,6,0,4,4,0,4,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^37,w^31,w^47,w^47,w^21,w^31,w^39,w^19,w,w^30,w^28,w^28,w^29,w^7,w^10,w^43,w^28,w^23,w^11,2,w^39,w^20,w^37,w^27,w^5,w^31,w^10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^46,w^35,6,w^47,w^27,w^12,w^34,w^21,2,w^31,w^30,w^9,w^42,w^14,w^18,w^13,w,w^28,w^22,w^17,w^11,w^43,w^9,w^5,1,5,w^35],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^43,w^34,w^14,w^9,w^34,w^41,w^21,w^22,w^18,w^9,2,4,w^18,w^15,w^47,w^9,w^45,w^25,w^5,w^43,w^6,w^2,w^25,w^13,1,2,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47,w^21,w^45,w^28,w^4,w^18,w^45,w^22,w^10,w^17,1,w^38,w^31,w^28,w^47,w^44,w,2,w^9,w^23,w^35,w^3,w^46,3,w^4,w^45,4,w^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^42,w^7,w^11,w^41,w^15,w^23,w^30,w^3,w^23,w^20,w^21,w^38,w^47,w^44,3,w^47,3,w^46,w^39,w^44,w^37,4,0,w^20,w^35,w^20,w^18],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^38,1,w^26,w^44,5,w^39,w^25,w^36,w^28,5,3,w^3,w^35,w^19,w^36,w^15,w^41,0,w^43,w^45,w^37,w^46,w^19,w^15,w^34,w^34,w^18,w^12],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,6,4,0,w^33,5,w^3,w^31,6,w^37,w^30,w^14,w^20,3,5,w^11,w^23,w^12,0,w^5,w^43,w^12,w^26,w^28,w^43,w^7,w^3,w^17],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,w^45,w^9,w^21,w^19,w^41,4,w^46,2,w^6,w^29,w^29,w^47,w^19,4,w^7,w^3,w^33,w^25,w^2,w^47,w^23,w^28,w^23,6,3,w^10,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,2,w^10,w^15,w^3,w^35,2,w^13,w^19,w^4,w^39,w^28,2,w^3,w^43,w^33,w^35,w^31,6,w^12,w^44,w^12,w^42,w^12,4,w^41,w^41,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^31,w^21,w^26,w^5,w^12,w^14,w^19,w^27,w^2,w^2,w^45,w^37,w^10,w^5,w^22,w^39,w^36,w^33,w^23,w^26,w^6,w^43,w^21,w^13,w^28,w^15,0,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^38,w^47,w^2,w^31,w^25,w^15,w^4,w^3,w^25,w^42,w^6,w^17,w^5,w^26,w^23,3,w^12,w,w^47,w^27,w^18,w^12,w^37,w^3,w^3,w^28,w^4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^41,w^38,w^21,w^15,w^45,w^23,w^11,w^37,w^47,w^15,w^3,w^38,w,w^41,w^17,w^41,w^41,w^13,w^3,w^39,w^14,w^26,w^20,w^5,w^14,w^43,w^7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^31,w^34,w^44,w^38,1,1,0,2,w^17,w^19,w^14,w^22,w^15,w^37,w^31,5,w^36,w^2,1,3,w^30,w^29,w^46,w^20,3,w^12,w^44],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^22,w^2,w^36,w^36,w^9,w^19,3,w^38,w^33,w^33,w^22,w^15,w^22,w^25,w^31,w^7,w^9,w,w^34,w^33,w^15,w,w^17,w^31,w^33,w^45,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^15,w^21,w,w^5,w^33,w^39,w^17,w^22,w^37,w^37,w^21,w^28,w^5,w^31,w^45,w^46,w^30,w^46,w^5,w^7,w^37,w^41,w^21,w^2,w^27,w^10,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^45,w^7,1,w^14,w^19,w^31,w^12,w^44,3,w^39,w^31,w^30,w^12,w^27,w^20,w^14,w^9,w^35,w^20,w^46,w^27,w^18,w^44,w^44,5,w^28,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^25,w^21,w^18,w^21,2,w^3,w^12,w^3,1,w^44,w^12,w^20,w^7,w^11,w^13,w^33,w^33,w^23,w^30,w^23,w^41,w^12,w^35,w^33,w^42,w^13,w^28,w^23],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,0,w^17,w^10,3,0,2,w^29,1,w^36,2,w^46,w^41,w^36,w^31,w^7,w^23,w^39,w^18,w^29,w^4,w^30,2,w^28,w^4,w^36,w^11,w^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^33,w^36,w^43,3,w^10,w^13,w^11,w^10,w,w^41,6,w^43,w^7,w^43,w^28,3,w^34,w^42,w^18,w^45,w^14,w^11,w^15,w^12,w^4,w^47,w^4,w^33],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^12,w^18,w^38,w^29,w^30,w^43,w^27,w^25,w,5,w^31,w^2,w^11,w^38,w^7,w^13,w^44,w^13,w^28,w^47,w^23,w^3,w^18,w^2,w^2,w^19,w^4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,3,w^44,w^23,w^29,w^34,0,w^26,w,w^30,w^34,w^27,w^3,w^21,w^20,3,w^37,w^36,w^13,w^31,2,w^18,w^41,w^30,w^15,w^47,w^6,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,w^38,w^2,w^31,w^12,3,w^35,w^25,w^36,4,6,w^17,w,5,w^17,w^2,w^46,w^35,w^18,w^14,w^27,w^14,w^23,w^26,w^15,w^36,3,w^37],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^13,w^26,w^38,w^4,2,w^34,w^10,w^29,w^36,w^43,w^6,w^26,6,w^18,w^37,w^26,5,w^15,w^4,3,w^22,w^11,3,w^23,w^35,w^7,w^14],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^35,w^10,w^26,w^38,w^9,w^11,w^44,w^2,w^10,w^42,w^25,w^34,w^10,4,5,w^39,w^18,w^42,w^18,w^34,w^44,w^21,w^46,4,w^18,w^4,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,6,w^6,w^21,5,6,w^20,5,w^30,w^44,w^10,w^38,w^12,w^17,w^26,w^44,w^21,w^43,w^12,w^46,w^12,w^47,w^2,w^20,w^28,w^34,w^33,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^14,4,w^27,w^2,w^29,w^13,w^47,w^27,w^23,w^34,w^17,w^37,w^42,w^42,4,w^10,w^45,w^7,w^27,0,5,w^15,3,w^22,w^5,w^22,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,w^45,w^7,6,w^11,w^15,w^25,w^4,1,w^29,w^39,w^29,w^14,w^45,w^4,w^33,4,w^34,w^4,w^17,w^17,w^11,6,w^39,w^12,w^10,w^37,w^29],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^33,w^35,w^33,w^29,w^30,w^21,w^42,w^18,1,w^2,w^12,w^27,w^20,w,w^21,w^2,w^6,w^43,w^29,w^33,w^33,w^19,w^10,w^2,w^30,w^14,4]];


MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

// Now we define some objects we need to study subspaces of SMG2.
// We need the summands of LG, and all maps from them into SMG2.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],105);
W1:=Socle(XLG[n1]);
homs1:=AHom(W1,U);
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

// We now build up the basis for MG2 by first the 15s, then the rest of U, and then the rest of MG2,

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];

bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

// Now set up the variables.

dh:=Dimension(homs1);
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

///////////////////
// The Proof
///////////////////

// We now produce [[a,b],c], where a,b,c are the first three basis elements of our generic space.
// This is enough to kill off the case.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
c:=[&+[R.i*bas3[3+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abc:=LieProd(ab,c);
abcC:=(Matricise(abc)*Cinv)[1];

BB:=GroebnerBasis({Normalize(abcC[i]):i in [Dimension(U)+1..Dimension(MG2)]});

// We cannot have R.1=0.
{R.2^3,R.3^3} subset GroebnerBasis(BB cat [R.1]);
// So if R.1=0 then R.2=R.3=0.

// The other option is R.1 ne 0, wlog R.1=1.

BB:=GroebnerBasis(BB cat [R.1-1]);

BB eq [
    R.1 + 6,
    R.2 + w^35*R.3 + w^37,
    (R.3-5)*(R.3-w^20)
];

// Therefore we obtain two possible solutions.

c1:=[1,w,5]; c2:=[1,w^34,w^20];

baselt1:=bas3[1]+w*bas3[16]+5*bas3[31];
baselt2:=bas3[1]+w^34*bas3[16]+w^20*bas3[31];

// We just need make L(E7) for one of these solutions.

M1:=sub<MG2|baselt1>;
repeat
  M1:=sub<MG2|MG2!LieProd(MG2!Random(M1),MG2!Random(M1))>;
until Dimension(M1) eq 133;

// These solutions are interchanged by the centralizer of G,
// but this is only definable over GF(7^4) (since F is not a
// splitting field for G.)

F2<ww>:=GF(7^4);

ce1:=GL(56,F2)![[ww^1075,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^375,0],
[ww^1825,ww^2275,ww^1275,ww^1125,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1075,ww^1425,0,ww^1575],
[ww^975,0,ww^1425,ww^75,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^25,0,ww^225,0],
[ww^775,0,ww^275,ww^225,ww^475,ww^1475,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1725,ww^325,0,ww^1225,ww^2275,0],
[ww^625,0,ww^1975,ww^1575,ww^925,ww^1125,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1375,0,ww^1525,0,0,0],
[ww^925,0,ww^2275,ww^575,ww^1825,ww^2125,ww^1125,ww^1175,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1575,ww^1025,0,ww^175,ww^525,0,0,0],
[ww^225,0,ww^1575,0,ww^1275,ww^1975,ww^2375,ww^1075,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1475,0,ww^2225,0,0,0,0,0],
[ww^225,0,ww^1575,0,ww^1275,ww^125,ww^1925,ww^1175,0,ww^425,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1625,ww^1275,0,ww^275,ww^375,0,0,0,0,0],
[ww^125,0,ww^1475,0,ww^1175,0,ww^1525,ww^2075,ww^1275,ww^925,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2125,0,ww^75,0,0,0,0,0,0,0],
[ww^325,0,ww^1675,0,ww^1375,0,ww^1725,ww^25,ww^675,ww^75,ww^1875,ww^2325,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1075,ww^725,0,ww^925,ww^425,0,0,0,0,0,0,0],
[ww^2175,0,ww^1125,0,ww^825,0,ww^1175,0,ww^1375,ww^725,ww^1425,ww^775,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1925,0,ww^1925,0,0,0,0,0,0,0,0,0],
[ww^2025,0,ww^975,0,ww^675,0,ww^1025,0,ww^1225,ww^1075,ww^1175,ww^225,ww^375,ww^1325,ww^1375,ww^1675,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1325,ww^2125,ww^975,0,0,ww^725,ww^2275,0,0,0,0,0,0,0,0,0],
[ww^125,0,ww^1475,0,ww^1175,0,ww^1525,0,ww^1725,0,ww^725,0,ww^2275,ww^1525,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1475,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^1225,0,ww^175,0,ww^2275,0,ww^225,0,ww^425,0,ww^1825,ww^1025,ww^275,ww^1075,ww^1375,ww^1375,ww^1275,ww^1475,ww^1425,ww^225,ww^1525,ww^1975,ww^1175,ww^175,ww^1225,ww^1025,ww^775,ww^525,ww^775,ww^975,ww^175,ww^1625,ww^1525,ww^1675,ww^925,ww^2175,ww^525,ww^675,ww^2025,ww^825,ww^575,ww^1075,0,ww^275,ww^2175,0,0,0,0,0,0,0,0,0,0,0],
[ww^725,0,ww^2075,0,ww^1775,0,ww^2125,0,ww^2325,0,ww^1325,ww^2175,ww^1675,ww^2325,ww^2325,ww^625,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^275,0,ww^2275,0,ww^925,0,0,0,0,0,0,0,0,0,0,0],
[ww^2325,0,ww^1275,0,ww^975,0,ww^1325,0,ww^1525,0,ww^525,ww^1375,ww^875,ww^1825,ww^2075,ww^1125,ww^2375,ww^875,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2075,ww^975,0,ww^1475,ww^1775,0,ww^125,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2075,ww^2275,ww^125,ww^1025,ww^1925,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^725,0,ww^2175,0,ww^2025,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^875,ww^1075,ww^1225,ww^2325,ww^2225,ww^975,ww^2325,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1575,ww^1575,0,ww^1925,ww^875,0,ww^825,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1925,ww^2125,0,ww^1425,ww^1575,ww^1525,ww^725,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2375,0,ww^375,0,0,0,ww^1875,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1775,ww^1975,0,ww^1275,ww^1575,ww^2225,ww^325,ww^575,ww^75,0,0,0,0,0,0,0,0,0,0,0,0,ww^2325,ww^1175,0,ww^1175,ww^375,0,0,0,ww^1725,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1025,ww^1225,0,ww^525,0,ww^2075,ww^725,ww^425,ww^2125,0,0,0,0,0,0,0,0,0,0,0,0,ww^1975,0,ww^2375,0,0,0,0,0,ww^975,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2175,ww^2375,0,ww^1675,0,ww^825,ww^1875,ww^825,ww^1625,ww^2225,ww^725,0,0,0,0,0,0,0,0,ww^2275,ww^2125,0,ww^775,ww^1125,0,0,0,0,0,ww^2125,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^525,ww^725,0,ww^25,0,ww^1575,0,ww^375,ww^1075,ww^1075,ww^975,0,0,0,0,0,0,0,0,ww^125,0,ww^925,0,0,0,0,0,0,0,ww^475,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^375,ww^575,0,ww^2275,0,ww^1425,0,ww^225,ww^1225,ww^2025,ww^2275,ww^1625,ww^1475,0,0,0,0,ww^1675,ww^1925,0,ww^1325,ww^1075,0,0,0,0,0,0,0,ww^325,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^475,ww^675,0,ww^2375,0,ww^1525,0,ww^325,0,ww^175,ww^1575,ww^725,ww^475,0,0,0,0,ww^675,0,ww^725,0,0,0,0,0,0,0,0,0,ww^425,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1425,ww^1625,0,ww^925,0,ww^75,0,ww^1275,0,ww^1125,ww^1325,ww^1825,ww^1925,ww^1525,ww^725,ww^1325,ww^575,0,ww^1875,ww^475,0,0,0,0,0,0,0,0,0,ww^1375,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2225,ww^25,0,ww^1725,0,ww^875,0,ww^2075,0,ww^1925,0,ww^125,ww^1575,ww^125,ww^1175,ww^1775,0,ww^1775,0,0,0,0,0,0,0,0,0,0,0,ww^2175,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2025,ww^2225,0,ww^1525,0,ww^675,0,ww^1875,0,ww^1725,0,ww^2325,ww^2325,ww^1325,ww^1325,0,ww^575,ww^125,0,0,0,0,0,0,0,0,0,0,0,ww^1975,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^575,ww^775,0,ww^75,0,ww^1625,0,ww^425,0,ww^275,0,ww^875,ww^525,ww^2125,0,ww^1325,ww^1175,ww^725,0,0,0,0,0,0,0,0,0,0,0,ww^525,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^825,ww^1025,0,ww^325,0,ww^1875,0,ww^675,0,ww^525,0,ww^1125,ww^1325,0,ww^925,ww^1325,ww^125,ww^1525,0,0,0,0,0,0,0,0,0,0,0,ww^775,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1075,ww^1275,0,ww^575,0,ww^2125,0,ww^925,0,ww^775,ww^2325,ww^825,0,ww^125,ww^1725,ww^2325,ww^1575,ww^1925,ww^475,ww^1475,0,0,0,0,0,0,0,0,0,ww^1025,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1275,ww^1475,0,ww^775,0,ww^2325,0,ww^1125,0,ww^975,ww^75,0,ww^2025,ww^2325,ww^2075,ww^2325,ww^125,ww^1825,ww^725,ww^1625,0,0,0,0,0,0,0,0,0,ww^1225,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^225,ww^425,0,ww^2125,0,ww^1275,0,ww^75,ww^875,ww^875,0,ww^1275,ww^1125,0,0,0,0,ww^1325,ww^1575,ww^2275,ww^975,ww^725,0,0,0,0,0,0,0,ww^175,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1225,ww^1425,0,ww^725,0,ww^2275,0,ww^1075,ww^2375,0,ww^2075,ww^2175,ww^1975,ww^1725,ww^1475,ww^1725,ww^1925,ww^1125,ww^175,ww^2025,ww^1075,ww^2225,0,0,0,0,0,0,0,ww^1175,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2025,ww^2225,0,ww^1525,0,ww^675,ww^825,ww^1175,0,ww^1175,ww^2075,0,0,0,0,0,0,0,0,ww^1225,ww^1075,ww^1625,ww^2125,ww^75,0,0,0,0,0,ww^1975,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1575,ww^1775,0,ww^1075,0,ww^225,ww^1325,0,ww^2375,ww^2275,ww^1275,ww^2325,ww^2125,ww^1875,ww^1625,ww^1875,ww^2075,ww^1275,ww^325,ww^225,ww^375,ww^825,ww^425,ww^575,0,0,0,0,0,ww^1525,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^275,ww^475,0,ww^2175,ww^1125,ww^475,0,ww^125,ww^2025,0,0,0,0,0,0,0,0,0,0,0,0,ww^1875,ww^725,ww^325,ww^725,ww^2325,0,0,0,ww^225,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1475,ww^1675,0,ww^975,ww^2175,0,ww^1675,ww^1425,ww^1875,ww^1075,ww^75,ww^1125,ww^925,ww^675,ww^425,ww^675,ww^875,ww^75,ww^1525,ww^1425,ww^1575,ww^825,ww^2075,ww^2225,ww^1525,ww^975,0,0,0,ww^1425,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1525,ww^1725,ww^1225,ww^1825,0,ww^975,ww^2325,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1575,ww^1575,ww^2225,ww^1925,ww^875,0,ww^1475,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1325,ww^1525,ww^325,0,ww^625,ww^2175,ww^975,ww^2275,ww^325,ww^1925,ww^925,ww^1975,ww^1775,ww^1525,ww^1275,ww^1525,ww^1725,ww^925,ww^2375,ww^2275,ww^25,ww^1675,ww^525,ww^1275,ww^1425,ww^2325,ww^1025,ww^2375,0,ww^1275,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^1475,0,ww^425,0,ww^125,0,ww^475,0,ww^675,0,ww^2075,ww^525,ww^25,ww^1425,ww^925,0,ww^1525,ww^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1225,ww^125,ww^1125,ww^625,ww^1375,0,ww^1675,0,0,0,0,0,0,0,0,0,0,0],
[ww^1175,0,ww^125,0,ww^2225,0,ww^175,0,ww^375,0,ww^1775,ww^225,ww^2125,ww^1425,0,ww^2125,ww^325,ww^525,ww^475,ww^1675,ww^575,ww^1025,ww^225,ww^1625,ww^275,ww^75,ww^2225,ww^1975,ww^2225,ww^25,ww^1625,ww^675,ww^575,ww^725,ww^2375,ww^1225,ww^1975,ww^2125,ww^1075,ww^2275,ww^2075,ww^2325,ww^1375,0,ww^1375,0,0,0,0,0,0,0,0,0,0,0],
[ww^2125,0,ww^1075,0,ww^775,0,ww^1125,0,ww^1325,0,ww^325,ww^175,ww^1125,0,ww^225,ww^225,ww^125,ww^325,ww^275,ww^1475,ww^375,ww^825,ww^25,ww^1425,ww^75,ww^2275,ww^2025,ww^1775,ww^2025,ww^2225,ww^1425,ww^475,ww^375,ww^525,ww^2175,ww^1025,ww^1775,ww^1925,ww^875,ww^2075,ww^1825,ww^2325,ww^1075,ww^1525,ww^1325,0,0,0,0,0,0,0,0,0,0,0],
[ww^75,0,ww^1425,0,ww^1125,0,ww^1475,0,ww^1675,0,ww^675,ww^1625,0,ww^2325,ww^925,ww^1225,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^875,ww^1675,ww^275,ww^2275,ww^375,0,0,0,0,0,0,0,0,0,0,0],
[ww^275,0,ww^1625,0,ww^1325,0,ww^1675,0,ww^1875,ww^1125,ww^575,0,ww^425,ww^1375,ww^1425,ww^1725,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1375,ww^2175,ww^1025,0,ww^225,ww^775,ww^2325,0,0,0,0,0,0,0,0,0],
[ww^1325,0,ww^275,0,ww^2375,0,ww^325,0,ww^525,ww^675,0,ww^1775,ww^1875,ww^1525,ww^575,ww^875,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^525,ww^1325,ww^1825,ww^725,ww^1175,ww^1425,ww^1875,0,0,0,0,0,0,0,0,0],
[ww^1675,0,ww^625,0,ww^325,0,ww^675,ww^25,ww^1125,0,ww^1875,ww^2325,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1075,ww^725,ww^75,ww^925,ww^425,0,0,0,0,0,0,0],
[ww^525,0,ww^1875,0,ww^1575,0,ww^1925,0,0,ww^2325,ww^1725,ww^675,ww^475,ww^125,ww^1575,ww^1875,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1525,ww^2325,ww^425,ww^1725,ww^1225,ww^1375,ww^675,ww^1275,0,0,0,0,0,0,0,0],
[ww^1825,0,ww^775,0,ww^475,ww^925,ww^2375,0,0,ww^1225,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^25,ww^2075,ww^1175,ww^1075,ww^1175,0,0,0,0,0],
[ww^1875,0,ww^825,0,ww^525,ww^875,0,ww^1175,ww^725,ww^1875,ww^1525,ww^475,ww^275,ww^2325,ww^1375,ww^1675,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1325,ww^2125,ww^225,ww^1525,ww^1025,ww^1175,ww^1725,ww^1525,ww^1925,ww^2375,ww^1125,0,0,0,0,0],
[ww^2125,0,ww^1075,ww^1525,ww^1225,0,ww^2075,ww^2125,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^125,ww^1975,ww^2125,ww^1125,ww^1475,0,0,0],
[ww^1825,0,ww^775,ww^525,0,ww^25,ww^1725,ww^1675,ww^375,ww^1525,ww^1175,ww^125,ww^2325,ww^1975,ww^1025,ww^1325,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^975,ww^1775,ww^2275,ww^1175,ww^675,ww^825,ww^1375,ww^1175,ww^1275,ww^1275,ww^1825,ww^925,ww^475,0,0,0],
[ww^175,0,ww^2025,0,ww^1725,ww^325,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^575,ww^1575,ww^225,ww^75,ww^1125,0],
[ww^1825,0,0,ww^825,ww^1975,ww^2275,ww^2025,ww^1975,ww^675,ww^1825,ww^1475,ww^425,ww^225,ww^2275,ww^1325,ww^1625,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^1275,ww^2075,ww^175,ww^1475,ww^975,ww^1125,ww^1675,ww^1475,ww^1575,ww^1575,ww^2275,ww^1975,ww^275,ww^1425,ww^1275,0],
[ww^1825,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2275,0],
[0,ww^625,ww^625,ww^1375,ww^625,ww^925,ww^675,ww^625,ww^1725,ww^475,ww^125,ww^1475,ww^1275,ww^925,ww^2375,ww^275,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2325,ww^725,ww^1225,ww^125,ww^2025,ww^2175,ww^325,ww^125,ww^225,ww^225,ww^925,ww^625,ww^775,ww^975,ww^1825,ww^1075]];

// Check that ce1 lies in Sp(56,F2) and commutes with a1,a2.

ce1 in Sp(56,F2) and &and[ce1*GL(56,F2)!i eq GL(56,F2)!i*ce1:i in [a1,a2]];

ce1d:=KroneckerProduct(ce1,ce1);

// And that it swaps the two points.

ChangeRing(baselt2,F2)*ce1d eq ChangeRing(baselt1,F2)*ww^250;

// We need to check that M1 is a Lie algebra, i.e., that it is closed under the bracket,
// and then that it has type E7. Note that the next command will throw an error unless M1 is a Lie algebra.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSL237/psl237p=0.txt <==
SetSeed(0,0);
G:=SL(2,37);
F:=GF(7);

a1:=CambridgeMatrix(1,F,56,[
"46043413415631521010000000000000000006266045653113601613",
"02432225454063604060000000000000000001061221364034116106",
"62150354400104041450000000000000000005340026066421360521",
"43130641036552035460000000000000000004266115163014362636",
"63542433216032601050000000000000000002052115405501353226",
"20321631503046134240000000000000000001662254514155056006",
"35245063340226640350000000000000000006554664405211613454",
"41654650352454356400000000000000000003455044410500321110",
"44104304466236534650000000000000000003536040423451656141",
"43214445524365656230000000000000000002133000533662136230",
"35625110545346263030000000000000000004644423431032616654",
"35563630403043235310000000000000000003241615051323250254",
"14230516361205130400000000000000000003365311511220162246",
"42666220611311112460000000000000000004536440660154253023",
"21015255053454600350000000000000000006554161011521521215",
"00000000000036211000000000000000000000610341000000000000",
"00000000000060541400000000000000000003205242000000000000",
"00000000000322016400000000000000000003155355200000000000",
"14364021160320645140000000000000000000526131604355251646",
"00000000000000000004215423153143112320000000000000000000",
"00000000000000000006104545642466615440000000000000000000",
"00000000000000000000350116014302452020000000000000000000",
"00000000000000000000540503342162511120000000000000000000",
"00000000000000000005350352406640432110000000000000000000",
"00000000000000000000223404543553315340000000000000000000",
"00000000000000000001211166340342535500000000000000000000",
"00000000000000000001615444052016601250000000000000000000",
"00000000000000000002235103464402552420000000000000000000",
"00000000000000000001433126322245051440000000000000000000",
"00000000000000000006022002454126141360000000000000000000",
"00000000000000000006401552232515312630000000000000000000",
"00000000000000000000266465104544424110000000000000000000",
"00000000000000000000524323532033640120000000000000000000",
"00000000000000000002351261135122456500000000000000000000",
"00000000000000000004020132025534232240000000000000000000",
"00000000000000000004450045126553201460000000000000000000",
"00000000000000000006524100245152155260000000000000000000",
"63413056610445560600000000000000000003031551103422526131",
"21651042250652130020000000000000000005635350501633432515",
"21651042250121611310000000000000000004153135401633432515",
"42532014430330253320000000000000000002440041402566164323",
"35054344043110013440000000000000000005336356205435435354",
"35302206146424515030000000000000000004464031045106002154",
"42214156233333350130000000000000000003160465654305520523",
"35245013062355436160000000000000000000464351505343613454",
"35622343203453611030000000000000000004124614215346006654",
"51126142142563350620000000000000000006052344642352143313",
"03110566536121364560000000000000000005666324054034313331",
"26066323262616424020000000000000000005205415063554026641",
"13431254305224055650000000000000000003560111143421121526",
"06533331052441340320000000000000000006431515111606362602",
"32260243603235036030000000000000000004304320561230361346",
"00143405064120423500000000000000000002601111624035114415",
"21023314046222661240000000000000000001232133334152245242",
"40325266426304215020000000000000000005115352625551430231",
"13130142266213632040000000000000000003313060665206201353"]);

a2:=CambridgeMatrix(1,F,56,[
"62302316021243056640000000000000000004000014545025200130",
"16556165330356156640000000000000000004000452123415113312",
"65160130650211500000000000000000000000000621162150302503",
"20236160210624042260000000000000000006000046603634601143",
"55135003632531021130000000000000000003000011523662622503",
"00436400554214415260000000000000000006600212432104243520",
"20453301205436432450000000000000000005300212465351105351",
"42624335032304144510000000000000000001500456326013330240",
"42616613321633204640000000000000000004300134110265313016",
"45130402326304552000000000000000000000400640540420506032",
"32516155614155352210000000000000000001606053433643634603",
"44131160036056453650000000000000000005403341540021113403",
"54641325523514211110000000000000000001101632234124353645",
"50450226412256450030000000000000000003202522015146123626",
"31134022525415601650000000000000000005003423145522411302",
"00000000000000442400000000000000000000206422222222222222",
"24133003061554031060000000000000000005462050333333333333",
"53644004016526050630000000000000000005561026022222222222",
"30641105304612655240000000000000000005423020361512241512",
"00000000000000000000400136503456455220000000000000000000",
"00000000000000000005021104420423542120000000000000000000",
"00000000000000000006340106046335443150000000000000000000",
"00000000000000000000055213564212262460000000000000000000",
"00000000000000000005320121450352633040000000000000000000",
"00000000000000000005046160114414611050000000000000000000",
"00000000000000000006233060330110352300000000000000000000",
"00000000000000000001060432101010511560000000000000000000",
"00000000000000000005162605006420004540000000000000000000",
"00000000000000000003332506356246026530000000000000000000",
"00000000000000000004410120534221140360000000000000000000",
"00000000000000000003006521001560612540000000000000000000",
"00000000000000000000064216553356231200000000000000000000",
"00000000000000000001426646632503504610000000000000000000",
"00000000000000000000656616332522535410000000000000000000",
"00000000000000000000053206246156543330000000000000000000",
"00000000000000000002043530124052125230000000000000000000",
"00000000000000000005404221243211402360000000000000000000",
"40136602403165120250000000000000000006531424153632203632",
"60512203601524005010000000000000000005451403215650045650",
"43456200610242240430000000000000000004023153426061156061",
"04450402563651242120000000000000000002024020101315561315",
"15516033432240202420000000000000000006436562360066211436",
"56320122114545530520000000000000000002410043601660215440",
"33646314366433315150000000000000000005362031165623605415",
"15005441264154006530000000000000000003055210234452605351",
"56642550626514334460000000000000000006010644250454160236",
"34644625461303336000000000000000000000163540501500650650",
"03143435533636541040000000000000000003113306343245005424",
"33426525645546252260000000000000000006535121161314503002",
"42302053450566250130000000000000000003330040145242016405",
"05411005212251205330000000000000000001226265515222010603",
"31516245665442145510000000000000000001535414614413013361",
"45242036264542624450000000000000000005535323025401552612",
"11336255446525650000000000000000000000414345443520522062",
"24312405142033260000000000000000000000242140220160466006",
"03545232466451351130000000000000000003121525044042655255"]);

B1:=GModule(G,[
    GL(19,F)![
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
        [ 0, 6, 3, 6, 0, 0, 5, 3, 1, 5, 5, 5, 2, 3, 0, 2, 1, 1, 5 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ 1, 5, 1, 0, 0, 4, 0, 1, 0, 0, 0, 0, 4, 4, 5, 5, 5, 0, 4 ],
        [ 4, 2, 0, 2, 3, 6, 0, 4, 6, 1, 5, 5, 4, 1, 5, 4, 6, 0, 5 ],
        [ 6, 4, 5, 6, 3, 3, 2, 4, 4, 4, 1, 0, 4, 4, 4, 5, 1, 2, 2 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
        [ 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ 1, 2, 6, 5, 6, 4, 4, 1, 6, 5, 4, 6, 2, 6, 2, 3, 3, 5, 4 ],
        [ 1, 3, 1, 0, 3, 4, 0, 1, 2, 0, 2, 3, 0, 3, 5, 2, 5, 5, 5 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
        [ 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0 ],
        [ 2, 2, 3, 0, 5, 1, 3, 2, 0, 2, 3, 3, 5, 3, 3, 3, 3, 0, 0 ],
        [ 4, 6, 2, 2, 6, 2, 4, 4, 2, 3, 6, 1, 4, 2, 3, 3, 4, 6, 5 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 ]
    ],
    GL(19,F)![
        [ 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ 6, 3, 3, 4, 2, 6, 3, 3, 5, 3, 3, 4, 6, 5, 1, 0, 5, 1, 6 ],
        [ 5, 5, 4, 0, 2, 6, 4, 5, 0, 5, 4, 4, 2, 4, 4, 4, 4, 0, 0 ],
        [ 6, 1, 0, 5, 6, 1, 5, 4, 1, 3, 2, 3, 3, 1, 3, 0, 1, 6, 4 ],
        [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
        [ 6, 2, 6, 0, 0, 3, 0, 6, 0, 0, 0, 0, 3, 3, 2, 2, 2, 0, 3 ],
        [ 3, 4, 0, 4, 3, 0, 0, 2, 3, 6, 1, 3, 0, 4, 3, 3, 4, 3, 5 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
        [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
        [ 1, 6, 4, 5, 0, 3, 1, 5, 2, 4, 1, 4, 0, 6, 4, 5, 0, 0, 3 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
        [ 4, 1, 6, 4, 2, 2, 0, 5, 4, 3, 0, 3, 1, 1, 3, 3, 2, 4, 4 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
        [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ]
    ]
]);


Irr:=IrreducibleModules(G,F);
for i in Irr do if(Dimension(i) eq 114 and BrauerCharacter(i)[4] eq -6) then B2:=i; end if; end for;

MG:=GModule(G,[a1,a2]);
LG:=DirectSum([B1,B2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.


// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

/*
This function is clearly the Lie product. The one I use is partially optimized.

function Sig(n)
if(n le Dimension(MG) div 2) then return 1; else return -1; end if;
end function;

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n] do
 for j in [1..n] do
  for k in [1..n] do
   l:=n+1-i;
   targ[j+n*(k-1)]+:=Sig(i)*v[j+n*(i-1)]*w[l+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n] do
  for l in [1..n] do
   k:=n+1-j;
   targ[l+n*(i-1)]+:=Sig(j)*v[j+n*(i-1)]*w[l+n*(k-1)];
end for; end for; end for;

return targ;

end function;
*/

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;


// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.
// We pick out the 19 in LG, as this is the subspace we will concentrate on.

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],19);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];

bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;


// Now set up the variables.

dh:=Dimension(homs1);
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// We now produce [a,b], where a,b are the first two basis elements of our generic space. This is enough to kill off the case.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

BB:=GroebnerBasis({Normalize(abC[i]):i in [Dimension(U)+1..Dimension(MG2)]});

// Either R.1=0 or R.1 ne 0. In the latter case, by choice of global scalar, R.1=1.

BBa:=[Evaluate(i,[0,R.2,R.3]):i in BB];
[R.2^2,R.3^2] subset GroebnerBasis(BBa);
// Thus this is zero.

// The other case is R.1=1.

BBb:=[Evaluate(i,[1,R.2,R.3]):i in BB];
GroebnerBasis(BBb) eq [R.2+1,R.3^2+2];

// These solutions lie over the quadratic extension of F. But they are interchanged by the centralizer of G.

d1:=GL(56,F)!DiagonalMatrix([-1:i in [1..19]] cat [1:i in [1..18]] cat [-1:i in [1..19]]);
&and[d1*i eq i*d1:i in [a1,a2]] and d1 in Sp(56,F);
d1d:=KroneckerProduct(d1,d1);

// It centralizes copies 1 and 2 of W1

bas3[1]*d1d eq bas3[1];
bas3[19+1]*d1d eq bas3[19+1];

// and negates the third.

bas3[38+1]*d1d eq -bas3[38+1];

// Thus it swaps the two solutions, and we obtain a unique subalgebra, as claimed.

// Let's construct it.

F2<w>:=GF(49); //Solutions to x^2+2 are w^20 and w^44.
MG22:=ChangeRing(MG2,F2);


u1:=MG22![F2!bas3[1,i]:i in [1..3136]];
u2:=MG22![F2!bas3[1+19,i]:i in [1..3136]];
u3:=MG22![F2!bas3[1+2*19,i]:i in [1..3136]];
u:=u1-u2+w^20*u3;

M1:=sub<MG22|u>;
M1:=sub<MG22|LieProd(MG22!M1.1,MG22!M1.2)>;

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG22!(LieProd(MG22!(M1.i),MG22!(M1.j)))));
end for; end for;

strc1a:=[[F2!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F2!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F2,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSL237/psl237p=19.txt <==
F<w>:=GF(19^2); // This is needed for the 19-dimensional modules.
G:=PSL(2,37);

a1a:=GL(19,F)![[0,1,w^8,0,0,0,w^53,0,0,w^317,0,0,0,0,0,0,w^70,0,0],
[0,0,w^71,1,0,0,w^251,0,0,w^195,0,0,0,0,0,0,w^218,0,0],
[0,0,w^68,0,0,1,w^161,0,0,w^227,0,0,0,0,0,0,w^4,0,0],
[0,0,w^225,0,0,0,w^76,1,0,w^190,0,0,0,0,0,0,16,0,0],
[18,0,w^71,0,0,0,w^183,0,0,w^125,0,0,0,0,0,0,w^235,0,0],
[0,0,w^212,0,0,0,w^91,0,0,w^318,1,0,0,0,0,0,w^159,0,0],
[0,0,w^282,0,0,0,w^293,0,0,w^256,0,0,1,0,0,0,w^136,0,0],
[0,0,w^128,0,0,0,w^288,0,0,w^274,0,0,0,1,0,0,17,0,0],
[0,0,w^262,0,0,0,w^36,0,0,w^354,0,0,0,0,0,1,w^272,0,0],
[0,0,w^149,0,0,0,w^326,0,0,w^114,0,0,0,0,0,0,w^82,1,0],
[0,0,w^89,0,0,0,w^210,0,0,w^308,0,0,0,0,0,0,w^293,0,1],
[0,0,w^316,0,0,0,w^294,0,0,w^131,0,0,0,0,1,0,w^273,0,0],
[0,0,w^13,0,0,0,w^30,0,0,w^328,0,18,0,0,0,0,w^192,0,0],
[0,0,w^55,0,0,0,w^276,0,1,w^224,0,0,0,0,0,0,w^189,0,0],
[0,0,w^146,0,0,0,w^257,0,0,w^39,0,0,0,0,0,0,w^153,0,0],
[0,0,w^331,0,0,0,w^342,0,0,w^47,0,0,0,0,0,0,w^290,0,0],
[0,0,w^323,0,0,0,w^46,0,0,12,0,0,0,0,0,0,w^332,0,0],
[0,0,w^10,0,0,0,w^209,0,0,w^89,0,0,0,0,0,0,w^5,0,0],
[0,0,w^273,0,18,0,w^239,0,0,w^174,0,0,0,0,0,0,w^16,0,0]];

a1b:=GL(19,F)![[0,0,1,0,0,0,0,w^18,0,0,0,0,0,w^194,0,w^239,0,0,w^61],
[0,0,0,0,1,0,0,w^141,0,0,0,0,0,w^214,0,w^298,0,0,w^123],
[0,0,0,0,0,0,1,w^33,0,0,0,0,0,w^257,0,w^57,0,0,w^314],
[0,0,0,0,0,0,0,w^357,1,0,0,0,0,w^102,0,w,0,0,w^236],
[0,0,0,0,0,0,0,13,0,1,0,0,0,w^157,0,w^199,0,0,w^218],
[0,0,0,0,0,0,0,w^203,0,0,0,1,0,w^10,0,w^3,0,0,w^92],
[1,0,0,0,0,0,0,w^122,0,0,0,0,0,w^31,0,w^101,0,0,w^338],
[0,0,0,0,0,0,0,w^145,0,0,0,0,0,w^253,1,14,0,0,w^18],
[0,0,0,0,0,0,0,1,0,0,0,0,0,w^304,0,w^103,1,0,w^252],
[0,1,0,0,0,0,0,w^263,0,0,0,0,0,w^103,0,w^152,0,0,w^263],
[0,0,0,0,0,1,0,w^142,0,0,0,0,0,w^123,0,w^217,0,0,w^313],
[0,0,0,0,0,0,0,w^174,0,0,1,0,0,w^298,0,w^62,0,0,w^93],
[0,0,0,0,0,0,0,w^128,0,0,0,0,0,w^343,0,w^142,0,0,w^310],
[0,0,0,0,0,0,0,w^65,0,0,0,0,1,w^249,0,w^304,0,0,10],
[0,0,0,0,0,0,0,w^101,0,0,0,0,0,w^152,0,3,0,0,w^78],
[0,0,0,0,0,0,0,w^188,0,0,0,0,0,w^299,0,w^3,0,0,w^228],
[0,0,0,1,0,0,0,w^331,0,0,0,0,0,w^216,0,w^23,0,0,10],
[0,0,0,0,0,0,0,w^37,0,0,0,0,0,w^126,0,w^186,0,1,w^124],
[0,0,0,0,0,0,0,w^74,0,0,0,0,0,w^223,0,w^215,0,0,w^125]];

a2a:=GL(38,F)![[14,13,16,10,11,6,13,8,6,9,4,14,18,6,3,16,3,5,3,8,10,9,13,16,14,18,2,12,1,11,11,10,13,0,11,5,6,9],
[15,6,2,7,0,17,10,2,16,5,16,8,17,10,0,12,13,4,2,9,4,16,3,10,11,9,6,13,4,9,2,1,0,10,15,11,3,14],
[10,7,5,0,7,0,16,2,16,11,4,1,15,16,10,8,4,13,12,18,7,17,9,11,9,13,5,0,5,11,0,8,4,0,4,14,14,13],
[15,7,2,15,17,6,15,7,2,0,2,18,1,18,8,0,7,10,6,13,14,16,10,6,2,3,13,2,6,15,3,10,5,9,6,14,15,8],
[14,9,11,7,7,16,6,11,1,2,17,12,16,3,15,17,0,5,9,9,5,4,18,15,6,6,5,4,9,13,18,8,11,18,7,7,0,5],
[14,1,15,0,5,13,15,1,5,17,8,0,4,4,6,1,5,13,10,0,1,18,6,10,10,9,14,9,5,6,9,11,1,6,4,17,7,11],
[5,5,6,0,5,15,6,7,9,5,8,4,15,2,5,6,10,12,10,4,16,6,16,9,17,10,12,11,1,14,10,2,13,3,6,9,15,11],
[17,7,11,2,11,1,13,11,9,13,10,7,7,18,11,15,16,3,9,12,9,18,18,8,3,7,5,11,3,17,9,15,17,13,14,7,13,2],
[15,1,9,0,17,9,15,8,6,11,3,3,4,8,17,5,3,12,16,9,14,5,9,0,18,13,4,8,1,18,6,3,6,11,9,3,10,14],
[2,13,10,9,12,12,1,12,15,12,1,11,1,2,13,16,1,17,18,16,10,5,3,14,0,4,18,4,9,15,2,3,18,9,16,2,12,6],
[7,15,8,18,10,10,4,13,6,1,13,18,7,10,4,11,17,16,1,2,18,5,0,7,4,10,3,12,0,12,8,12,9,17,9,4,17,14],
[17,8,15,11,12,12,15,3,16,4,13,4,3,8,1,12,13,18,8,4,17,2,3,18,6,13,9,17,0,1,12,3,9,9,2,8,14,3],
[8,0,11,12,16,11,17,8,0,10,10,0,18,11,11,9,11,9,7,14,3,14,11,15,0,3,0,18,17,17,9,3,7,14,3,8,12,5],
[5,2,9,16,13,3,16,8,2,11,5,17,4,14,7,13,1,8,0,12,2,13,0,7,7,4,15,16,13,17,1,9,15,13,18,17,8,12],
[2,5,7,17,17,18,11,5,3,11,15,16,2,14,6,18,6,13,16,12,5,11,11,15,13,10,3,4,10,5,7,8,5,8,10,11,11,4],
[4,16,15,7,0,8,13,13,5,6,4,2,17,8,0,6,8,7,1,3,1,15,7,17,6,16,14,16,18,10,5,6,14,6,11,9,17,0],
[9,16,16,18,11,13,3,13,10,3,3,13,8,18,12,12,5,8,2,3,8,0,11,0,15,1,10,15,12,10,11,8,5,17,10,8,15,9],
[14,8,4,18,1,13,16,17,2,9,17,7,13,8,17,3,16,16,2,10,11,12,11,13,8,3,6,4,10,0,15,9,15,1,18,7,2,1],
[18,0,9,6,2,18,4,2,10,3,0,4,9,10,15,5,5,7,9,11,17,10,7,17,4,18,14,14,16,14,11,12,14,16,18,11,11,12],
[3,0,0,11,13,4,14,6,10,8,8,6,3,9,0,15,8,11,1,9,11,14,14,6,6,16,11,3,2,10,8,9,3,4,16,10,16,8],
[5,12,2,5,6,5,4,15,15,1,12,5,10,4,0,13,5,12,5,12,8,0,9,15,6,2,6,1,9,9,5,4,16,5,17,10,18,3],
[14,11,9,4,12,18,18,14,16,10,17,11,6,10,11,0,17,4,1,11,12,10,5,10,3,2,10,2,4,14,13,16,15,5,16,7,15,10],
[4,12,0,2,3,3,2,13,14,15,2,4,15,5,8,17,5,12,3,3,18,14,12,7,1,8,18,5,5,12,1,16,11,16,14,11,2,3],
[17,17,18,4,13,11,3,11,12,1,6,8,0,7,11,8,1,6,3,9,1,2,10,3,13,11,18,7,8,12,15,18,13,14,14,1,14,11],
[17,3,3,7,7,11,16,0,7,15,13,9,4,15,10,12,8,16,2,16,6,4,14,18,3,14,13,17,17,11,13,10,17,9,4,10,7,15],
[17,16,13,1,0,14,6,3,16,14,13,7,10,16,11,1,9,7,18,7,8,4,9,15,1,3,10,4,1,16,5,2,5,16,8,9,3,3],
[15,17,5,0,4,8,10,3,7,7,9,17,6,8,16,7,9,8,11,17,8,14,7,5,0,15,13,5,5,7,14,9,18,17,16,13,2,2],
[12,13,9,0,17,4,17,6,7,0,10,2,9,3,17,14,15,18,8,15,18,0,5,15,4,12,10,18,3,0,9,11,17,8,11,12,14,8],
[0,16,3,13,4,18,8,2,13,17,8,5,1,15,10,8,5,13,14,17,1,13,6,0,12,15,15,4,15,3,0,5,17,14,12,2,17,0],
[0,11,10,9,1,16,10,13,12,10,2,16,10,3,2,4,10,5,15,17,4,17,5,3,2,1,9,0,13,13,18,10,13,14,17,11,12,10],
[1,8,0,13,15,17,6,14,11,0,2,11,13,11,3,12,11,14,5,1,2,2,9,13,17,6,0,0,4,2,5,4,14,17,8,15,11,18],
[17,7,10,2,14,6,2,9,17,2,15,6,14,7,4,7,7,18,10,6,18,13,3,4,10,15,17,8,9,3,14,4,0,8,2,14,15,6],
[0,8,1,7,13,17,1,9,14,9,14,1,3,0,1,5,18,7,0,0,13,9,18,0,12,12,11,9,16,0,11,9,1,0,15,7,12,8],
[10,15,11,12,12,2,11,5,14,18,11,9,17,2,14,3,11,8,8,9,14,14,9,4,16,17,12,1,12,10,18,2,12,7,5,17,8,13],
[11,14,11,2,5,10,2,16,4,18,8,13,14,10,16,15,4,12,8,5,4,7,11,18,14,2,4,4,15,0,12,5,7,16,6,17,0,4],
[9,10,7,14,13,4,6,7,18,16,18,1,11,12,1,15,2,1,7,11,2,9,16,10,6,6,17,10,9,9,5,8,14,10,6,13,18,1],
[17,18,5,9,9,17,12,11,2,3,16,14,13,10,6,15,8,5,6,5,0,9,8,1,3,10,4,11,14,1,9,1,17,8,18,10,0,5],
[14,6,14,4,7,1,6,6,6,15,3,18,15,17,16,5,11,10,17,6,15,18,1,1,5,15,2,1,14,13,4,11,8,17,10,10,9,10]];

a2b:=GL(38,F)![[7,6,17,3,10,5,2,5,16,3,6,15,15,7,14,11,7,7,7,12,0,14,0,14,12,16,2,0,18,1,9,7,1,8,13,9,8,16],
[18,7,8,1,16,2,6,15,7,13,0,10,18,6,7,11,9,3,5,5,1,10,5,12,2,10,7,16,1,17,0,2,16,9,11,18,4,6],
[11,17,14,3,1,6,3,16,5,14,12,12,6,16,7,1,18,3,13,4,16,2,1,5,3,12,2,13,17,8,13,3,2,11,13,15,12,3],
[0,7,15,7,14,17,3,12,0,6,12,16,13,12,15,0,13,14,18,9,18,15,14,5,15,1,14,2,17,12,6,18,4,16,10,17,17,3],
[14,5,2,17,3,15,16,6,14,4,14,8,8,6,12,0,16,18,6,17,9,3,15,6,5,17,7,11,10,15,9,14,12,6,12,5,7,8],
[3,10,13,0,13,14,2,15,4,13,0,7,6,1,10,1,1,13,18,11,13,10,16,17,8,13,5,16,18,18,9,16,9,0,18,16,14,18],
[8,0,13,3,18,3,2,0,9,14,15,18,18,2,0,18,1,0,16,16,16,2,10,13,3,7,9,8,17,0,4,6,15,11,2,17,3,9],
[0,12,11,2,14,15,7,9,3,17,8,8,8,5,4,17,3,10,7,10,3,15,11,6,18,5,15,14,0,5,9,1,13,12,13,4,4,1],
[9,17,17,3,10,12,16,8,15,11,11,5,5,14,7,6,1,18,16,7,10,13,16,13,18,16,10,15,2,13,17,17,13,12,6,1,13,9],
[1,13,9,17,11,4,17,9,1,2,18,3,10,16,1,7,8,2,14,14,0,4,0,11,11,14,15,1,6,18,6,13,4,9,5,7,15,6],
[18,1,17,0,9,3,18,0,17,8,16,12,15,0,17,8,15,12,2,9,16,9,13,3,10,12,4,13,12,1,2,4,3,2,18,18,16,4],
[6,0,6,5,13,8,1,6,2,5,18,18,12,10,9,11,5,6,14,5,5,11,6,13,13,6,11,1,11,5,7,4,8,18,17,8,18,1],
[15,8,16,12,18,13,17,0,18,3,7,6,16,1,16,5,18,7,18,2,12,11,3,16,16,1,1,9,2,11,17,5,18,7,5,0,7,8],
[16,1,10,10,16,4,4,17,12,17,13,1,6,7,18,13,14,0,5,0,10,17,9,4,2,14,1,4,10,15,15,11,0,4,12,17,17,9],
[8,13,13,4,10,3,2,3,13,18,18,15,17,5,5,13,9,13,7,15,11,2,8,14,9,0,6,13,8,1,12,10,9,10,10,4,4,10],
[1,16,1,9,17,16,16,1,2,1,5,12,13,6,13,14,14,0,18,4,10,7,1,4,4,5,13,9,6,14,5,4,15,0,6,17,4,4],
[17,1,0,10,4,15,13,7,16,1,15,4,4,6,10,14,16,1,11,10,15,15,0,4,16,8,5,3,13,1,11,18,7,6,14,17,7,17],
[4,9,11,18,15,15,3,18,14,7,13,1,15,12,17,16,6,4,17,4,4,14,13,14,14,1,16,5,11,16,0,17,13,18,14,0,3,15],
[7,18,13,12,11,13,5,17,9,1,5,2,12,4,16,11,5,11,5,3,4,15,1,3,11,12,11,18,3,13,1,16,18,3,7,8,6,14],
[4,5,10,11,13,12,15,0,0,1,17,6,7,1,7,0,10,2,5,18,0,2,3,17,4,6,4,6,15,18,3,7,6,5,13,18,14,9],
[12,14,8,18,12,6,2,1,6,16,18,3,16,4,3,11,13,6,14,5,2,1,4,5,8,12,2,2,1,12,4,7,17,8,18,10,11,2],
[15,6,2,10,0,6,15,6,6,5,18,14,6,1,2,6,0,17,4,10,17,9,2,17,16,11,8,3,17,11,3,6,9,1,4,16,9,1],
[0,7,12,16,4,12,0,17,16,18,9,2,5,14,8,14,5,0,10,7,2,12,14,8,6,9,0,18,7,7,1,4,3,12,4,11,9,6],
[3,15,3,1,14,15,9,6,7,18,14,8,6,2,11,13,16,4,17,0,13,13,14,10,1,6,8,15,5,7,11,16,10,4,9,15,1,11],
[6,14,13,12,12,3,2,14,11,4,7,9,18,16,18,12,17,2,7,5,7,15,1,5,16,14,3,0,16,13,14,6,6,6,2,0,16,4],
[6,15,10,14,11,7,11,17,7,14,3,14,14,1,8,3,10,18,8,6,15,14,1,16,3,15,2,18,10,11,6,9,9,11,9,1,17,14],
[10,7,14,13,18,7,17,14,1,8,13,6,3,1,13,9,1,3,2,18,10,7,7,16,18,13,13,8,15,5,3,4,17,4,14,5,13,4],
[14,6,10,17,2,2,12,2,17,14,17,0,2,3,7,0,1,12,10,16,3,5,11,0,7,9,14,9,17,2,18,6,18,15,2,1,10,11],
[15,10,16,3,0,6,5,6,1,1,17,12,12,13,2,5,3,10,15,16,4,13,12,17,8,4,6,8,14,8,1,8,3,4,11,7,12,4],
[2,3,17,9,10,0,13,10,10,12,4,10,13,10,7,13,9,7,0,13,12,9,11,9,17,2,0,13,16,1,2,17,4,11,8,5,4,5],
[16,10,6,17,7,7,15,14,0,12,13,7,0,18,15,17,17,8,14,7,7,2,16,12,15,3,10,2,7,18,3,4,3,2,15,5,7,15],
[8,10,7,6,17,16,1,14,1,6,10,1,9,7,10,13,3,5,15,12,3,11,17,11,16,9,6,10,4,8,1,6,16,8,2,1,9,7],
[2,11,4,5,14,5,10,5,14,5,4,6,16,5,7,17,14,1,0,5,0,11,6,8,12,13,3,16,18,5,17,6,7,8,12,8,15,3],
[13,11,9,13,13,9,11,3,17,17,5,18,10,6,8,17,10,15,2,2,7,13,11,14,9,3,18,8,17,0,8,1,10,12,1,3,1,14],
[13,16,13,16,2,7,9,9,9,15,1,4,3,11,11,4,16,0,17,10,12,16,16,2,5,15,12,15,8,8,13,1,13,1,17,15,16,18],
[3,5,16,15,11,8,3,8,0,15,9,5,15,10,6,15,5,0,10,13,7,12,11,8,7,15,10,15,9,10,17,6,9,12,4,4,12,18],
[15,15,10,0,1,9,9,8,8,1,2,3,8,8,2,18,18,2,15,10,13,11,0,18,2,3,16,0,1,14,4,7,17,5,16,2,18,10],
[13,11,3,5,7,10,10,15,18,15,12,6,2,5,18,2,11,7,1,11,12,10,6,10,3,13,7,13,12,7,13,15,11,12,15,10,1,10]];

a3a:=GL(38,F)![[10,12,16,6,13,8,18,11,3,7,7,5,11,15,9,6,18,13,12,0,5,12,13,11,0,15,8,14,14,8,15,0,3,15,3,15,6,4],
[4,3,18,5,12,2,16,8,16,0,12,13,14,3,2,9,12,9,12,6,9,4,6,9,9,12,11,5,16,9,1,1,4,8,17,11,4,15],
[14,11,0,18,13,10,10,16,3,17,3,6,3,15,3,10,17,13,13,13,4,11,6,4,8,4,0,8,4,10,13,2,16,9,1,16,16,8],
[8,12,10,14,0,9,0,7,10,15,3,15,16,2,9,11,10,18,15,11,18,17,1,15,9,13,3,13,5,0,17,16,11,6,15,11,0,6],
[17,1,7,14,2,3,2,14,12,11,5,7,7,7,1,6,18,14,12,6,8,8,16,13,2,10,1,17,2,2,2,15,17,17,8,11,6,13],
[7,6,12,6,6,1,11,6,10,17,14,0,13,7,3,0,7,11,2,9,3,0,3,1,11,1,15,17,1,1,14,8,15,3,17,15,8,5],
[0,18,2,3,9,14,12,10,2,4,12,4,9,10,9,2,15,0,0,3,16,3,10,16,6,17,15,14,7,11,12,0,9,0,10,2,15,15],
[8,15,0,4,0,4,13,11,8,5,1,6,13,15,14,5,3,3,17,4,1,5,16,13,5,10,13,15,8,15,7,16,6,15,6,0,6,9],
[11,11,2,9,5,17,6,12,10,13,10,17,17,5,10,11,11,17,2,2,4,13,10,2,3,9,4,6,12,8,11,0,1,15,13,7,9,8],
[13,5,14,9,15,9,8,2,16,8,15,15,9,17,7,4,4,1,5,5,17,15,3,13,18,16,16,4,9,7,5,5,13,6,1,9,0,13],
[14,18,6,2,10,14,12,5,10,9,10,12,0,17,2,1,10,0,5,2,12,7,16,5,6,15,5,3,18,6,18,13,1,13,2,2,1,1],
[5,3,11,0,14,18,10,5,3,10,4,9,3,4,12,6,16,14,16,3,18,18,8,0,4,6,16,4,13,10,7,1,18,13,11,8,14,0],
[8,11,1,13,0,6,11,13,6,9,16,11,4,1,11,11,4,15,8,2,5,5,7,10,9,13,9,11,2,3,18,1,16,7,12,9,15,3],
[16,3,18,18,12,8,4,3,5,7,11,4,7,0,13,3,12,8,1,11,10,18,13,3,15,11,1,12,6,5,17,15,18,10,8,3,11,16],
[10,4,8,12,2,3,13,7,9,17,17,11,12,8,5,9,14,9,5,4,3,6,0,1,15,9,3,6,17,9,7,12,2,11,16,9,18,13],
[6,6,3,10,1,2,14,5,13,6,12,16,5,11,14,1,10,7,18,4,6,17,4,18,9,16,5,1,18,18,8,1,15,10,12,1,8,13],
[6,3,15,1,5,10,10,11,8,6,8,12,13,6,16,12,8,14,16,1,1,10,13,7,2,15,13,13,9,2,1,2,4,13,2,13,9,15],
[1,6,2,0,17,1,0,1,2,9,6,15,10,7,3,9,15,8,6,10,9,5,13,7,12,10,5,12,15,6,7,9,5,2,1,6,8,11],
[9,8,1,3,2,9,14,14,13,16,18,6,8,14,2,4,1,3,14,9,12,11,14,14,14,8,16,0,4,16,1,13,9,17,11,5,5,8],
[6,4,5,14,9,8,5,1,3,2,6,16,4,8,3,6,0,12,11,5,10,8,8,16,9,6,15,0,8,5,9,9,5,0,14,13,12,18],
[2,12,15,18,9,3,13,15,16,15,17,13,1,9,10,3,6,8,11,8,14,7,13,17,14,0,7,13,15,7,12,9,10,5,14,15,11,3],
[16,13,18,2,6,10,18,16,6,8,1,2,7,8,18,18,10,12,7,12,1,8,0,5,6,2,11,15,5,14,10,11,15,5,13,0,2,8],
[2,1,15,13,14,9,6,18,7,15,1,4,3,4,11,13,9,10,3,15,11,5,0,4,11,12,11,12,0,16,8,11,7,7,1,11,1,5],
[10,12,13,12,1,3,11,14,11,13,2,11,14,17,13,1,18,14,14,5,7,0,5,11,4,18,6,2,9,4,4,15,10,1,4,0,16,5],
[12,1,14,1,12,17,18,9,5,9,12,17,7,2,2,4,6,6,12,9,1,12,10,12,9,3,1,18,2,6,4,15,9,16,9,3,10,1],
[4,10,18,6,11,0,3,1,9,1,8,9,13,12,14,0,1,9,17,4,6,4,12,10,5,8,6,1,17,18,12,9,14,0,15,2,1,12],
[18,15,10,17,17,9,15,0,18,11,18,1,15,6,4,10,0,13,7,15,3,13,2,14,8,6,17,6,12,17,17,2,11,7,10,12,2,16],
[8,17,11,16,9,7,17,5,2,9,15,1,10,16,6,10,18,4,16,5,3,8,4,16,18,13,18,9,13,8,2,16,16,0,18,13,0,4],
[10,3,18,11,0,13,2,9,4,11,16,7,11,13,10,1,2,17,6,2,16,4,13,10,4,11,11,8,4,11,8,5,7,5,2,15,8,13],
[9,5,16,1,5,8,8,6,12,15,9,0,12,14,10,4,14,7,5,18,17,15,13,6,18,11,12,7,10,6,1,17,11,15,13,6,16,3],
[17,13,16,13,8,2,12,0,9,17,6,4,14,8,15,6,18,2,14,10,16,6,14,8,1,8,2,0,16,4,0,14,2,17,6,15,14,7],
[1,3,2,0,5,7,10,11,10,9,8,4,14,8,9,0,18,1,17,5,12,15,5,7,18,17,7,5,14,14,11,12,1,6,14,12,1,17],
[11,11,7,5,7,18,13,5,7,6,8,7,16,7,2,0,5,12,0,3,16,3,13,2,16,9,17,6,17,13,5,12,4,2,12,12,9,3],
[4,13,1,13,3,2,15,4,11,3,3,11,15,18,17,1,9,11,18,15,15,11,15,11,1,9,5,13,9,11,4,10,14,13,9,13,8,16],
[8,5,10,18,1,2,4,2,7,3,14,17,6,13,2,12,1,17,5,14,4,14,0,18,14,12,7,9,4,14,11,17,18,12,4,1,5,6],
[3,2,10,1,13,4,16,14,3,18,9,15,10,15,15,9,15,11,3,15,17,7,15,9,17,11,5,3,7,13,8,4,2,3,5,2,11,4],
[13,15,2,18,9,17,12,0,11,1,6,16,12,13,15,16,9,11,10,13,3,15,7,4,2,14,10,11,9,8,7,12,16,15,13,7,5,13],
[6,6,3,17,10,4,16,2,14,15,10,6,10,5,15,1,2,9,12,6,1,8,0,2,4,11,10,9,3,9,14,9,11,10,1,4,16,15]];

a3b:=GL(38,F)![[15,1,3,15,0,17,17,2,7,1,16,13,3,9,2,4,9,16,7,0,16,12,15,1,4,18,6,13,0,11,5,17,1,5,6,12,7,3],
[5,16,11,16,1,5,1,2,12,7,4,13,1,11,11,6,11,2,16,17,3,11,9,8,6,4,11,15,9,17,12,1,17,11,4,5,7,10],
[15,8,18,11,2,3,11,10,5,10,14,11,13,10,9,17,8,1,3,15,18,13,6,11,5,10,1,4,0,16,11,2,16,17,4,9,9,0],
[1,17,11,5,16,4,14,3,18,11,17,16,10,1,16,5,1,5,14,7,2,9,18,1,2,9,1,17,14,11,0,16,17,15,5,17,13,2],
[7,7,10,6,5,9,7,2,3,16,13,1,0,10,16,17,1,2,12,14,3,0,16,2,11,15,2,11,14,15,17,4,14,0,4,18,9,7],
[17,9,1,8,8,7,18,14,18,3,1,6,17,6,18,2,7,14,2,8,9,2,6,5,18,17,4,14,6,6,6,18,18,5,5,9,7,10],
[9,16,16,6,8,18,5,16,17,7,17,10,12,16,0,17,3,14,12,7,6,1,6,17,5,4,11,17,14,2,2,6,18,12,17,16,15,12],
[6,14,12,17,0,10,0,13,0,10,8,6,0,12,14,8,12,8,6,4,5,14,13,9,6,3,3,3,17,14,12,10,4,10,6,5,13,7],
[13,3,17,11,18,7,6,14,13,5,0,14,8,15,15,13,1,0,7,0,9,15,2,5,13,16,6,17,7,18,4,9,4,4,10,5,6,0],
[2,18,18,7,9,9,14,7,14,5,15,2,2,2,6,14,4,13,4,13,4,17,3,1,5,13,2,18,10,9,12,6,7,14,0,3,4,17],
[7,17,10,8,2,18,4,14,0,17,17,15,7,0,15,16,14,17,8,2,11,5,0,12,0,18,8,14,11,18,9,9,14,2,13,17,1,7],
[0,16,5,13,2,12,11,3,17,2,10,12,17,16,2,1,8,9,0,1,10,15,2,8,5,17,6,13,11,10,8,3,5,2,9,8,3,8],
[1,14,18,1,14,3,7,15,13,10,2,3,13,11,14,15,0,3,0,16,4,11,0,16,16,6,0,6,13,10,16,18,0,3,18,12,4,9],
[12,16,4,8,7,14,4,9,3,17,18,14,8,16,6,4,9,5,7,10,9,3,4,8,15,13,10,0,6,5,11,14,0,18,17,17,15,13],
[7,0,3,9,15,16,0,7,5,2,7,6,18,1,15,7,12,6,15,18,7,15,17,1,4,15,6,11,3,1,2,3,11,1,11,6,12,2],
[12,3,1,9,8,1,6,15,9,4,9,18,9,3,5,15,13,7,5,11,8,0,16,15,6,4,16,14,4,3,0,1,13,14,11,6,10,10],
[3,18,3,2,8,16,10,14,7,3,11,3,16,15,10,17,5,2,17,1,9,0,11,2,10,13,5,5,2,0,17,7,10,14,6,11,10,1],
[7,0,16,10,8,16,3,5,13,10,4,17,11,15,16,2,4,16,1,8,15,13,11,8,2,3,4,9,12,18,14,15,11,6,13,1,4,3],
[11,0,14,9,1,13,4,8,3,15,15,0,7,1,15,13,8,11,18,1,12,18,15,13,13,14,17,12,7,9,10,16,17,2,7,8,15,5],
[8,17,0,3,8,8,12,16,13,17,10,7,16,11,17,9,15,14,1,4,14,11,12,8,1,14,16,18,17,17,6,17,14,7,17,1,4,13],
[12,9,15,17,5,6,6,1,17,16,1,13,4,13,11,5,18,11,2,16,12,11,8,14,16,9,12,6,13,2,17,10,4,0,3,5,1,12],
[16,18,2,13,0,4,13,9,11,0,7,10,17,16,13,12,0,14,12,14,4,10,2,14,6,5,15,6,10,1,0,8,5,3,14,11,5,6],
[16,3,4,16,8,8,16,11,17,5,5,9,14,16,9,17,9,6,3,4,8,4,2,18,12,12,11,5,6,16,5,9,13,8,15,0,4,16],
[4,2,9,8,13,2,2,1,13,13,17,3,7,7,9,14,15,1,3,0,16,7,14,10,1,1,18,13,17,13,1,14,2,13,6,16,10,1],
[7,16,16,9,5,2,9,10,12,9,14,16,3,2,11,7,8,11,13,8,10,0,14,0,0,3,16,8,3,10,7,2,4,6,13,5,6,2],
[1,18,12,9,7,3,4,18,1,16,12,1,2,3,12,9,2,17,8,6,3,11,14,14,6,18,17,0,0,13,8,15,5,8,17,0,11,6],
[0,1,11,8,12,4,17,3,10,15,1,1,16,18,2,4,6,18,10,2,14,14,11,6,9,13,8,8,3,5,5,5,4,6,12,17,1,16],
[5,4,13,6,10,0,4,18,15,8,0,7,14,16,5,6,15,16,11,1,2,8,10,14,8,4,17,18,6,15,12,13,17,14,7,16,11,17],
[6,0,5,3,15,16,6,17,7,8,16,9,0,3,10,13,8,3,2,5,1,7,15,11,7,18,0,5,7,13,17,18,11,2,9,17,4,11],
[13,6,14,16,9,17,2,5,0,10,10,0,1,17,9,11,11,7,10,17,13,10,6,18,10,15,3,4,12,0,7,0,1,14,4,10,11,11],
[7,16,3,7,0,14,1,17,3,10,17,13,17,12,6,10,5,18,8,2,11,8,11,13,15,13,11,15,6,8,9,6,8,11,5,5,8,14],
[9,2,9,9,13,10,0,6,17,15,6,8,1,7,15,13,2,8,9,4,1,6,3,4,7,5,3,15,11,10,15,9,7,11,5,2,18,15],
[1,7,7,14,16,4,7,13,8,15,10,13,11,5,17,13,1,11,17,12,9,4,16,14,15,11,5,2,14,13,6,4,3,7,14,0,6,10],
[0,4,17,2,15,9,16,11,13,15,16,12,4,5,14,3,4,9,7,11,2,18,10,13,2,1,14,2,14,16,8,9,6,6,11,18,3,18],
[4,4,8,5,13,17,2,8,2,18,7,1,17,11,18,6,4,6,1,8,16,5,9,13,7,11,6,17,5,2,14,14,2,4,6,4,1,4],
[12,16,2,16,8,15,12,17,14,17,17,16,10,10,6,5,4,4,17,17,10,6,15,7,7,10,9,10,0,2,0,14,1,3,3,15,9,11],
[12,11,5,9,7,12,10,1,3,4,13,14,13,2,18,12,8,7,16,2,15,0,12,10,16,6,5,9,4,15,16,12,15,2,4,2,0,1],
[13,17,17,13,5,10,12,8,14,4,2,7,11,16,4,15,2,16,6,17,0,13,4,16,11,14,7,4,6,7,5,1,13,0,15,10,4,13]];

a4a:=GL(38,F)![[13,6,2,10,10,4,0,6,2,10,14,7,6,13,5,12,9,10,12,5,0,16,7,6,0,6,11,17,17,16,5,6,5,16,10,2,9,15],
[18,9,4,9,1,11,11,4,12,12,13,5,10,7,11,16,0,8,17,3,18,18,13,15,10,15,0,4,16,8,1,7,1,14,6,13,0,17],
[12,1,5,2,2,9,4,7,5,12,1,14,7,13,3,0,13,10,5,3,8,13,3,6,10,16,8,16,2,9,1,18,13,5,2,9,1,14],
[0,6,15,18,15,9,8,1,14,9,18,9,17,15,13,16,7,0,1,4,18,4,9,12,18,5,13,12,1,4,1,12,10,12,10,0,4,15],
[4,8,5,15,10,4,14,0,6,8,7,3,12,10,4,0,5,13,16,1,3,4,18,0,13,3,12,14,16,16,11,7,6,13,9,13,16,4],
[5,4,0,12,4,8,7,10,0,7,2,4,14,6,13,2,12,6,12,17,6,11,0,11,9,10,6,15,9,13,18,6,8,2,11,12,9,17],
[14,18,11,17,12,2,4,17,6,10,13,11,2,15,11,2,0,0,10,7,4,10,5,2,9,8,12,11,13,1,13,17,17,1,8,17,2,15],
[17,18,8,17,8,16,4,3,8,4,3,6,5,14,5,5,7,8,2,17,7,8,2,11,5,1,3,17,10,5,15,14,7,16,10,1,0,18],
[5,16,2,2,2,1,5,17,6,10,9,0,9,8,15,6,2,7,5,12,3,17,3,0,2,1,11,7,17,10,3,1,0,12,10,3,6,3],
[6,10,11,15,2,2,4,11,11,16,18,13,9,14,1,9,8,2,2,17,12,12,3,11,17,14,18,14,10,3,15,4,11,17,10,14,8,8],
[13,6,3,16,7,2,3,5,4,16,6,2,16,5,3,3,14,11,6,3,17,0,9,0,5,18,4,10,13,7,12,5,12,13,14,9,11,0],
[17,16,0,1,9,2,16,10,0,14,12,1,0,11,15,17,10,14,6,17,18,7,18,3,11,1,13,4,9,7,9,17,12,15,0,10,11,18],
[3,11,13,18,1,10,7,5,4,16,11,17,9,4,0,18,13,4,2,4,5,4,9,8,9,16,13,16,0,11,11,13,15,10,16,6,14,14],
[6,4,14,7,9,7,13,7,9,12,0,2,11,5,4,5,6,16,7,5,2,5,17,15,15,1,14,17,3,3,10,18,5,10,8,14,0,17],
[3,16,6,13,1,7,3,12,15,16,18,5,0,5,17,7,15,9,11,6,17,4,2,6,5,15,3,16,8,2,16,2,7,5,9,4,12,12],
[17,18,8,16,10,16,0,17,17,1,2,7,16,4,11,11,8,15,12,7,7,6,16,2,15,6,0,11,10,2,2,2,1,7,2,0,12,13],
[11,11,6,6,11,3,10,13,16,15,2,10,5,15,16,6,9,1,2,15,4,18,6,4,4,8,5,3,3,17,4,8,14,14,6,0,13,15],
[5,7,18,7,0,18,12,12,16,10,5,18,17,12,8,5,13,2,17,13,0,15,10,1,9,12,0,13,11,5,0,11,9,5,0,7,10,5],
[0,3,1,9,7,9,16,16,8,6,4,10,4,18,11,2,5,1,5,8,15,0,18,13,14,4,11,5,0,3,10,4,4,7,13,4,6,1],
[16,6,15,15,12,1,5,8,17,11,0,0,2,9,8,5,1,5,8,18,16,0,4,13,18,6,3,17,9,14,5,5,13,12,14,6,18,4],
[12,7,15,7,13,0,9,4,18,14,0,14,15,10,2,10,13,14,13,16,9,3,5,6,6,12,1,5,7,7,4,18,5,16,6,16,3,5],
[9,8,5,4,13,14,11,1,4,6,11,11,9,13,0,0,10,14,18,1,7,14,2,2,3,1,13,16,5,2,2,8,12,15,13,6,6,7],
[18,16,7,7,9,0,12,18,18,11,12,4,4,1,12,6,1,0,10,17,2,18,1,5,12,14,15,8,10,1,9,5,18,10,2,16,3,7],
[18,6,11,2,7,7,15,1,4,16,9,6,3,2,16,4,9,12,4,11,8,18,2,17,7,11,10,5,15,10,4,6,6,9,10,11,4,16],
[1,7,3,15,8,16,2,15,10,7,11,2,7,9,2,2,2,6,9,18,3,1,9,16,6,0,10,7,2,16,0,4,4,17,10,2,11,4],
[11,1,1,2,4,18,12,12,6,13,12,11,16,2,0,8,1,11,18,9,16,2,6,2,7,18,9,0,7,9,1,0,16,8,10,14,17,3],
[15,3,1,3,9,2,11,10,14,5,1,0,13,1,9,18,15,6,3,7,17,18,3,1,17,18,8,0,0,14,2,7,2,17,1,3,1,13],
[0,11,3,4,5,15,14,3,10,14,9,15,9,15,7,4,14,5,12,5,10,0,4,12,11,12,6,5,0,14,0,6,12,2,13,2,16,0],
[5,8,18,7,13,4,1,13,8,17,3,15,6,17,6,0,9,11,5,12,5,10,2,17,15,1,0,5,18,7,14,8,14,3,6,18,3,15],
[7,18,8,18,11,15,7,8,13,7,10,0,7,4,7,15,8,3,4,11,12,7,4,14,7,1,4,10,11,16,12,7,14,4,14,15,18,9],
[5,8,3,18,6,6,18,6,6,0,3,10,11,18,4,12,5,12,14,4,1,0,4,10,12,16,15,0,16,16,10,2,12,14,9,12,6,7],
[2,6,1,12,7,7,18,10,7,2,3,16,2,2,7,5,17,7,12,14,5,16,12,7,7,7,14,17,5,11,6,3,3,16,5,16,5,8],
[10,1,6,3,13,1,7,8,15,17,11,14,5,11,4,1,7,18,9,7,10,5,5,10,3,3,2,13,9,4,7,13,12,12,11,7,3,11],
[14,13,8,5,13,14,14,10,2,15,5,9,1,15,7,16,8,17,7,1,6,3,4,10,11,14,11,3,13,7,12,0,5,9,7,16,5,4],
[13,15,3,2,8,9,14,1,3,6,2,15,11,7,14,10,2,4,11,3,3,13,1,16,10,9,5,8,12,12,7,10,17,16,18,5,11,3],
[10,6,12,16,1,10,1,7,13,13,5,18,18,10,1,16,4,12,11,14,14,3,13,2,17,14,10,8,3,2,3,6,18,2,4,8,5,1],
[13,8,12,2,16,11,0,14,13,3,0,8,18,7,4,18,3,2,2,13,5,0,18,4,8,17,14,8,11,0,5,9,7,14,7,6,15,4],
[2,10,18,12,11,7,8,11,6,13,10,18,14,17,10,3,0,13,18,8,3,10,3,2,5,1,13,9,8,7,7,2,11,15,2,11,10,11]];

a4b:=GL(38,F)![[5,1,2,17,5,1,2,11,12,10,18,0,11,0,13,2,1,14,11,10,8,18,5,2,13,13,5,4,18,15,7,8,1,17,3,14,10,10],
[7,2,10,15,2,6,5,16,11,11,15,5,16,16,13,4,12,10,14,5,16,16,11,11,8,16,18,3,13,7,10,3,17,9,1,18,2,13],
[5,0,18,11,10,16,4,9,0,2,16,15,9,12,14,2,0,14,4,3,2,3,11,1,2,18,15,2,1,17,18,6,9,15,16,17,8,14],
[8,3,4,12,12,2,0,4,16,9,3,0,11,2,12,5,17,16,17,4,4,7,1,4,7,15,12,7,3,11,8,8,1,9,7,10,2,0],
[0,5,4,0,2,10,9,9,7,7,13,13,18,2,6,11,4,4,6,15,15,4,10,0,7,1,12,1,16,11,12,13,4,7,8,0,1,11],
[4,5,5,2,6,15,13,18,13,7,4,7,17,4,2,11,7,10,15,5,8,13,11,6,1,3,12,11,6,16,5,7,15,16,18,9,12,12],
[3,6,9,3,15,4,9,12,6,8,1,0,14,12,16,5,11,13,5,14,4,2,10,5,4,6,6,15,18,4,8,6,3,14,17,4,5,4],
[6,14,8,16,7,10,10,17,1,17,0,16,9,13,15,8,11,8,4,7,18,7,3,2,14,3,1,14,12,18,1,5,1,9,17,15,4,8],
[8,4,13,14,15,15,15,9,15,14,12,16,18,3,2,6,1,12,7,16,16,2,5,1,15,5,4,11,10,7,8,16,8,9,14,12,3,0],
[6,14,3,18,18,2,0,17,16,8,12,18,8,13,7,8,11,7,4,12,0,14,6,16,15,12,16,12,4,11,14,3,13,15,4,3,6,4],
[16,5,7,11,16,16,16,0,8,8,18,13,1,9,6,6,8,0,15,10,11,18,1,3,14,13,1,12,9,3,6,17,9,13,12,10,14,14],
[10,15,1,2,5,9,1,16,15,4,3,17,18,5,1,7,16,10,16,16,12,8,11,3,4,2,14,5,6,4,14,8,11,16,13,10,18,8],
[14,10,5,16,3,5,7,16,14,3,3,14,0,10,8,12,7,1,17,11,9,11,10,9,2,8,9,9,1,15,9,2,3,8,7,1,9,1],
[4,7,12,11,6,5,8,3,12,6,9,8,0,10,11,11,3,10,18,5,3,14,1,8,3,17,16,13,17,15,16,4,0,15,9,4,10,2],
[10,3,2,9,4,12,1,9,9,8,6,0,3,18,1,15,2,15,3,2,14,9,1,0,16,3,8,0,5,10,7,10,7,6,2,11,4,1],
[7,8,11,0,8,18,0,4,3,8,12,10,8,13,18,11,0,11,1,9,9,10,13,16,11,4,11,4,8,12,1,2,4,10,7,10,7,8],
[2,9,18,17,4,11,12,18,12,5,18,14,12,4,1,9,14,2,1,18,2,1,18,12,3,16,7,10,4,15,13,3,13,13,16,15,18,6],
[14,9,16,8,2,8,4,17,12,17,13,0,14,11,6,11,5,5,14,0,15,3,5,13,13,16,12,5,18,18,3,11,13,6,13,12,2,8],
[12,12,0,2,17,14,2,2,8,4,8,9,18,2,7,10,9,16,7,8,1,0,15,3,13,9,2,5,12,9,18,9,17,18,3,18,18,18],
[17,10,5,9,4,16,16,4,11,9,7,14,0,7,15,8,1,18,14,5,14,2,16,9,0,18,6,15,10,6,3,16,18,12,16,5,15,18],
[10,11,7,5,17,18,6,5,15,18,17,8,4,13,6,4,2,2,17,3,7,6,10,8,4,0,0,8,15,2,3,7,10,3,17,5,11,18],
[13,6,10,0,4,1,15,5,12,18,11,13,15,5,12,3,7,5,3,4,10,11,0,14,4,7,13,14,14,0,15,18,14,3,2,7,5,2],
[14,1,12,9,15,4,1,4,13,7,1,6,17,13,16,6,6,3,9,17,6,4,6,9,13,17,13,13,11,9,10,7,13,16,16,6,16,14],
[15,0,5,13,14,12,4,0,11,16,6,10,4,14,5,18,16,12,5,18,10,18,16,8,0,12,11,3,8,17,13,7,18,6,12,6,5,9],
[1,6,3,1,1,15,5,8,0,13,6,0,14,1,1,0,3,6,9,15,9,14,4,18,18,11,11,9,0,15,15,11,3,14,8,5,10,14],
[9,5,16,12,13,3,5,18,7,6,1,3,3,8,0,12,9,6,5,2,8,2,4,1,2,7,9,5,10,12,9,18,17,9,18,17,17,7],
[4,4,5,6,1,8,1,14,7,13,14,18,0,2,18,4,16,8,5,8,7,14,3,16,6,1,16,1,14,12,15,11,10,1,9,10,12,9],
[6,4,7,16,7,8,8,11,11,1,7,18,4,0,13,18,11,0,15,4,2,2,16,4,6,4,9,17,11,9,6,0,12,17,18,12,17,17],
[2,4,0,1,6,3,17,13,16,14,8,2,11,9,0,13,16,9,9,4,2,18,6,0,18,0,9,14,13,0,17,12,15,9,11,18,2,16],
[15,16,6,0,4,5,17,2,10,17,16,16,3,10,6,3,17,16,2,1,18,13,15,17,15,12,5,12,7,8,3,17,7,5,16,3,16,8],
[13,5,18,18,0,15,15,2,9,10,0,6,16,9,8,7,17,4,3,4,0,2,8,10,6,2,15,14,0,12,3,4,11,15,5,0,13,0],
[1,16,16,18,14,9,0,18,7,7,1,8,9,9,0,18,5,18,2,10,0,11,12,4,10,11,17,13,6,9,7,15,8,14,17,5,13,10],
[14,14,12,8,15,7,9,7,15,13,1,4,14,18,13,18,16,7,2,6,10,6,13,14,8,3,1,15,1,5,10,14,18,1,13,7,16,14],
[4,10,1,8,12,4,8,6,14,3,14,12,11,13,3,15,8,10,16,0,6,3,5,4,12,10,4,3,5,10,0,1,16,10,7,4,15,2],
[9,15,9,15,13,10,1,10,11,5,17,16,10,3,11,15,6,13,12,12,12,17,16,0,6,1,0,12,1,6,4,1,0,12,12,7,16,3],
[16,11,0,13,9,3,4,12,15,1,12,4,8,8,1,6,11,11,16,0,2,7,1,5,17,12,15,11,7,14,1,11,1,8,10,5,2,8],
[17,5,18,16,18,14,16,14,16,1,13,18,8,15,9,5,0,1,8,9,9,12,4,10,4,3,13,7,9,0,5,9,1,15,1,5,6,3],
[6,13,3,10,8,12,1,9,16,16,7,6,1,17,8,14,13,8,4,9,0,3,17,6,14,7,17,10,13,7,10,10,0,10,9,6,1,8]];


A1:=GModule(G,[a1a,a1b]);
A2:=GModule(G,[a2a,a2b]);
A3:=GModule(G,[a3a,a3b]);
A4:=GModule(G,[a4a,a4b]);

LG:=DirectSum([A1,A2,A3,A4]);
ELG:=ExteriorSquare(LG);
SetSeed(0,0);
homs:=AHom(ELG,LG);
// This is 58-dimensional for this group.

// Some constants.
nr:=NumberOfRows(homs.1);
nc:=NumberOfColumns(homs.1);
dh:=Dimension(homs);
R:=PolynomialRing(F,dh);

// Give us the two summands
W1:=Image(homs.1);
W2:=Image(homs.2);
W3:=Image(homs.3);
W4:=Image(homs.4);

// Now those elements of homs with image the different submodules.
Im1:=[i:i in [1..dh]|Image(homs.i) eq W1];
Im2:=[i:i in [1..dh]|Image(homs.i) eq W2];
Im3:=[i:i in [1..dh]|Image(homs.i) eq W3];
Im4:=[i:i in [1..dh]|Image(homs.i) eq W4];


coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// The general 2-form.
ff:=&+[ScalarMatrix(nr,R.i)*ChangeRing(Matrix(homs.i),R):i in [1..dh]];
ff2:=[[ff[i,j]:j in [1..nc]]:i in [1..nr]];

function ScalMult(l,X)
return [l*i:i in X];
end function;

function AddSeqs(X)
return [&+[i[j]:i in X]:j in [1..#X[1]]];
end function;

seqs:=&cat[[[i,j]:i in [1..j-1]]:j in [2..Dimension(LG)]];

seqs2:=[[i,j]:i,j in [1..Dimension(LG)]];

strc:=[];
for i in seqs2 do if(i[1] eq i[2]) then Append(~strc,[R!0:i in [1..Dimension(LG)]]); elif(i[1] lt i[2]) then Append(~strc,ff2[(i[2]-1)*(i[2]-2) div 2+i[1]]);
else Append(~strc,[-j:j in ff2[(i[1]-1)*(i[1]-2) div 2+i[2]]]); end if; end for;

function TestJacobi(i,j,k,f)

ij:=f[133*(i-1)+j];
jk:=f[133*(j-1)+k];
ki:=f[133*(k-1)+i];

ijk:=AddSeqs([ScalMult(ij[a],f[133*(a-1)+k]):a in [1..133]]);
jki:=AddSeqs([ScalMult(jk[a],f[133*(a-1)+i]):a in [1..133]]);
kij:=AddSeqs([ScalMult(ki[a],f[133*(a-1)+j]):a in [1..133]]);
return AddSeqs([ijk,jki,kij]);

end function;

// Some functions to help automate solving the polynomials.
// These are SimplifyBasis, RemoveNilpotentBasisElements, and RemoveAnnihilatorBasisElements

// This function removes any powers from the basis elements, and also removes any terms X that are known to be non-zero.
function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

// This function sets to zero those elements that appear in B as a monomial x^i.

function RemoveNilpotentBasisElements(coeffs,B)
remmons:=[i:i in B|#Monomials(i) eq 1 and #Factorization(i) eq 1];
remmons:=SimplifyBasis(remmons,[]);
return ChangeCoefficients(coeffs,remmons,[0:i in [1..#remmons]]);
end function;

// This function sets to zero those elements that, if they were non-zero, would require f to have zero image on a submodule.

function RemoveAnnihilatorBasisElements(coeffs,B)
// first extract the monomials of size 1, and run them through the radicalizer.
Bt:=SimplifyBasis([i:i in B|#Monomials(i) eq 1],[]);
remmons:=[i:i in [1..dh]|&or[{R.i*R.j:j in [ii:ii in jj|coeffs[ii] ne 0]} subset Bt:jj in [Im1,Im2,Im3,Im4]]];
return ChangeCoefficients(coeffs,[R.i:i in remmons],[0:i in remmons]);
end function;


//Compute a few coefficients.

p1:=TestJacobi(1,2,3,strc);
p2:=TestJacobi(1,2,23,strc);
p3:=TestJacobi(1,2,63,strc);
p4:=TestJacobi(1,2,123,strc);

p5:=TestJacobi(21,22,23,strc);
p6:=TestJacobi(21,22,3,strc);
p7:=TestJacobi(21,22,63,strc);
p8:=TestJacobi(21,22,123,strc);

p9:=TestJacobi(61,62,23,strc);
p10:=TestJacobi(61,62,3,strc);
p11:=TestJacobi(61,62,63,strc);
p12:=TestJacobi(61,62,123,strc);

p13:=TestJacobi(121,122,23,strc);
p14:=TestJacobi(121,122,3,strc);
p15:=TestJacobi(121,122,63,strc);
p16:=TestJacobi(121,122,123,strc);

p17:=TestJacobi(1,22,63,strc);
p18:=TestJacobi(1,22,123,strc);
p19:=TestJacobi(1,62,123,strc);
p20:=TestJacobi(21,62,123,strc);
ps:=&cat[p1,p2,p3,p4,p5,p6,p7,p8,p9,p10,p11,p12,p13,p14,p15,p16,p17,p18,p19,p20];

// The first few steps remove some of the coefficients, before we have to do case distinctions.
Rgrev:=ChangeOrder(R,"grevlex");


B1:=GroebnerBasis([Rgrev!i:i in ps]);
B1a:=SimplifyBasis(B1,[]);

// Suppose first that R.58=0.

badcoeffs1:=ChangeCoefficient(coeffs1,R.58,0);
bB1:=GroebnerBasis([Rgrev!Evaluate(R!i,badcoeffs1):i in B1a]);
bB1a:=[R!i:i in SimplifyBasis(bB1,[])];
badcoeffs2:=RemoveNilpotentBasisElements(badcoeffs1,bB1a);
bB2:=GroebnerBasis([Rgrev!Evaluate(R!i,badcoeffs2):i in bB1a]);
bB2a:=[R!i:i in SimplifyBasis(bB2,[])];
badcoeffs3:=RemoveAnnihilatorBasisElements(badcoeffs2,bB2a);
{badcoeffs3[i]:i in Im3} eq {0};

// Thus R.58 ne 0.

B1b:=SimplifyBasis(B1a,[Rgrev.58]);

bbb:=GroebnerBasis([R!i:i in B1b|Degree(i) eq 1]);
coeffs2:=ChangeCoefficients(coeffs1,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);

B2:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(R!i,coeffs2):i in B1b]),[]);

// Change a single global variable to R.58=1.
coeffs3:=ChangeCoefficient(coeffs2,R.58,1);
B3:=[R!j:j in GroebnerBasis([Rgrev!Evaluate(R!i,coeffs3):i in B2])];

// Now we have to find lots of equations of the form x=y*z in B3.

t1:=[R.i:i in [3,4,8,13,15,19,26,36,37,42,44]];
t2:=[-R.7*R.35/w^149,
-R.7*R.17/w^171,
-R.7*R.51/w^353,
-R.7*R.38/w^171,
-R.7*R.20/w^193,
-R.7*R.29/w^232,
-R.7*R.27/w^18,
-R.7*R.54/w^55,
-R.7*R.47/w^83,
-R.7*R.52/w^123,
-R.7*R.45/w^332];
{Normalize(t1[i]-t2[i]):i in [1..#t1]} subset {Normalize(i):i in B3};
coeffs4:=ChangeCoefficients(coeffs3,t1,t2);
B4:=[R!j:j in GroebnerBasis([Rgrev!Evaluate(i,coeffs4):i in B3])];

t1:=[R.i:i in [35,38,45,47,51,52,54]];
t2:=[-R.17*R.56/w^238,
-R.20*R.56/w^50,
-R.27*R.56/w^103,
-R.29*R.56/w^304,
-R.33*R.56/w^273,
-R.45*R.56/w^198,
-R.47*R.56/w^137];
{Normalize(t1[i]-t2[i]):i in [1..#t1]} subset {Normalize(i):i in B4};
coeffs5:=ChangeCoefficients(coeffs4,t1,t2);
B5:=[R!j:j in GroebnerBasis([Rgrev!Evaluate(i,coeffs5):i in B4])];

t1:=[R.i:i in [20,33,17,20]];
t2:=[-R.7*R.45^2/w^98,
-R.7*R.27*R.47/w^359,
-R.7*R.47^2/w^46,
-R.9*R.47/w^43];
{Normalize(t1[i]-t2[i]):i in [1..#t1]} subset {Normalize(i):i in B5};
coeffs6:=ChangeCoefficients(coeffs5,t1,t2);
B6:=[R!j:j in GroebnerBasis([Rgrev!Evaluate(i,coeffs6):i in B5])];

// We need to eliminate three more variables.

t1:=[R.7,R.47]; t2:=[-R.2*R.9*R.56/w^265,-R.29*R.56/w^304];
{Normalize(t1[i]-t2[i]):i in [1..#t1]} subset {Normalize(i):i in B6};
coeffs7:=ChangeCoefficients(coeffs6,t1,t2);
B7:=[R!j:j in GroebnerBasis([Rgrev!Evaluate(i,coeffs7):i in B6])];

t1:=[R.29]; t2:=[-R.2*R.27^2*R.56^2/w^42];
{Normalize(t1[i]-t2[i]):i in [1..#t1]} subset {Normalize(i):i in B7};
coeffs8:=ChangeCoefficients(coeffs7,t1,t2);
B8:=[R!j:j in GroebnerBasis([Rgrev!Evaluate(i,coeffs8):i in B7])];

B8 eq [R.2^2*R.9*R.27^3*R.56^6 + w^202];

// We have four unassigned variables, so this equation means we have three
// free variables, all non-zero. Together with our choice of R.58=1, this
// yields (q-1)^4 possible solutions, equal to the size of the centralizer
// of H in GL(133,k). Hence we make an arbitrary choice.

coeffs9:=ChangeCoefficients(coeffs8,[R.2,R.27,R.56,R.9],[1,1,1,-w^202]);

strc9:=[[F!Evaluate(strc[i,j],coeffs9):j in [1..nc]]:i in [1..#seqs2]];

Ltest:=LieAlgebra<F,Dimension(LG)|strc9>;
SemisimpleType(Ltest) eq "E7";

==> anc/E7/PSL237/psl237p=2.txt <==
F<w>:=GF(2^6); // This is needed for the 18- and 38-dimensional modules.
G:=PSL(2,37);

a1a:=GL(18,F)![[1,w^42,0,w^42,0,1,0,0,0,0,0,0,w^42,0,0,0,0,0],
[0,1,0,1,0,w^42,w^42,0,0,w^42,0,0,w^21,w^42,0,0,1,0],
[0,w^21,0,1,0,w^42,w^42,0,1,0,w^21,0,w^42,1,0,0,w^21,w^21],
[0,0,1,0,0,1,1,0,0,1,1,0,1,1,0,0,w^21,w^21],
[0,w^42,0,0,0,w^42,1,0,0,1,1,0,w^21,w^21,0,0,1,1],
[0,1,0,0,0,w^21,w^42,0,0,w^42,w^42,0,w^42,0,0,1,w^21,1],
[0,1,0,w^42,0,1,1,0,0,w^21,0,0,0,w^42,0,0,w^42,w^21],
[0,1,0,0,0,1,1,0,0,1,w^21,1,w^21,1,0,0,1,1],
[0,w^42,0,0,0,1,w^21,0,0,w^42,1,0,w^42,w^42,0,0,1,1],
[0,w^21,0,1,0,1,w^21,1,0,w^21,w^21,0,1,w^42,0,0,1,w^42],
[0,0,0,0,0,1,1,0,0,w^21,w^21,0,1,1,0,0,1,w^42],
[0,w^42,0,0,0,w^21,w^21,0,0,1,1,0,1,1,0,0,1,1],
[0,w^21,0,0,0,w^42,0,0,0,1,1,0,w^42,w^21,1,0,w^42,w^42],
[0,1,0,w^42,1,1,w^42,0,0,w^21,w^42,0,0,1,0,0,w^21,0],
[0,w^42,0,w^42,0,w^42,1,0,0,1,1,0,w^21,1,0,0,1,w^21],
[0,w^21,0,1,0,w^42,1,0,0,w^21,1,0,1,w^21,0,0,w^21,1],
[0,w^42,0,1,0,1,w^21,0,0,w^21,w^42,0,w^42,w^21,0,0,w^21,1],
[0,1,0,w^42,0,0,0,0,0,1,w^42,0,1,0,0,0,1,w^42]];

a1b:=GL(18,F)![[1,0,1,1,1,1,w^21,1,1,1,1,1,1,1,1,1,1,w^21],
[w^42,1,0,0,w^42,1,1,0,0,0,0,0,0,0,w^42,0,w^42,1],
[0,w^42,1,0,w^21,0,w^21,0,0,0,0,0,0,w^21,1,0,w^42,1],
[w^42,w^42,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,w^42],
[w^21,0,0,0,0,0,w^42,0,0,0,0,0,0,1,w^21,0,1,1],
[0,0,0,0,w^21,0,1,0,0,0,0,0,0,w^42,0,0,w^42,1],
[0,0,0,0,1,0,1,1,0,0,0,0,0,0,w^42,0,1,w^21],
[w^21,1,0,0,0,0,1,0,0,0,0,0,0,w^21,1,0,1,w^21],
[1,0,0,0,1,0,w^42,0,0,0,0,0,0,1,w^42,0,w^21,1],
[0,0,0,1,w^21,0,w^21,0,0,0,0,0,0,w^21,w^42,0,w^21,w^21],
[1,w^42,0,0,0,0,0,0,0,0,0,0,1,w^21,1,0,1,0],
[w^21,0,0,0,0,0,w^42,0,0,1,0,0,0,1,1,0,w^21,w^42],
[0,0,0,0,w^21,0,w^21,0,0,0,0,0,0,1,w^21,1,0,1],
[0,0,0,0,w^42,0,1,0,0,0,0,0,0,w^42,1,0,w^42,1],
[w^21,1,0,0,0,0,w^42,0,0,0,0,0,0,1,1,0,1,w^21],
[w^42,1,0,0,w^42,0,w^21,0,0,0,1,0,0,1,w^21,0,1,0],
[0,w^42,0,0,0,0,w^42,0,1,0,0,0,0,w^42,w^21,0,w^21,0],
[w^42,w^42,0,0,1,0,1,0,0,0,0,0,0,w^42,0,0,0,0]];

a2a:=GL(38,F)![[w^36,w^18,w^36,w^27,0,w^9,w^9,1,w^45,w^9,w^9,0,w^45,w^36,w^54,w^27,w^27,0,1,w^36,0,w^36,w^18,0,w^9,w^36,w^45,w^45,w^54,w^18,w^18,w^45,w^54,w^27,w^9,w^27,1,w^45],
[w^27,w^18,w^18,w^54,w^54,w^36,w^27,w^45,w^36,w^36,w^18,w^9,w^27,w^27,1,w^27,w^18,w^27,w^18,w^54,w^45,w^9,w^18,w^45,w^27,0,w^36,w^18,w^27,w^45,1,w^54,w^36,w^9,w^45,0,w^36,w^54],
[w^36,w^27,w^45,w^18,0,w^45,w^27,w^9,w^18,w^9,1,w^54,w^54,w^36,w^54,0,w^54,1,w^18,w^27,0,w^45,0,1,1,w^45,w^45,w^18,w^9,w^18,w^36,w^18,w^27,w^27,w^54,1,w^45,w^18],
[w^45,w^18,1,w^36,w^9,w^36,w^36,w^36,1,w^45,w^45,w^18,1,w^27,w^27,w^18,w^36,w^9,w^27,w^54,w^18,w^36,w^9,w^18,1,w^18,0,w^45,0,w^36,w^27,0,1,w^27,1,w^9,w^36,w^18],
[w^9,w^36,w^27,0,w^54,0,1,w^36,w^27,w^9,w^18,w^45,w^9,w^9,w^36,w^18,w^9,w^27,w^54,w^18,w^36,w^18,w^54,w^45,w^18,w^36,w^18,1,w^36,0,1,w^54,0,w^27,0,1,0,w^54],
[w^36,w^9,w^36,w^45,w^45,w^27,w^45,1,w^45,w^27,w^54,w^27,w^9,0,1,w^18,w^45,w^9,w^36,w^18,w^18,w^54,w^54,w^45,w^54,w^27,w^9,0,w^27,w^18,w^45,w^36,0,1,w^45,w^27,w^54,w^9],
[w^18,w^36,0,w^45,w^18,1,w^45,w^36,w^9,0,1,w^54,w^45,1,0,0,w^36,0,w^54,w^36,w^27,w^45,w^9,w^18,w^18,w^36,w^27,w^9,w^36,w^36,w^27,w^9,w^54,w^9,w^54,1,w^18,w^18],
[w^18,w^18,0,w^36,w^9,w^9,w^18,0,w^54,w^36,w^27,w^45,w^45,0,w^45,w^36,1,0,w^27,w^27,1,w^36,w^36,0,w^27,w^36,w^27,w^36,w^45,w^54,w^45,w^27,1,1,w^45,1,w^27,0],
[1,w^54,1,w^9,w^45,w^9,w^36,w^54,w^18,w^27,w^36,w^9,w^18,w^27,1,w^18,0,w^18,w^54,w^54,w^45,w^9,w^27,w^36,0,w^9,w^54,0,w^45,1,w^18,1,1,w^45,1,1,w^45,w^27],
[w^45,1,w^54,w^18,w^54,w^45,w^27,1,w^9,w^54,w^18,0,0,w^18,w^54,w^36,w^18,w^36,w^27,w^18,w^54,w^18,w^18,w^18,w^36,0,w^9,w^36,w^36,w^18,0,1,0,w^18,w^36,w^18,0,w^18],
[1,1,w^36,w^45,w^54,0,w^54,0,w^27,w^54,w^18,w^45,0,w^9,w^9,w^54,w^9,w^54,w^27,1,w^18,w^18,w^18,w^36,w^45,w^36,1,0,w^54,w^36,w^18,w^36,0,w^18,w^54,0,w^45,w^18],
[w^9,w^54,1,0,w^9,w^18,w^54,w^45,w^18,w^36,w^18,w^45,w^18,1,w^54,0,w^9,w^36,1,w^27,0,w^54,0,w^9,w^27,0,1,1,w^18,w^9,w^9,w^27,w^54,w^36,0,w^9,w^27,w^54],
[w^45,1,w^36,w^9,w^54,w^36,w^45,0,w^54,0,w^27,w^45,0,w^18,w^36,w^54,w^45,w^45,1,0,w^54,1,0,1,w^27,w^27,w^9,w^27,w^45,w^54,0,w^9,w^45,w^18,w^36,w^18,w^9,w^45],
[0,w^54,w^27,0,w^54,1,w^18,w^9,w^9,w^36,w^9,w^45,1,w^36,1,w^54,w^27,w^54,w^9,w^36,w^27,w^18,w^36,0,w^18,w^54,w^27,w^9,w^9,w^36,w^9,w^27,w^9,w^27,w^54,w^45,w^36,w^27],
[w^54,w^54,w^54,w^36,1,w^9,w^36,0,w^27,w^45,w^54,0,w^54,w^27,w^9,w^54,w^9,0,w^36,0,w^36,w^36,w^54,w^27,w^45,w^45,0,w^45,w^45,w^18,w^18,w^54,w^9,w^45,0,w^45,w^27,w^9],
[w^9,w^27,w^54,1,w^27,w^54,w^36,w^9,1,w^45,w^9,w^36,w^54,1,1,w^18,w^9,w^18,0,1,0,w^18,1,w^27,0,w^54,w^27,1,w^27,w^27,w^27,1,w^27,w^9,0,w^27,1,w^27],
[w^18,w^18,w^18,w^36,w^45,1,w^18,w^27,w^27,w^18,w^18,1,w^36,w^9,1,w^27,w^36,0,w^9,1,w^54,w^9,1,w^36,w^45,w^27,w^9,w^36,w^18,w^45,w^27,w^36,w^18,w^45,w^9,w^36,w^54,w^45],
[w^18,0,w^9,1,w^27,w^27,w^9,w^45,w^9,0,w^9,0,w^18,0,w^18,w^36,w^45,w^27,1,w^9,0,1,w^45,w^9,w^18,w^9,w^45,1,w^45,w^36,w^54,w^27,w^27,w^9,w^54,1,w^18,w^54],
[w^45,1,w^36,w^27,1,w^18,w^18,1,w^18,w^9,w^54,w^9,0,w^9,w^9,1,w^27,w^45,w^45,w^36,w^45,0,w^54,0,w^54,w^9,0,w^36,w^54,w^45,w^54,w^27,1,0,1,0,w^54,w^36],
[w^36,1,w^18,w^54,w^27,0,1,w^54,w^9,w^9,w^45,1,0,w^36,w^45,w^54,w^9,1,w^27,w^18,w^9,0,1,1,w^9,0,1,0,w^27,w^36,w^27,w^27,w^54,w^54,w^54,w^45,0,0],
[w^45,w^45,w^36,w^27,w^27,w^18,w^36,w^9,w^45,w^45,w^27,w^54,0,w^18,w^18,w^54,w^54,w^9,w^54,w^45,1,w^27,w^27,w^18,w^18,0,w^27,w^54,w^27,0,w^18,w^27,0,w^36,w^9,w^27,w^18,w^54],
[w^36,w^45,w^45,0,w^45,w^27,w^45,1,w^45,w^36,1,w^45,0,w^18,1,1,0,0,w^9,w^45,w^27,1,w^27,w^27,w^36,1,w^9,w^18,w^54,w^9,w^36,1,w^18,w^36,w^36,w^36,w^27,w^18],
[w^27,w^27,0,w^9,1,0,w^9,w^9,w^54,0,w^54,0,1,w^18,w^18,w^9,w^9,w^36,w^36,w^18,w^54,w^54,w^18,w^54,1,1,w^18,w^54,0,w^54,1,w^45,w^27,w^27,w^27,w^27,w^45,w^27],
[w^9,w^36,w^36,0,w^18,w^9,w^18,1,w^54,w^54,w^9,1,0,w^54,w^45,w^36,w^36,w^27,w^36,w^54,w^9,w^36,w^27,w^27,w^36,w^54,w^18,w^36,w^27,w^9,w^36,w^18,0,w^27,w^45,1,w^27,w^27],
[w^54,1,w^45,1,0,w^27,w^27,w^9,w^18,w^36,w^54,1,w^54,w^27,w^45,w^18,w^36,0,1,w^54,0,w^9,w^54,w^18,w^27,w^18,w^45,w^45,w^54,1,1,w^54,w^18,w^18,w^54,1,w^54,w^45],
[w^54,w^18,1,0,w^9,1,w^54,1,w^18,0,1,w^45,w^54,w^45,w^9,w^54,1,w^54,w^36,w^54,w^18,1,0,w^9,w^54,w^9,w^27,w^18,w^27,1,w^45,w^45,w^18,1,w^36,w^27,w^27,0],
[w^9,w^27,0,0,w^54,w^18,w^27,w^27,w^27,w^18,w^36,w^36,w^36,w^54,0,w^18,w^27,w^27,w^45,w^36,w^45,w^27,w^27,w^27,w^27,1,w^45,w^9,w^54,0,1,w^18,w^36,w^27,w^18,w^36,w^27,w^54],
[w^27,w^18,1,w^36,w^27,w^36,w^36,w^27,1,w^45,w^45,w^54,w^54,w^54,w^27,1,w^27,w^18,w^45,w^18,w^27,w^27,0,1,w^54,w^27,w^36,w^45,w^18,w^36,0,1,w^27,w^45,w^27,w^9,w^27,w^9],
[w^18,w^9,w^36,w^45,w^36,1,w^9,w^36,w^45,w^36,w^9,0,w^18,w^27,w^45,0,w^18,w^18,w^36,w^45,w^45,w^54,w^18,w^36,w^45,w^45,w^27,w^36,w^36,w^18,w^45,1,1,w^36,w^54,1,w^36,w^27],
[w^18,w^36,w^27,w^36,w^54,w^9,w^36,w^18,1,0,w^18,w^36,w^45,0,w^36,w^45,w^9,w^45,w^27,w^27,w^27,w^9,w^36,w^54,w^9,w^54,w^36,1,w^18,0,w^54,w^27,1,0,w^27,1,w^45,w^54],
[w^9,0,1,0,w^45,w^18,w^45,w^18,0,w^9,1,w^18,w^45,w^27,w^36,w^36,1,w^27,w^36,0,w^27,w^54,w^54,w^36,w^54,w^9,0,w^36,w^18,w^54,w^54,0,w^9,w^54,w^45,w^9,w^18,w^18],
[w^18,w^54,w^18,w^18,w^27,w^36,w^45,w^45,w^54,w^18,1,1,w^27,1,w^36,w^54,w^54,w^54,1,w^9,w^18,w^18,w^45,1,w^36,w^36,w^36,w^36,w^45,w^54,w^45,w^36,w^36,w^45,w^36,w^18,0,w^9],
[w^54,w^45,w^36,0,w^9,1,w^27,1,w^9,w^45,w^36,w^9,w^54,w^27,w^27,1,w^45,w^9,w^36,w^9,w^45,w^36,w^27,w^18,w^18,0,w^54,0,0,w^36,w^18,0,w^18,1,0,w^54,w^45,w^18],
[w^54,w^36,w^18,w^27,0,1,w^18,1,0,0,w^45,w^36,1,w^27,w^27,w^36,w^36,w^27,w^36,w^9,w^54,0,w^36,w^36,0,w^36,w^18,w^36,w^54,w^45,w^36,w^36,w^54,w^36,w^45,w^27,w^27,1],
[0,w^36,0,w^54,w^9,w^18,w^54,0,w^36,w^9,w^18,w^45,1,w^36,1,w^54,0,w^18,w^9,w^27,w^27,w^54,0,w^36,w^9,1,1,w^54,w^45,1,w^27,w^45,1,w^45,w^27,w^54,w^54,w^45],
[w^45,0,w^54,w^9,w^27,0,w^45,w^27,w^9,w^54,0,w^18,w^54,w^54,1,w^45,w^36,0,1,w^9,1,w^27,w^36,w^27,w^27,w^27,1,w^18,1,w^9,w^36,w^54,w^18,w^27,w^18,w^18,w^27,1],
[w^45,1,w^27,1,w^27,w^18,1,w^54,0,0,w^9,w^9,1,1,0,w^54,w^9,w^18,w^45,w^27,w^18,0,w^45,1,1,w^18,0,w^54,w^18,0,0,w^9,w^54,w^45,0,w^45,w^27,1],
[w^9,w^54,1,w^54,w^54,w^9,w^54,1,w^54,w^9,w^45,w^36,w^18,w^27,w^9,w^36,0,0,w^27,w^18,w^27,w^9,w^36,w^9,w^9,w^18,w^18,w^36,w^18,w^54,0,w^9,w^36,0,0,w^18,w^9,w^45]];

a2b:=GL(38,F)![[w^45,w^18,0,w^36,w^27,w^18,w^45,w^45,0,w^36,w^27,w^45,1,1,w^27,w^9,w^18,1,w^27,w^9,1,w^18,w^9,0,1,1,w^36,w^18,w^45,1,w^36,w^18,w^45,w^9,1,w^9,w^36,w^18],
[w^45,w^9,w^36,w^18,w^45,0,w^36,w^54,w^36,w^45,w^27,w^54,w^18,w^45,w^45,w^27,w^36,1,1,w^27,w^54,w^9,w^27,w^54,w^9,w^36,1,1,w^27,w^9,w^36,w^9,1,w^18,w^36,w^36,w^18,w^45],
[w^45,w^9,0,1,w^54,1,w^45,w^36,1,1,w^9,1,0,w^9,w^18,1,0,w^18,w^9,w^27,w^18,w^27,w^9,w^27,w^54,w^9,1,w^9,w^9,w^45,w^54,w^9,1,w^36,w^45,1,w^9,w^9],
[w^18,w^36,w^45,w^9,w^27,1,1,w^36,0,w^45,w^9,w^36,w^36,w^27,1,w^36,w^54,w^54,w^45,0,w^9,w^54,w^45,w^45,0,w^18,0,w^54,w^9,w^45,w^54,w^9,w^36,w^36,0,w^54,1,w^54],
[1,1,w^27,w^54,0,w^27,w^45,w^45,w^54,1,w^36,w^27,w^18,w^9,w^27,1,0,w^36,w^36,w^27,w^54,w^45,w^27,1,1,w^45,w^18,w^45,1,1,w^45,0,w^18,w^36,w^54,w^36,w^18,w^9],
[w^36,1,w^54,w^54,w^36,w^45,w^54,w^18,0,w^18,w^18,0,w^27,w^18,w^27,0,w^54,w^18,w^18,0,w^36,w^45,0,w^45,0,w^9,w^27,w^18,w^27,w^18,w^27,w^45,w^27,w^54,w^54,w^27,w^54,1],
[w^36,w^27,w^27,w^36,1,0,0,1,w^9,w^54,w^45,1,0,w^54,w^18,w^9,w^36,w^54,w^9,1,0,w^45,1,1,w^9,w^36,w^45,w^27,w^27,w^36,w^36,w^36,0,0,w^45,1,1,1],
[w^9,0,w^9,w^27,w^27,w^45,w^54,1,w^9,w^54,w^54,w^18,0,w^45,w^9,1,0,w^45,w^18,w^36,w^18,w^54,w^9,1,w^45,w^45,w^18,w^36,w^36,1,1,w^45,w^54,w^27,w^45,w^45,1,w^18],
[0,w^27,0,w^27,w^45,w^18,w^9,w^18,w^27,w^54,w^27,w^27,1,w^9,w^9,1,0,w^27,w^36,w^45,w^18,w^9,w^54,w^45,1,1,w^45,w^45,w^27,w^18,1,w^36,w^54,1,w^54,1,w^45,0],
[w^18,1,w^54,1,w^45,0,0,1,0,w^45,w^54,w^9,1,0,w^45,w^45,w^54,w^9,1,w^45,w^45,w^27,0,w^9,w^9,w^54,w^45,w^18,w^54,w^9,w^27,1,0,w^45,1,w^27,w^27,w^45],
[w^54,w^45,0,w^27,w^45,w^9,w^9,1,w^9,w^36,w^9,w^54,w^54,w^36,w^45,w^45,w^36,w^27,w^18,w^9,w^18,w^45,w^9,w^54,w^36,w^45,w^45,1,w^36,1,1,w^36,w^45,w^36,w^36,0,1,w^36],
[1,w^36,w^54,w^36,w^27,0,w^45,w^27,w^9,w^45,w^18,1,1,w^45,w^36,1,w^54,w^45,w^54,0,w^45,w^9,0,w^27,1,w^36,w^54,1,w^45,w^18,0,w^54,1,1,w^9,w^18,w^9,w^54],
[w^45,w^45,w^54,1,w^18,w^45,w^18,w^36,w^54,w^18,w^27,w^18,1,w^36,w^27,w^45,w^18,w^27,w^9,w^9,w^27,w^36,w^54,w^45,0,1,1,1,w^54,w^27,w^54,w^54,w^27,w^54,w^45,w^18,w^18,w^45],
[w^36,1,w^54,w^18,0,w^45,w^45,w^18,w^9,w^9,w^9,w^9,w^18,w^36,w^9,w^36,w^36,1,w^18,w^9,0,w^54,w^27,w^36,w^27,w^9,w^27,w^45,w^27,w^54,1,w^36,w^45,w^9,w^36,w^36,1,1],
[w^18,w^27,w^54,w^36,1,1,w^45,0,w^45,w^18,w^27,w^18,1,1,w^9,w^54,w^9,w^9,w^54,w^27,0,w^18,w^45,w^9,w^36,0,w^27,w^54,w^27,w^45,w^45,w^36,w^27,0,w^18,1,1,0],
[w^36,1,0,1,w^9,1,1,w^18,w^9,w^54,0,w^27,1,1,w^36,w^27,w^9,w^54,w^45,w^54,w^18,w^9,w^27,w^54,w^9,w^54,1,w^54,0,w^54,w^9,w^27,1,w^45,w^18,w^27,w^36,0],
[w^9,w^54,w^27,w^54,w^36,0,w^9,1,w^18,0,w^9,0,w^45,1,w^18,w^54,w^18,w^54,0,0,w^54,w^36,w^36,w^36,w^36,w^36,w^18,w^18,w^45,w^36,w^45,w^18,w^27,w^27,w^54,w^27,0,w^54],
[1,w^9,w^9,w^36,w^36,w^36,w^36,w^18,w^36,1,1,w^54,w^18,1,1,w^45,w^36,w^45,0,w^27,0,0,w^54,0,1,w^18,w^54,w^27,w^27,1,0,0,1,w^54,w^9,w^54,1,w^54],
[0,0,w^27,w^18,w^9,w^54,0,0,w^9,w^36,w^18,w^45,1,1,w^9,w^27,w^36,w^45,1,1,w^18,w^45,w^18,w^54,w^45,w^27,w^18,w^9,w^18,w^36,w^27,w^36,w^54,w^27,w^18,w^27,0,1],
[w^18,1,1,1,w^27,w^27,w^27,w^54,w^36,w^27,w^36,w^9,w^18,w^27,w^9,w^45,0,w^36,0,w^54,w^36,w^18,1,w^27,1,w^9,w^45,w^18,0,w^18,w^54,w^27,w^9,w^36,w^27,1,w^45,w^54],
[w^36,w^54,w^27,w^45,w^18,1,0,w^36,1,w^9,1,w^54,w^9,0,w^36,1,w^36,w^9,w^54,w^36,w^36,w^18,w^45,w^54,w^36,w^27,w^36,w^18,w^54,w^27,w^54,w^18,w^54,w^54,w^27,1,w^36,w^45],
[w^45,w^36,w^18,w^9,1,w^18,w^54,w^18,w^36,w^54,w^18,1,w^45,w^45,1,0,w^9,w^27,w^27,w^18,w^36,w^54,w^45,w^27,w^27,w^18,w^36,w^45,w^45,w^18,1,1,w^36,w^45,w^27,0,w^54,w^27],
[w^27,w^18,w^27,w^27,w^18,w^18,w^9,1,w^36,0,0,w^36,w^18,w^9,w^45,w^36,w^9,w^45,w^45,w^9,w^9,w^18,w^18,1,w^27,0,w^45,w^54,0,1,w^45,w^45,1,w^27,w^54,w^36,0,w^18],
[w^27,w^45,w^9,w^45,w^9,1,w^54,w^36,0,w^36,w^54,w^45,w^45,1,w^36,0,0,w^18,w^36,w^45,w^18,w^36,0,w^9,w^45,w^27,w^18,w^18,w^36,0,0,w^54,1,w^45,w^54,w^36,w^45,w^45],
[1,w^36,w^27,w^54,w^27,w^54,0,w^45,0,w^54,1,0,w^54,w^36,w^45,w^54,w^54,1,w^18,w^36,w^54,w^18,0,w^36,w^54,w^54,1,w^45,w^45,w^18,w^45,w^45,w^27,w^9,0,w^36,w^45,1],
[w^9,w^54,1,w^27,w^9,0,1,w^36,w^18,w^45,w^9,w^27,w^27,0,w^54,w^9,0,w^27,w^54,w^9,w^45,0,w^27,1,w^45,w^45,w^45,w^45,w^36,w^9,1,0,1,w^54,w^36,w^27,0,0],
[w^36,w^27,w^54,w^54,w^36,w^36,w^27,w^27,w^54,w^36,w^45,1,0,w^18,w^54,0,w^45,0,w^9,w^27,w^54,w^54,w^27,w^27,w^18,w^18,w^18,w^27,w^45,w^9,w^18,w^54,1,w^27,w^9,1,w^9,w^27],
[w^27,w^18,0,0,w^54,w^18,w^36,w^36,w^36,w^54,w^9,w^45,w^45,w^9,w^54,w^36,0,w^18,w^45,w^36,w^27,w^45,w^9,0,0,w^18,w^36,w^9,w^27,w^9,w^54,w^9,w^9,w^45,1,1,w^36,w^54],
[w^18,w^27,w^54,w^27,w^36,w^27,w^36,w^27,w^45,w^54,w^27,w^18,w^36,w^54,w^18,w^27,1,w^36,1,w^54,w^54,w^36,w^9,1,w^9,0,0,w^9,w^36,w^9,w^9,w^54,w^18,w^9,w^9,0,1,w^18],
[w^9,w^54,w^45,0,1,0,0,w^27,w^18,w^54,1,w^27,w^45,w^18,w^9,w^45,w^45,w^36,w^45,1,w^9,1,0,w^18,1,w^9,1,w^45,1,w^36,w^18,w^36,w^27,w^36,w^27,1,w^27,w^36],
[w^54,w^54,0,w^27,w^54,1,1,w^18,w^45,w^36,w^45,w^18,w^18,0,w^27,1,1,0,0,w^18,0,w^54,w^54,w^54,w^27,w^54,w^36,w^27,1,0,w^54,w^27,w^54,w^18,w^27,w^18,w^18,w^9],
[w^18,0,w^9,w^9,w^45,w^45,w^18,w^54,w^45,w^9,w^54,1,w^54,w^54,w^18,w^27,0,1,w^18,w^36,w^9,0,w^27,w^54,w^27,w^36,w^18,w^45,w^18,w^18,1,w^9,w^9,w^45,w^9,w^18,1,w^27],
[1,w^18,w^45,w^18,0,w^27,w^45,w^9,0,0,w^27,w^36,w^36,w^18,w^27,w^9,w^18,w^45,w^36,w^54,1,w^27,w^54,w^45,w^54,w^27,w^18,1,w^45,w^9,w^27,w^36,w^54,w^45,1,1,w^54,w^9],
[0,w^27,0,0,w^45,w^18,w^45,w^9,w^36,w^36,w^27,w^9,w^27,w^9,w^27,w^36,0,1,w^18,0,w^9,w^27,1,w^36,1,w^18,w^45,w^27,0,0,1,w^9,w^45,w^54,w^45,w^36,w^54,w^18],
[w^45,1,w^9,w^54,w^54,w^36,1,w^27,0,w^36,w^18,1,w^54,w^9,w^18,w^45,w^27,w^9,w^9,w^54,w^45,w^18,1,w^45,w^54,1,w^54,w^36,1,w^54,w^54,w^9,w^54,1,1,w^54,w^45,w^45],
[0,w^27,w^27,w^9,0,w^18,0,w^54,w^36,1,0,w^45,w^36,1,w^27,w^9,w^9,w^45,w^27,w^54,w^45,w^9,w^36,w^9,w^27,w^18,w^54,w^9,w^45,w^54,0,w^45,w^36,0,w^27,1,w^45,w^27],
[w^18,w^54,0,1,w^27,w^18,w^45,w^36,w^9,1,0,w^36,0,0,0,w^18,w^27,1,w^45,w^54,1,w^45,w^36,w^54,w^18,w^27,1,w^54,0,w^18,w^18,0,w^54,w^9,w^18,w^45,w^27,0],
[w^9,0,w^36,0,w^27,w^36,w^9,w^9,w^27,0,w^54,w^45,w^54,1,w^9,w^27,w^18,0,w^18,w^27,w^18,w^36,1,0,w^36,w^18,0,w^27,w^27,w^54,w^54,w^36,0,w^36,w^27,w^45,w^27,w^27]];

A1:=GModule(G,[a1a,a1b]);
A2:=GModule(G,[a2a,a2b]);
A3:=GModule(G,FrobeniusImage(A2,1));
A4:=GModule(G,FrobeniusImage(A2,2));

LG:=DirectSum([A1,A2,A3,A4]);
ELG:=ExteriorSquare(LG);
SetSeed(0,0);
homs:=AHom(ELG,LG);
// This is 60-dimensional for this group.

// Some constants.
nr:=NumberOfRows(homs.1);
nc:=NumberOfColumns(homs.1);
dh:=Dimension(homs);
R:=PolynomialRing(F,dh);

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// Give us the two summands
W1:=Image(homs.1);
W2:=Image(homs.2);
W3:=Image(homs.3);
W4:=Image(homs.4);

// Now those elements of homs with image the different submodules.
Im1:=[i:i in [1..dh]|Image(homs.i) eq W1];
Im2:=[i:i in [1..dh]|Image(homs.i) eq W2];
Im3:=[i:i in [1..dh]|Image(homs.i) eq W3];
Im4:=[i:i in [1..dh]|Image(homs.i) eq W4];

// And now conditions for LG to contain an ideal.

z:=LG!0;
seqs:=&cat[[[i,j]:i in [1..j-1]]:j in [2..Dimension(LG)]];

kers:=[[seqs[i]:i in [1..#seqs]|(homs.jj)[i] ne z]:jj in [1..dh]];
kers1:=[[{i[1]:i in j},{i[2]:i in j}]:j in kers];

Id1:=[i:i in [1..dh]|kers1[i,1] meet {1..18} ne {} and not(i in Im1)];
Id2:=[i:i in [1..dh]|(kers1[i,1] join kers1[i,2]) meet {19..56} ne {} and not(i in Im2)];
Id3:=[i:i in [1..dh]|(kers1[i,1] join kers1[i,2]) meet {57..94} ne {} and not(i in Im3)];
Id4:=[i:i in [1..dh]|(kers1[i,1] join kers1[i,2]) meet {95..132} ne {} and not(i in Im4)];


// The general 2-form.
ff:=&+[ScalarMatrix(nr,R.i)*ChangeRing(Matrix(homs.i),R):i in [1..dh]];
ff2:=[[ff[i,j]:j in [1..nc]]:i in [1..nr]];

function ScalMult(l,X)
return [l*i:i in X];
end function;

function AddSeqs(X)
return [&+[i[j]:i in X]:j in [1..#X[1]]];
end function;

seqs2:=[[i,j]:i,j in [1..Dimension(LG)]];

strc:=[];
for i in seqs2 do if(i[1] eq i[2]) then Append(~strc,[R!0:i in [1..Dimension(LG)]]); elif(i[1] lt i[2]) then Append(~strc,ff2[(i[2]-1)*(i[2]-2) div 2+i[1]]);
else Append(~strc,[-j:j in ff2[(i[1]-1)*(i[1]-2) div 2+i[2]]]); end if; end for;

function TestJacobi(i,j,k,f)

ij:=f[132*(i-1)+j];
jk:=f[132*(j-1)+k];
ki:=f[132*(k-1)+i];

ijk:=AddSeqs([ScalMult(ij[a],f[132*(a-1)+k]):a in [1..132]]);
jki:=AddSeqs([ScalMult(jk[a],f[132*(a-1)+i]):a in [1..132]]);
kij:=AddSeqs([ScalMult(ki[a],f[132*(a-1)+j]):a in [1..132]]);
return AddSeqs([ijk,jki,kij]);

end function;

// Some functions to help automate solving the polynomials.
// These are SimplifyBasis, RemoveNilpotentBasisElements, and RemoveAnnihilatorBasisElements

// This function removes any powers from the basis elements, and also removes any terms X that are known to be non-zero.
function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

// This function sets to zero those elements that appear in B as a monomial x^i.

function RemoveNilpotentBasisElements(coeffs,B)
remmons:=[i:i in B|#Monomials(i) eq 1 and #Factorization(i) eq 1];
remmons:=SimplifyBasis(remmons,[]);
return ChangeCoefficients(coeffs,remmons,[0:i in [1..#remmons]]);
end function;

// This function sets to zero those elements that, if they were non-zero, would require f to have zero image on a submodule.

function RemoveAnnihilatorBasisElements(coeffs,B)
// first extract the monomials of size 1, and run them through the radicalizer.
Bt:=SimplifyBasis([i:i in B|#Monomials(i) eq 1],[]);
remmons:=[i:i in [1..dh]|&or[{R.i*R.j:j in [ii:ii in jj|coeffs[ii] ne 0]} subset Bt:jj in [Im1,Im2,Im3,Im4,Id1,Id2,Id3,Id4]]];
return ChangeCoefficients(coeffs,[R.i:i in remmons],[0:i in remmons]);
end function;

//Compute a few coefficients.

p1:=TestJacobi(1,2,3,strc);
p2:=TestJacobi(1,2,23,strc);
p3:=TestJacobi(1,2,63,strc);
p4:=TestJacobi(1,2,123,strc);

p5:=TestJacobi(21,22,23,strc);
p6:=TestJacobi(21,22,3,strc);
p7:=TestJacobi(21,22,63,strc);
p8:=TestJacobi(21,22,123,strc);

p9:=TestJacobi(61,62,23,strc);
p10:=TestJacobi(61,62,3,strc);
p11:=TestJacobi(61,62,63,strc);
p12:=TestJacobi(61,62,123,strc);

p13:=TestJacobi(121,122,23,strc);
p14:=TestJacobi(121,122,3,strc);
p15:=TestJacobi(121,122,63,strc);
p16:=TestJacobi(121,122,123,strc);

p17:=TestJacobi(1,22,63,strc);
p18:=TestJacobi(1,22,123,strc);
p19:=TestJacobi(1,62,123,strc);
p20:=TestJacobi(21,62,123,strc);
ps:=&cat[p1,p2,p3,p4,p5,p6,p7,p8,p9,p10,p11,p12,p13,p14,p15,p16,p17,p18,p19,p20];

// The first few steps remove some of the coefficients, before we have to do case distinctions.
Rgrev:=ChangeOrder(R,"grevlex");


B1:=GroebnerBasis([Rgrev!i:i in ps]);
B1a:=SimplifyBasis(B1,[]);

bbb:=GroebnerBasis([i:i in B1a|Degree(i) eq 1]);
coeffs2:=ChangeCoefficients(coeffs1,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);
B2:=GroebnerBasis([Rgrev!Evaluate(i,coeffs2):i in B1a]);
B2a:=SimplifyBasis(B2,[]);

// The first case is where R.60=0.

badcoeffs2:=ChangeCoefficient(coeffs2,R.60,0);
bB2:=GroebnerBasis([Rgrev!Evaluate(R!i,badcoeffs2):i in B2a]);
bB2a:=[R!i:i in SimplifyBasis(bB2,[])];
badcoeffs3:=RemoveNilpotentBasisElements(badcoeffs2,bB2a);
bB3:=GroebnerBasis([Rgrev!Evaluate(R!i,badcoeffs3):i in bB2a]);
bB3a:=[R!i:i in SimplifyBasis(bB3,[])];
badcoeffs4:=RemoveAnnihilatorBasisElements(badcoeffs3,bB3a);
{badcoeffs4[i]:i in Im3} eq {0};

// Thus we eliminate this case, and can assume that R.60 ne 0. By scaling by an element for W3, we may assume that R.60=1, but we don't use that for now.

B2b:=SimplifyBasis(B2,[Rgrev.60]);

bbb:=GroebnerBasis([R!i:i in B2b|Degree(i) eq 1]);
coeffs3:=ChangeCoefficients(coeffs2,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);

// So far we have eliminated 32 variables.

B3:=[R!j:j in GroebnerBasis([Rgrev!Evaluate(R!i,coeffs3):i in B2b])];
B3a:=SimplifyBasis(B3,[R.60]);

// Now we appear to need to specialize R.60=1. Doing so makes it very easy to obtain the rest of the variables.

coeffs4:=ChangeCoefficient(coeffs3,R.60,1);
B4:=[R!j:j in GroebnerBasis([Rgrev!Evaluate(R!i,coeffs4):i in B3a])];

// From here we can eliminate many variables, and there are lots of options.

t1:=[R.35,R.16,R.3,R.2,R.37,R.18,R.7];
t2:=[R.1*i:i in [R.54,R.46/w^47,R.45/w^22,R.42/w^49,R.38/w^20,R.19/w^41,R.8/w^12]];
{(t1[i]-t2[i])/LeadingCoefficient(t1[i]-t2[i]):i in [1..#t1]} subset B4;
coeffs5:=ChangeCoefficients(coeffs4,t1,t2);
B5:=[R!j/LeadingCoefficient(R!j):j in GroebnerBasis([Rgrev!Evaluate(i,coeffs5):i in B4])];

t1:=[R.48,R.46,R.42,R.33,R.26,R.19,R.14];
t2:=[R.53*R.56,R.53*R.54/w^13,R.45*R.58/w^36,R.53^2/w^53,R.45*R.53/w^33,R.38*R.53/w^27,R.45^2/w^62];
{(t1[i]-t2[i])/LeadingCoefficient(t1[i]-t2[i]):i in [1..#t1]} subset B5;
coeffs6:=ChangeCoefficients(coeffs5,t1,t2);
B6:=[R!j/LeadingCoefficient(R!j):j in GroebnerBasis([Rgrev!Evaluate(i,coeffs6):i in B5])];

t1:=[R.38,R.58,R.53,R.12,R.6];
t2:=[R.45*R.54/w^38,R.36*R.54/w^24,R.27*R.36/w^12,R.8*R.36/w^41,R.36*R.45/w^28];
{(t1[i]-t2[i])/LeadingCoefficient(t1[i]-t2[i]):i in [1..#t1]} subset B6;
coeffs7:=ChangeCoefficients(coeffs6,t1,t2);
B7:=GroebnerBasis([Evaluate(i,coeffs7):i in ps]);

t1:=[R.1,R.8,R.27,R.56];
t2:=[w^24*R.29*R.36^2,w*R.45^2*R.54,w^41*R.29*R.45*R.54,R.29*R.36^2*R.54^2/w^62];
{(t1[i]-t2[i])/LeadingCoefficient(t1[i]-t2[i]):i in [1..#t1]} subset B7;
coeffs8:=ChangeCoefficients(coeffs7,t1,t2);
GroebnerBasis([Evaluate(i,coeffs8):i in ps]) eq [R.29*R.36^2*R.45*R.54^2 + w^16];

// Since the centralizer in GL(133,k) of H is a 4-dimensional torus and we have made a single substitution,
// we see that there is, up to centralizer, a unique alternating product that (possibly) satisfies the Jacobi identity.

coeffs9:=ChangeCoefficients(coeffs8,[R.29,R.36,R.45,R.54],[w^16,1,1,1]);

// Let us confirm (although we already know that H does embed in E7) that this is an E7 Lie product.

strc9:=[[F!Evaluate(strc[i,j],coeffs9):j in [1..nc]]:i in [1..#seqs2]];

"Ignore the runtime errors you might see here. You will still get the answer.";
Ltest:=LieAlgebra<F,Dimension(LG)|strc9>;
SemisimpleType(Ltest) eq "E7";

==> anc/E7/PSL237/psl237p=3.txt <==
F:=GF(3);
G:=SL(2,37);

a1:=CambridgeMatrix(1,F,56,[
"22201000000000000000000000000000000000000000000120212021",
"11102011000000000000000000000000000000000000000221100122",
"21012101200000000000000000000000000000000000000000100001",
"22011021200000000000000000000000000000000000000202110102",
"21022002000000000000000000000000000000000000000000211011",
"21021200100000000000000000000000000000000000000012022000",
"01111020100000000000000000000000000000000000000222022200",
"21202012100000000000000000000000000000000000000211212122",
"10211000200000000000000000000000000000000000000102001210",
"00000000022000102101112202222220220222211020212000000000",
"00000000012200221221202100221210112102012120000000000000",
"00000000022200020210021000102001002001022221120000000000",
"00000000010201120100000122202011100001212102021000000000",
"00000000012212120221202010122210100111100020122000000000",
"00000000001121211122112100112120010011111222022000000000",
"00000000021222100102110201210111101220002001120000000000",
"00000000001111111101200110020212012000201202020000000000",
"00000000021111122101021110122210011011100200202000000000",
"00000000000001102000000002001010011111220220000000000000",
"00000000011100202222100202120222002101022012210000000000",
"00000000000200101011210002100011101121111220100000000000",
"00000000011202002020110022202011001222200002110000000000",
"00000000022000220011021200122212221112201001020000000000",
"00000000022102212111010202011102222022220221220000000000",
"00000000000001211120020212001011212111120220000000000000",
"00000000000002122210001022120121212222210110000000000000",
"00000000000002122210110211202211102222210110000000000000",
"00000000011100010120200121101200111002011112210000000000",
"00000000000001211120220111100001201111120220000000000000",
"00000000011102102000010002010001210221221222210000000000",
"00000000000001211120220120211002201111120220000000000000",
"00000000022201201000002020102000212112112111120000000000",
"00000000022101001020000010020212222101100001220000000000",
"00000000000101111121100002011102002121102000200000000000",
"00000000011201121121101101012112021012210112110000000000",
"00000000011001021200201212021222012220122222010000000000",
"00000000000001021201000102110100210202122020000000000000",
"00000000022102112000010220201001222212021021220000000000",
"00000000002012100200010101101021202110001020122000000000",
"00000000001200101211002222021220102211121202221000000000",
"00000000020210212112212220010121102211200120110000000000",
"00000000021022100210011111200020102011100222011000000000",
"00000000021200120111100112222221210202211021100000000000",
"00000000001110000012101112212102110122220101201000000000",
"00000000010021022121121121101111022111100022001000000000",
"00000000010200021210001101002020011010122011111000000000",
"00000000000120211202211001012112200220000220022000000000",
"12120110000000000000000000000000000000000000000011112212",
"00211220000000000000000000000000000000000000000101111012",
"11221100100000000000000000000000000000000000000020000100",
"00211202000000000000000000000000000000000000000010212002",
"02202001200000000000000000000000000000000000000122002011",
"21010002000000000000000000000000000000000000000102102200",
"12220122000000000000000000000000000000000000000212122122",
"00020102000000000000000000000000000000000000000210010111",
"11001201100000000000000000000000000000000000000101020011"]);


a2:=CambridgeMatrix(1,F,56,[
"21012021000000000000000000000000000000000000000210010200",
"12012021000000000000000000000000000000000000000210010200",
"22011021200000000000000000000000000000000000000212101022",
"22022221100000000000000000000000000000000000000201022100",
"01022201000000000000000000000000000000000000000012212122",
"12110012000000000000000000000000000000000000000000020100",
"21111122200000000000000000000000000000000000000001201100",
"22021012100000000000000000000000000000000000000100110211",
"20012220100000000000000000000000000000000000000010122022",
"00000000000002201110220110201000221010120020210000000000",
"00000000011221011112101010201000010102112220221000000000",
"00000000001011202200000000000000000000101102000000000000",
"00000000002212110021200211210112012210200220001000000000",
"00000000021012200222021120102000201112201010111000000000",
"00000000000022101101212112222221012212012201122000000000",
"00000000011021021212020202021200220101002011000000000000",
"00000000020022212202120000000000002112200021021000000000",
"00000000010202111121210000000012012222020100100000000000",
"00000000000012221220201210210111102000100001222000000000",
"00000000022000201010211212222221221012212221111000000000",
"00000000000021210201020001000000001202010202111000000000",
"00000000022000020100211102011212201221010010000000000000",
"00000000011021021010121211220112112201010122111000000000",
"00000000011000212010001010202210110210202012222000000000",
"00000000000000202122102100022121200212212022222000000000",
"00000000000000101211210200010012012202202122222000000000",
"00000000000000101211212220101111102210010200000000000000",
"00000000022021102100002121011001110022121120222000000000",
"00000000000000202122121110012220201120020100000000000000",
"00000000022021200011211011110220020010212101000000000000",
"00000000000000202122121002000010220012212022222000000000",
"00000000011012100022111002002102200101202010111000000000",
"00000000011000010210202101000010111111101101111000000000",
"00000000000012022212002021100211011200010201222000000000",
"00000000022000121001021020100212222220020210000000000000",
"00000000022012202002210210201020210210212011222000000000",
"00000000000021112202122121102020011111022221000000000000",
"00000000011012112220121012101002002100122202000000000000",
"00000000002012110100110220102021101022110200100000000000",
"00000000001200222002220101012121100122122101210000000000",
"00000000022120112222000122202002122022120220121000000000",
"00000000000202221102002100000000212102112202112000000000",
"00000000010100102000002112222221011021200111120000000000",
"00000000020122201222020202021221212100120200112000000000",
"00000000021012201110221001012112210022212102122000000000",
"00000000000000202002211200000000122122002201202000000000",
"00000000020210210100000000000000000000200022011000000000",
"20120101100000000000000000000000000000000000000022202222",
"12221221100000000000000000000000000000000000000001022122",
"12010201000000000000000000000000000000000000000110011022",
"11222111200000000000000000000000000000000000000221101122",
"02111000100000000000000000000000000000000000000211121200",
"20110102000000000000000000000000000000000000000011020100",
"01222111200000000000000000000000000000000000000121220122",
"20101222100000000000000000000000000000000000000011100110",
"01101222100000000000000000000000000000000000000020212220"]);


b1:=CambridgeMatrix(1,F,133,[
"2010010000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0210010000001000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0001020000002000020000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000120000002000020000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0020001000001000020000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010020010001000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000020000102000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010000000011000020000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010020001000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000020000001100010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000010000000010010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000020000001000120000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0020000000001000001001002221212121010210012102010102002112222000201202210212110221111100202012120220112210020201120000000000000000000",
"0010010000002000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010020000002001010000000000000000022222202212122100010122112110120012022200220221111021121001120100102202212000220000000000000000000",
"0010000000001000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0020010000002000020000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010010200000000020000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000120020020202201220202012102010102002121122222120112022100000121022210101210022010211022021221022201012002021112001",
"0000000000000000000110121211100122201111101121211200020220121112102201120021000012100122111200112020000210122020012201012002021112001",
"0000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000020000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100022000000000000000021100111111120221112110100122220101102101210201221002010101102021001012221002",
"0000000000000000000002121002011202121111101121211200020202021001021111202212220212011202010101011110102022120010211102021001012221002",
"0000000000000000000000000000000000001002110220221002022020110220111220221012220000000112111011000120010011111201200000000000000000000",
"0000000000000000000000000000000000000101021201020201001221111000102101120121220112222200101021210110221120010102210000000000000000000",
"0000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000002000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000012201201010200021220122022201101021102002220012122101221000221111212010020120010122221101102020000000000000000000",
"0000000000000000000000000000000000010011000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000020000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000020100100000010000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000002100100000010000101012002012202112122001100221110021202201222000102200210121102021001012221002",
"0000000000000000000000000000000000000000010200000020000202021001021101221211002200112220012101102111000201100120212201012002021112001",
"0000000000000000000000000000000000000000001200000020000202021001021101221211002200112220012101102111000201100120212201012002021112001",
"0000000000000000000000000000000000000000200010000010000202021001021101221211002200112220012101102111000201100120212201012002021112001",
"0000000000000000000000000000000000000000100200100010000101012002012202112122001100221110021202201222000102200210121102021001012221002",
"0000000000000000000000000000000000000000000200001020000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000100000000110000202021001021101221211002200112220012101102111000201100120212201012002021112001",
"0000000000000000000000000000000000000000100200010000000101012002012202112122001100221110021202201222000102200210121102021001012221002",
"0000000000000000000000000000000000000000000200000011000101012002012202112122001100221110021202201222000102200210121102021001012221002",
"0000000000000000000000000000000000000000000100000000100101012002012202112122001100221110021202201222000102200210121102021001012221002",
"0000000000000000000000000000000000000000000200000010001200011222021011202012110012100010000222112200020202011122112201012002021112001",
"0000000000000000000000000000000000000000200000000010000012200222222210112221220200211110202201202120102112001020202201012002021112001",
"0000000000000000000000000000000000000000100100000020000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000100200000020010101012002012222101121110121022101020202022220201011210020122201012002021112001",
"0000000000000000000000000000000000000000100000000010000101012002012202112122001100221110021202201222000102200210121102021001012221002",
"0000000000000000000000000000000000000000200100000020000202021001021101221211002200112220012101102111000201100120212201012002021112001",
"0000000000000000000000000000000000000000100000000000000101012002012202112122001100221110021202201222000102200210121102021001012221002",
"0000000000000000000000000000000000000000100102000000000202021001021101221211002200112220012101102111000201100120212201012002021112001",
"0000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000001200200202022012202002221012210002200120212122202112021120000100210201000212",
"0000000000000000000000000000000000000000000000000000000001101212111001222011222012001202211121112012010202211110012201112212222112210",
"0000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000002000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000010000220000000000010012200002221100010010010000200120102000121",
"0000000000000000000000000000000000000000000000000000000000000000000000200000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000001000000012100201212202212111122121220211202201112212222112210",
"0000000000000000000000000000000000000000000000000000000000021210020112021211002200112220012101102111000201100120212201012002021112001",
"0000000000000000000000000000000000000000000000000000000000000000000000000010111021002022021210121200201220021002101102121211210221211",
"0000000000000000000000000000000000000000000000000000000000000000000000000001001000102111112122100222122200120002120000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000020000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000122012010102000212220221111100222000220221221110010221110000100210201000212",
"0000000000000000000000000000000000000000000000000000000000000000000000000100220100122111020121101120221210221112201102021001012221002",
"0000000000000000000000000000000000000000000000000000000000000000200000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000201001000000100000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000021001000000100001010021020012022200100000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000102000000200002020012010021011100200000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000012000000200002020012010021011100200000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000002000100000100002020012010021011100200000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000001002001000100001010021020012022200100000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000002000010200000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000001000000001100002020012010021011100200000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000001002000100000001010021020012022200100000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000002000000110001010021020012222221000000100210201000212",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000001000000001001021210112001212222111102221121111221120",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000002000000100012002222211001010121122201012002021112001",
"0000000000000000000000000000000000000000000000000000000000000000000000000000002000000000100000102220020201200102012201212122120112122",
"0000000000000000000000000000000000000000000000000000000000000000000000000000001001000000200000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000001002000000200101011110102022220022011102221121111221120",
"0000000000000000000000000000000000000000000000000000000000000000000000000000001000000000100001010021020012022200100000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000002001000000200002020012010021011100200000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000001010021020012022200100000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000001001020000000002020012010021011100200000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000012002002020220122022201200020110000122",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011012121110012220110000021201020221000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000002200000000000102001",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100001102200220121000120",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002000002201021101001221001",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010001100121111221122211",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000212100201120212110001112212222010212",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000101101212122120211120",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000112012211112212",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000200000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001220120101020002120000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001002201100110212000210",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002010010000001000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000210010000001000010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001020000002000020",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000120000002000020",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020001000001000020",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010020010001000010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020000102000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000011000020",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010020001000000010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020000001100010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000010010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020000001000120",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020000000001000001",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010010000002000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010020000002001010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000001000010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020010000002000020",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010010200000000020"]);

b2:=CambridgeMatrix(1,F,133,[
"0100000000200020101222011120120220211102022110010202001010110211220211012210022122010002201020222010202200220021012102102100112022000",
"0010000000200000101100111002110112022112120122110121000000101100001111022100102011221000021220112000001221222000221212012201022022021",
"1000000000000020000201020010222220201212111100121101200220200021121200011212200011022112221220222100010120212000001021220122020021022",
"0000010000000000201212101221020112011220021210110012212210022100112011210110100220002211000110012022110000011200012021100022112212220",
"0000000100100010001021121120202001121020201000001212202101201022010120101121011012012220110011210210120010121111011100121102100110011",
"0000000001200000202211010201210020100020012212112012120121022221120112210020101221212010012002100220202202021100001121010020001022121",
"0000001000000010201011211002210011201012002110221201111201022120121202021201010120220010111002000120012111010222111122101200122120111",
"0000000000201000102102022100210021110120210211111000212000211101000222001221222012100010221020010002200000210101002020002010100221222",
"0000000000220000000022111010221102000222102112021010001000111100111022020022010002010222012102021112111201112012111220221100002120010",
"0001000000000020102011210201120222000012111121222211211012011100201100201011200211000012222101122120120121211110200200001222200112201",
"0000000000000021101000221011102121220121110211210201111111011220112212222111021111121001122110001202000011010111210121001020111220120",
"0000000000000010011012111121000121220202222121021010120110022021001201100102200020000100210111122121102211011220101012122222122101010",
"0000100000100000102021011001111221101210212102122201220201121202001200211221101021001111202111121010022210020012200122211210201012220",
"0000000000200100100110212102211121222012011102211102012002022012212102200210000200200122202202200121210002112002221021211200022000021",
"0000000000200000101011120102112110112202011120022102221022202010121001021210201200220120221012021102112211011100001011021101210102001",
"0000000000200020101212110112001000010111122220110200121212102001212201002122101211212202112202210202122001220100002002211220200120020",
"0000000000100010100022022212202111120022222122111210120102210021001200200202122111210222222022101202010220001020201111221212020212210",
"0000000020200020100002022202210120012022220221210211012112200121010120201022100022002102121212120002022122021012221001221202212100210",
"0000000000200020001201012102211220111000002222122210010211011010210012011010112120011011220002220120002110100200121011101022112210101",
"0000000000000000000000000010000000000011200102112100112210210121200122011222020210220022022221220220112012120101100120002102100012122",
"0000000000000000000000000000100000000012112202111111222121202221012000100111110220222112221210112021002102110121020011101110012212202",
"0000000000000000000102221210221200102120111210100122100110201002221000010111112200110222121202002121220000110112010101202102120201002",
"0000000000000000000011022211102111100000221010010121112110021002201010221110000012111020020120210022210011001121121221100000010210211",
"0000000000000000000000000000010000000001112111201202200001000211022212111220102102021112111221010200120010101121211212010100001222002",
"0000000000000000000000000002000000000002210212012221100012212210220121220121202210020100010222121112200202022002001110001211100120010",
"0000000000000000000002000000000000000020202110102201110111201101221212012000012010002022211012222011000121210002102100201210111121022",
"0000000000000000000000000000000010000021020120201000121210222201122102112110111111002121012222000222111020110021002220112000111022110",
"0000000000000000000200120222121102221110120010100121211200000101110201220202220120222210111211222100111001102001002100221110111011002",
"0000000000000000000221120021001200012222021212012022001212002012212000121020001010011120121000010100111222002102202220021021221112002",
"0000000000000000000000000000000002000000011211121122211012002002110210220121001110112121001001121110202100100100121021201112121101210",
"0000000000000000000000000000000000010021220210221111210020121011020201021210201122022212220120210200220201120011102222202122112122212",
"0000000000000000000000000000000000100012221011000021021120020212001221112100000221120202200120220220122000122110011121202012001222022",
"0000000000000000000100000000000000000022121010021000220122110010212200120011120120121011101002010010021220120212122122020222001110110",
"0000000000000000000000020000000000000011000121100201101222011222222100120102200012111221022121002020201211211222202021010112210110220",
"0000000000000000000000000000000000001020012001011222010222212010101000212012110000102120001010110001200220112100101002001020220210110",
"0000000000000000000000000000000000000121211001212012110012021001001102102200122110200020211111010011221022102200122112220121122020102",
"0000000000000000000000000000000100000012220222211210021102202021020220010212202122022211210201110202121101002222120112211001101011111",
"0000000000000000000000000000001000000002002021112220212221101112020222112202120122222022122001212121212212022221100211120121120002120",
"0000000000000000000000000000000000000001000000002000201011112021200212010002000010211001211212000012011011221200122000101122212201020",
"0000000000000000000000000000000000000000100000002000001011000211001211221202002101100202111211102110122212210102102101220012221012222",
"0000000000000000000000000000000000000010000000000000200002111200100212121121112210110112002010020211201221222220122020112001122112100",
"0000000000000000000000000000000000000000000100000000002011210222210212011022211111101200111020021221011012211202002111000022210111010",
"0000000000000000000000000000000000000000000001001000100010002120222111211202210122000212022022220021112221020002100000021001012001011",
"0000000000000000000000000000000000000000000000012000002020202022012020020022121101211221011111222022111012110100200002202122002121010",
"0000000000000000000000000000000000000000000010000000102012110200210221222212201222211120100020222111000112202221122010201021122120020",
"0000000000000000000000000000000000000000000000002010001021112221202112211011100001102101200012200110100111111101111101020212221221110",
"0000000000000000000000000000000000000000000000002200000001220112001012212120122200021212211210011201110002001202201202012011012202221",
"0000000000000000000000000000000000000000010000000000201020200212010010120200211201200102022001021202210002011101201121001122111111122",
"0000000000000000000000000000000000000000000000000000211010020122111111201000110111101110211001020202211101011122011111221221211201001",
"0000000000000000000000000000000000000000000000000000100112112102100021201010022012122221211020100110020221112220220001020202121122012",
"0000000000000000000000000000000000000000001000001000001021001201110102101020221100110011010001111112220102102012112010201111221010101",
"0000000000000000000000000000000000000000000000002001001001200220222102210111021121121022211121110000112211022010122002100002121002011",
"0000000000000000000000000000000000000000000000002000001010012022012120121110201121000112010101000101210010200210101102000100210022111",
"0000000000000000000000000000000000000000000000002000201011120102211012111112201122010212222220101110200200010110002002211210002211202",
"0000000000000000000000000000000000000000000000001000101002000211100011112121112112012120212010220212001210122201111000121002201200100",
"0000000000000000000000000000000000000000000000202000201002000121221020220011001002212012201211220101201011202022110100122111210121202",
"0000000000000000000000000000000000000000000000002000200011002200202212112222210200122000200211001110021012012102120020012002010112102",
"0000000000000000000000000000000000000000000000000000000000000000100000000000210001011102212200020012102222111001201120220100112000221",
"0000000000000000000000000000000000000000000000000000000000000000001000000000212000212010012002000222111200122122201202212110212210200",
"0000000000000000000000000000000000000000000000000000000001022212102212001021022110110001102000211111102212021001110222001021120211001",
"0000000000000000000000000000000000000000000000000000000000110222111021111000012120211022101121202200100100002100001201212221222102012",
"0000000000000000000000000000000000000000000000000000000000000000000100000000211221022110022201100111120122001100121002212211222102000",
"0000000000000000000000000000000000000000000000000000000000000000020000000000110202101111112112020200110020220121001002122121022121110",
"0000000000000000000000000000000000000000000000000000000000020000000000000000021112112201102101002121010112012201220101020002200102012",
"0000000000000000000000000000000000000000000000000000000000000000000000100000112221222011122212221122122221210101012001220201212112120",
"0000000000000000000000000000000000000000000000000000000002001202221211022211002012102120122202012102120222001001102212022112210021022",
"0000000000000000000000000000000000000000000000000000000002211200210012000122202121122001212212101110010011010010112111100100102021111",
"0000000000000000000000000000000000000000000000000000000000000000000000020000110002210200002120021200002102021011011022022000121200120",
"0000000000000000000000000000000000000000000000000000000000000000000000000100000110110012020201222112110000221122101021012001020002202",
"0000000000000000000000000000000000000000000000000000000000000000000000001000210001102111201222200020002200100111002022010020222012020",
"0000000000000000000000000000000000000000000000000000000001000000000000000000020210121222100200000012020002120222011100021002000121002",
"0000000000000000000000000000000000000000000000000000000000000200000000000000120021200121021111122221221021222201100201010202202010202",
"0000000000000000000000000000000000000000000000000000000000000000000000000010120222022121012222122200101120200121010021101002122100122",
"0000000000000000000000000000000000000000000000000000000000000000000000000001002120211102200120010100111012200221122000202211210110201",
"0000000000000000000000000000000000000000000000000000000000000000000001000000222100220120122121010000122102012000012212112120002120101",
"0000000000000000000000000000000000000000000000000000000000000000000010000000100202012210111111011210202112200122211201112000012002020",
"0000000000000000000000000000000000000000000000000000000000000000000000000000010000000020002010101222221001102020120220012100111001002",
"0000000000000000000000000000000000000000000000000000000000000000000000000000001000000020000010102000002000200212122012202022221112211",
"0000000000000000000000000000000000000000000000000000000000000000000000000000100000000000002000000200122001102021112200220121101212201",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000020101202000202011210011201020022222001102",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000010010001000120200221011012201222121121200211012201",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000120000020221120011112121001101221121101221021012",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000100000001020120221111100101011120012001012220210202",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000020100010221222210222011210121001221022120221010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000022000000012102011110122022201111120211222221012",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000100000000002010210122020001211002221100012102202120110",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002110122102112000120201012022001110000021021",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001001121201001211222110120112012222211210221",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000010000010000010201120000102100000121222100101020220111",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000020010010020100020002120011121110001112021211220",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000020000010100122202012212112001112010220002012010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000020002010122212001011221010202120211002110112202",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000010001010022222110110212011100110002021120120122",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000002020002010000012002020012200001120202220220222211",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000020002000121111022021121101111222222010111100010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000002221000022221210",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000121000200111102010",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010222121022120010212021111100200220022",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001102221110211110001101021022010211121",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000021010112101112101",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000200000000000202211220010112112",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000200000000000000000121120220122100220",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000002110002122120210012",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020012022212110222112212200100201021202",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000022112002100120001221002022001122012200",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000200002020020122011022020",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001001012201021211022120",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010001110102200000001000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000002122000101210221211",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002000000000000002100220110211100200",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000102201122001121210021",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011102102020022100220",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000002002022221002120012",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000110100101001202102",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000200020101",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000200000101",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000020000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000201",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100100010001",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001200000202",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000010201",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000201000102",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000220000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000020102",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000021101",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010011",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000100000102",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000200100100",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000200000101",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000200020101",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100010100",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020200020100",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000200020001"]);

MG:=GModule(G,[a1,a2]);
LG:=GModule(G,[b1,b2]);

MG2:=TensorProduct(MG,MG);

// Ordering is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.

// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

// Now we define some objects we need to study subspaces of SMG2. We need the summands of LG, and all maps from them into SMG2.
// We pick out the 19 in the socle of the 133, as this is the subspace we will concentrate on.

SetSeed(0,0);
XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

// Since the 19 we are interested in lies in the Jacobson radical of U, we map to that instead. This knocks off one more copy.

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;
JU:=JacobsonRadical(U);

n1:=1;
W1:=Socle(XLG[n1]);
homs1:=AHom(W1,JU);
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];

bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

dh:=Dimension(homs1);
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

///////////////////
// The Proof
///////////////////

// Pick two elements of W1.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];
GroebnerBasis({Normalize(abC[i]):i in [Dimension(U)+1..Dimension(MG2)]}) eq [R.1^2-R.2^2];

// This means that R.1^2=R.2^2, so R.1=\pm R.2. Pick both:
baselt1:=bas3[1]+bas3[20];
baselt2:=bas3[1]-bas3[20];

// Now make the subalgebra generated by baselt1:
M1:=sub<MG2|baselt1>;
repeat
  M1:=sub<MG2|M1,MG2!LieProd(MG2!Random(M1),MG2!Random(M1))>;
until Dimension(M1) eq 133;

// There is an element of Sp(56,F) centralizing SL(2,37), and mapping baselt2 inside M1.
// Thus the two solutions are conjugate via the centralizer of the subgroup.

ce1:=DiagonalMatrix(F,[1:i in [1..9]] cat [-1:i in [1..38]] cat [1:i in [1..9]]);

// Check ce1 lies in Sp(56,F) and centralizes our subgroup.
ce1 in Sp(56,F) and &and[i*ce1 eq ce1*i:i in [a1,a2]];

// and that is swaps the two solutions.

ce1d:=KroneckerProduct(ce1,ce1);
MG2!(VectorSpace(MG2)!baselt2*ce1d) in M1;

// We have generated a 133-dimensional Lie subalgebra M1.
// We need to check that it is a Lie algebras first, i.e.,
// that it is closed under the bracket, and then that it
// has type E7. Note that the next command will throw an
// error unless M1 is a Lie algebra.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSL28/psl28q=4.txt <==
SetSeed(0,0);
q:=4;
F<w>:=GF(q);
E6:=GroupOfLieType("E6",q:Isogeny:="SC");
A5:=SubsystemSubgroup(E6,[1,3,4,5,6]);

rhoE6:=StandardRepresentation(E6);
rhoA5:=StandardRepresentation(A5);

adjE6:=AdjointRepresentation(E6);

GenA5:=Generators(A5);

OverA5:=GL(6,F);
OverE6:=GL(27,F);

g1:=elt<E6|<2,1>>;

A5para:=sub<OverE6|rhoE6(GenA5 cat [g1])>;
A5paratree:=CompositionTree(A5para);
LA5para:=GModule(A5para,adjE6(GenA5 cat [g1]));

UA5:=LMGUnipotentRadical(A5para);

// First find all of the copies of 8.7 in A5.
// Then move to the A5 parabolic of E6, and
// classify up to conjugacy. Then move to the
// E6 parabolic of E7, and check that each of
// them centralize a 4-space on the Lie algebra.

L:=sub<Sym(8)|Sym(8)!(2, 3, 4, 6, 8, 5, 7),Sym(8)!(1, 2)(3, 5)(4, 6)(7, 8)>;
IrrL:=IrreducibleModules(L,GF(2)); IrrL:=[ChangeRing(i,F):i in IrrL];
// Done to make the matrices nicer.

// Now find all 6-dimensional modules made up of one of each module.
// First the direct sum.

Mods:=[DirectSum(IrrL[2],IrrL[3])];

// Then non-split extensions. One way round there is a unique one,
// the other there are multiple.
E,rho:=Ext(IrrL[2],IrrL[3]);
M1:=Dual(MaximalExtension(IrrL[2],IrrL[3],E,rho));
E,rho:=Ext(IrrL[3],IrrL[2]);
M2:=Dual(MaximalExtension(IrrL[3],IrrL[2],E,rho));

// This line forces N1 to be a particular module, in case randomness gets in the way.
if(Dimension(M1) eq 6) then N1:=M1; N2:=M2; else N1:=M2; N2:=M1; end if;

Append(~Mods,N1);
Subs:=Submodules(N2:CodimensionLimit:=3);

// Now we want to strip out isomorphic modules.

Subs2:=[Subs[1]];
for i in [2..#Subs] do
  if Dimension(Subs[i]) eq 6 and not (&or[IsIsomorphic(Subs[i],j):j in Subs2]) then Append(~Subs2,Subs[i]); end if;
end for;

Mods cat:=Subs2;

// Now Mods is a complete list of F4 L-modules with these factors.

Z:=[[(GL(6,q)!i)@@rhoA5:i in ActionGenerators(j)]:j in Mods];
Z2:=[sub<OverE6|UA5,rhoE6(i)>:i in Z];

// Z2 is now the preimages in the A5-parabolic of the possible subgroups L.

// Next we need to find the subgroups isomorphic to L
// in the A5 parabolic. Do this for each element of Z2.

AllProbs:=[];
for nnn in [1..#Z2] do "Case",nnn,"of",#Z2;
  PP,phi:=PCGroup(Z2[nnn]);
  ZPP:=Subgroups(PP:OrderEqual:=56);
  ZPP2:=[i`subgroup:i in ZPP|IdentifyGroup(i`subgroup) eq <56,11>];
  delete ZPP;

// We want to throw away candidates that have a trivial factor on M(E6)
// or its dual. We also want to throw away any such that Ext^1(M(E6),k)=0.

  Probs:=[];
  for i in [1..#ZPP2] do
    HH:=ZPP2[i]@@phi;
    R2:=GModule(HH);
    if(Dimension(Fix(R2))+Dimension(Fix(Dual(R2))) gt 0) then continue i; end if;
    if(Dimension(Socle(R2)) gt 9) then continue; end if;
    if(Dimension(Ext(R2,TrivialModule(HH,F))) ge 1) then
      Append(~Probs,i);
    end if;
  end for;

// Now take all of our problem subgroups, and turn them
// into copies of L by setting up the generators correctly.
  AllHH:=[ZPP2[i]@@phi:i in Probs];
  AllHH2:=[];
  for i in AllHH do
    Bool,phip:=IsIsomorphic(L,i);
    Append(~AllHH2,sub<i|phip([L.1,L.2])>);  end for;
  Append(~AllProbs,AllHH2);
  delete ZPP2; delete AllHH; delete AllHH2;
  delete PP; delete phi;
end for;

// Now give me the minimal and adjoint modules, as modules for L.

ModsHH:=[GModule(L,[i.1,i.2]):i in &cat AllProbs];
ModsHH2:=[GModule(L,ActionGenerators(Restriction(LA5para,i))):i in &cat AllProbs];

// There's a unique module here, so we only need to consider one case!

&and[IsIsomorphic(ModsHH[1],i):i in ModsHH] and &and[IsIsomorphic(ModsHH2[1],i):i in ModsHH2];

// Now we need to check that there is no extension of L(E6)
// by M(E6) that has fixed space of dimension less than 3.

XLE6:=IndecomposableSummands(ModsHH2[1]);

// The first two terms are copies of P(1).

Dimension(XLE6[1]) eq 8 and Dimension(Socle(XLE6[1])) eq 1 and IsIsomorphic(XLE6[1],XLE6[2]);

// Thus these become summands in any extension, and can be
// ignored. There is a unique submodule with a non-trivial
// fixed-point space now.

TLE6:=[XLE6[i]:i in [3..#XLE6]|Dimension(Fix(XLE6[i])) gt 0][1];

// There is no extension of this module by M(E6)* that has no fixed point:

E,rho:=Ext(TLE6,Dual(ModsHH[1]));

{Dimension(Fix(Extension(TLE6,Dual(ModsHH[1]),i,rho))):i in E} eq {1};


==> anc/E7/PSL34/2psl34p=0.txt <==
SetSeed(0,0);
F:=GF(11); // This is needed for the 63-dimensional module.
G:=PSL(3,4);

// The matrices to give LG.

a1a:=GL(35,F)![[0,0,10,5,1,5,6,0,10,6,0,5,5,0,5,5,5,5,0,6,0,5,5,0,0,0,5,5,5,0,5,0,6,6,6],
[0,1,0,0,10,1,1,10,1,0,0,0,1,0,0,0,1,1,10,10,1,10,0,0,10,0,0,0,0,0,1,10,10,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,4,3,10,0,0,3,1,7,8,4,1,7,4,0,4,5,7,0,4,1,8,4,3,8,4,0,4,4,7,7,7,8,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,4,4,0,0,10,5,10,7,7,3,10,7,4,0,3,3,7,0,3,0,7,3,4,6,3,0,3,3,7,7,7,6,3],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,9,10,0,1,9,10,0,10,10,10,0,10,10,10,0,10,9,1,0,10,1,10,10,1,0,10,10,0,0,10,1,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,10,0,10,0,10,0,0,10,0,0,10,0,10,10,10,10,0,10,10,0,10,10,0,0,10,10,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]];

a1b:=GL(35,F)![[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,4,10,0,6,6,4,0,2,7,9,5,8,10,5,9,9,7,6,3,5,2,4,4,7,9,6,9,3,2,8,2,1,9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[3,0,3,3,0,0,0,4,0,8,8,3,0,8,3,0,3,4,8,0,5,0,8,4,3,8,4,0,4,4,7,7,8,8,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[7,10,7,8,1,10,10,8,10,3,3,7,10,3,7,0,7,6,4,0,7,1,3,7,8,3,7,0,7,7,3,4,4,3,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,6,0,5,5,0,0,5,0,6,6,0,5,6,5,5,1,6,0,6,6,0,0,0,6,5,6,0,5,0,6,6,6],
[0,0,0,0,0,0,0,0,10,0,10,0,10,0,0,10,0,0,10,0,10,10,10,10,0,10,10,0,10,10,0,0,10,10,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[8,10,6,7,1,10,0,7,10,4,3,7,0,3,7,0,7,6,4,0,7,0,3,7,8,4,7,10,7,8,3,4,5,4,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,1,6,0,6,5,1,10,6,0,5,5,0,6,5,5,5,0,6,10,5,5,0,1,10,5,6,5,10,6,0,5,4,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10,0,0,0,10,10,0,0,10,0,0,0,0,10,1,10,10,1,0,0,1,0,0,0,0,0,10,1,0,10,0,1,1,0]];


a2a:=GL(35,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,5,0,6,0,0,0,0,0,0,6,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,5,0,5,0,0,0,0,0,0,6,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,5,0,7,0,0,0,0,0,0,5,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,5,0,6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,10,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,5,0,7,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,10,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,10,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,10,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,6,0,7,0,0,0,0,0,0,10,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,5,0,6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,1,0,0,0,0,0,5,0,5,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,0,0,6,0,7,0,0,0,0,0,0,5,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,5,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,6,1,7,0,0,0,0,0,0,5,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,5,0,4,0,0,1,0,0,0,6,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,9,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,4,0,5,0,0,0,0,1,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,5,0,7,0,0,0,1,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,10,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,10,0,8,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,6,0,8,0,0,0,0,0,0,5,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,5,0,0,0,0,0,0,0,0,0,6,0,6,0,0,0,0,0,0,5,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,7,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,5,0,7,0,1,0,0,0,0,5,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,1,0,10,0,10,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,10,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,10,0,10,0,0,0,0,0,1,1,0]];


a2b:=GL(35,F)![[0,6,1,10,0,0,0,0,0,0,0,6,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,0,10,1,0,0,0,0,0,0,6,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,7,0,10,0,0,1,0,0,0,0,6,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0],
[0,6,0,10,0,0,0,1,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,0,0,0,5],
[0,1,0,10,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0],
[0,7,0,10,0,0,0,0,0,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,5,0,0,0,0,5],
[0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,10,0,0,0,0,0,0,0,0,1,0,10,0,0,0,0,10],
[0,2,0,10,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,10],
[0,7,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,0,10,0,0,0,0,0,0,0,0,6,0,4,0,0,0,0,4],
[0,6,0,10,0,0,0,0,0,0,0,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,0,5,0,0,0,0,6],
[0,5,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,7,0,10,0,0,0,0,0,0,0,6,0,0,0,0,0,0,5,0,0,0,1,0,0,0,0,1,0,10,0,0,0,0,10],
[0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,0,0,0,5,0,6,0,0,0,0,6],
[0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,6,0,5,0,0,0,0,5],
[0,7,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,5,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,1,0,0,0,0,0,6,0,6,0,0,0,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,10,0,0,0,0,10],
[0,4,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,5,0,6,1,0,0,0,6],
[0,5,0,10,0,0,0,0,0,0,0,6,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,10,0,0,0,0,1,0,1],
[0,7,0,10,0,0,0,0,0,0,0,6,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,3,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,10,0,0,0,0,0,0,0,0,1,0,10,0,0,0,0,9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,5,0,5,0,0,0,0,6],
[0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,10],
[0,4,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,6,1,0,0,0,0,0,0,0,10,0,0,0,0,0,0,1],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,6,0,5,0,0,0,0,5],
[0,8,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,2],
[0,8,0,10,0,0,0,0,0,0,0,7,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10],
[0,6,0,0,0,1,0,0,0,0,0,6,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,10],
[0,4,0,10,0,0,0,0,0,0,0,5,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,1],
[0,7,0,10,0,0,0,0,0,0,0,6,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,10],
[0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0],
[0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,10],
[0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,10,0,1,0,0,0,0,1]];

a3a:=GL(63,F)![[1,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,2,7,0,6,2,7,0,2,3,4,3,8,6,5,8,0,2,5,5,0,5,0,4,1,5,0,0,0,6,10,0,10,9,7,5,0,4,4,0,1,8,1,8,5,0,5,0,0,7,2,6,2,2,8,0,5,5,4,10,5,1,0],
[0,0,1,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,7,0,7,0,0,7,0,0,9,7,0,6,0,6,6,5,5,0,8,2,9,2,2,2,2,3,0,7,0,0,0,0,6,0,7,0,0,9,0,7,6,0,0,7,9,1,0,0,7,0,0,9,0,7,6,0,0,9,0,0,0],
[0,4,4,5,5,1,5,5,6,9,4,6,2,0,0,3,2,0,10,1,9,3,3,10,8,9,8,1,10,10,6,5,6,7,1,6,6,2,2,3,6,9,10,5,6,6,4,4,0,5,5,1,10,2,10,9,2,10,1,3,0,6,0],
[0,9,9,0,0,2,0,0,2,0,0,0,2,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,6,6,8,6,6,6,0,0,0,0,8,8,0,0],
[0,0,0,0,0,0,9,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,9,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,3],
[3,10,7,3,0,7,10,7,3,9,10,5,9,6,7,0,9,7,7,9,2,0,8,1,9,1,3,10,9,6,10,6,4,9,7,8,5,9,3,8,6,8,1,1,8,5,6,7,0,9,6,10,1,9,6,9,9,3,3,0,7,0,0],
[0,0,0,0,0,0,0,0,0,0,0,9,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,9,8,7,6,4,4,8,9,6,7,0,3,1,5,0,7,7,6,9,10,0,10,7,2,9,5,3,2,1,4,6,5,5,9,6,5,8,9,6,3,6,6,4,4,3,1,7,9,0,10,2,2,0,5,4,7,3,8,1,6,0,0],
[5,2,8,5,0,8,2,8,5,4,2,1,4,10,8,0,4,8,8,4,7,0,6,9,4,9,5,2,4,10,2,10,3,4,8,6,1,4,5,6,7,6,9,9,6,1,10,8,0,5,10,2,9,4,7,4,4,5,5,0,8,0,0],
[8,8,0,6,0,4,4,1,5,3,6,2,5,5,8,9,0,10,9,4,6,2,5,0,6,6,5,5,6,9,9,2,0,6,6,6,9,9,0,4,4,10,4,3,6,9,7,9,0,6,10,9,5,4,0,9,5,0,2,8,0,0,0],
[0,1,1,0,0,10,0,0,10,0,0,0,10,0,0,0,0,10,0,0,0,0,0,10,0,0,0,0,0,0,10,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,2,2,2,2,2,2,0,0,0,0,3,3,0,0],
[0,6,6,0,0,5,0,0,5,0,0,0,5,0,0,0,0,5,0,0,0,0,0,5,0,0,0,0,0,0,5,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,10,10,4,10,10,10,0,0,0,0,8,8,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[4,6,2,4,0,2,6,2,4,1,6,3,1,8,2,0,1,2,2,1,10,0,7,5,1,5,4,6,1,8,6,8,9,1,2,7,3,1,4,7,2,7,5,5,7,3,8,2,0,1,8,6,5,1,6,1,1,4,4,0,2,0,0],
[2,0,9,0,9,4,7,1,8,10,8,7,5,1,10,0,3,10,5,1,6,3,1,6,4,8,0,9,7,4,6,6,7,1,3,10,8,10,0,7,2,5,2,10,10,8,6,5,0,0,9,0,6,8,2,8,4,4,8,9,5,7,0],
[8,9,1,8,4,4,10,9,2,7,7,3,0,1,9,10,6,6,9,9,2,9,1,9,1,4,0,6,3,7,5,8,0,4,4,7,10,9,4,9,3,10,3,3,7,10,5,4,0,2,5,4,2,4,0,3,6,8,6,9,8,4,0],
[5,1,7,0,6,5,4,5,8,5,10,7,9,4,7,5,9,1,3,0,7,8,3,0,3,10,0,5,10,5,10,10,7,7,4,7,2,6,4,10,8,9,8,10,7,2,4,4,0,7,2,6,4,10,4,2,0,8,10,3,3,9,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0],
[1,6,5,8,5,1,0,10,4,2,9,10,4,7,7,2,5,10,9,0,7,2,1,0,0,1,9,7,7,6,1,3,4,9,7,7,6,1,4,5,5,7,7,4,7,6,6,1,0,1,0,6,8,10,1,5,0,10,0,0,9,1,0],
[3,6,3,0,8,4,6,10,7,9,8,5,5,1,10,2,4,1,7,4,8,8,5,9,1,6,0,1,10,7,4,10,2,8,5,10,7,4,2,2,2,5,2,6,0,7,7,3,0,9,6,3,2,1,0,7,2,0,8,9,7,3,0],
[10,2,3,2,3,0,2,3,2,4,2,10,7,9,0,4,7,0,0,7,4,4,5,2,4,2,6,9,4,5,2,2,9,5,0,9,10,7,3,5,9,2,2,9,9,0,1,3,0,0,1,9,2,7,2,9,7,4,9,5,0,7,0],
[0,2,2,0,0,8,10,2,1,5,5,3,10,2,9,3,2,1,2,9,4,8,8,3,9,10,0,6,6,6,4,6,5,8,8,9,9,7,8,1,4,10,4,4,9,9,5,7,0,3,3,1,1,6,7,9,5,3,5,7,2,9,0],
[9,7,9,5,7,9,5,7,3,1,7,8,10,7,0,2,10,0,2,1,1,2,4,6,3,8,7,5,10,1,3,5,6,7,9,6,8,10,2,4,6,8,6,8,6,8,5,9,0,1,3,5,6,10,6,0,10,10,1,4,0,2,0],
[4,9,5,2,9,3,4,9,5,10,6,4,0,1,6,0,7,6,2,10,2,0,7,4,3,7,2,0,5,1,7,3,9,4,3,10,6,1,3,10,0,1,8,9,8,4,0,8,9,2,9,4,9,2,2,8,8,7,10,7,4,8,0],
[6,3,8,10,4,10,9,9,4,1,9,10,10,4,6,0,6,2,3,0,9,0,5,4,5,9,3,10,10,4,7,0,8,1,10,7,1,4,5,7,10,6,7,3,3,8,6,2,7,5,10,2,7,5,7,4,3,0,5,8,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8,1,4,8,0,4,1,4,8,2,1,6,2,5,4,0,2,4,4,2,9,0,3,10,2,10,8,1,2,5,1,5,7,2,4,3,6,2,8,3,3,3,10,10,3,6,5,4,0,2,5,1,10,2,10,2,2,8,8,0,4,0,0],
[3,10,7,3,0,4,3,0,7,2,10,5,9,6,0,0,9,0,7,5,2,0,8,1,9,8,3,10,6,3,7,3,8,2,4,8,5,9,10,8,8,8,1,4,8,5,2,7,0,9,6,10,1,9,1,9,9,6,3,8,0,3,0],
[0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,6,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,6,6,6,6,8,8,8,8,7,0,0,0,0,5,3,0,0,0,0,5,3,0,9,9,9,9,3,0,9,0,0,0,5,0,0,0,3,2,0,0,5,0,0,0,0,0,3,0,0,0,0,2,0,0,0,2,0],
[2,2,0,2,10,10,2,0,0,1,2,0,0,1,0,2,0,0,1,0,0,2,0,0,1,0,0,0,2,0,0,1,0,0,0,2,0,0,0,0,2,1,0,0,2,0,0,0,0,2,0,0,0,0,0,6,6,6,6,0,0,8,8],
[0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,7,0,7,0,0,7,0,0,0,7,0,0,0,8,4,8,8,8,8,10,5,10,10,10,0,1,0,7,0,0,0,0,3,0,7,0,0,2,0,0,0,0,0,7,0,3,0,0,7,0,3,2,0,7,3,0,0,0,8,0,0],
[1,0,10,0,10,0,0,10,0,0,0,10,0,0,0,5,4,5,5,5,5,2,2,2,2,2,2,8,0,10,0,0,0,0,6,0,10,0,0,9,3,3,3,3,0,10,0,6,0,0,10,0,0,9,8,10,6,0,0,9,0,0,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,10,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,5,0,0],
[10,10,0,4,5,5,10,0,0,6,10,0,0,6,0,10,0,0,6,0,0,10,0,0,6,0,0,0,10,0,0,6,0,0,0,10,0,0,0,0,10,6,0,0,10,0,0,0,0,10,0,0,0,0,0,2,2,2,2,0,0,3,3],
[7,7,0,4,8,8,4,8,1,0,7,0,0,3,0,7,0,0,3,3,0,7,0,0,3,3,0,0,8,1,1,4,7,10,8,7,0,0,6,0,7,3,0,10,7,0,3,0,0,7,0,0,0,0,0,10,0,8,10,0,0,10,0],
[0,0,0,0,0,0,5,5,6,5,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,6,0,0,2,2,2,2,3,9,2,0,0,0,1,0,0,0,0,9,0,0,6,0,0,0,0,0,0,0,0,0,0,9,0,0,0,9,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,1,0,0,0,0,0],
[5,5,0,3,9,9,5,0,0,2,5,0,0,2,0,5,0,0,2,0,0,5,0,0,2,0,0,0,5,0,0,2,0,0,0,5,0,0,0,0,5,2,0,0,5,0,0,0,0,5,0,0,0,0,0,10,10,10,10,0,0,8,8],
[9,0,2,0,2,0,0,2,0,0,0,2,0,0,0,10,2,10,10,10,10,6,8,6,6,6,6,7,0,2,0,0,0,0,1,0,2,0,0,5,8,8,8,8,0,2,0,1,0,0,2,0,0,5,3,2,1,0,0,5,0,0,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,6,0,6,0,0,6,0,0,0,6,0,0,0,2,8,2,2,2,2,1,7,1,1,1,1,9,0,6,0,0,0,0,9,0,6,0,0,10,3,3,3,3,0,6,0,9,0,0,6,0,0,10,8,6,9,0,0,10,0,0,8],
[0,0,0,0,0,0,2,2,2,2,3,3,3,3,0,0,0,0,0,9,8,0,0,0,0,9,8,0,1,1,1,1,9,0,1,0,0,0,9,0,0,0,8,10,0,0,9,0,0,0,0,0,8,0,0,0,0,10,0,0,0,10,0],
[0,0,0,0,0,0,10,10,10,10,8,8,8,8,0,0,0,0,0,1,3,0,0,0,0,1,3,0,6,6,6,6,7,4,6,0,0,0,1,0,0,0,3,5,0,0,1,0,0,0,0,0,3,0,0,0,0,5,0,0,0,5,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

a3b:=GL(63,F)![[0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,10,0,0,0,0,10,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,2,0,0,1,0,0,5,0,0,0,0,8,0,3,3,4,3,3,10,0,10,5,0,0,0,8,10,2,3,8,1,8,2,0,0,10,0,0,8,8,0,7,0,0,0,8,0,5,1,1,5,0,8,3,8,2,0,2,2,4,3],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,2,0,0,2,0,9,10,0,0],
[0,1,6,0,0,5,0,0,0,0,0,0,7,4,0,0,0,2,0,0,2,0,0,10,0,0,0,0,1,0,0,10,6,4,9,1,0,4,0,0,0,0,7,10,0,0,0,0,0,1,5,5,10,1,4,0,0,6,0,1,9,10,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,9,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,8,0,0,0,0,0,5,0,0,0,2,9,0,0,0,3,0,0,1,0,0,6,0,10,0,0,5,6,0,7,8,9,8,0,0,1,0,0,0,0,2,3,0,0,0,0,0,5,1,7,3,2,2,3,0,10,7,10,2,10,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,10,0,0,9,0,0,7,0,0,0,6,10,0,8,8,2,8,8,1,0,0,4,0,0,0,3,6,8,8,10,0,8,1,0,0,6,0,0,5,5,0,10,0,0,10,3,0,10,7,6,3,9,4,6,3,0,6,10,8,5,6],
[0,1,6,0,0,0,0,0,1,0,0,0,7,4,0,0,0,5,0,0,9,0,0,10,10,0,0,0,1,10,0,8,6,4,6,0,0,9,0,0,0,0,7,5,0,0,0,0,0,1,9,8,5,7,7,5,0,2,8,2,7,2,0],
[0,3,7,1,0,1,0,0,8,0,0,0,0,8,0,3,3,10,3,3,1,0,0,2,0,0,0,8,10,2,8,8,2,4,10,0,0,6,0,0,6,6,5,3,0,0,0,8,0,2,2,0,0,5,1,8,10,6,1,6,0,1,5],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3,7,0,0,0,0,0,3,10,0,0,10,1,0,0,0,4,0,0,5,0,0,8,0,0,0,0,3,8,0,2,7,1,7,0,0,5,0,0,0,0,10,4,0,0,0,0,0,3,5,2,4,10,10,4,0,6,2,6,10,6,0],
[0,4,9,0,0,6,0,0,3,0,0,0,7,8,0,9,9,4,9,9,1,1,1,4,1,1,1,3,9,2,10,9,2,5,1,0,0,2,0,10,2,2,4,7,0,0,0,2,0,7,5,4,4,4,6,4,2,4,8,2,3,2,9],
[10,2,8,10,0,6,10,0,1,0,10,0,9,9,0,9,10,0,10,10,8,10,0,4,0,0,0,1,7,7,1,2,6,8,7,10,0,6,0,0,8,9,2,10,10,0,0,1,0,4,6,0,8,8,8,7,3,6,5,8,10,4,2],
[1,7,5,0,10,0,0,10,10,0,0,10,8,7,0,1,0,1,1,1,2,0,10,10,0,0,0,10,3,8,5,1,8,9,6,0,10,6,0,0,6,6,7,8,0,10,0,10,0,6,1,4,8,1,3,5,10,5,6,7,7,3,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,10,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,10,0,0,0,0],
[0,0,0,0,0,0,1,1,1,1,0,0,0,0,10,0,0,0,0,10,0,0,0,0,0,10,0,0,1,1,1,1,9,7,1,0,0,0,10,0,0,0,0,10,0,0,10,0,0,0,0,0,0,0,0,0,0,10,0,0,0,10,0],
[0,8,7,1,1,9,0,0,4,10,0,0,7,5,0,2,2,4,1,2,1,0,0,3,10,0,0,9,9,2,9,4,0,3,3,0,0,2,0,0,4,3,8,5,0,0,0,9,0,5,10,7,10,4,2,3,2,4,4,0,10,9,7],
[0,5,5,0,0,5,0,0,2,0,0,0,8,9,0,10,10,4,10,10,2,0,0,2,0,0,0,0,9,8,9,8,2,5,0,0,0,1,0,0,2,2,10,2,0,0,0,1,0,4,7,9,0,1,7,10,1,4,6,6,6,0,9],
[0,7,9,0,0,3,0,0,2,0,0,0,5,6,0,1,0,9,0,0,1,0,0,4,0,0,0,0,7,9,0,0,9,6,2,0,0,5,0,0,0,0,5,4,0,0,0,0,0,6,9,2,4,7,0,0,0,1,0,3,9,4,0],
[0,1,2,0,0,8,0,0,2,0,0,0,7,1,0,2,3,10,2,2,8,0,0,2,0,0,0,9,7,6,5,3,4,10,7,0,0,0,0,0,2,2,4,10,0,0,0,9,0,5,7,6,3,5,0,10,9,8,8,7,7,1,9],
[0,1,6,0,0,7,0,0,4,0,0,0,7,4,0,0,0,3,0,0,2,0,0,10,0,0,0,0,1,7,0,2,6,4,8,0,0,2,0,0,0,0,7,10,0,0,0,0,0,10,8,5,10,1,3,0,0,1,0,4,0,10,0],
[0,6,7,0,0,8,0,0,5,0,0,0,7,3,0,1,1,0,1,1,6,0,0,3,0,0,0,10,2,7,2,9,10,2,0,0,0,10,0,0,2,2,5,0,0,0,0,9,0,10,4,2,7,6,4,10,10,0,0,5,10,2,9],
[0,2,5,0,0,6,0,0,1,0,0,0,10,10,0,9,9,3,9,10,0,0,0,4,0,0,0,2,7,2,6,10,3,6,7,0,0,1,0,0,7,7,5,4,0,0,0,2,0,7,4,3,0,1,5,3,2,0,8,0,4,7,4],
[0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,3,0,0,0,0,0,6,0,0,0,9,2,0,0,0,8,0,0,10,0,0,5,0,0,0,0,6,5,0,4,3,2,3,0,0,10,0,0,0,0,9,8,0,0,0,0,0,6,10,4,8,9,9,8,0,1,4,1,9,1,0],
[0,5,8,0,0,0,0,0,5,0,0,0,2,9,0,0,0,3,0,0,1,0,0,6,0,0,0,0,5,6,0,7,8,9,8,0,0,1,0,0,0,0,2,6,0,0,0,0,0,8,4,3,6,5,5,0,0,10,0,6,9,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,6,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,8,2,2,2,0,0,0,0,10,10,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,9,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,9,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10,1,1,0,0,0,0,0,4,0,0,0,0,10,0,0,0,0,0,0,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0],
[0,3,7,0,0,8,0,0,8,0,1,0,10,1,0,0,0,8,0,0,10,0,0,8,0,0,0,0,3,3,0,3,7,1,3,0,0,8,0,0,0,0,10,8,0,0,0,0,0,10,10,4,8,3,10,0,0,8,0,9,9,8,0],
[0,6,7,0,0,5,0,0,5,0,0,1,3,0,0,0,0,5,0,0,0,0,0,5,0,0,0,0,0,0,5,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,9,9,8,9,9,9,0,0,0,0,7,7,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,6,6,7,8,6,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,5,0],
[0,0,0,0,0,0,0,0,0,0,10,10,10,10,10,0,0,0,0,0,1,0,0,0,0,0,1,0,2,2,2,2,8,2,2,0,0,0,0,0,0,0,1,9,0,0,0,0,0,0,0,0,1,0,0,0,0,9,0,0,0,9,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,6,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,10,10,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,10,10,2,10,10,10,0,0,0,0,2,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,4,5,5,5,0,0,0,0,6,6,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0]];

A1:=GModule(G,[a1a,a1b]);
A2:=GModule(G,[a2a,a2b]);
A3:=GModule(G,[a3a,a3b]);
LG:=DirectSum([A1,A2,A3]);

// Construct homs and some facts about it.

ELG:=ExteriorSquare(LG);
homs:=AHom(ELG,LG);
// This is 53-dimensional for this group.

// Some constants.
nr:=NumberOfRows(homs.1);
nc:=NumberOfColumns(homs.1);
dh:=Dimension(homs);
R:=PolynomialRing(F,dh);

// The three summands of LG
W1:=Image(homs.1);
W2:=Image(homs.6);
W3:=Image(homs.2);

// Now those elements of homs with image the different submodules.
Im1:=[i:i in [1..dh]|Image(homs.i) eq W1];
Im2:=[i:i in [1..dh]|Image(homs.i) eq W2];
Im3:=[i:i in [1..dh]|Image(homs.i) eq W3];

// And now conditions for LG to contain an ideal (which it shouldn't).

z:=LG!0;
seqs:=&cat[[[i,j]:i in [1..j-1]]:j in [2..Dimension(LG)]];
seqs eq [[i,j]:i in [1..j-1],j in [2..Dimension(LG)]];


kers:=[[seqs[i]:i in [1..#seqs]|(homs.jj)[i] ne z]:jj in [1..dh]];
kers1:=[[{i[1]:i in j},{i[2]:i in j}]:j in kers];

Id1:=[i:i in [1..dh]|kers1[i,1] meet {1..35} ne {} and not(i in Im1)];
Id2:=[i:i in [1..dh]|(kers1[i,1] meet {36..70} ne {} or kers1[i,2] meet {36..70} ne {}) and not(i in Im2)];
Id3:=[i:i in [1..dh]|kers1[i,2] meet {71..133} ne {} and not(i in Im3)];
Id12:=[i:i in [1..dh]|(kers1[i,1] meet {1..70} ne {} or kers1[i,2] meet {1..70} ne {}) and not(i in Im1 cat Im2)];
Id13:=[i:i in [1..dh]|(kers1[i,1] meet ({1..35} join {71..133}) ne {} or kers1[i,2] meet ({1..35} join {71..133}) ne {}) and not(i in Im1 cat Im3)];
Id23:=[i:i in [1..dh]|(kers1[i,1] meet {36..133} ne {} or kers1[i,2] meet {36..133} ne {}) and not(i in Im2 cat Im3)];

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// The general 2-form.
ff:=&+[ScalarMatrix(nr,R.i)*ChangeRing(Matrix(homs.i),R):i in [1..dh]];
ff2:=[[ff[i,j]:j in [1..nc]]:i in [1..nr]];

function ScalMult(l,X)
return [l*i:i in X];
end function;

function AddSeqs(X)
return [&+[i[j]:i in X]:j in [1..#X[1]]];
end function;

seqs2:=[[i,j]:i,j in [1..Dimension(LG)]];

strc:=[];
for i in seqs2 do if(i[1] eq i[2]) then Append(~strc,[R!0:i in [1..Dimension(LG)]]); elif(i[1] lt i[2]) then Append(~strc,ff2[(i[2]-1)*(i[2]-2) div 2+i[1]]);
else Append(~strc,[-j:j in ff2[(i[1]-1)*(i[1]-2) div 2+i[2]]]); end if; end for;

function TestJacobi(i,j,k,f)

ij:=f[133*(i-1)+j];
jk:=f[133*(j-1)+k];
ki:=f[133*(k-1)+i];

ijk:=AddSeqs([ScalMult(ij[a],f[133*(a-1)+k]):a in [1..133]]);
jki:=AddSeqs([ScalMult(jk[a],f[133*(a-1)+i]):a in [1..133]]);
kij:=AddSeqs([ScalMult(ki[a],f[133*(a-1)+j]):a in [1..133]]);
return AddSeqs([ijk,jki,kij]);

end function;

// Some functions to help automate solving the polynomials.
// These are SimplifyBasis, RemoveNilpotentBasisElements, and RemoveAnnihilatorBasisElements

// This function removes any powers from the basis elements, and also removes any terms X that are known to be non-zero.
function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

// This function sets to zero those elements that appear in B as a monomial x^i.

function RemoveNilpotentBasisElements(coeffs,B)
remmons:=[i:i in B|#Monomials(i) eq 1 and #Factorization(i) eq 1];
remmons:=SimplifyBasis(remmons,[]);
return ChangeCoefficients(coeffs,remmons,[0:i in [1..#remmons]]);
end function;

// This function sets to zero those elements that, if they were non-zero, would require f to have zero image on a submodule.

function RemoveAnnihilatorBasisElements(coeffs,B)
// first extract the monomials of size 1, and run them through the radicalizer.
Bt:=SimplifyBasis([i:i in B|#Monomials(i) eq 1],[]);
remmons:=[i:i in [1..53]|&or[{R.i*R.j:j in [ii:ii in jj|coeffs[ii] ne 0]} subset Bt:jj in [Im1,Im2,Im3,Id1,Id2,Id3,Id12,Id13,Id23]]];
return ChangeCoefficients(coeffs,[R.i:i in remmons],[0:i in remmons]);
end function;


//Compute a few coefficients.

p1:=TestJacobi(1,2,3,strc);
p2:=TestJacobi(2,3,5,strc);
p3:=TestJacobi(2,3,32,strc);
p4:=TestJacobi(1,2,71,strc);
p5:=TestJacobi(1,36,71,strc);
p6:=TestJacobi(1,2,36,strc);
p7:=TestJacobi(1,72,73,strc);
p8:=TestJacobi(36,37,38,strc);
p9:=TestJacobi(1,56,58,strc);
p10:=TestJacobi(130,56,58,strc);
p11:=TestJacobi(130,133,58,strc);
ps:=&cat[p1,p2,p3,p4,p5,p6,p7,p8,p9,p10,p11];

// Groebner bases prefer the grevlex order.
Rgrev:=ChangeOrder(R,"grevlex");
// The first few steps remove some of the coefficients, before we have to do case distinctions.

B1:=[R!j:j in GroebnerBasis([Rgrev!i:i in ps])];
coeffs2:=RemoveNilpotentBasisElements(coeffs1,B1); // Eliminates 4,5,6,7.
B2:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(i,coeffs2):i in B1]),[]);
// Run the radicalized version through the Groebner basis engine again.
B2a:=SimplifyBasis(GroebnerBasis(B2),[]);
B2b:=[R!i:i in GroebnerBasis(B2a)];
coeffs3:=RemoveNilpotentBasisElements(coeffs2,B2b); // Eliminates 36, 37, 38, 39, 40, 41, 42.
coeffs3a:=RemoveAnnihilatorBasisElements(coeffs3,B2b); // Eliminates 12, 22, 23, 24, 25, 26, 27, 28

B3:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(i,coeffs3):i in B2b]),[]);
B3a:=SimplifyBasis(GroebnerBasis(B3),[]);
B3b:=[R!i:i in GroebnerBasis(B3a)];
coeffs4:=RemoveNilpotentBasisElements(coeffs3a,B3b); // Eliminates 35
coeffs4a:=RemoveAnnihilatorBasisElements(coeffs4,B3b); // Eliminates 1, 8, 30, 43, 44, 45, 46

B4:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(i,coeffs4):i in B3b]),[]);
B4a:=SimplifyBasis(GroebnerBasis(B4),[]);

// There are no more monomials in B4a, so we start doing case distinction.

// Suppose that R.2=0.

badcoeffs5:=ChangeCoefficient(coeffs4a,R.2,0);
bB5:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(R!i,badcoeffs5):i in B4a]),[]);
bB5a:=[R!i:i in SimplifyBasis(GroebnerBasis(bB5),[])];
badcoeffs5a:=RemoveAnnihilatorBasisElements(badcoeffs5,bB5a); // Eliminates 3, 9, 10, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 33, 34, 48, 49, 50, 51, 52
{badcoeffs5a[i]:i in Id1} eq {0};

// Thus R.2 ne 0.

B4b:=SimplifyBasis(B4,[Rgrev.2]);
B4c:=[R!i:i in SimplifyBasis(GroebnerBasis(B4b),[Rgrev.2])];
bbb:=GroebnerBasis([i:i in B4c|Degree(i) eq 1]);
coeffs5:=ChangeCoefficients(coeffs4a,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);

B5:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(i,coeffs5):i in B4c]),[]);

// Suppose that R.53=0.

badcoeffs6:=ChangeCoefficient(coeffs5,R.53,0);
bB6:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(R!i,badcoeffs6):i in B5]),[]);
bB6a:=[R!i:i in SimplifyBasis(GroebnerBasis(bB6),[])];
badcoeffs6a:=RemoveNilpotentBasisElements(badcoeffs6,bB6a); // Eliminates 29, 31, 32
badcoeffs6a:=RemoveAnnihilatorBasisElements(badcoeffs6a,bB6a); // Eliminates 9, 10, 11, 13, 14
{badcoeffs6a[i]:i in Im1} eq {0};

// Thus R.53 ne 0.

B5a:=[R!i:i in SimplifyBasis(GroebnerBasis(B5),[Rgrev.2,Rgrev.53])];
bbb:=GroebnerBasis([i:i in B5a|Degree(i) eq 1]);
coeffs6:=ChangeCoefficients(coeffs5,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);
B6:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(i,coeffs6):i in B5a]),[R.2,R.53])];

// We need a global scalar to progress, so set R.53=1.

coeffs7:=ChangeCoefficient(coeffs6,R.53,1);
B7:=GroebnerBasis([Evaluate(i,coeffs7):i in B6]);
B7 eq [
    R.3 + 6*R.14*R.21^2,
    R.11 + 6*R.14*R.21,
    R.21*R.32 + 9
];

// Since R.3 ne 0 and from the last equation, all terms are non-zero.

// Thus R.3 and R.11 and R.32 are fixed, and R.14 and R.21 are non-zero variables.
// Together with our specialization of R.53, this yields exactly |(k^\times)|^3 many solutions. This is
// the order of the centralizer in GL(133,k) of H, so they are all 'the same'. Choose one

coeffs8:=ChangeCoefficients(coeffs7,[R.14,R.21,R.3,R.11,R.32],[1,1,-6,-6,-9]);

strctest:=[[F!Evaluate(strc[i,j],coeffs8):j in [1..nc]]:i in [1..#seqs2]];

Ltest:=LieAlgebra<F,Dimension(LG)|strctest>;
SemisimpleType(Ltest) eq "E7";

==> anc/E7/PSL34/2psl34p=3.txt <==
F<w>:=GF(9); // This is needed for the 63-dimensional module.
G:=PSL(3,4);

a1a:=GL(70,F)![[1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,2,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,2,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,2,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,2,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,2,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,2,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,0,2,1,0,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,1,0,2,2,0,0,1,2,1,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,2,0,0,0,1,0,2,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,2,1,1,2,0,1,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,2,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,0,0,2,2,1,0,1,0,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,0,1,2,2,1,2,2,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,1,1,0,1,2,0,2,2,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,0,0,1,2,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,1,0,1,2,2,2,2,2,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,2,2,2,1,2,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,1,1,1,2,2,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,0,0,0,1,0,0,0,2,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,1,0,0,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,2,0,1,0,0,0,0,1,2,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,0,1,1,1,0,0,2,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,1,1,0,1,0,2,0,2,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,1,0,0,2,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,2,2,0,2,1,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,0,1,2,1,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,0,0,0,2,2,2,0,1,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,0,2,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,1,0,0,0,2,0,2,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,2,0,2,2,2,2,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,2,1,1,2,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,2,0,1,1,1,2,1,1,0,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,1,2,0,0,1,1,1,1,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,2,0,1,0,1,2,0,1,2,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,2,2,0,1,2,1,1,0,1,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,2,0,2,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0]];

a1b:=GL(70,F)![[2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,2,1,2,2,0,2,2,1,1,1,1,2,2,1,2,1,1,0,0,2,0,2,0,2,2,0,1,2,1,1,0,0,1,0,2,0,2,2,2,0,1,1,2,1,1,2,0,0,0,1,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,2,2,0,0,2,1,1,1,1,0,1,0,2,0,2,0,1,2,1,1,1,2,2,1,1,1,0,2,2,0,0,1,1,1,2,0,0,0,1,2,1,2,0,1,1,2,2,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,1,1,0,0,2,0,1,2,2,2,0,1,2,2,2,1,2,2,1,1,1,1,0,0,1,1,1,2,1,2,1,1,2,0,0,1,0,0,1,0,1,1,1,1,2,2,1,2,1,2],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,2,1,0,0,2,2,2,2,1,1,2,2,1,0,2,0,2,2,0,2,1,0,1,2,2,0,1,1,1,0,0,2,0,2,1,0,2,2,1,2,2,2,0,1,0,0,2,2,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,2,2,0,0,2,1,1,1,1,0,1,0,2,0,2,0,1,2,1,1,1,2,2,1,1,1,0,2,2,0,0,1,1,1,2,0,0,0,1,2,1,2,0,1,1,2,2,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,2,2,0,0,2,1,1,1,1,0,1,0,2,0,2,0,1,2,1,1,1,2,2,1,1,1,0,2,2,0,0,1,1,1,2,0,0,0,1,2,1,2,0,1,1,2,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,2,2,0,0,2,1,1,1,1,0,1,0,2,0,2,0,1,2,1,1,1,2,2,1,1,1,0,2,2,0,0,1,1,1,2,0,0,0,1,2,1,2,0,1,1,2,2,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,1,2,2,0,0,2,1,1,1,1,0,1,0,2,0,2,0,1,2,1,1,1,2,2,1,1,1,0,2,2,0,0,1,1,1,2,0,0,0,1,2,1,2,0,1,1,2,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,2,0,2,1,1,1,2,1,0,0,1,1,1,2,0,2,0,0,0,0,0,2,1,1,1,0,1,1,1,0,1,1,1,0,0,1,0,0,0,1,1,1,2,2,2,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,1,1,2,1,2,2,2,1,1,0,0,2,0,1,2,0,1,1,2,1,2,1,2,1,2,2,2,2,2,0,2,2,0,0,2,1,2,2,0,2,0,0,1,1,0,1,1,2,1,2,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,2,2,0,1,0,1,0,2,2,2,1,2,0,0,1,2,2,0,0,1,0,2,0,2,2,2,2,0,2,1,2,0,0,1,0,2,2,2,2,2,1,2,2,1,2,1,1,1,0,1,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,2,2,0,0,2,1,1,1,1,0,1,0,2,0,2,0,1,2,1,1,1,2,2,1,1,1,0,2,2,0,0,1,1,1,2,0,0,0,1,2,1,2,0,1,1,2,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,2,0,0,2,0,1,0,0,0,2,2,1,0,1,0,2,1,0,1,2,1,2,0,2,2,2,0,2,1,0,2,0,1,1,1,2,1,0,1,1,1,0,0,0,1,2,1,2,1,2],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,2,2,0,0,2,1,1,1,1,0,1,0,2,0,2,0,1,2,1,1,1,2,2,1,1,1,0,2,2,0,0,1,1,1,2,0,0,0,1,2,1,2,0,1,1,2,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,2,0,1,2,0,1,1,1,2,1,0,2,0,2,1,2,0,0,1,1,2,0,1,0,1,1,1,2,2,2,2,1,1,0,1,1,0,0,2,0,0,0,1,0,2,0,2,1,1,1,1],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,2,0,1,2,0,0,1,2,0,0,1,2,0,2,2,0,1,2,0,1,2,0,1,0,0,0,2,2,0,1,0,0,2,0,2,2,0,2,1,0,2,2,0,0,0,0,2,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,2,2,1,2,0,1,0,1,2,1,1,2,1,0,0,1,2,1,0,2,2,2,1,0,1,0,0,2,2,0,0,0,0,1,2,2,2,1,0,0,1,2,0,2,1,2,1,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,2,2,2,0,0,2,1,2,2,2,1,0,1,0,2,2,2,1,2,1,2,1,2,1,1,1,2,0,2,0,1,2,1,1,2,2,2,1,2,0,0,0,0,1,2,1,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,1,2,0,1,1,1,1,0,0,0,1,2,2,1,1,2,0,1,1,0,1,0,2,1,0,1,1,2,0,0,2,0,2,2,1,1,2,0,1,0,2,1,1,1,1,0,0,1,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,2,2,2,2,1,0,2,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,2,0,2,0,1,0,2,2,1,0,1,2,1,2,2,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,1,2,1,2,2,1,2,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,0,1,2,1,1,0,0,2,1,1,1,0,2,1,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,1,0,1,1,2,2,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,0,0,0,0,2,0,0,0,1,1,2,2,2,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,2,0,2,0,2,0,1,2,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,0,2,0,1,1,2,2,0,1,1,1,2,0,2,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,2,1,2,2,2,0,1,1,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,1,0,0,1,1,1,0,1,2,1,2,1,0,0,2,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,2,2,0,0,2,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,2,0,0,1,2,0,0,1,0,1,2,2,2,0,1,2,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,0,0,0,0,0,1,2,2,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,2,1,2,1,0,1,0,0,2,2,2,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,2,2,2,1,1,2,1,2,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,1,0,2,1,1,2,1,1,0,1,2,0,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,2,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,2,0,0,0,2,1,1,1,0,0,2,0,2,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,1,0,2,0,0,2,0,2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,1,2,2,0,1,1,1,1,2,2,1,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,2,2,0,0,1,2,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,1,1,2,2,2,1,0,0,1,1,1,2,1,1,2,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,2,1,2,0,2,0,1,1,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,2,1,1,2,1,2,0,2,1,1,0,1,1,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,2,1,2,0,1,0,1,1,1,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,2,1,0,2,1,0,1,1,1,0,2,1,0,1,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,2,0,0,2,1,2,2,1,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,1,0,0,2,1,2,2,0,2,1,2,1,2,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,1,0,0,1,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,2,0,1,2,2,0,1,1,1,2,1,1,1,2,2,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,1,1,0,0,0,0,2,0,0,0,2,1,0,2,1,1,2,1,1,2,0,1,0,0,0,1,0,0,1,2,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,2,0,0,0,0,2,1,0,0,1,0,2,0,0,0,1,0,1,1,0,1,2,1,1,1,1,1,0,1,1,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,2,0,0,0,2,0,1,0,1,1,1,0,1,0,1,2,1,1,1,2,2,1,2,2,2,1,2,1,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,1,2,2,2,2,0,2,0,2,2,2,0,0,0,2,0,0,0,0,1,1,0,0,0,2,2,2,2,1,0,1,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,2,0,2,0,0,0,1,2,2,2,0,1,0,1,1,1,1,0,0,1,1,1,1,2,0,1,1,2,0,0,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,2,1,1,0,2,0,0,1,2,1,1,2,0,0,0,1,0,2,0,0,0,0,0,1,2,2,2,0,2,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,2,1,0,1,1,0,0,1,2,0,1,2,1,0,0,2,1,2,2,0,2,1,1,0,1,0,1,2,1,2,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,2,2,2,0,1,2,2,1,2,2,2,1,0,0,1,2,0,1,2,2,1,0,1,2,2,2,1,1,2,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,1,1,1,2,0,1,2,0,0,2,2,0,2,2,0,2,2,0,1,2,2,1,1,0,2,0,1,0,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,0,2,2,2,2,1,0,0,0,2,2,0,0,1,2,2,1,1,1,2,0,0,1,0,1,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,2,1,1,2,0,0,2,1,2,2,1,2,0,2,1,0,0,0,0,0,2,1,2,1,2,0,1,2,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,2,2,0,1,1,2,1,1,0,1,2,2,0,2,2,1,1,2,2,0,0,1,1,0,2,1,2,1,0,2,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,1,1,2,0,1,2,1,2,1,1,1,2,0,0,1,1,2,1,1,2,0,2,1,1,0,2,0,1,2,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,2,0,2,1,1,0,0,1,0,1,1,0,0,0,1,0,0,0,2,1,2,1,1,2,0,2,2,1,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,1,2,2,1,2,0,1,1,2,1,1,0,0,0,0,1,0,0,1,1,2,1,1,1,1,1,2,1,2,1,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,2,1,0,2,0,2,0,1,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,2,0,2,2,0,1,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0]];

a2a:=GL(63,F)![[0,w,1,w^7,2,w^7,w^2,1,w,2,w^7,w^7,w^2,2,w^6,w,w^5,w,1,w^5,2,w^3,w^5,w^6,w,w^6,2,w,w^5,w^5,w^3,w,w^3,0,w^3,2,w^5,2,w^7,1,w^7,0,2,w^7,2,w^5,w^6,w^7,w^6,w^7,w^6,w^7,w^7,1,w^5,2,w^3,w^2,1,w^2,1,w,w^6],
[1,w^3,w^6,w^2,2,w^3,2,w,w,w^3,2,w^5,w^3,w^6,w^5,w^2,w,w^5,w^5,w^2,2,w^3,w^2,2,2,w,w^5,w^5,w,w^3,w^7,w^3,1,w^7,w,w^5,w^5,w^2,0,w^7,w^2,0,w^5,w^5,2,w^2,w^3,w^5,w^7,w^7,1,2,w^3,w^6,w^3,w^3,0,w^7,w^6,0,1,1,2],
[w^7,w,w^5,2,1,0,2,w^7,2,w^2,w,w^6,w^7,1,w^2,w^5,w^3,w^6,w^6,w^6,0,w^2,w^2,w,w^3,w^7,0,w^3,w^6,2,1,2,w,w^7,w^2,0,w^7,w^6,w^5,1,w^6,w^5,w^3,w,w^7,w^3,w^6,w^3,w^2,w,w^3,2,w^7,w^2,1,w^7,w^5,0,w,w,w,w^7,w^6],
[2,w,0,w^3,w^2,w^5,w^7,w^5,2,w^6,w^5,w^3,1,w^6,1,w^6,w,w^7,w^5,w^3,0,w,w^3,w,w^3,0,w,w^2,2,w^3,w^2,w,1,w^2,w^2,w^5,w^5,w^7,w^6,2,w^5,w^5,2,w^5,w^3,w^6,w^7,0,w^2,2,w^6,w^7,w^3,0,w^3,w,w^3,w^3,1,w^3,2,w^3,w^3],
[w^6,2,w^5,1,w^5,w^5,w^7,w^3,w,w^5,w^2,w^2,w^7,w^3,w^2,2,2,w^3,w^5,2,w^5,0,w,w^5,w^3,0,0,w^3,0,1,w^2,0,w^2,w^7,2,w^6,w^3,0,1,w^6,2,w^6,w^7,w,w^6,0,w^7,w^6,w,w^5,w^3,w^7,2,w^2,w^5,0,w^6,1,2,w,1,w^2,2],
[2,w^3,w^3,0,1,w^7,w^7,0,w^7,w^5,w^6,w^7,w^2,w,0,w^5,1,w,w^7,0,0,w,w^7,2,1,0,w^3,w,w^2,w^6,1,0,w^6,w^7,w^3,w^5,1,w,w^2,1,w^2,w^3,2,w^2,w^6,w^3,w^2,2,w^2,2,w^3,w^2,w^7,w^5,w^2,w^3,w^7,w^6,w^7,w^2,w^3,w^7,w^3],
[w,w^2,2,w^6,w,w^2,w^6,w^6,2,w^3,w,w^7,w^2,w^7,w^7,w^2,w^3,w^2,1,w^7,w^2,w^7,1,w^2,w^3,w^3,0,w^2,0,w,w^7,0,2,2,2,0,1,w^7,w^5,w^3,w,w,w^7,w^6,1,w^3,w^2,2,w,w^2,w,0,w^5,1,w^2,w^5,w,0,0,w^7,w^2,w^7,2],
[2,w^3,w^7,1,2,w^6,2,w^6,w^3,w^5,w^3,0,w^3,w,w^6,w^7,w^2,2,w^2,w^3,w^7,w^2,2,w,1,0,w^2,0,w^7,w^3,1,0,w^7,1,w^6,w,0,w^6,1,1,w^7,w^5,w^5,w^3,w^6,0,2,w^3,1,w^6,2,w,w,1,w^3,w^6,w^6,w,2,2,1,0,w^2],
[2,w,w^7,w^6,w,w,w^3,1,w,w^7,1,1,w^7,0,w^7,2,0,0,w^3,1,1,w^3,w^7,0,w,1,w^5,w^3,2,w^3,w^5,w,0,w^5,w,w^5,2,w^7,w^5,w^3,w^2,2,0,w^5,w,w^6,w^6,2,w,w^3,w^7,0,w,w,2,w^7,0,2,w^6,w^6,w^2,w^7,w^5],
[w^5,w^5,2,w^6,2,w,w,w^2,w^5,1,w^2,0,1,0,2,w^3,2,1,w^6,0,w^2,1,w^6,w^5,w^3,1,w^6,0,w^7,1,w^2,0,w^3,2,0,2,w^3,2,0,2,w^5,2,w^6,0,2,w^5,w^5,w,w^2,w^7,w^5,w^6,w^5,w^5,w^7,w^7,w^5,w^3,1,0,1,w,w^2],
[w^6,w^2,w^5,w^2,1,w^7,2,w^2,w^2,w^3,2,w,w^6,0,w,w^3,w^3,w^6,1,2,w,w^7,w,w^7,0,w^7,w^2,1,1,w,w^7,w^3,0,w^5,w^5,w^7,w^6,w^7,w^3,w^6,w,2,w^5,w^3,w^5,w,1,w^7,w^5,w^3,w^2,w^5,w^6,w^7,w,w^6,w^7,w^6,0,w,w^3,w^3,w],
[w,w^6,w,w^6,w,0,w^7,w^7,1,1,w^2,w^7,w^5,w^7,w^7,w^5,w^3,w^7,w^7,w^3,2,w^6,1,w^3,w^7,2,0,w^6,w,w^7,0,w^7,w^5,w^5,0,w^6,w^5,w,w^7,2,w^5,0,2,0,0,w^2,1,0,w^3,w^5,w^3,1,2,w^7,1,w^6,w^3,w,w^6,0,w^2,w^7,1],
[w^6,2,w^5,0,w^3,0,w^6,1,w^2,0,1,1,w^7,1,1,w^6,1,2,0,w^7,w^2,w,w,2,w^6,w^5,w,2,0,2,w^5,w^3,w^5,w^3,2,w^3,w^3,w^5,w^3,w^3,w^5,w^6,w,w,w^2,w^7,w^3,w^3,w^2,1,w,w^3,2,2,w,w^2,2,w^6,2,w^7,w^6,2,w^7],
[w^5,2,w^3,w^3,w^7,w,w^5,2,w,2,w,w^7,w^3,2,1,w,w^7,0,2,2,w^7,w^3,w^5,w^5,w^3,0,w^7,w^3,w^3,w^2,w^2,w^7,w^7,2,w^6,1,w^3,1,w,2,w^5,w^6,w^5,w^5,w^2,w^2,w^6,w^3,1,w^2,w^5,w,w^7,w^3,w^5,1,0,w,0,0,w^6,w^2,w],
[w^5,w^5,0,w^3,0,w^3,w,0,2,1,w^7,w^3,1,w^5,w^7,2,w^6,w^3,w^7,1,w,2,w,2,1,0,w^7,w^3,w^7,w^7,w,w^7,1,w^3,w^7,1,w^2,w^5,w^7,2,1,w^3,w^6,w,1,0,2,w^2,w^3,1,1,1,w,2,w^5,w^2,1,w^6,w^5,w^7,w^5,1,0],
[w^6,1,w^3,w^6,0,w^3,w,w,w^2,2,w^6,w^3,w^6,0,w^2,w^5,w^3,w,2,0,w^5,w^6,w^3,0,w^5,w^3,w^3,w^7,w^2,w^5,w^7,w^6,w^5,w^6,2,w^5,1,w^2,w^6,2,w^2,w^5,w,2,w^5,1,w^3,w^3,w^5,w,w,w^6,w^3,0,w^7,w^6,0,w^7,1,w^5,2,w^3,1],
[w^6,1,1,2,w^3,2,0,w^3,w^7,1,2,w^6,w^3,w^7,w^3,w^2,2,0,2,2,0,w^6,w^2,2,w^7,w^2,1,w^5,w^7,w^3,w^2,w,0,2,1,0,0,w^6,1,w^6,w^3,w^3,w^6,w^3,w^5,w^7,w^5,2,w^5,2,w^5,w^5,w^7,w^2,w^3,w^3,0,w^7,w^6,1,w^6,w^7,w^6],
[w^3,w^2,2,w^5,w^3,0,w^2,w^6,w^5,1,w^2,w^6,w^5,w^5,w^6,2,2,w^6,w^6,w^3,2,w^2,0,w^5,w,w,w^6,w^7,2,1,w^6,w^6,w^5,w^3,1,2,0,w^3,w^2,w^2,w^6,w^2,0,w^5,w,1,w^6,0,w,w^6,w^3,w^6,w,1,0,w^7,w^2,2,w^7,w^2,w,w^7,w^3],
[1,w^5,0,w^7,w^6,w^5,w^7,w^7,w^3,w,w^6,w,0,w^5,w^5,w^3,w^2,w^2,w^7,w^5,w^3,w^2,2,w^5,w,w,w^3,w^2,w^3,w^5,w^7,w^6,w^2,w^2,w^2,1,w^7,1,w^3,2,w^7,w^6,w^5,2,w^6,w^2,w^2,w^6,w^7,w^2,w^3,1,w,w^6,w^2,w,w^2,w^5,1,w,w^7,2,1],
[w^7,2,w^3,w^6,w^6,w^6,w^5,w,1,0,w^6,w^5,1,w,w^3,2,1,w^3,w^5,0,0,2,w^7,w,w,w^2,0,1,w^5,w,w,2,w,2,w^3,0,w^6,0,0,1,w^3,0,w^6,1,w^3,w^3,2,w,w^3,w^2,1,w^7,w^6,w^2,w^2,w^6,w^2,w^3,w^3,w^6,1,w,w],
[w^2,1,0,w^2,w^3,w^3,0,w^3,w,w,0,w,w,w^6,w^7,w^2,w^7,w^3,w^6,w^3,1,w^7,2,w^7,0,w^6,w^5,w^6,w^7,w,w^2,1,2,2,1,w^2,w^7,w^6,2,w^2,w^6,w^7,w^5,w^6,w,w^3,w^6,2,1,w^5,0,w^6,w^2,w^7,w^7,w^2,1,w^5,2,w^5,0,1,w^7],
[w^6,2,w^3,1,0,2,2,w^6,2,w,2,2,w^5,w^3,w^3,0,w^3,w^3,w^7,w^7,w^3,2,w^7,0,w^2,w^7,w^6,w^5,0,1,w^2,w^2,1,1,2,w^6,w^7,w^7,0,w^7,0,w^7,0,w^6,w^5,w^3,w,w^7,2,w^3,w^6,1,w^7,w^6,w^5,w^5,w^5,w,1,w,w^2,w^3,w^7],
[0,w^5,2,2,w,w^5,1,w^3,w,w^7,w^6,w^7,w^2,w^7,w,w^7,w^6,w^2,2,2,w^6,w,w^6,0,w^3,w^7,w^2,w^5,0,w^6,2,w^7,2,0,w,w^3,1,0,w^7,w^5,w^5,2,w^6,2,0,w^5,w^5,1,w,w,w^2,w^5,w^3,w^2,w^5,0,w^3,w,0,0,w,w^6,w^2],
[1,w^3,0,w^3,2,w^3,w^3,0,w^2,w^2,0,0,w^2,w^7,w^6,w^5,2,w,w^3,w^2,1,w^6,w^6,0,w^2,1,0,w^5,1,2,0,w^6,2,w^5,w^6,w^7,2,w,2,1,2,0,w^7,w^5,w^2,w^6,w^7,1,0,w^2,w^2,w^3,w^2,w^5,w^7,w^6,w^7,0,w^5,1,2,w^6,2],
[w,w^3,0,w^7,w^2,w^6,0,w^3,w^7,w,w^3,w^2,2,w^3,1,2,2,w,0,w^7,0,2,w^6,w^5,0,w^3,w^6,w^6,w^7,0,0,w^2,w^2,w^6,w^7,w^3,w^2,w,1,0,0,0,2,w^5,2,w,w^2,w^5,w^2,0,w,w^2,w^3,1,w^7,w^7,w^5,w^7,w^6,w^5,2,w^5,2],
[1,1,2,w^2,w^3,2,w^6,w^5,1,w^3,w^3,2,w^7,w^3,w^6,w^5,w^3,w^7,w^3,1,2,w^6,2,w,w^3,w^2,w^6,w^6,w^3,w^6,w^7,w^7,w^3,1,w^6,1,w^3,w^5,w,2,w^3,0,w^3,1,w^3,w^2,0,w^5,w^5,w^3,w^2,w^6,w,w^3,0,w^7,w^7,w,w,0,0,w,w^5],
[w,w^2,2,2,1,2,w^7,w^2,w^3,w^6,w^5,0,w^5,0,1,w^6,0,1,w,2,1,1,2,w^2,1,w^6,w^7,0,w,w^5,w^6,w^6,1,1,w^6,w^2,w,w^2,0,w^5,w^6,1,w^3,w^2,w^7,2,w^6,w^3,1,2,1,w^7,w^6,w^2,w^7,2,2,w,0,w^3,0,w^5,2],
[1,w^6,w^2,0,w,w^3,w,w^7,2,w,w^3,2,w^3,2,w^6,w^6,w^3,w^2,w^3,2,w^2,w^3,1,w^3,w^2,2,w,w^3,w^2,0,2,w^6,w,1,w^3,1,0,1,w^7,w^7,0,w^5,w^7,w^2,w^7,w^6,w^6,1,w^5,1,w^3,w^5,2,w^5,w,w,w^5,0,1,1,w^2,w^6,w^7],
[0,1,2,w^6,w^7,w^3,1,w^2,w^5,2,0,2,w^3,1,w^6,w^2,w^7,w^6,w^2,0,0,w^3,w,w^6,w^2,w,2,w^3,w^3,2,w^7,w^2,w^5,2,w,w^5,2,w^5,w^2,1,w^2,w^5,1,w^7,w^5,0,w,w^5,w^6,w^3,w^3,0,w^3,0,2,0,w^7,w^7,2,2,w^6,w^2,w^2],
[1,0,w^6,w^6,w^7,w^3,w^2,w^2,w^5,w^7,0,1,2,w^3,1,w^2,w^2,2,2,w^6,w^2,0,w^3,w^5,w^3,2,w^2,w^2,w^5,0,2,w^3,w^7,2,w^5,w^3,1,1,w^7,w,w,w^6,w^6,w^6,w^2,w^5,w^5,w^7,w,w,w^5,w^7,2,0,w^5,w^6,0,0,0,w^2,0,w^3,w^5],
[1,w^5,w^5,w^2,2,2,w^6,w^3,0,w^2,w,1,w^7,1,w^2,1,2,0,w^6,w^3,w^7,2,2,w,w^5,1,2,w^3,w^5,w^2,w^7,w^5,1,1,w^5,2,0,w^6,w,0,1,1,w^3,1,w^5,0,w,w^6,w^6,1,w^7,w^6,0,2,0,w^7,w^5,w^7,w^3,w^5,0,w^7,w^6],
[0,w^2,w^3,2,w^2,w,w^3,0,w^6,w^6,2,w^7,2,0,w,2,w^7,w^6,w^6,0,0,2,w^2,w^5,w^6,0,0,1,w^3,0,w^6,w^7,w^5,w^7,w^5,w^5,w^3,2,w^2,0,w^3,w^2,w^3,w^5,2,1,1,w^6,0,w^7,w^2,w,2,w^5,w^7,w^6,1,w^6,w^7,w^7,w^2,w^5,w^7],
[w^7,w,w^5,1,w^5,2,w^3,0,w^2,0,w^3,w^2,w^7,w^5,2,w,w^7,w^3,w^7,w^2,w^2,0,0,w^7,w^5,0,w^3,w^6,w^6,0,0,0,w^7,w^3,w^3,0,w,w^6,w^7,w,1,w^5,1,w,w^7,1,2,0,w^6,w,w,2,0,w^7,w^6,w^7,w,w^2,w,w^2,w^6,w^6,w^3],
[w^5,w^2,1,w^7,w^6,w,1,w^5,1,w,w^2,0,w^6,w,w,w^2,w,w^5,w^5,w,w^7,0,w^2,w,w^6,0,w^5,1,0,0,w^3,w,w^5,w^6,w^3,w,w^7,w^3,w^7,1,w^3,w^6,0,0,w^6,w^5,0,w^3,w^6,w^7,w^5,2,w^2,w^5,2,w^6,w^6,0,w^3,2,w^3,w^5,1],
[w,w,w^2,w^2,w^2,w^5,w^5,1,w^3,w^5,0,w,w^2,w^5,w,w^2,0,w^6,w^6,2,w,w^5,w^5,w^3,w^3,1,0,w^7,w,2,w,w^7,1,2,0,w^5,w^6,w,1,w^7,w^5,w^3,w,w^6,w^7,w,w,w^3,1,1,w^2,2,w^2,0,w^6,2,1,1,w^2,0,w,2,w^5],
[2,w,w^2,w^6,w,w^5,w^7,2,w^2,w,w^6,w,w^2,w^2,w^5,w^6,w^2,w^2,w^6,w,w^2,2,0,1,w^5,w,w^7,0,w^3,w^6,w^3,w,w^3,1,w^6,1,w^2,w^3,2,w^6,w^6,w,w^6,1,2,w^5,0,0,w^5,1,w^7,w^6,w^6,w^2,w^5,w^7,w^5,w^2,1,0,1,0,w^6],
[w^3,w^5,w^7,w^6,0,w^3,1,1,w,w^3,w^7,1,w^6,w^6,w^2,w^6,1,w^7,w^6,w^2,0,w^2,w^6,0,1,0,w,2,w,w^5,w,w^5,2,2,1,2,w^3,w^3,w^6,w^2,w^6,w^6,w^3,1,1,w^2,w^3,w^3,w^7,w^5,w^2,w^5,w^5,0,w^5,2,w^2,2,w^5,w^3,2,w^2,w^6],
[w^6,0,1,w,2,w^3,w,w^6,w^6,w^6,1,2,2,1,2,w^2,2,w,w^3,w^2,w^6,w,w^2,2,w^6,1,w^2,w^5,w^2,w^3,1,w^2,w^5,2,w,0,w^5,w^5,w^7,w^3,w^7,w^7,w,2,2,w^7,w^7,0,w^6,w^3,w^5,w,2,w^7,2,w^7,w^3,w^2,w^2,w^6,0,w^6,w],
[0,w^7,w^5,2,w^3,0,w^7,w^6,1,w^2,w^7,w,w^7,1,2,w^2,w^3,w^5,0,w^2,w^7,2,0,w^5,w,0,w^2,w,0,w^6,w^2,2,2,w^2,w,w^3,w^3,2,w^5,w,0,w,w^5,w^5,w^5,w^6,w^5,w^7,w^5,w^2,w,w^5,w^2,w^3,1,w^3,w^2,1,w^7,w^6,w^7,w^2,w^3],
[2,2,w^2,1,w^6,0,w^7,w,w^7,w^3,2,w^2,w^5,w^3,w^3,1,0,w^7,1,w^5,1,w^6,w^2,w^5,0,w^3,1,w^7,w^3,w^3,w^7,w^2,w^3,w^7,w^5,1,w^5,2,2,w^5,w^6,w^3,w,w^2,w^6,2,w,1,0,w,w^6,1,0,1,2,w,w^6,w^3,1,w^3,w^3,w,w],
[0,w^3,1,w^7,w^7,w^6,w^3,w,1,w^3,w^5,w^7,0,w,1,w^2,2,1,w^6,w,w^2,w^6,0,w^7,w^5,w^5,w^2,w^7,2,w^2,w^2,w^5,w^5,w^7,1,w^2,2,w,0,2,1,w^6,w^6,0,w^5,2,w^6,w^5,w^2,1,w^7,w,w^2,w,w^6,2,2,w^5,1,2,2,1,2],
[0,w^2,w^7,0,2,w^2,w^3,w^3,w^6,1,w^3,w^3,1,2,w^3,w^5,0,1,2,0,w^5,w^7,0,w^6,w^3,w,w,2,w^6,w,w^2,w^6,w^7,w^7,w^7,w,w^7,1,w^3,1,w^3,w^3,2,0,w,w^5,1,1,w^2,0,w,w^5,1,w^5,w,0,w^3,w,w^6,w^3,w^2,w^2,2],
[w^5,w,w^7,w^5,1,w,w^6,w^2,w^2,2,w,w^5,w^5,w^5,2,w^6,2,w,w,1,w^6,w^2,1,w,w^3,w,w^3,w^3,w^5,w^6,0,1,w,w^7,w^2,w^7,2,w^7,w^2,w^7,w^2,w^6,w^2,w^2,w^2,0,w^5,2,2,0,w^7,2,0,w^6,0,1,w^3,1,w^3,w^5,w^2,w^7,w^5],
[0,w^5,w^2,w^3,w^5,1,w^7,w^5,w^7,w^7,w^7,w^7,w^5,2,w^6,1,w^3,1,w^6,1,w^3,w^2,2,w^2,1,1,w,1,2,2,w^7,w^2,2,1,w^2,1,2,w,2,w,w,1,w^3,w^7,w,w^3,1,w^7,w,0,w^3,w^5,w,w^3,0,1,w,2,2,2,w^5,0,w^3],
[w,w^6,w^5,w^7,w^5,w^7,w^5,1,w^3,2,w^3,2,w^6,w^2,0,w,w^3,w^6,w^3,w,w^7,2,w^6,w^7,1,w^7,0,0,w^2,w^6,0,1,w^3,w,w,1,w^5,w^6,2,w^6,2,w^5,2,w,w^5,1,w^3,2,0,w^3,w,w^3,w,w^5,w^3,w^3,w^6,w^5,w^6,0,0,w^3,1],
[1,w^2,w^2,w^6,w^7,w,w^2,w^2,w^2,w^7,w^7,1,2,2,w^3,1,w^2,1,w^5,w^7,w,w^7,w,w^5,2,w^3,w^5,w,w^3,1,w^5,w^3,2,w^2,w^5,w^2,0,w,w^5,1,w^5,2,w^5,0,w^5,w^3,w^6,w^3,w^2,1,w^7,1,w^2,w^5,w^3,w^5,0,w^7,w^3,w^5,w^5,w^3,w^6],
[w^7,w^5,w^6,w^5,w^7,w^6,w^3,w^7,w,w^6,w^5,w,w^7,w^5,w^7,1,w^3,w^6,w,w^7,w^7,2,0,w^3,0,w^7,1,2,w^2,2,w^5,1,w^6,w,1,w^7,2,0,w^5,0,w^2,w^3,w,1,w^2,w^7,w^6,w^3,w^5,2,w^6,w^3,w^6,2,w^3,w^3,w^3,w^7,w^2,w^7,2,w^7,w],
[w^7,w^7,w^6,1,w^3,w^2,w^2,w^6,w^3,w,w^2,w^7,w^7,w^7,w^3,w^6,2,w^2,w^2,w^5,w^3,w,w^6,2,w^5,w^5,w^5,1,w^6,w^6,1,w^6,w^7,0,1,0,2,0,w,w^5,w^6,w^3,w^2,w^3,w^7,1,w^5,w^6,w,0,w^7,w^5,w^2,2,1,w^3,1,w,w^3,1,w^3,w^3,w^6],
[w^3,w^3,w^5,w,w,w^5,w^7,1,w^6,w^3,w^2,w^2,w^3,w^2,w^3,w^2,w^5,w^2,0,w^3,w^2,w^6,w^2,w^2,w^5,1,w^3,1,w,w^3,w^3,w^6,w^5,2,w,w^2,w^7,w^6,w^2,w^7,w^7,w^3,2,0,w^2,w,w^5,2,2,0,w^3,w^7,0,1,w^6,w,w^6,0,w^7,w,w^2,w^6,2],
[w,w^6,w^6,2,w^7,2,w^6,2,w^6,w^3,0,w^5,2,w,0,w,0,1,w^3,w,w^2,2,w^2,w^2,w^7,w^5,w^2,1,w^3,2,w^6,w^6,w,w^2,w,w^2,w^2,w^5,0,w^7,1,w^2,w,0,w^2,w^2,1,w,0,0,w,w,w^3,1,w^5,w^7,0,2,w^2,w^7,w^7,1,0],
[0,w^7,0,w^3,2,1,0,w^7,1,w^5,1,0,w^7,w^5,w,2,w^7,w^6,1,w^7,1,0,w^2,w^5,w^7,w^6,0,2,w^3,1,w^7,w^7,w^7,0,w^2,w^3,2,w^6,0,w^6,w^2,w,w^2,w^6,2,w,w^5,w^6,w^3,w^6,2,0,1,w^7,w^6,w^6,w^6,w^2,w^2,w^2,w^3,w^7,w^5],
[w^5,1,w^7,w,w^7,w^6,0,w^3,w^7,0,0,w^5,2,w^3,2,w,2,w^6,w^2,2,1,w^6,2,w^5,w^6,w,w^6,w^2,w^3,w^6,1,w^7,w^3,w^2,2,w^5,w,w^2,w^7,w,w,2,w^3,w,w^3,0,w^6,w^5,w^7,1,w^6,w,w^3,w^6,0,0,0,w^7,w^6,2,w,w^6,w],
[w^3,w,2,2,1,w^5,w,2,w^2,0,0,w,w,w^6,1,w^5,1,w^5,w^3,w^3,1,w^6,w^3,w,2,2,w^2,w^5,w^3,w,0,w^6,w,w^5,w^5,w^7,w^3,0,w,w^3,0,w^3,w,2,w^5,w^3,w,2,w,2,w^5,w^5,w^3,w^6,0,w^2,2,w^2,w^2,w^6,2,w^6,1],
[w,w^5,w^5,w^2,1,w^3,w^6,0,w^7,w,2,w^5,w^6,w^2,2,0,2,w^5,w^7,w^7,w^5,w^3,w^6,2,w^7,w^5,2,w^3,w,w^5,0,w^3,1,w^7,1,w^3,w^5,w^6,w^7,w^5,w^7,w^3,w^5,w^3,1,w^3,1,w^5,w^7,w^5,w,w^3,w^5,2,0,w^3,1,w^6,w^7,w,w^5,w^3,w^3],
[w,0,w^2,2,w,w^3,2,2,2,w^7,1,w,w,2,w,w,w^5,0,w^7,0,w^3,w^7,2,w^2,w^3,w^6,2,w^2,w^7,w^2,w^5,2,0,w,1,w,w^3,w^6,1,w^7,w^3,2,2,w,w,w^5,1,1,w^3,w,w^3,1,2,w^2,w^7,0,w^6,1,2,w^2,w^5,0,w^7],
[w^3,1,0,w^3,1,w^2,0,2,w^3,2,2,w^6,w^2,0,w^6,2,w^5,w^3,w^7,2,w^3,2,w^2,0,w,2,0,w,w^6,w^5,w^3,1,2,0,w^6,w,0,w^7,w^2,w,w,w^6,w,2,w^5,1,w^3,w^7,w,0,1,w^6,w^6,w^3,w^7,1,w^6,w^6,0,2,w^7,w^5,w],
[w^7,w,w^2,w^6,2,w^6,1,2,w^2,w,1,0,0,1,w,w^7,w,0,0,1,w^2,w,w^7,w^5,0,w^5,w^3,w^2,w^5,w^7,w,2,w^5,w^2,2,1,w^7,w^2,w^5,2,w^6,0,w^3,w^7,0,w^6,w^6,w^7,2,1,2,0,w^3,w^7,2,w^7,w^6,w,w^7,w^3,w^6,w^7,1],
[w^2,1,w,w^5,w^6,w^2,0,w^2,w^5,w^3,0,0,2,1,w^6,w^2,1,w,w^6,0,2,w^2,w^6,1,w^7,w^6,w^2,1,0,w^2,w,w,w^7,w^2,w,0,2,w^3,1,w,w,w^5,2,w^3,0,w^3,w^7,0,w^2,w^3,w^3,w^5,w^5,w^3,w,w,1,w,w,w^2,0,0,2],
[w^7,w^7,0,w^2,w^2,w,w^5,0,w^2,w^3,w^7,1,w^6,w,1,2,w^6,w^3,w^5,w^6,w^7,w^6,w^2,w^6,1,w^7,2,w^2,w^6,w^3,2,w^5,0,w^3,w^7,w^3,2,w^7,w^6,w^5,1,w,w^5,0,w^5,w^2,0,w^6,w^7,0,1,2,w,2,0,w^5,w^3,w^7,w^2,w^2,w^3,1,w^5],
[w^3,2,w^6,w^5,0,w,2,0,w^2,w^5,0,w^3,w^5,0,w^6,2,w^5,2,w^7,w^6,1,w^7,w^6,w^5,1,w^5,w^7,2,w^5,w^5,w^2,1,1,0,w^7,w^6,w^2,w^5,0,w^3,w^7,0,w^5,w,0,0,w^5,1,w^2,w^5,w^3,w^3,w^6,0,w^2,w^6,w,w^6,w^5,w^7,1,w^3,w],
[w^7,w^3,w^5,w^7,2,w^2,2,w^7,0,w^5,w^7,w^5,w^2,w^5,w^6,1,0,1,2,w^7,0,w,w^5,w^7,0,w,1,w^3,1,w^3,w^2,w^2,w^6,1,2,0,1,w^3,w^2,w^6,1,w^6,w,w^5,1,2,w^6,w^6,0,w,w^2,2,w^6,2,w^5,w^6,w^2,w,w^6,w^2,0,w^3,0],
[w^5,w^6,2,w^2,1,w^5,w^3,w^5,w^5,w^2,w^7,w^6,0,w^2,1,1,0,2,w^6,w^5,0,w^2,1,0,1,w^2,1,w^6,w,2,w^3,0,w^2,2,w^7,w^2,w,w,w^5,w,w^5,2,w^3,w^3,2,2,w^7,w^6,0,w^3,2,w,w,w^5,w^6,w^3,w^7,2,w,2,w^5,1,w^3],
[w^3,2,w^6,w^3,w^7,1,w^6,w^5,w^3,w^2,w^5,w^6,w^7,w^6,w^7,w^2,w^6,0,w^2,w^6,1,2,w^7,w^3,w^2,w^2,0,w^3,2,w^6,0,w,0,w^6,w,w,w^6,2,w^3,w^6,2,w^7,w^5,w^3,w^3,w^3,w^3,1,w^2,1,w^5,2,w^3,2,w^6,w^2,2,0,w,w^7,w^7,0,w^3]];

a2b:=GL(63,F)![[0,0,1,w^7,0,w^5,w^3,w^3,w^7,w^3,w^7,0,w,w^7,w,1,2,w^2,w^7,2,0,0,0,w^2,0,w^5,2,w^3,w^6,1,w^3,w^2,w,w^2,w^5,2,1,w^6,w,w^3,w^6,2,2,w,w^3,w^6,w^2,w^3,2,1,w^3,w^3,w^5,1,w^3,w^3,w^3,w^7,w^7,2,0,w^5,w^2],
[2,w^5,1,w^2,w^3,w^3,w^5,2,w^5,2,w^3,w^7,2,w^7,w^2,w^6,w^2,w,1,0,2,w^7,w^5,0,w,1,w^7,w^2,2,w^2,w,w^6,w,w^5,w^5,w,w,w,2,1,2,2,w^7,w^3,w^5,w^7,w,w,w,2,w^3,w^5,w,2,0,w,w^5,1,w^2,w^6,1,w^2,0],
[w^6,w^2,0,2,2,w^6,w^2,0,w^5,2,2,w^5,w^3,w^6,w^2,0,w^6,w^7,w^2,w^7,1,w^3,w^5,2,w^7,w,2,0,w^3,w^7,w^2,w,0,w^2,w,w^3,w^6,w^7,w^2,w^3,w^3,2,1,w^2,w^6,w^7,w^2,w^2,2,w^6,w,2,w^3,0,w^7,w^2,w^5,0,w^2,2,0,w^7,w^3],
[w^3,w^2,w^7,w^3,2,w^3,w^6,1,w^3,w^7,w^5,w^5,w^2,w,2,w^6,1,w^6,1,w^2,w,w^3,0,w^2,w^2,w^3,w^3,w^7,0,w^7,w^7,w,w^7,w^7,2,0,w^7,w^2,w,w^5,w^3,0,1,w^6,0,w^5,w^3,w^6,2,w^2,2,w^3,2,w^6,w^3,w^2,w^3,0,w^5,2,2,0,w],
[w^5,w^3,w^5,w^2,2,w^7,w^6,w^3,1,0,w^7,1,0,w^2,w,w^6,2,w^2,w^7,w,w^2,w^7,2,w^2,w,w^3,2,0,w,w^2,w^7,0,w^3,w,2,w^5,w^5,w,w,w^3,w^2,w^6,w^5,w^5,w^6,w^3,0,w^5,w^3,w^3,w^5,w^5,w^3,w^2,w^7,w^5,w^3,w^2,w^6,w^5,w^2,w^6,w^3],
[0,w^6,w^2,w,w^2,w^5,0,w,w^3,w^7,w^7,w^6,0,w,w^3,1,0,w^7,w,w^6,2,w,w^7,w^3,w^6,w^2,1,w^3,w^5,w,w^6,w^3,w^3,w^5,w^3,w^2,0,w,w^6,w^3,w^2,0,w^3,2,1,w,w,w^2,0,w,2,w^3,2,w^3,1,w^5,w^7,w,w,0,0,w^5,w^2],
[w^3,1,w,2,0,0,w^3,w^2,0,0,w^7,1,w^3,w,w^7,w^6,w^6,2,w,w^6,w^6,w^7,0,w^2,w^7,0,w^6,w,w^5,w^7,w,1,2,w^6,w^5,w^7,w^6,w^3,w^7,2,w,w^7,w^6,2,w,1,2,w,w^6,w,w^5,2,w,w^3,w^7,w^3,w^3,w,w,2,w^2,1,w^6],
[1,w^5,0,w^6,2,w^3,w^3,w^5,1,0,w,w^7,w^2,w^7,w^7,w^6,0,w^3,w^6,w^7,w^5,w,1,2,w^6,1,1,w,w^6,w,w^5,w^5,0,0,w,w^6,0,w,w^6,w^5,w^3,w^6,w^7,w^5,w^7,w^5,w^6,w^6,w^2,w^7,0,1,w^2,1,w^2,1,w^3,w^6,1,w,w^2,w^5,1],
[w^5,w^5,w,w^7,1,1,w^2,w,w^7,w,w^3,w^7,w^7,w^2,w^2,2,2,w^7,w^7,1,0,w^7,w^5,w^5,w,0,1,w^7,0,w^5,w,w^5,w^3,1,w^2,2,0,w^5,w^5,w,w^5,w^5,w,w^3,w^5,2,1,w,w^3,2,w^2,w^6,w^7,w^2,w^5,w^6,w^6,1,w^7,1,2,1,2],
[w,0,w^5,w^3,w^7,w^5,w,w^2,1,w^5,1,w,w^5,0,0,w^7,w^6,2,1,1,0,w^2,2,w,w^5,2,w^6,w^3,1,w^7,w^5,w^3,1,1,w^2,w^5,2,2,0,w^2,w^6,w^6,1,w,w^5,w^2,0,2,w^2,w,w,w^6,0,w^5,w^7,w^5,1,w,w^2,2,1,0,w^7],
[2,w^6,1,w^7,2,w^3,0,w,w^2,2,w^5,w^5,1,w^3,1,w^2,2,1,w^5,w^5,w^5,w,2,2,w^2,w^3,w^6,w^7,1,w^3,w^2,w^2,0,w^5,1,w^2,2,0,0,w^2,w,0,1,w^6,1,w^3,1,w^3,0,1,w^2,2,w^7,w^6,w^3,w^5,1,w,w^6,w^6,w^7,1,w^6],
[w,w,w^7,w^5,w,1,2,w^6,0,w^5,w^3,1,2,w^5,w,w^2,w^6,0,1,w^7,w^3,1,w^6,w^3,1,w^3,w^2,w,1,w^5,w^2,1,w^2,w^7,w^6,w^7,0,w^2,1,w,0,w^5,1,w^6,0,w^3,w^5,w^3,0,2,w^6,w^2,w,0,w^5,w,w,w^3,w^6,w^6,1,w^3,0],
[w^6,w,w,w^5,0,0,w^6,w^2,0,w^3,2,1,w^2,2,w^5,w^3,w^7,w^5,w^5,w^7,w^6,w^7,w^3,1,1,w^5,w^2,w^6,w^3,w^2,2,w^6,w,w^6,w^6,0,w^5,w^6,w,w^3,w^6,w^6,2,w^7,w^5,w^3,0,2,w^5,w^3,w^6,w^2,w,w^3,w^2,w^5,0,w,0,2,w^5,w^2,w],
[w,1,w^5,w^3,2,2,2,w^5,w^6,w^3,w^3,w^2,w^2,w^2,w^5,1,w^6,w^3,0,2,w^7,w^6,1,w^3,w^5,w^3,1,w,2,w^7,w^3,1,0,w^7,w,0,w^7,w^2,w^3,w^2,2,2,0,2,w^6,w^7,w^3,w^7,2,0,w^6,w^5,w^5,w^6,w^7,1,w^5,w^5,w^5,w^2,w^2,0,0],
[w^2,2,0,w^3,w^7,1,0,0,w^6,1,0,w,w^5,w^2,0,2,w^2,0,w^5,2,1,w,w^3,w^5,w^6,1,2,2,w^7,1,2,w,w^6,2,w,w^6,w^6,2,w^3,w^5,1,w,1,w^2,w^6,2,w^6,2,1,1,w^5,w^3,0,2,1,w^2,w^7,w^7,w^5,w^3,w,w^2,w^5],
[2,1,w^3,w^6,w,w^3,2,w,w^2,0,w^5,w^5,2,w,w^5,0,w^6,0,w^2,w^2,w^5,w^5,w^5,2,w^7,w^5,w^7,w^3,1,w^2,1,w^2,w^6,0,w^6,w^3,w^5,w^2,w^6,0,w^3,1,2,w^7,1,0,0,w^3,w^6,w^3,w^3,w^3,w^3,w^3,w^5,w^5,w^7,1,w^2,w^2,1,w^3,w^3],
[w^5,w^7,2,w,w^3,w^3,1,0,0,w^6,0,1,w^7,2,w^3,w^6,1,w^2,w^5,1,1,1,w^3,w^6,2,2,w,w^2,w^7,w^6,w^7,w,w^7,w^3,w^5,w^6,0,0,w^3,1,w^3,w^6,w^7,w^3,w,0,w^3,w^2,w^2,1,w^7,0,0,w^7,w^2,w,1,w^3,1,w^2,w^6,1,w],
[w,w^5,w,w,w^7,w^5,w^6,w,w^3,0,0,w^2,w,w^2,w^5,w^3,w,2,1,2,w^3,0,w^3,2,1,2,w^3,0,w,2,w^7,w^7,w^3,w^5,w^5,w^6,w^5,w^7,w^2,0,0,w^6,w^5,0,w^7,w^5,w^7,w^2,w^2,w^3,1,0,0,w,w^3,w,2,w^7,w^6,0,w^7,0,w],
[w^6,w,w^7,w^2,1,w^6,w^6,w^5,w^2,w^7,w^5,w^3,0,2,w^2,1,w^2,0,w^2,w^6,0,w^6,w^3,w,0,w^5,1,2,0,w,0,w^2,w,w,1,2,1,w^5,w^7,1,w,w^3,2,0,w^7,w^6,w^5,w^3,2,w,w^6,1,w^2,2,w^5,w^2,w^2,w^7,w^2,w,w^3,2,w^2],
[2,w^6,w^3,w^5,w^2,w^5,w^7,w^7,2,w^6,w^7,w^3,0,w^5,w^7,w,w^7,1,w^2,0,2,w^7,w^5,w^6,w,w^2,w^5,w^7,w,2,1,2,w^2,w^5,w^3,0,2,w,w^6,0,2,w^2,0,w^2,1,w^2,w^7,w^3,w^3,w^3,w^3,w^2,w^2,2,w^2,w^7,1,1,w^5,0,2,w^2,2],
[1,w^7,0,1,w^7,1,w^2,w^7,w^2,w,0,2,w^5,w^2,w^7,2,1,w^3,w^5,2,2,2,1,2,w^2,w^5,w^3,w,w^2,w^7,w^2,w,w^2,w,w^6,w,w,2,w^5,0,1,w^2,w^5,2,w^6,w,1,w^5,0,2,w^2,w,w^6,0,w^5,w^5,1,1,w^3,1,w^3,w^3,w^3],
[w^6,w^3,w,0,w^2,0,w^6,w^7,w^6,w^3,1,1,w^7,w^5,0,w^3,0,2,w,w^7,2,0,w,w,w^3,0,w^5,w^2,w,w^7,w^5,w^7,w^3,1,2,w^3,w,2,1,2,1,w^5,w^6,w^6,w^6,w^7,w^6,w^6,w^2,w,w^2,w^3,w,w^7,w^2,w,1,w,w,w^3,w^6,2,0],
[w^2,w^6,2,w^5,w^2,2,0,w^2,w^5,w^5,w^7,0,1,w^5,w^6,w^6,0,1,w^3,w^5,0,w^2,w^2,1,0,w^6,w^6,w,w^7,2,1,w^7,w^7,0,1,w^5,w^7,0,w^7,w,w,w^7,0,w^2,w^5,w^7,w^5,1,w,w^5,2,w,w^3,0,w^2,w^5,w^5,w^3,1,w^2,w^3,w^5,1],
[w^6,w^3,w^3,w^3,w^7,2,w^2,0,w^5,w^5,w^2,w^3,w^6,w^7,w^6,w^5,0,2,w^3,2,w,2,2,w^7,w,w,1,1,1,1,0,w^3,2,0,w^2,1,w^7,w,w,w,0,w^5,w,w^7,w^6,w^5,w^2,w^7,w^6,2,w^5,w^7,w^7,w^2,w,0,w^6,2,0,0,w^7,w^3,w^3],
[w^2,1,w,w^7,w^3,w,w^2,w^5,2,w^5,w,w^5,2,2,w^3,w^2,w^7,0,w^7,w^6,w^6,1,0,1,w^3,w,w^6,1,w^3,2,w^5,w^5,0,w^6,w,w^6,w^6,w^6,0,w^6,w^2,1,w^3,1,0,1,1,1,w^6,2,2,2,w^7,w^7,1,w^2,w^6,w,w^2,2,w^7,2,w],
[w^3,w^6,w^3,w^5,w,w^2,w,2,2,w^2,w,w^3,2,w^7,0,0,w^3,w^7,1,0,w^5,w^7,w^5,w,w^2,w^5,w^6,w^6,w^3,w^2,1,w^2,w^5,w^6,1,w^6,w^6,w^3,w^3,w^6,w^6,w^6,2,w^7,1,w^2,w,1,2,w^7,w,0,w^6,w^6,1,w^3,w^3,w^7,2,w^5,w^7,w,w^5],
[2,w^5,0,0,w^2,w^3,w^2,w^6,2,1,w^2,0,w^6,2,w^6,w,w^6,2,1,w^5,w^3,0,0,1,w^3,w^5,w^6,w^3,w^6,2,w,w^6,w^7,1,0,0,w,w^3,w,w^7,0,0,w^3,w^7,w^2,w,w,w^5,w^3,w^3,2,w^3,0,w,2,w^6,w^7,w^5,0,w^2,w,w^3,w^2],
[0,0,w,w^2,w^6,0,0,w^3,1,2,w^2,w^3,1,w^5,2,w^2,w,w^7,2,w^5,0,0,w^3,1,w^5,w^6,w^7,1,w,w,w^5,2,w^3,1,w^6,w^5,w^3,2,w^3,w^6,w,1,w^5,0,w^2,0,w^6,w^7,w^3,0,w,w,w,w^6,0,0,1,w^3,w^6,w^7,w^6,w^5,w^5],
[w^2,1,w^5,w^5,1,w^2,2,w^3,w^5,2,w^2,w^5,2,w^6,w^3,0,w^2,w^7,w^6,w^5,1,w^7,1,w^7,w^7,1,w^3,w^3,w^6,w,w^6,1,2,w,2,w^3,2,w,1,w^7,1,2,w^6,w^5,w^5,w^5,1,2,1,1,1,w^6,0,w^6,1,w^6,0,w^6,w^5,w,w,0,w^6],
[w^3,2,2,w^6,1,w^5,0,w^2,w^3,w^2,w^7,1,w^7,1,2,2,2,w^3,w^2,w^6,w^6,w^7,w,w^2,w^2,w^5,w,w,w^6,2,w^5,1,0,w^7,w,w^6,1,1,1,w^3,1,w^6,w^6,0,0,2,w^7,w^7,2,0,w^2,w^2,w^2,0,w,w^2,0,w,w^2,w^2,w^3,1,w^6],
[2,0,2,w^7,1,w^6,w^5,1,w^2,w^2,w^3,w^6,w^2,w^6,w^7,w^2,w^2,w^5,0,1,0,0,w^3,1,1,w^7,w^7,w^7,w^5,w^2,w,1,w^7,w^5,1,0,w^5,w,w,w^6,w^5,w^2,w,w^2,w^6,w^2,w^7,w^5,w^5,w^6,w^6,w^2,w^7,w^3,1,w,w^3,w^6,w^3,w^6,w,0,2],
[w^3,w^5,0,w,w^2,w^3,w^3,w,1,2,w,w,1,w^2,w^6,w^3,w^7,0,2,w,w,w^7,w^6,w^3,w^6,2,w^7,w^5,w^5,w,0,w^2,w,w^6,w^3,w^2,w^6,w^5,0,w^5,w^5,1,2,w^2,w^2,w,w,w^7,w^7,2,w^6,w^6,w^3,w^2,w,1,w^2,w^3,w^2,1,w,w,w^2],
[2,2,w,w^6,1,w^5,w,1,w^3,0,w^6,w^5,w^2,w,1,2,w^2,w^2,0,0,2,0,w,w^6,w^7,1,1,w^2,1,w^5,0,w,w,w^5,1,w^6,w^6,w^6,1,w^6,w^3,w^5,w^6,w^3,w^6,w,w^5,w^2,w^2,w^6,1,2,w^2,w,0,w^5,w^7,2,w^2,2,w^7,w,2],
[w^6,w^2,2,w^7,w^5,w^7,w^7,1,w^2,2,w^6,w^2,w^3,2,w,w^3,2,2,1,w^7,w^7,0,w^6,1,w^5,w,w^6,0,2,w^5,2,w^5,1,w^3,w^7,0,1,w,1,1,0,w^3,w^3,w^5,w,w^6,w,0,w^2,2,2,w^2,2,w^7,w,w^5,0,2,w,0,w^2,w^3,1],
[w^3,w^2,0,0,w^5,0,w^2,w^2,w^7,0,w^2,2,2,w^3,w^3,0,1,w,2,w^2,w^3,w^2,w^5,2,2,w^3,w^7,2,w^5,1,w^7,w^5,w^3,1,w^7,w^3,w^5,2,w^3,w^5,1,w^7,w^3,w^6,1,1,w^2,w,w,2,0,w^5,2,w^2,w,2,w^6,2,2,2,w^3,w^2,w^2],
[w^3,w^3,w^2,w^6,w,w^6,w^5,w^5,w,w,0,w^6,0,w^3,w,w^7,w^7,2,w^3,w,1,w^6,w^5,w^7,w^6,w^6,0,w^2,w^7,1,w^6,0,w^6,w^3,1,w^2,w^5,1,w^5,w^2,w,w^7,0,w,w^7,w^2,2,w^7,w^2,0,w^3,1,w^3,w^5,w^3,1,w^7,w^3,w^6,w^7,w^2,w^5,w],
[w^3,0,2,w,w^6,w^7,w^6,w^3,w^5,w^5,w^7,w^7,w^6,w^5,w^5,0,w^2,w,0,0,w,w^6,w^2,0,w^2,w^5,w^2,1,1,w^5,w^7,w^6,2,w^7,w,w^6,0,w^2,w^3,w^5,w,2,2,w^5,2,w^6,w^6,w^7,w^6,w^2,w^6,w^5,w^6,w,1,w^7,w^7,w^6,w,w^5,w^5,w^5,w^6],
[w^3,w^2,2,w^6,1,w^3,w^2,1,w^5,1,w^7,w^2,w,2,2,w^3,2,w^7,w^7,2,0,1,w^7,w^5,w^5,w^3,w^3,w^5,2,2,w^6,2,w,w^7,w^2,w^6,w^7,w^3,2,w^6,w,w,w^3,2,1,w^2,w^7,w^6,w^2,w^3,w^7,w,w^6,w^3,2,w,w^2,w^3,0,w^5,w^2,0,0],
[w^7,w^5,w^6,w^5,w^2,0,w^2,2,w^6,w^7,w,w^5,w^3,2,0,w^7,w^2,0,w,w^2,w^5,2,1,w^6,w^6,0,2,w^7,w^3,w^5,w,w^5,w^3,0,w^3,2,0,w^6,w^2,w^2,w^6,1,w,w^3,w^2,w^7,2,w,w^3,w,1,w^2,1,1,w^5,w^5,1,w^2,w,w,w^3,w^6,2],
[1,w^7,w^2,w^3,w^3,w^6,2,2,w^2,w^6,w^6,0,w^5,w,w^6,w^3,1,1,0,w^5,w^2,0,w^6,w^5,w,0,w^3,w^5,w^6,w^2,w^5,1,w^7,2,w,1,w,1,2,2,1,2,0,w^3,w^2,2,2,w^6,w^7,w^6,w^5,w^7,2,w^5,2,w^6,1,w^5,w^2,w,w^3,0,w^7],
[w^7,w^2,w^7,w^3,0,0,0,w,w^7,w^7,w^5,w^5,w^2,w,w,w,w^2,w^6,w^5,w^6,w^2,w^3,w^3,w^6,2,w^6,0,2,w^6,w^3,w^7,0,1,0,w^6,w^5,w^2,w^6,0,w^7,2,w^2,w^5,w^2,1,w^3,w,w^2,0,w^3,w,w^3,2,w^5,w^6,w^2,w^2,w^6,w^7,0,w^3,w^3,0],
[w^6,w^6,2,0,w^5,0,0,w,w^5,w^3,w^2,0,w,w,1,2,1,w^6,w,w^6,0,0,w^2,w^3,1,w^2,w^3,w^6,1,w^3,2,w,w^6,0,w^2,w^3,2,0,1,w^6,w^7,w^5,0,2,w^2,1,w^2,w^6,w^3,2,w^7,1,w^7,2,w^6,w^2,0,2,w^2,w^2,1,2,w^2],
[2,1,w^7,w,w^3,1,1,2,w,w^5,w^5,w^2,w,w^2,w^5,1,2,w^5,w^3,w^5,1,2,w^5,w^5,0,w,w,w^2,1,w,w^5,w^6,w^2,2,w,0,w,w^2,w,w^2,w^3,w^6,w^7,2,2,1,w^6,1,w^7,w^2,w^5,2,w^5,0,w,w^5,w^5,w,0,1,w^5,w,0],
[1,w^2,w^2,2,w^5,w^6,0,w^5,1,w^5,2,w^6,1,w^3,w^6,w,w,2,w^6,w^3,2,2,0,1,w^2,w^7,w^7,w^6,w^6,2,w^5,0,2,w^3,0,0,w^7,0,w^3,0,w^3,w^2,w^2,w^3,w^3,w^6,w^3,w^3,w,w^3,w^2,2,w,w^3,2,w^3,0,1,w^3,w^7,w^2,w^6,w^2],
[w^6,w^2,w,1,0,w^3,w,w^5,1,w^5,w,w,w^3,w,1,2,w^2,w^2,w^3,2,w^6,w^6,2,1,2,w^7,1,w^5,w^2,w,w^5,0,w^5,w^3,w^6,w^3,w^2,2,w^2,w^2,2,0,w^2,w,0,w,0,1,w^2,2,1,0,w^2,0,0,w^2,w,w^6,2,1,w^6,w,w^2],
[w^5,0,w^2,w,1,0,2,2,1,w^5,w^5,0,0,w,1,1,w^3,1,w^5,w^3,w^6,w^6,w^6,w^7,w^5,1,2,w,w,w^5,w^6,w^5,w^3,1,2,w,1,1,w^3,w^6,w^3,w^7,2,w,w,w^5,w^6,0,w^6,1,1,w,1,2,w^5,2,w,2,2,w^3,w^6,1,w^6],
[0,2,w,w^2,w^6,w,w^5,w,w^5,w^3,1,w^3,w^5,w^5,w^2,w^7,1,w,w^2,2,w^5,w^5,0,2,w^2,w^3,w^7,w^7,2,1,0,w,1,w^5,w^3,w^6,1,w^7,2,w^5,w^6,2,w,1,w,w^7,w^7,w^6,0,2,2,w^7,0,1,1,w^7,w^2,1,w^7,w^7,2,w,0],
[2,w^3,w^7,1,w^6,1,w^2,w^5,0,w,w^5,w,2,w^3,0,1,1,w^7,0,w^3,w^7,w^7,w^6,w^5,w^5,w^5,1,w^6,w^3,1,w^2,w^5,1,1,0,w^3,w^3,0,w^7,1,w^7,0,1,2,w,1,w^3,w,1,w^6,0,w,2,w,w^6,2,w,2,0,w^3,w^7,w^3,w^5],
[w,1,w^7,2,0,w^6,w^2,2,w^6,w^5,0,2,0,2,0,0,w^3,w^7,w^3,w^2,w^7,w^6,w^7,w,w^5,w^2,0,w^7,1,w^2,1,w,2,w^6,w^7,w^6,w^2,w^5,0,1,w^6,w,w^5,0,w^5,2,w^2,w,0,1,w^5,w^2,w^5,w^2,w^2,w^3,2,w^6,w^7,w^5,w^5,0,w^5],
[1,1,1,2,w^3,w^3,w^6,w,w,w^5,2,2,w^6,w,1,w,w^6,w^5,w^2,w^2,w^6,w^2,w^6,w,w^3,1,w^5,1,1,w^2,0,1,0,w^5,w^6,w,w^3,w,w,w^6,1,w^6,1,1,0,w^2,w^3,w^6,2,w^6,w^2,2,w,w^6,w^5,1,w,w,w^2,w^7,0,w^5,1],
[w^3,w,1,w^6,1,w^7,1,1,w^5,2,2,w^2,w^2,w^7,w^5,w,0,w^3,w^7,1,w^3,w^7,w^6,w^2,w^7,w^5,w^6,w^6,1,w^2,2,0,w^2,w^7,w^3,w^6,0,w,2,w^7,2,1,w,w^6,w,w^3,w^5,2,w,2,w,2,1,1,w^5,w^7,w^7,w^7,0,2,w^6,w^5,w^6],
[w,1,w^6,w^5,0,w^5,w^5,w^5,1,w^3,w^5,w^2,w^6,w^7,w^3,w^5,w^3,w^2,2,w^6,w^7,1,2,0,1,w^3,0,w^7,w^7,w^7,0,2,1,w^5,w,1,w^2,w^2,w^7,1,w,w^2,w^2,1,w^6,w^7,1,w^5,2,1,w^7,2,w^2,w^5,2,0,0,w^7,w^7,w^7,1,w^7,w^2],
[w^7,2,1,w^2,w^5,2,1,w^6,w^7,w^5,0,w^7,0,w^2,0,w^2,w^5,1,0,w^6,w^6,2,w^7,2,w^5,w^5,w^5,w^2,w^6,2,w^5,w^6,w^6,w^6,w^3,w^2,w^7,w^3,0,w^6,w^6,w^7,w^5,2,2,w,1,w^6,1,w,0,2,0,w^5,w^5,1,w^7,w,2,w^3,0,2,w^5],
[w^5,w^3,1,w^3,w^6,0,w^6,0,1,w^5,w,w^5,0,0,w^3,w^2,w^6,w^3,w^5,w^5,w^2,w^5,w^5,w^5,w^2,1,0,w^5,w^3,w^5,w,2,w^6,w,0,w^5,1,1,0,w^5,w^6,w,w^5,1,w^6,2,w^3,w^2,w,w^6,0,w^5,0,w^5,1,w,2,0,2,w^3,w^2,w^5,1],
[1,1,1,2,1,2,1,1,w^5,2,w^7,w^7,w^6,w^5,0,w^7,w,w,0,w^5,2,w^5,w^5,0,w^7,w^3,w,2,w^5,w^2,w^2,0,w^2,w^7,w^6,w^3,w^6,w,w^3,w^5,1,2,0,w^5,1,2,w,w^3,w^3,w^2,w,w,w^3,0,2,0,w^7,w^2,2,w^6,w^5,w^3,w^7],
[w,1,w^7,w^5,0,w,0,w^3,w,w^2,0,1,0,w^6,w^5,1,w,w,1,w^7,w^6,w^2,w^7,w^5,w,w^6,1,1,w,w^2,w^3,w^7,w^6,0,1,w^5,w^2,w^3,w^3,w^6,w^2,w^3,w^3,w^2,w^2,w^3,2,w^2,1,0,0,w^7,w^5,w^6,w,w^6,1,1,w^7,w^6,w^5,w^3,2],
[w^5,w,w^3,0,0,w^7,2,w^5,w^6,1,w^7,2,w^2,w^6,w^5,w,1,w,w^6,w^2,w^7,1,0,0,2,w^5,w,w,w,2,w^2,w,w^6,w^2,w,1,w^3,w,w^6,w^2,w^2,w^5,w^5,w^3,2,w^5,w^5,0,w^5,w^5,w^2,2,w,w,w^3,2,w^2,0,w^7,w^2,0,w^5,w^7],
[w,2,w^7,w^3,w^2,w^2,w^7,w,1,w^3,w^7,2,w^5,w^2,w,1,w,1,w^2,w^6,w^5,1,w^5,0,w^7,w,2,w^7,2,w^2,w^7,w^5,1,2,0,w^6,w^5,1,0,w^2,w,1,w^7,w^6,w,w,2,w^6,w^6,w^2,w,w^6,2,w^5,w^2,w,w,1,w,2,1,1,2],
[w^6,1,w^7,w^7,w^5,w,w^6,2,w^3,0,w^3,w^5,w^5,w^5,1,w^7,w,w^7,w^7,w^2,w^7,w,w^2,w^6,0,0,w^3,w^6,0,w^6,w^2,w^7,w^5,w,1,w^6,w^7,w,2,w^7,w,w^6,w^7,w^3,w^7,w^3,2,0,1,1,w,0,w^7,w^7,w^3,1,0,1,w^3,w^3,w^5,w,w^6],
[w^6,w^6,w^6,w^2,w^6,w^2,w,1,w^5,1,w^7,w^2,w^7,w^7,2,1,1,0,w^7,1,w^7,w^7,w^7,1,w^3,2,2,w,w^6,1,w^5,w^3,2,w^3,1,w^6,w^6,0,w^7,1,1,w^5,w^6,1,0,0,0,0,w^7,1,w,w^5,w^3,w^2,w^2,0,2,w^5,w^7,w^6,w^3,w^6,1],
[w^7,w^5,2,w^3,w^7,2,2,w^3,w^6,2,w^3,2,w^7,w^7,w^5,w,w^5,0,w^6,w^5,w^5,1,w,2,w^2,0,2,w,w^6,w^6,w^6,0,0,w^6,w^5,w^5,1,1,w^2,w^6,w^7,w^2,w^2,w^3,2,1,w^7,w^7,w^2,w^3,0,w^5,w^6,w^3,w^5,w^5,2,2,w,0,w^2,w^6,1],
[1,w^2,w^6,w,0,w^7,w,2,2,0,w,w^7,w^7,w^6,w^6,w^5,w^6,w^5,w^6,w^3,0,w^7,w^3,w^2,w^5,w,w^7,w^6,w^3,w^6,w^6,0,1,w^3,w^6,w^6,w^6,2,w^7,w^5,1,w,0,w^2,0,w^2,w^5,w^3,w^3,w^2,w^3,1,0,w,w^2,w^2,w^2,w^7,w^5,0,w^7,1,w^3],
[w^6,w^5,w^6,w,w,0,0,2,w^2,w,w^6,w,0,w^5,1,w^5,w^2,1,w^3,w^6,w^7,w^7,0,2,w^3,0,w^7,2,w^7,w^5,1,2,w^3,w,0,2,w,w^7,w^6,0,w^6,2,2,w^2,w^5,2,w,w^2,w^7,0,w^6,0,2,w^5,w^7,w,w^5,w^3,2,w^3,w^7,w^2,0]];

A1:=GModule(G,[a1a,a1b]);
A2:=GModule(G,[a2a,a2b]);
LG:=DirectSum([A1,A2]);

// Construct homs and some facts about it.

ELG:=ExteriorSquare(LG);
SetSeed(0,0);
homs:=AHom(ELG,LG);
// This is 54-dimensional for this group.

// Some constants.
nr:=NumberOfRows(homs.1);
nc:=NumberOfColumns(homs.1);
dh:=Dimension(homs);
R:=PolynomialRing(F,dh);

// The two summands of LG
W1:=Image(homs.1);
W2:=Image(homs.54);

// Now those elements of homs with image the different submodules.
Im1:=[i:i in [1..dh]|Image(homs.i) eq W1];
Im2:=[i:i in [1..dh]|Image(homs.i) eq W2];


// And now conditions for LG to contain an ideal.

z:=LG!0;
seqs:=&cat[[[i,j]:i in [1..j-1]]:j in [2..Dimension(LG)]];

kers:=[[seqs[i]:i in [1..#seqs]|(homs.jj)[i] ne z]:jj in [1..dh]];
kers1:=[[{i[1]:i in j},{i[2]:i in j}]:j in kers];

Id1:=[i:i in [1..dh]|kers1[i,1] meet {1..70} ne {} and not(i in Im1)];
Id2:=[i:i in [1..dh]|kers1[i,2] meet {71..133} ne {} and not(i in Im2)];

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// The general 2-form.
ff:=&+[ScalarMatrix(nr,R.i)*ChangeRing(Matrix(homs.i),R):i in [1..dh]];
ff2:=[[ff[i,j]:j in [1..nc]]:i in [1..nr]];

function ScalMult(l,X)
return [l*i:i in X];
end function;

function AddSeqs(X)
return [&+[i[j]:i in X]:j in [1..#X[1]]];
end function;

seqs2:=[[i,j]:i,j in [1..Dimension(LG)]];

strc:=[];
for i in seqs2 do if(i[1] eq i[2]) then Append(~strc,[R!0:i in [1..Dimension(LG)]]); elif(i[1] lt i[2]) then Append(~strc,ff2[(i[2]-1)*(i[2]-2) div 2+i[1]]);
else Append(~strc,[-j:j in ff2[(i[1]-1)*(i[1]-2) div 2+i[2]]]); end if; end for;

function TestJacobi(i,j,k,f)

ij:=f[133*(i-1)+j];
jk:=f[133*(j-1)+k];
ki:=f[133*(k-1)+i];

ijk:=AddSeqs([ScalMult(ij[a],f[133*(a-1)+k]):a in [1..133]]);
jki:=AddSeqs([ScalMult(jk[a],f[133*(a-1)+i]):a in [1..133]]);
kij:=AddSeqs([ScalMult(ki[a],f[133*(a-1)+j]):a in [1..133]]);
return AddSeqs([ijk,jki,kij]);

end function;

// Some functions to help automate solving the polynomials.
// These are SimplifyBasis, RemoveNilpotentBasisElements, and RemoveAnnihilatorBasisElements

// This function removes any powers from the basis elements, and also removes any terms X that are known to be non-zero.
function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

// This function sets to zero those elements that appear in B as a monomial x^i.

function RemoveNilpotentBasisElements(coeffs,B)
remmons:=[i:i in B|#Monomials(i) eq 1 and #Factorization(i) eq 1];
remmons:=SimplifyBasis(remmons,[]);
return ChangeCoefficients(coeffs,remmons,[0:i in [1..#remmons]]);
end function;

// This function sets to zero those elements that, if they were non-zero, would require f to have zero image on a submodule.

function RemoveAnnihilatorBasisElements(coeffs,B)
// first extract the monomials of size 1, and run them through the radicalizer.
Bt:=SimplifyBasis([i:i in B|#Monomials(i) eq 1],[]);
remmons:=[i:i in [1..dh]|&or[{R.i*R.j:j in [ii:ii in jj|coeffs[ii] ne 0]} subset Bt:jj in [Im1,Im2,Id1,Id2]]];
return ChangeCoefficients(coeffs,[R.i:i in remmons],[0:i in remmons]);
end function;


//Compute a few coefficients.

p1:=TestJacobi(1,2,3,strc);
p2:=TestJacobi(2,3,5,strc);
p3:=TestJacobi(2,3,32,strc);
p4:=TestJacobi(1,2,71,strc);
p5:=TestJacobi(1,36,71,strc);
p6:=TestJacobi(1,2,36,strc);
p7:=TestJacobi(1,72,73,strc);
p8:=TestJacobi(36,37,38,strc);
p9:=TestJacobi(1,56,58,strc);
p10:=TestJacobi(130,56,58,strc);
p11:=TestJacobi(130,133,58,strc);
p12:=TestJacobi(71,133,131,strc);
p13:=TestJacobi(68,69,70,strc);
p14:=TestJacobi(50,51,70,strc);
p15:=TestJacobi(50,67,69,strc);
p16:=TestJacobi(51,63,69,strc);
p17:=TestJacobi(51,50,43,strc);
p18:=TestJacobi(40,41,43,strc);

ps:=&cat[p1,p2,p3,p4,p5,p6,p7,p8,p9,p10,p11,p12,p13,p14,p15,p16,p17,p18];

Rgrev:=ChangeOrder(R,"grevlex");

B1:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!i:i in ps]),[])];
coeffs2:=RemoveNilpotentBasisElements(coeffs1,B1); // Eliminates 1,2,4,6.
B2:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs2):j in B1]),[]);
// Run the radicalized version through the Groebner basis engine again.
B2a:=[R!j:j in SimplifyBasis(GroebnerBasis(B2),[])];
B2b:=SimplifyBasis(B2a,[]);

t1:=[ 41, 42, 43 ];
t2:=[ 9, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54 ];

&and[R.i*R.j in B2b:i in t1,j in t2];

// However, if we set those from t2 to be zero we kill off all coefficients from Im1.

badcoeffs3:=ChangeCoefficients(coeffs2,[R.i:i in t2],[0:i in t2]);
bB3:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,badcoeffs3):j in B2b]),[])];
{R.i:i in Im1|badcoeffs3[i] ne 0} subset bB3;

// Thus those from t1 are zero.

coeffs3:=ChangeCoefficients(coeffs2,[R.i:i in t1],[0:i in t1]);
B3:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs3):j in B2b]),[])];
coeffs4:=RemoveNilpotentBasisElements(coeffs3,B3); //Eliminates 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40
B4:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs4):j in B3]),[])];
coeffs5:=RemoveAnnihilatorBasisElements(coeffs4,B4); // Eliminates [ 3, 5, 7, 44, 45, 46, 47 ]
B5:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs5):j in B4]),[])];

// We now split our cases into two:

t1:=[R.i:i in [13,14,15]];
t2:=[R.i:i in [53,52,51,50,49,48,22]];
t3:=[-w^i*R.54:i in [3,2,7,5,1,0,3]];
&and[i*(t2[j]-t3[j]) in B5:i in t1,j in [1..7]];

coeffs6a:=ChangeCoefficients(coeffs5,t1,[0,0,0]);
coeffs6b:=ChangeCoefficients(coeffs5,t2,t3);
B6a:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs6a):j in B5]),[])];
B6b:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs6b):j in B5]),[])];

// Deal with branch a first.

coeffs7a:=RemoveAnnihilatorBasisElements(coeffs6a,B6a); // Eliminates [ 8, 9, 10, 11, 12 ]
B7a:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs7a):j in B6a]),[])];

// Suppose that R.54=0. We derive a quick contradiction. We need to iterate simplifying the basis a few times before it stabilizes,
// but it's worth it.

badcoeffs8a:=ChangeCoefficient(coeffs7a,R.54,0);
bB8a:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,badcoeffs8a):j in B7a]),[]);
for i in [1..3] do bB8a:=SimplifyBasis(GroebnerBasis(bB8a),[]); end for;
bB8a:=[R!i:i in bB8a];

{R.i:i in Im1|badcoeffs8a[i] ne 0} subset bB8a;

// Thus R.54 ne 0, so we may choose a global parameter 1.

coeffs8a:=ChangeCoefficient(coeffs7a,R.54,1);
B8a:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs8a):j in B7a]),[])];

bbb:=GroebnerBasis([i:i in B8a|Degree(i) eq 1]);
coeffs9a:=ChangeCoefficients(coeffs8a,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);

// Not all of 27, 28 and 29 can be zero.
{coeffs9a[i]:i in Im1} eq {0,w^3*R.27 + w^2*R.28,w^7*R.27 + w^5*R.28 + w^5*R.29,w^6*R.27 + w^5*R.28};

{R.i*(R.53-w^7):i in [27,28,29]} subset GroebnerBasis(B8a);
// Thus R.53=w^7.
coeffs9a:=ChangeCoefficient(coeffs9a,R.53,w^7);
B9a:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs9a):j in B8a]),[])];

R.29*(R.27-(w^5*R.28 + w*R.29 + w^3)) in B9a;

// So now we could have R.29=0 (wrong) or we can express R.27 in terms of R.28 and R.29. Also,
R.52+w^2 in B9a;

badcoeffs10a:=ChangeCoefficient(coeffs9a,R.29,0);
bB10a:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,badcoeffs10a):j in B9a]),[])];

Sort(bB10a) eq
[R.52+w^2,
R.28*(R.28+w^7),
R.28*(R.27+w^2),
w^7*R.28+R.27*(R.27+w^7)];

// If R.28 ne 0 then we see that R.28=-w^7 and R.27=-w^2.

badcoeffs11a1:=ChangeCoefficients(badcoeffs10a,[R.27,R.28,R.52],[-w^2,-w^7,-w^2]);
badstrc1:=[[F!Evaluate(strc[i,j],badcoeffs11a1):j in [1..nc]]:i in [1..#seqs2]];
Ltest:=LieAlgebra<F,Dimension(LG)|badstrc1>;
not(IsSimple(Ltest));

// Thus R.28=0, and so R.27=-w^7 (as it cannot be zero).

badcoeffs11a2:=ChangeCoefficients(badcoeffs10a,[R.27,R.28,R.52],[-w^7,0,-w^2]);
badstrc2:=[[F!Evaluate(strc[i,j],badcoeffs11a2):j in [1..nc]]:i in [1..#seqs2]];
Ltest:=LieAlgebra<F,Dimension(LG)|badstrc2>;
not(IsSimple(Ltest));

// Thus R.29 ne 0, so 
coeffs10a:=ChangeCoefficients(coeffs9a,[R.27,R.52],[w^5*R.28 + w*R.29 + w^3,-w^2]);
B10a:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs10a):j in B9a]),[])];

// That's as far as we want to go for now, because this will be a special case of the b branch.

// So let's go to branch b.


// Check if R.54=0 in branch b.

badcoeffs6b:=ChangeCoefficient(coeffs6b,R.54,0);
bB6b:=[R!i:i in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,badcoeffs6b):j in B6b]),[])];
{R.i:i in Im1|badcoeffs6b[i] ne 0} subset bB6b;

// Thus R.54 cannot equal 0. Thus by changing scalar, may assume that it is 1.

coeffs7b:=ChangeCoefficient(coeffs6b,R.54,1);
B7b:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs7b):j in B6b]),[])];
bbb:=GroebnerBasis([i:i in B7b|Degree(i) eq 1]);
coeffs8b:=ChangeCoefficients(coeffs7b,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);
B8b:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs8b):j in B7b]),[])];

// Check that branch a is a subbranch.

coeffs10a eq ChangeCoefficients(coeffs8b,[R.13,R.14,R.15],[0,0,0]);

// Now we change variables to eliminate one of the two remaining relations.
// As we have subsumed branch a, we remove the labelling of branches.
coeffs8b[16] eq w^6*R.28 + w^3*R.29 + w^2;
coeffs9:=coeffs8b; coeffs9[16]:=R.16;

//Since we have R.16=w^6*R.28 + w^3*R.29 + w^2, we obtain R.28=w^2*R.16 + w*R.29 + 1
coeffs9:=ChangeCoefficient(coeffs9,R.28,w^2*R.16 + w*R.29 + 1);
B9:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs9):j in ps]),[])];

w^5*(R.13+(w^3*R.14*R.16 + w^7*R.14*R.29 + w^3*R.14 + w*R.15*R.29 + w^2*R.15)) in B9;
(R.16^2+R.16+w^5)-R.29 in B9;

coeffs10:=ChangeCoefficient(coeffs9,R.13,-(w^3*R.14*R.16 + w^7*R.14*R.29 + w^3*R.14 + w*R.15*R.29 + w^2*R.15));
coeffs10:=ChangeCoefficient(coeffs10,R.29,R.16^2+R.16+w^5);
B10:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs10):j in ps]),[])];

B10 eq [R.14*R.16^2 + R.14*R.16 + w^6*R.14 + w^2*R.15*R.16^2 + w^6*R.15*R.16 + w^3*R.15];

// We are therefore down to three variables, R.14, R.15 and R.16, with one relation.

// We now have to remove the cases that are not allowed from the possibilities, leaving exactly (k^+ \times k^\times)-many solutions.
// That is the size of the centralizer of H in GL(133,k), once one adds back in the fact that we specialized R.54.

// First, eliminate the cases R.14=R.15=0, R.16 arbitrary.

coeffstest1:=ChangeCoefficients(coeffs10,[R.14,R.15],[0,0]);
strc1:=[[Evaluate(strc[i,j],coeffstest1):j in [1..nc]]:i in [1..#seqs2]];

// The first 70 basis elements form an ideal. To check this we need the first 9310=70*133 elements of strc1, and check that they are zero in co-ordinates 71 to 133.
{strc1[i,j]:i in [1..9310],j in [71..133]} eq {0};

// What about what is left?
B10[1] eq R.14*(R.16^2+R.16+w^6)+R.15*(w^2*R.16^2+w^6*R.16+w^3);

// This shows that for any value of R.16, there is an equation connecting R.14 and R.15. Thus we need only specify R.15 and R.16 and we are done.

// However, we have removed R.15=0, R.16 arbitrary, so k^+-many values, from contention. There are exactly the correct number remaining.
// Hence we may pick exactly one, for example R.16=0, R.14=1 (and R.15=-w^6/w^3=w^7).

coeffstest2:=ChangeCoefficients(coeffs10,[R.14,R.15,R.16],[1,w^7,0]);
strctest2:=[[F!Evaluate(strc[i,j],coeffstest2):j in [1..nc]]:i in [1..#seqs2]];

Ltest:=LieAlgebra<F,Dimension(LG)|strctest2>;
SemisimpleType(Ltest) eq "E7";

==> anc/E7/PSL34/2psl34p=5.txt <==
F:=GF(5);
G:=PSL(3,4);

a1a:=GL(35,F)![[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,4,2,1,1,1,4,1,0,0,1,1,1,1,1,2,1,4,1,0,0,1,4,1,0,1,1,1,1,0,1,4,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,4,0,4,4,4,0,0,4,0,4,4,0,4,4,0,4,4,0,0,4,4,0,0,4,4,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[4,0,1,4,0,0,0,2,3,1,1,0,2,2,1,2,2,3,1,2,0,3,4,0,2,1,1,2,3,2,3,0,4,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,4,0,0,0,0,0,0,4,0,0,4,4,4,0,0,0,0,4,0,4,0,4,4,4,4,4,4,0,4,4],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0]];

a1b:=GL(35,F)![[1,0,0,0,0,0,0,3,2,4,4,0,3,3,0,2,2,2,0,2,0,2,0,1,3,0,3,2,2,2,2,0,2,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[1,1,0,1,1,1,0,2,4,1,1,1,2,3,1,3,4,3,0,3,1,3,0,4,3,1,2,3,3,2,2,0,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,1,1,0,1,1,4,3,3,0,1,0,2,2,0,4,3,3,0,3,0,3,0,4,3,0,3,3,3,2,3,0,2,3,3],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,4,4,1,0,1,1,1,2,0,0,1,3,3,0,3,4,3,3,4,4,2,1,4,3,4,4,4,4,0,3,1,2,2,3],
[1,0,4,1,1,0,1,0,0,4,4,0,1,1,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,4,4,0],
[0,0,0,0,0,4,0,0,0,0,0,0,4,0,0,4,4,4,0,0,0,0,4,0,4,0,4,4,4,4,4,4,0,4,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,2,1,0,1,1,4,0,2,1,2,1,4,0,1,1,1,1,1,0,1,1,0,4,1,1,4,0,1,4,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,4,4,4,4,4,4,1,3,3,3,4,2,3,2,1,1,0,1,0,1,0,1,2,4,3,2,1,2,2,4,2,3,3],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0]];

a2a:=GL(35,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,4,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,4,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,0,3,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,4,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,4,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,2,0,0,4,0,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,0,0,0,3,0,0,1,0,0,4,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,2,0,0,0,0,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0,0,0,0,2,0,0,4,0,0,4,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,1,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,2,0,0,4,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,2,0,0,1,0,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,2,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,2,0,0,4,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,4,0,0,4,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,2,0,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,2,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,2,0,0,4,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,2,4,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,3,0,0,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,2,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,2,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0]];

a2b:=GL(35,F)![[0,2,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,0,0,0,2,0,2,0,0,0,2,0,1,0,0,2,0],
[0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,3,0,0,0,2,0,0,0,0,2,0],
[0,3,0,2,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,3,0],
[0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,0,2,0,0,0,3,0,0,0,0,2,0],
[0,1,0,2,0,0,0,0,1,0,0,4,0,0,0,0,0,0,3,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0],
[0,3,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0],
[0,2,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,0,1,0,0,2,0],
[0,4,0,4,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,3,0,2,0,0,0,4,0,0,0,0,0,0],
[0,3,0,0,0,0,0,0,0,0,0,4,0,0,0,1,0,0,3,0,0,0,2,0,3,0,0,0,3,0,0,0,0,3,0],
[0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0],
[0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0],
[0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,0,3,0,0,0,2,0,1,0,0,2,0],
[0,4,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,2,0,2,0,0,0,4,0,1,0,0,0,0],
[0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,2,0,3,0,0,0,2,0,0,0,0,3,0],
[0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,2,0,3,0,0,0,2,0,1,0,0,3,0],
[0,2,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,2,0,1,0,0,2,0],
[0,3,0,2,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,0,0,0,4,0,1,1,0,0,3,0,0,0,0,2,0],
[0,0,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,3,0,2,0,1,0,0,0,0,0,0,1,0],
[0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,2,0,0,0,2,0,3,0,0,0,2,0,1,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,4,0],
[0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,0,0,0,0,1,3,0,1,0,0,2,0],
[1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,0,3,0,0,0,0,0,1,0,0,0,0],
[0,3,0,4,0,0,0,0,0,0,0,4,0,0,0,0,0,0,3,0,0,0,2,0,3,0,0,0,3,1,0,0,0,2,0],
[0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,0,3,0,0,0,0,0,0,1,0,0,0],
[0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,3,0,0,0,3,0,0,0,1,2,0],
[0,1,0,2,0,0,0,0,0,0,0,4,0,0,0,0,0,0,4,0,0,0,2,0,3,0,0,0,0,0,0,0,0,1,1],
[0,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,4,0],
[0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0],
[0,1,0,4,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,0,0,0,4,0,1,0,0,0,1,0,0,0,0,0,0],
[0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,0,3,0,0,0,0,0,1,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0],
[0,1,0,4,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,3,0,2,0,0,0,4,0,1,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,4,0,0,1,0],
[0,0,0,4,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,0,0,0,4,0,0,0,0,0,1,0,0,0,0,4,0]];

a3a:=GL(63,F)![[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0]];

a3b:=GL(63,F)![[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,4],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,4,0,0],
[4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]];

A1:=GModule(G,[a1a,a1b]);
A2:=GModule(G,[a2a,a2b]);
A3:=GModule(G,[a3a,a3b]);
LG:=DirectSum([A1,A2,A3]);

// Construct homs and some facts about it.

ELG:=ExteriorSquare(LG);
SetSeed(0,0);
homs:=AHom(ELG,LG);
// This is 53-dimensional for this group.

// Some constants.
nr:=NumberOfRows(homs.1);
nc:=NumberOfColumns(homs.1);
dh:=Dimension(homs);
R:=PolynomialRing(F,dh);

// The three summands of LG
W1:=Image(homs.1);
W2:=Image(homs.6);
W3:=Image(homs.2);

// Now those elements of homs with image the different submodules.
Im1:=[i:i in [1..dh]|Image(homs.i) eq W1];
Im2:=[i:i in [1..dh]|Image(homs.i) eq W2];
Im3:=[i:i in [1..dh]|Image(homs.i) eq W3];

// And now conditions for LG to contain an ideal.

z:=LG!0;
seqs:=&cat[[[i,j]:i in [1..j-1]]:j in [2..Dimension(LG)]];

kers:=[[seqs[i]:i in [1..#seqs]|(homs.jj)[i] ne z]:jj in [1..dh]];
kers1:=[[{i[1]:i in j},{i[2]:i in j}]:j in kers];

Id1:=[i:i in [1..dh]|kers1[i,1] meet {1..35} ne {} and not(i in Im1)];
Id2:=[i:i in [1..dh]|(kers1[i,1] meet {36..70} ne {} or kers1[i,2] meet {36..70} ne {}) and not(i in Im2)];
Id3:=[i:i in [1..dh]|kers1[i,2] meet {71..133} ne {} and not(i in Im3)];
Id12:=[i:i in [1..dh]|(kers1[i,1] meet {1..70} ne {} or kers1[i,2] meet {1..70} ne {}) and not(i in Im1 cat Im2)];
Id13:=[i:i in [1..dh]|(kers1[i,1] meet ({1..35} join {71..133}) ne {} or kers1[i,2] meet ({1..35} join {71..133}) ne {}) and not(i in Im1 cat Im3)];
Id23:=[i:i in [1..dh]|(kers1[i,1] meet {36..133} ne {} or kers1[i,2] meet {36..133} ne {}) and not(i in Im2 cat Im3)];

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// The general 2-form.
ff:=&+[ScalarMatrix(nr,R.i)*ChangeRing(Matrix(homs.i),R):i in [1..dh]];
ff2:=[[ff[i,j]:j in [1..nc]]:i in [1..nr]];

function ScalMult(l,X)
return [l*i:i in X];
end function;

function AddSeqs(X)
return [&+[i[j]:i in X]:j in [1..#X[1]]];
end function;

seqs2:=[[i,j]:i,j in [1..Dimension(LG)]];

strc:=[];
for i in seqs2 do if(i[1] eq i[2]) then Append(~strc,[R!0:i in [1..Dimension(LG)]]); elif(i[1] lt i[2]) then Append(~strc,ff2[(i[2]-1)*(i[2]-2) div 2+i[1]]);
else Append(~strc,[-j:j in ff2[(i[1]-1)*(i[1]-2) div 2+i[2]]]); end if; end for;

function TestJacobi(i,j,k,f)

ij:=f[133*(i-1)+j];
jk:=f[133*(j-1)+k];
ki:=f[133*(k-1)+i];

ijk:=AddSeqs([ScalMult(ij[a],f[133*(a-1)+k]):a in [1..133]]);
jki:=AddSeqs([ScalMult(jk[a],f[133*(a-1)+i]):a in [1..133]]);
kij:=AddSeqs([ScalMult(ki[a],f[133*(a-1)+j]):a in [1..133]]);
return AddSeqs([ijk,jki,kij]);

end function;

// Some functions to help automate solving the polynomials.
// These are SimplifyBasis, RemoveNilpotentBasisElements, and RemoveAnnihilatorBasisElements

// This function removes any powers from the basis elements, and also removes any terms X that are known to be non-zero.
function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

// This function sets to zero those elements that appear in B as a monomial x^i.

function RemoveNilpotentBasisElements(coeffs,B)
remmons:=[i:i in B|#Monomials(i) eq 1 and #Factorization(i) eq 1];
remmons:=SimplifyBasis(remmons,[]);
return ChangeCoefficients(coeffs,remmons,[0:i in [1..#remmons]]);
end function;

// This function sets to zero those elements that, if they were non-zero, would require f to have zero image on a submodule, or in Id1,Id2,Id3.

function RemoveAnnihilatorBasisElements(coeffs,B)
// first extract the monomials of size 1, and run them through the radicalizer.
Bt:=SimplifyBasis([i:i in B|#Monomials(i) eq 1],[]);
remmons:=[i:i in [1..53]|&or[{R.i*R.j:j in [ii:ii in jj|coeffs[ii] ne 0]} subset Bt:jj in [Im1,Im2,Im3,Id1,Id2,Id3]]];
return ChangeCoefficients(coeffs,[R.i:i in remmons],[0:i in remmons]);
end function;


function RemoveAnnihilatorBasisElementsA(coeffs,B)
// first extract the monomials of size 1, and run them through the radicalizer.
Bt:=SimplifyBasis([i:i in B|#Monomials(i) eq 1],[]);
remmons:=[i:i in [1..53]|&or[{R.i*R.j:j in [ii:ii in jj|coeffs[ii] ne 0]} subset Bt:jj in [Im1,Im2,Im3,Id1,Id2,Id3,Id12,Id13,Id23]]];
return ChangeCoefficients(coeffs,[R.i:i in remmons],[0:i in remmons]);
end function;

//Compute a few coefficients.

p1:=TestJacobi(1,2,3,strc);
p2:=TestJacobi(1,2,43,strc);
p3:=TestJacobi(1,2,103,strc);
p4:=TestJacobi(1,42,43,strc);
p5:=TestJacobi(1,42,103,strc);
p6:=TestJacobi(1,102,103,strc);
p7:=TestJacobi(41,42,43,strc);
p8:=TestJacobi(41,42,103,strc);
p9:=TestJacobi(41,102,103,strc);
p10:=TestJacobi(101,102,103,strc);
ps:=&cat[p1,p2,p3,p4,p5,p6,p7,p8,p9,p10];

Rgrev:=ChangeOrder(R,"grevlex");

B1:=[R!j:j in GroebnerBasis([Rgrev!i:i in ps])];
coeffs2:=RemoveNilpotentBasisElements(coeffs1,B1); // Eliminates 4,5,6,7,40,47.
B1a:=SimplifyBasis(B1,[]);
B2:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs2):j in B1a]),[]);
// Run the radicalized version through the Groebner basis engine again.
B2a:=[R!i:i in SimplifyBasis(GroebnerBasis(B2),[])];
coeffs3:=RemoveNilpotentBasisElements(coeffs2,B2a); // Eliminates 36,39
B3:=[R!i:i in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs3):j in B2a]),[])];

coeffs4:=RemoveAnnihilatorBasisElements(coeffs3,B3); // Eliminates 15, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 37, 38, 41, 42
B4:=[R!i:i in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs4):j in B3]),[])];

coeffs5:=RemoveNilpotentBasisElements(coeffs4,B4); // Eliminates 33
B5:=[R!i:i in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs5):j in B4]),[])];

coeffs6:=RemoveAnnihilatorBasisElements(coeffs5,B5); // Eliminates 1, 12, 13, 43, 44, 45, 46, 53
B6:=[R!i:i in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs6):j in B5]),[])];

t1:=[2,3,9,14,30,31,32,34,35];
t2:=[51,52];

&and[R.i*R.j in B6:i in t1,j in t2];

badcoeffs7:=ChangeCoefficients(coeffs6,[R.i:i in t1],[0:i in t1]);
bB7:=[R!i:i in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,badcoeffs7):j in B6]),[])];
{R.16,R.17} subset bB7;
{badcoeffs7[i]:i in Im1} eq {0,R.16,R.17};

// Thus those from t1 cannot be zero, so those from t2 are.

coeffs7:=ChangeCoefficients(coeffs6,[R.i:i in t2],[0:i in t2]);
B7:=[R!i:i in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs7):j in B6]),[])];

{R.48^2+R.50^2,R.50*(R.48+3*R.50)} subset B7;
// Thus R.48=2*R.50 always
{R.49^2+R.50^2,R.50*(R.49+2*R.50)} subset B7;
// Thus R.49=3*R.50 always


coeffs8:=ChangeCoefficients(coeffs7,[R.48,R.49],[2*R.50,3*R.50]);
B8:=[R!i:i in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs8):j in B7]),[])];

R.35*(R.35-R.50) in B8;
//Claim that R.35=R.50. If R.35 ne 0 then this is clear from above. So R.35=0 and R.50 ne 0. But then

{R.50*(R.19+2*R.20),R.50*(R.34+2*R.35)} subset B8;
// So R.34=0, and R.19=0 iff R.20=0. but Im2 consists only of 34,35,19,20:
{coeffs8[i]:i in Im2} eq {0,R.19,R.20,R.34,R.35};
// So R.19,R.20 ne 0.
{R.50*(R.17-R.35),R.20*(R.17-R.50)} subset B8;

// Thus R.17=0 and R.17 ne 0, a contradiction.

coeffs9:=ChangeCoefficient(coeffs8,R.35,R.50);
B9:=[R!i:i in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs9):j in B8]),[])];

R.34^2+R.50^2 in B9;

// Suppose that R.50=0. This will cause problems as Im2 only has 19,20,34,50 in it, as we saw above.

badcoeffs9:=ChangeCoefficients(coeffs9,[R.34,R.50],[0,0]);
bB9:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,badcoeffs9):j in B9]),[]);
bB9:=[R!i:i in SimplifyBasis(GroebnerBasis(bB9),[])];

[i:i in Im2|badcoeffs9[i] ne 0] eq [ 19, 20 ];
[i:i in Im1|badcoeffs9[i] ne 0] eq [ 16, 17, 30, 31, 32 ];

&and[R.i*R.j in bB9:i in [19,20],j in [30,31,32]] and {R.16,R.17} subset bB9;

// So this case is bad. This is our first non-zero element, so we may scale so that R.50=1.

coeffs10:=ChangeCoefficient(coeffs9,R.50,1);
B10:=[R!i:i in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs10):j in B9]),[])];
bbb:=[i:i in B10|Degree(i) eq 1];
coeffs11:=ChangeCoefficients(coeffs10,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);
B11:=[R!i:i in SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs11):j in B10]),[])];
B11a:=GroebnerBasis(B11);
B11a eq [
    R.3 + R.14*R.20^2,
    R.11 + 2*R.14*R.20,
    R.20*R.32 + 3
];

// In theory, R.14 could be zero. Then R.3 and R.11 are zero as well.
{Normalize(coeffs11[i]):i in Id12} eq {0,R.3,R.11,R.14};

// Thus R.14 is non-zero. Thus R.3 and R.11 and R.32 are fixed, and R.14 and R.20 are non-zero variables.
// Together with our specialization of R.50, this yields exactly |(k^\times)|^3 many solutions. This is
// the order of the centralizer in GL(133,k) of H, so they are all 'the same'. Choose one

coeffs12:=ChangeCoefficients(coeffs11,[R.14,R.20,R.3,R.11,R.32],[1,1,-1,3,2]);

strctest:=[[F!Evaluate(strc[i,j],coeffs12):j in [1..nc]]:i in [1..#seqs2]];

Ltest:=LieAlgebra<F,Dimension(LG)|strctest>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSL34/2psl34p=7.txt <==
F<w>:=GF(49); // This is needed for the 63-dimensional module.
G:=PSL(3,4);

a1a:=GL(35,F)![[0,4,0,4,4,2,2,0,4,0,4,0,4,0,2,5,5,5,5,0,0,0,0,0,5,0,0,5,5,2,5,5,0,5,4],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,4,1,3,3,3,4,0,5,0,3,6,2,0,4,0,1,0,0,6,6,1,5,0,0,1,6,0,1,4,6,1,6,2,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,6],
[2,3,1,4,4,6,1,6,6,2,3,6,1,1,0,4,5,3,2,4,6,2,5,2,3,3,6,2,5,0,1,3,6,6,2],
[6,4,0,3,4,2,1,0,2,0,4,1,4,0,2,5,5,6,6,2,1,0,1,6,5,6,1,5,4,2,6,5,0,4,4],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,1,6,6,0,0,1,0,0,0,6,0,1,1,1,6,1,6,0,6,0,1,6,0,1,0,1,6,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6]];

a1b:=GL(35,F)![[0,0,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,6,1,0,2,1,0,6,5,1,0,0,1,0,6,5,6,2,5,1,0,2,6,6,1,0,5,0,6,2,0],
[0,0,6,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,4,5,3,3,6,5,1,2,5,3,0,5,6,6,2,1,2,3,1,1,6,1,6,2,6,0,3,1,5,3,3,0,1,2],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[6,3,5,3,3,6,5,1,2,6,4,0,5,6,6,2,1,2,3,2,0,5,2,5,3,5,0,3,1,5,4,2,1,0,3],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,6,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,6,0,1,0,3,5,5,3,3,6,6,4,1,3,4,5,3,1,3,6,2,4,3,3,3,6,2,6,4,1,3,6,0,3],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

a2a:=GL(35,F)![[0,0,0,0,1,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,3,1,4,6,0,6,0,6,4,4,3,5,3,6,0,6,4,0,0,4,4,4,5,4,0,0,0,3,4,3,0,1,4,4],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,4,3,6,4,4,6,1,1,3,1,1,2,0,1,5,6,5,1,1,0,1,4,1,3,5,5,3,5,6,5,2,4,4,6],
[0,0,0,0,0,0,1,0,0,0,0,1,6,6,1,1,6,1,0,0,0,1,0,0,6,1,1,6,1,6,0,6,0,0,6],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,4,3,2,4,2,6,6,0,4,3,2,4,5,3,6,0,6,6,4,3,6,4,1,3,2,3,6,4,6,4,4,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,2,1,5,5,0,6,1,6,5,6,0,0,6,2,5,0,1,6,0,1,0,0,5,0,2,0,2,0,1,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,4,5,4,2,2,6,6,0,2,2,3,4,0,2,3,4,0,0,2,2,0,2,0,1,2,5,6,4,6,5,2,0,5],
[0,0,0,0,0,0,1,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,4,3,3,4,4,6,0,6,3,4,2,3,0,4,6,0,0,6,4,3,6,3,6,4,4,3,6,2,6,3,3,6,2],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0]];

a2b:=GL(35,F)![[4,4,4,5,3,5,0,2,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,4,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,3,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,4,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,1,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,3,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,3,4,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,3,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,3,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,6,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,0,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[3,4,5,1,0,1,3,1,2,2,5,5,0,3,0,1,4,0,6,6,5,4,3,4,2,4,2,4,5,3,4,4,0,3,0],
[1,1,3,3,4,4,5,1,1,0,4,4,4,3,1,5,6,2,0,0,4,4,1,4,6,5,5,3,1,3,1,2,4,0,3],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,1,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,3,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,2,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,6,5,4,0,5,3,4],
[4,4,4,5,3,6,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,5,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,5,0,5,3,4],
[5,4,1,0,6,2,6,2,2,3,0,0,4,0,2,4,1,4,1,1,6,0,5,0,2,5,6,3,0,0,5,1,3,3,6],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,1,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,4,4],
[4,5,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,1,0,1,5,5,4,0,5,3,4],
[4,4,5,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,5],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,6,4,0,5,3,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,1,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[0,0,6,5,0,1,3,1,1,6,1,1,0,6,0,1,4,3,6,6,2,1,0,1,6,3,2,5,1,6,0,4,0,6,4],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,6,3,4],
[4,5,1,6,6,4,0,2,2,2,1,1,4,0,2,5,6,5,1,0,0,1,4,0,1,0,6,2,6,6,5,1,3,3,5],
[4,4,4,5,3,5,0,1,1,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4],
[1,0,6,1,2,5,1,1,0,0,6,6,0,6,2,0,1,0,0,1,6,0,1,0,5,0,2,0,2,0,0,5,6,6,0],
[4,4,4,5,3,5,0,1,2,3,2,2,2,5,1,6,3,1,0,0,2,2,4,2,2,0,0,1,5,5,4,0,5,3,4]];

a3a:=GL(63,F)![
[w^44,w^19,2,w^28,w^13,w^33,w^28,3,w^4,w^14,w^13,w^39,w^45,w^9,w^23,4,w^38,w^30,w^26,w^33,w^13,w^43,w^19,w^47,w^36,2,w,2,w^37,w^36,w,w^38,w^14,w^17,w^33,w^36,w^39,w,w^44,w^38,w^5,6,w^4,w^11,w^7,w^36,w^43,w^37,w^12,w^22,3,w^22,w^5,w^27,1,w^4,w^43,w^29,w^11,w^36,w^22,w^35,w^31],
[w^25,4,w^34,w,4,w^2,0,w^11,w,w^5,w^22,w^45,w^26,w^33,w^28,w^15,w^21,w^33,w^34,w^6,5,w^45,2,w^13,w^29,w,w^38,w^43,w^4,w^23,1,w^46,0,2,w^15,w^11,w^38,w^36,w^7,w^37,w^25,w^21,w^26,6,w^27,w^4,w^34,w^27,w^21,w^11,w^12,w^12,w^9,w^29,w,w,w^44,w^33,w^12,w^36,w^19,w^35,w^42],
[w^3,w^37,w^3,5,w,w^17,w^25,w^15,w^28,w^38,1,5,w^6,w^37,w^34,w^22,w^4,5,w^31,w^21,w^34,w^38,w^12,w^37,w^36,w^15,w^28,w^23,w^5,w^34,2,w^2,0,w^4,3,6,w^19,w,w^6,w^6,w^9,w^3,w^37,2,w^10,w^17,w^45,w^31,w^37,w^20,w^22,w^38,w^38,w^20,w^34,w^20,w^17,w^13,w^35,w^15,w^29,w^17,w^25],
[w^33,w^3,w^29,w^33,w^31,w,w^4,w^4,w^26,w^12,w^26,w^15,w^23,w^42,w^13,w^23,w^18,w^39,w^41,w^23,w^41,w^45,w^36,3,w^35,w^2,w^27,w^47,w^36,6,w^37,w^47,w^31,w^42,w^19,w^23,w^23,w^45,w^20,w^46,w^31,w^39,w^39,w^34,3,w^5,w^4,0,w^3,w^36,w^19,w^21,w^25,w^20,w^14,6,w^27,w^29,1,5,w^25,w^5,w^43],
[w^11,w^45,w^13,w^31,w^20,w^43,w^12,w^17,w^35,w^14,w^19,w,w^20,w^43,w^22,w^12,6,w^38,3,w^33,w^10,w^5,w^20,w^6,w^27,w^34,1,4,w^42,w^3,w^44,w^34,w^23,w,w^26,w^27,w^20,w^46,w^42,w^29,w^31,w^21,w^26,1,w^43,w^35,w^23,w^47,2,w^29,5,w^33,w^7,4,w^42,4,w^14,2,w^9,w^33,w^44,w^2,w^11],
[w^28,1,w^29,w^23,w^39,2,w^43,w^35,w^35,w^30,w^2,w^34,w^17,w^13,w^23,w^29,w^13,w^10,w^46,w^7,w^9,1,w^18,w^18,3,w^11,w^29,w^35,w^19,w^14,5,w^38,w^39,w^39,w^14,w^19,6,6,w^29,2,w^21,w^11,w^43,w^30,3,w^34,w^29,w^22,w^21,w^9,w^47,w^20,w^46,w^9,w^20,w^47,w^5,w^43,w^37,w^34,w^44,w^10,w^19],
[w^41,w^13,2,w^46,w^44,w^28,w^42,w^10,w^11,w^37,w^15,w^21,w^36,w^17,w^39,5,w^25,w^43,w^4,w^41,w^23,w^30,w^14,w^28,w^26,w^18,w^39,w^26,1,0,w^26,w^28,w^42,w,w^19,w^7,w^2,w^6,w^17,w^17,w^5,w^5,w^39,w^10,w^25,2,w,w^44,w^31,w^38,w^3,w^4,w^19,w^35,w^37,w^30,w^26,w^18,w^20,w^13,w^6,w^11,w^36],
[w^35,w^36,w^20,0,w^39,w^35,w^29,w^33,w^5,w^31,w^29,w^42,w^27,w^15,3,w^18,w^26,w^36,w^39,w^31,w^4,w^12,w^18,4,w^2,0,w^7,0,w^11,w^11,w^46,w^34,w^7,w^13,w^10,4,w^28,0,w^19,w^43,6,2,w^22,w^25,w^13,w^19,w^4,w^44,3,5,1,6,w^27,w^30,w^11,w^13,w^20,w^17,w^30,w^26,w^3,0,w^45],
[w^30,w^13,w^18,w^2,w^33,w^34,w^7,w^33,w^3,w^45,w^23,w^13,w^15,w^2,w^27,3,w^27,w^6,3,w^43,w^9,w^28,w^17,w^19,w^12,3,w^7,w^3,w^2,w^46,w^45,w^31,w^23,w^22,w^17,w^18,w^4,w^45,w^46,w^15,6,w^18,w^43,w^13,w^6,0,w^12,6,w^6,4,w^12,w^20,w^23,w^20,0,4,w^15,w^3,w^28,w^44,w^27,w^46,6],
[w^17,w^27,w^29,w^44,w^10,w^42,w^18,w^44,w^4,w^6,w^45,w^47,w^14,w,w^39,5,w^18,w^20,3,w^12,w^11,w^28,w^29,2,w^6,w^29,w^36,w^2,w^6,w^22,w^20,w^17,w^12,w^2,5,w^33,w^44,w^33,w^7,w^41,w^35,w^45,w^12,w^31,w^39,w^35,w^6,2,w^47,w^22,w^44,w^3,w^6,3,w^26,w^46,w^21,2,w^46,w^9,w^4,w^46,w^7],
[2,w^12,w^42,6,w^15,w^25,w^30,w^7,6,6,w^33,w^14,w^41,w^37,w^20,w^33,w^37,w^39,w,w^31,4,w^23,w^47,w^42,w^39,w^44,w^17,w^41,w^30,w^30,1,w^33,w^22,5,w^44,5,w^43,w^5,w^4,w^36,w^4,w^18,w^6,6,w^17,w^6,w^43,w^46,w^19,w,w^45,w^12,w^25,w^38,w^22,w^45,w^4,w^19,w^43,w^12,w^39,0,w^7],
[w^38,w^44,w^2,w^38,w^35,w^27,w^6,w^4,w^9,w^17,w^33,w^13,w^29,w^41,w^27,w^25,w^39,1,w^9,w^47,w^13,w^39,w^36,w^7,w^29,w^14,w^31,w^7,w^45,0,0,w^22,w^10,w^20,w^29,w^29,w^41,w^29,w^31,w^22,w^19,w^10,w^45,w,5,w^38,w^4,w^42,w^11,w^15,5,w^10,w^33,3,w^30,w^37,5,w^44,w^27,w^14,w^15,0,w^46],
[w^7,w^27,w^34,w^34,w^46,w^29,w^47,w^33,4,w^28,w^11,w^12,w^5,w^44,w^47,w^14,0,w,w^37,w^47,w^36,2,w^26,w^10,3,w^11,w^33,w^47,w^4,w^42,w^17,w^3,w^7,w^11,w^22,w^42,w^39,w^35,w^22,w^39,w^10,w^42,w^22,w^33,w^20,w^12,w^15,w^5,w^4,w^13,1,w^35,w^3,w^33,w^43,w^2,w^38,5,w^15,4,w^45,3,w^36],
[w,w^43,0,w^17,0,w^20,5,w^41,w^14,w^19,w^33,w^26,w^3,w^33,2,w^3,w^23,w^23,w^34,w^45,w^15,w^34,w^25,w^13,w^12,w^21,w^17,1,w^7,w^37,w^30,6,0,w^45,w^20,w^22,w^26,w^13,6,w^22,w^30,w^11,w^47,w^25,w^18,w,w^19,5,1,w^28,w^11,w^47,w^25,w^30,w^31,w^3,w^12,w^30,w^26,w^43,1,w^30,w^41],
[6,w^12,w^29,w^34,w^22,w^45,w^14,w^46,w^9,w^44,w^23,w^4,w^9,w^9,0,w^12,w^13,w^3,w^42,w^43,w^44,w^35,w^45,6,w^33,w^12,w^26,w^41,3,w^7,w^39,w^14,w^20,w^37,w^2,6,w^12,6,w^36,w^45,w^44,5,6,w^47,w^5,w^18,w^27,w^33,w^10,w^31,w^30,1,w^39,w^44,3,w^44,w^18,1,w^13,w^22,4,w^46,w^36],
[w^12,1,w^43,w^5,w^28,5,w^11,w^2,4,3,w^19,w^46,w^42,w^21,w^43,w^42,w^13,w^15,w^34,w^7,w^45,w^14,w^14,w^44,0,w^26,w^44,w^12,2,2,w^21,w^6,w^35,w^10,w^6,w^5,w^10,w^6,w^44,4,6,w^18,w^41,w^46,w^15,w^9,w^33,w^28,w^28,w^6,w,w^35,w^28,w^34,w^2,w^7,w^33,w^6,4,w^27,w^22,w^2,w^33],
[w^9,w^44,w^5,w^13,w^31,3,w^6,0,w^37,w^31,w^22,w^26,w^36,w^47,5,w^37,5,w^21,w^5,w^23,2,w^30,6,w^19,w^47,0,w^3,w^7,w^13,w^9,w^29,5,w^35,w^9,w^5,w^23,w^4,w^18,w^11,w^23,w^35,w^37,w^47,w^27,w^15,w^13,w^37,w^37,w^43,w^34,w^46,w^13,6,w^34,3,w^13,w^19,w^39,1,w^10,w^34,w^45,w^33],
[w^15,w^29,w^20,w^7,w^30,w^19,w^37,w^7,w,w^13,w^19,w^43,w^37,w^4,w^5,w^30,w^42,w,w^15,w^26,w^26,w^25,w^44,w^33,w^33,w^15,w^9,w^2,w^13,w^38,3,0,w^2,0,w^36,w^37,w^28,w^7,w^33,w^13,w^42,w^33,w^11,6,4,w^14,w^4,w^37,w^34,4,w^25,w^2,w^37,w^20,w^31,w^6,w^5,w^2,w^27,w^11,w^10,w^7,w^9],
[w^41,w^29,w^18,4,w,w^21,4,w^13,w^4,0,w^9,w^14,w^12,2,6,w^47,w^17,w^9,w^36,w^25,w^36,w^36,w^36,w^5,w^36,w^12,w^5,w^30,w^43,w^23,w^31,w^27,w^17,w^30,w^39,w^4,w^18,w^39,w^29,w^26,w^30,w^11,w^30,3,w^38,2,w^25,w^43,w^45,5,w^38,w^17,3,w^20,w^39,5,w^19,1,w^12,w^3,w^35,w^47,w^18],
[w^29,w^39,6,w^27,w^3,w^28,w^18,w^31,w^17,w^29,w^21,3,w^18,w^33,w^7,w^14,w,w^31,2,0,w^18,w^28,w^3,w^5,w^47,w^10,w^15,w^18,w^2,w^4,w^29,w^26,w^9,2,w^44,w^4,w^17,w^27,w^41,w^13,w^39,w^31,6,w^43,w^20,5,w^10,w^10,w^12,6,w^5,w^41,5,w^12,w^30,w,w^10,2,w^13,w^17,w^12,w^47,w^39],
[1,w^17,w^47,w^15,w^45,w^3,w^4,w^10,6,w^46,w^43,w^33,w^12,w^33,w^15,w^31,w^15,w^10,w^30,w^23,w^38,w^45,w^9,w^14,w^19,w^42,w^11,w^11,w^10,0,w^5,3,0,w^10,w^46,w^42,w^4,w^23,w^29,w^18,0,w^47,w^47,w^36,w^3,w^31,w^13,0,w^37,w^46,0,w^33,w^47,w^19,w^12,w^47,w^23,w^37,1,w^34,w^23,w^33,w^38],
[w^12,w^26,6,w^25,w^19,w^29,w^22,w^25,w^35,w^37,w^11,w^41,w^12,w^5,4,6,0,6,w^26,w^12,w^19,w^31,w^37,w^47,w^6,w^20,w^11,w,w^11,w^39,w^3,w^21,0,w^47,w^6,w^21,1,w^41,w^18,w^17,w^42,w^12,5,w^37,w^28,w^3,w^21,w^15,w^9,w^35,w^5,w^18,2,w^25,w^35,w^28,w^43,w^17,w^43,w^46,0,4,w^23],
[w,w^2,w^37,w^2,5,4,w^14,w^33,w^45,w^11,w^26,w^43,w^7,w^9,w^47,w^11,w^26,w^7,w^22,w,w^4,w^27,w^11,w^47,w^3,w^17,w^14,w^44,w^2,w^14,w^15,w^30,w^36,w^22,w^46,w^23,w^25,w^33,w^3,w^42,w^39,2,w^29,6,w^12,4,w^17,w^6,w^17,w^29,w^26,w^26,w^35,w^35,w^19,w^29,w^9,w^21,w^29,2,w^14,w^42,w^21],
[w^37,5,w^29,4,w^11,w^12,w^10,w^14,1,w^9,6,w^11,w^39,3,w,3,w^21,w^3,w^29,w^45,w^15,w^38,w^23,w^41,w^3,w^45,w^41,w^36,w^4,w^10,w^31,w^41,w^42,w^25,w^46,w^22,2,w^42,w^25,w^3,w^26,w^3,w^2,w^29,w^15,w^46,w^10,w^4,w^35,w^22,w^35,w^36,w^45,w^12,w^39,w^44,w^15,w^30,w^23,w^30,w,w^39,w^4],
[w^46,w^26,4,w^37,w^22,w^42,w^33,w^10,w^12,w^19,w^23,1,2,w^21,w^33,w^17,w^15,w^30,w^35,w^27,w^30,w^33,w^19,w^35,6,w^10,w^26,w^14,w^11,w^10,w^28,w^33,w^46,3,4,0,w^9,w^26,w^35,w^15,w^3,w^35,5,w^36,1,5,w^35,w^39,0,w^23,w^3,w^41,w^2,w^36,w^34,w^45,w^35,4,w^45,w^23,w^19,w^26,w^2],
[w^23,w^33,w^5,w^13,w^36,w^5,w^35,6,w^47,w^7,w^46,w^25,w^47,2,w^9,w^47,w^45,w^5,0,5,w^10,w^22,w^12,w^20,w^7,w^27,w^9,w^45,6,w^5,3,w^38,w^17,4,w^39,w^17,w^47,w^6,w^18,w^19,3,w^28,w^44,w^38,w^27,0,w^20,w^6,w^7,w^5,w^4,w^44,w^46,w^39,w^33,w^30,w^23,w^35,w^31,w^7,w^22,w^28,w^12],
[w^39,w^19,w^36,w^38,w^36,w^39,w^15,w^27,w^46,w^3,w^14,w^29,3,w^14,w^14,w^6,w^28,w^9,w^12,w^28,w^4,w^29,5,w^9,4,w^30,w^45,w^38,w^37,w^23,w^43,w^6,1,w^19,w^13,w^9,w^15,w^27,w^30,w^46,w^14,w^41,w^20,w^36,w^45,2,w^19,w^29,w^9,w^34,w^41,w^37,w^2,w^25,3,w^2,w^38,5,5,w^7,w^6,w^43,w^4],
[w^30,w^42,w^4,w^12,w^28,3,w^36,w^28,w^7,w^31,w^5,0,w^43,3,w^3,0,w^38,w^11,w^44,w^44,w^42,w^10,w^12,w^3,w^13,w^12,w^9,w^28,w^27,w^38,w^29,w^9,w^26,w^5,1,w^14,4,w^22,w^21,5,w^25,w,w^4,w^43,3,w^23,w^17,w^3,w^4,5,w^10,w^35,w^47,w^3,w^2,0,w^28,w^9,w^20,w^12,w^29,w^14,w^25],
[w^15,w^9,w^47,w,w^46,1,w^43,w^29,w^46,w,w^47,w^26,w^13,w^38,w^45,0,w^47,w^11,w,w^14,w^36,w^3,w^7,2,1,w^28,3,w^4,3,w^37,w^6,w^29,w^5,4,w^35,1,w^29,1,w^6,w^10,w^27,w^35,1,w^47,w^12,w^29,w^47,w^38,w^27,3,w^47,w^39,w^38,6,w^25,w,w^19,w^31,3,w^3,1,w^21,w^10],
[1,4,w^19,w^38,w^27,w^13,w^19,w^35,w^10,2,1,w,w^36,w^17,w^21,w^39,w^42,w^9,w^2,w^17,w^12,w^46,5,w^9,w^38,w^38,w^3,w^3,w^14,w^21,w^45,w^18,1,w^14,w^29,w^41,1,w^14,w^5,0,w^46,w^12,w^30,w^14,w^26,w^47,w^15,4,w^15,w^45,w^2,w^3,w^25,w^18,w^41,w^19,w^33,w^46,w^19,w,w^37,3,w^30],
[4,w^17,w^29,w^35,w^37,6,w^29,w^25,w^43,w^20,3,w^15,w^34,w^28,w^23,w^33,w^12,w,w^13,w^37,w^38,w^45,w^22,4,0,w^7,w^6,5,w^15,w^28,w^28,w^22,w^22,w^46,3,w^4,w^19,w^31,w^21,w^36,w^7,w^17,w^3,w^15,w^47,w^20,w^3,w^26,4,w^20,w^14,0,w^22,w^17,w^23,w^22,w^47,w^46,2,w^42,w^15,w^22,w^2],
[w^36,w^10,w^22,w^2,w^28,w^31,5,w^9,w^39,w^27,w^45,w^18,w^5,w^5,w^7,w^15,w^26,w^36,w^22,0,w^14,w^33,w^12,w^10,w^25,w^36,w^2,w^28,w^35,w^37,w^47,w^45,5,4,w^21,w^21,w^20,5,1,1,w^37,w^18,1,0,w^13,w^38,w^28,0,w^41,2,w^17,w^29,w^45,1,w^41,w^33,w^17,w^18,w^29,w^27,w^42,w^45,w^36],
[w^28,w^5,w^45,w^13,w^30,w^43,w^27,w^9,w^39,w^29,w^19,w^35,w^12,w^23,w^44,w^3,w^15,w^33,w^47,w^18,w^9,w^17,w^25,w^41,4,w^15,w^18,w^2,w^44,w^34,w,w^41,w^15,w^47,w^42,w^27,w^27,w^4,w^11,w^26,w^19,w^43,3,w^2,w^27,w^20,w^26,w^3,2,3,w^5,w^28,6,w^18,w^31,2,w^34,w^5,6,w^11,w^17,2,w^41],
[w^27,2,w^3,w^15,4,w^41,w^2,w^29,w^21,w^30,w^20,w^43,w^30,w^27,w^38,w^17,w^36,3,w^47,w^37,w^25,w^41,w^5,w^26,w^14,w^42,5,3,w^42,w^26,w^9,4,w^26,w^47,w^45,w^43,w^11,w^5,w^44,w^6,w^20,w^30,w^13,w^39,w^26,w^29,0,w^46,w^19,w^14,w^6,w^14,w^7,0,w^45,w^42,w^25,1,w^39,w^47,w^46,w^9,w^7],
[w^42,w^15,w^29,w^15,w^7,w^41,w^14,w^29,w^27,w^19,w^3,w^20,w^14,5,0,w^21,w^5,w^45,w^14,w^33,1,w^4,w^41,w^23,w^39,w^41,w^6,w^22,1,w^22,w^21,w^34,w^41,w^29,w^9,0,0,w^15,w^15,w^7,w^39,w^2,w^19,w^43,w^47,w^29,5,w^27,w,w^7,w^13,w^19,w^28,w^38,w^30,w^33,w^10,w^13,w^42,w^22,w^21,w^4,w^29],
[6,w^10,w^4,w^3,w^29,w^14,w^17,w^20,4,w^19,w^30,w^4,w^27,5,w^25,w^17,w^30,w^26,w,0,w^46,w^6,w^28,w^29,w^37,0,w^18,w,w^21,w^26,0,2,w^3,w^41,w^6,w^25,w^26,w^38,w^2,w^34,6,w^44,w^3,w^47,w^12,w^29,w^44,w,w^43,w^20,w^11,w^36,w,w^18,w^17,w^43,w^35,w^6,w^39,w^46,w^44,2,w^5],
[w^5,w^30,w^43,w^18,w^43,w^36,6,w^6,w^47,w^3,w^29,3,w^28,w^15,w^23,w^26,w^25,w^13,5,w^29,w^20,w^25,w^13,w^42,w^19,w^26,w^9,w^47,w^36,w^15,w^2,w^30,w^7,w^5,w^9,w^7,w^11,w^36,4,w^10,5,w^47,w^31,w^5,w^19,w^2,w^5,w^37,w^14,w^36,w^7,w,w^27,w^31,w^18,w^21,w^37,w^15,w^36,w^30,w^31,w^14,w^35],
[w^35,w^23,w^41,w^5,w^46,6,w^21,w^31,w^43,w^20,w^34,3,w^17,w^15,w^3,w^25,w^13,4,w^43,w^39,w^11,w^25,w^37,w^25,w^38,w^20,w^36,w^19,w^38,w^42,w^38,w^35,w^29,w^30,w^38,w^9,w^26,w^31,3,w^33,w^27,w^29,w^28,w^19,w^14,w^19,w^2,1,6,w^27,4,w^42,w^10,w^27,w^6,w^33,w^3,4,w^45,w^26,4,3,w^13],
[w^42,w^29,w^18,w^39,w^2,w^13,w^15,w^43,w^20,w^4,4,w^7,w^26,w^41,w^10,w^14,w^41,w^29,w^7,w^47,w^41,w^9,w^15,w^21,w^45,6,w^18,w^47,w^26,w^19,1,w^34,w^19,w^45,w^14,w^11,w^14,w^17,w^3,w^15,w^37,w^12,w^23,w^35,w^41,w^10,w^25,w^4,w^12,w^13,w^41,w^3,w^46,6,w^13,w^47,w^44,w^26,w^39,w^9,w^9,w^44,w^41],
[w^17,w^33,w^19,1,w^26,w^9,w^10,w^27,w^12,w^2,w^27,w^7,2,w^21,w^21,w^41,4,w^26,w^25,w^19,w^30,1,w^2,3,w,w^27,w^36,w^15,w,w^4,w,w,w^20,4,w^6,w^2,w^41,w^25,w^47,w^29,w,w^42,w^26,2,w^19,w^27,w^34,w^23,w,w^4,w^31,3,w^2,6,w^41,w^5,w^29,w^43,w^13,w^14,w^46,w^22,w^9],
[w^15,w^39,w^36,w^30,w^38,w^21,w^22,w^2,w^33,w^7,w^29,w^19,w^34,4,w^15,w^13,w^45,w^23,w^41,w^45,w^22,w^20,w^30,w^31,w^25,w^18,w^29,w^28,w^33,w^47,0,5,w^34,w^31,w^17,w^46,w^25,w^35,w^30,w,w^17,w^43,w^34,w^34,0,w^7,w^23,w^26,3,w^22,w^3,w^46,w^37,w^28,w^9,5,w^46,w^30,w^15,w^30,w^46,w^14,4],
[w^43,w^47,0,w^2,w^36,w^7,w^14,w^37,w,w^43,w^31,w^27,w^12,w^5,w^22,w^47,w^18,w^4,w^11,1,1,4,w^37,w^35,w^39,2,w^15,w^9,w^27,w^14,w^38,w^28,w^33,w^26,w,w^30,w^31,w^41,w^31,w^4,6,w^36,w^28,w^25,w^31,w^19,w^18,w^44,w^18,w^37,w^30,w^28,4,4,w^30,w^23,w^5,w^21,w^7,w^3,w^38,6,6],
[w^31,w^13,w^27,5,w^3,w^13,w^13,w^25,w^7,w^21,w^22,w^26,w^10,w^26,w^21,w^36,w^27,w^35,w^26,w^4,w^34,w^10,w^36,w^22,w^5,w,w^20,w^19,w^3,w^11,w^34,3,w^28,w^35,w^11,w^11,w^28,w^3,2,w^18,w^37,w^19,w^25,w^10,0,6,w^26,6,w^34,5,w^2,w^19,0,w^19,w^6,w^28,w^22,w^39,w^46,w^29,w^31,w^18,w^35],
[w^31,w^17,w^35,w,3,w^39,w^6,w^38,w^5,w^6,w^14,w^13,w^18,w^17,w^12,w^13,w^13,w^5,w^35,w^22,1,6,2,w^19,w^12,w^29,w^6,w^23,w^12,w^36,w^33,w,w^37,w^12,w^23,w^13,w^4,w^31,w^26,w^14,w,3,w^17,w^36,w^6,w^31,w^7,w^4,w^38,w^46,w^10,w^31,w^25,w^2,w^45,w^22,w^29,w^44,w^13,3,3,w^41,w^38],
[w^35,w^36,w^39,w^3,w^17,w^29,w,3,w^41,w^2,w^17,4,w^15,w^25,w^19,5,w^35,w^7,w^41,w^42,w^15,w^19,w^2,w^13,w^4,w^12,6,4,4,w^15,w^35,w^38,w^44,w^38,0,3,w^14,2,w^46,w^38,w^38,4,6,1,6,w^45,5,w^43,w^37,w^43,w^19,w^45,w^6,w^14,w^38,w^47,w^17,w^4,w^41,4,6,1,w^25],
[2,w^37,w^44,w^15,w^26,w^42,w^23,w^17,w^17,w^42,w^11,w,w^31,w^7,1,w^25,w^30,w^35,w^44,w^15,w^30,w^41,w^28,w^46,w^35,w^44,w^19,w^5,w^30,w^17,w^35,w^11,0,w^4,w^42,w^10,w^30,5,w^4,w^30,w^2,w^23,w^46,w^21,w^28,w^10,w^39,w^35,w^3,w^34,w^34,w^27,w^38,w^14,w^13,w^9,w^30,w^23,w^36,w^7,w^35,w^43,w^17],
[w^6,1,w^29,w^34,w^44,w^7,w^5,4,w^9,w^30,w^27,1,w^5,w^10,w^36,w^17,w^47,w^39,5,w^5,w^27,w^29,w^29,w^21,w^3,w^27,w^45,w^43,w^42,w^38,0,w^19,w^37,w^4,w^28,w^12,w^7,w^11,6,w^47,w^13,w^14,w^29,w^19,w^11,w^47,w^30,5,w^28,w^25,w^43,w^34,w^34,w,w^5,w^19,w^43,w^17,w^30,w^41,w^44,2,0],
[w^14,0,w^43,w^17,w^43,w^10,w^28,w^30,6,w^19,w^9,w^43,w^6,w^17,w^36,w^2,w^4,w^17,6,w^42,w^7,w^18,w^7,w^42,w^42,w^36,w^5,w^47,w^29,w^2,w^14,w^42,w^26,w^46,w^18,w^12,w^44,4,w^35,w^43,w^12,w^31,w^33,w^6,w^3,w^42,w^34,w^17,w^23,w^30,2,w^27,w^25,w^46,w^39,w^11,0,w^2,w^31,w^38,w^26,w^9,w^25],
[w^12,w^36,w^33,w^15,w^35,w^12,w^26,w^5,w^28,w,w^28,w^3,w^12,w^42,w^29,w^29,w^33,w^13,w^23,w^14,w^2,w^42,w^15,w^39,w^13,w^11,w^39,w^17,2,w^19,4,w^4,4,w^5,w^3,w^9,w^17,w^35,w^23,w^12,4,w^5,w^18,w^6,1,2,w^36,w^15,w^29,w^21,w^4,4,w^22,1,5,w^46,w^44,w^11,w^26,w^41,w^13,w^22,w^44],
[w^20,w^14,w^36,w^46,6,w^26,w^25,w^46,w^34,w^13,w^44,w^6,w^7,w^42,w^18,w^15,w^4,w^14,w^28,6,w^43,w^44,w^39,w^18,w^5,w^42,4,1,w^34,w^15,w^44,w^30,6,w^38,w^14,w^14,3,w^13,w^13,w^45,w^20,w^44,w^27,4,w^6,w^22,w^22,2,w,1,w^42,w^9,w^14,w^42,0,w^25,w^9,w^36,w^6,w^30,w^42,w^12,w^22],
[w^27,w^7,w^25,w^47,0,w^25,w^17,w^30,w^43,w^5,w^9,w^36,w^22,w^14,w^47,w^26,3,w^36,w^45,w^30,w^20,w^27,3,w^14,0,w^3,w^33,w^17,w^39,w^30,w^43,w^47,w^22,0,w^42,w^7,w^21,w^42,w^3,w^46,w^34,w^18,w^27,w^47,w^45,w^15,w^38,w^18,w,w^5,w^25,w^9,4,w^36,0,w^26,0,w^3,w^47,6,w^37,3,w^6],
[w,w^10,w^12,w^3,w^43,w^28,w^34,w^4,w^23,w^25,w^7,w^26,w^7,w^5,w^42,0,w^34,w^5,w^10,w^9,w^15,w^20,w^10,w,4,w^29,w^31,w^2,w^27,w^26,w^42,6,w^10,w^44,w^30,w^5,w^46,w^23,w^29,w^10,w^28,w^47,w^41,w^2,w^26,w^13,4,w^44,w^13,w^19,w^7,w^2,w^12,1,w^6,w^26,w^42,w^38,w^46,4,w^41,w^10,w^26],
[w^7,w^20,w^31,w^22,w^26,w^18,w^45,w^15,w^35,w^45,w^6,w^21,w^31,w^36,w^38,w^9,w^13,w,w^26,w^4,w^39,w^7,w^39,0,3,w^21,w^27,w^26,3,w^45,w^37,w^18,w^10,w^2,w,w^12,2,w^33,w^30,w^15,w^4,w^43,2,w^43,w^15,w^19,3,2,6,w^3,w^42,0,w^30,w^39,1,w^13,w^11,w^12,w^23,w^39,w^11,w^28,w^41],
[w^12,w^23,w,w^25,w^33,0,w^35,w^35,w^29,2,1,w^6,w^21,w^2,w^46,w^20,w^45,w,3,w^45,w^35,w^20,w^5,w^46,w^7,4,w^13,w^38,w^27,1,3,w^29,w^45,w^39,w^31,1,3,w^38,w^28,w^44,w^14,w^37,w^21,w^41,w^7,5,w^34,w^30,w^25,w^26,w^17,6,w^41,w^11,w^35,w^46,w^3,3,w^26,w^35,1,w^18,w^15],
[w^22,4,w^2,w^27,w,0,w^30,w^14,w^21,w^13,3,w^43,w^29,w^2,w^5,w^19,w^33,2,w^29,w^43,2,w,w^15,w^27,3,4,w^19,w^6,w^28,w^35,w^13,w^31,w^7,1,w^45,w^5,w^3,w^22,w^30,w^37,w^2,w^46,w^12,w^38,w^23,w^9,6,6,w^6,w^2,w^46,1,2,w^44,w^9,w^7,w^44,w^18,w^20,w^17,w^34,w^12,w^2],
[w^33,w^42,w^37,w^15,w^27,3,w^42,3,w^18,w^33,w^19,w^28,w^39,w^25,w^6,w^6,w^21,w^13,w^20,w^42,w^3,w^5,0,w^25,w^41,w^44,6,w^47,w^33,w^13,6,2,4,w^29,4,w^2,w^26,w^3,4,w^37,4,w^15,w^2,w,w^17,w^46,1,w^18,w^28,w^46,w^34,w^7,w^15,w^36,w^43,w^2,w^31,w^41,w^17,6,w^20,w^30,w^29],
[w^26,w^14,4,w^25,w^13,w^47,w^31,w^28,w^17,w^14,6,w^23,3,w^39,w^9,w^28,w^20,w^11,w^35,w^37,w^12,w^25,4,w^3,w^26,w^15,0,5,w^26,w^37,w^6,w^21,3,w^33,6,w^4,w^22,w^31,w^15,w^42,w^11,w^34,w^36,w^5,w^44,w^47,3,w^25,w^43,1,w^18,w^43,w^12,w^11,w^22,w^10,w^41,w^5,w^7,w^3,w^5,w,w^23],
[w^41,w^11,w^4,w^7,w^45,w^30,w^41,w^25,2,w^44,w^36,w^6,w^13,w^42,2,1,2,w^14,w,6,w^2,w^39,3,w^42,w^26,6,w^37,w^44,w^37,w^34,w^18,w^36,0,w^21,w^20,w^35,w^31,w^10,w^37,w,w^33,w^28,0,1,w^43,w^26,w^21,w^34,w^46,w^26,w^23,w^10,w^41,w^44,w^15,w^22,w^43,w^14,w^17,w^20,w^42,w^4,w^30],
[w^35,w^41,w^37,w^31,4,w^37,w^2,3,1,3,w^30,w^43,w^6,w^46,2,w^23,w^14,w^10,w^31,w^9,w^45,w^6,w^2,w^29,w^43,w^47,w,w^42,w^18,w^4,2,w^9,w,w^42,w^41,w^33,3,w^33,w^6,w^9,6,w^6,w^38,w^9,w^17,w^11,w^44,w^6,w^11,w^2,2,w^42,w^4,w^10,w^10,w^17,5,w^21,w^12,w^17,4,3,3],
[w^22,w^37,w^20,w^30,w^22,w^12,w^18,w^21,w^34,w,w^26,w,w^18,w^19,w^15,w^3,w^42,w^13,w^38,6,w^37,w^11,w^26,w^4,w^41,w^36,w^11,w^27,w^45,w^26,w^28,w^47,w^4,2,w^3,w^15,5,w^17,w^22,0,w^36,3,w^27,w^14,w^17,w^42,w^39,4,w^12,w^6,w^15,w^37,w^27,w^42,w^45,w^3,w^25,w^20,w^28,1,w^26,w^22,w^42],
[4,w^28,w^18,w^45,w^2,w^18,w^43,w^41,6,2,w^26,0,w^3,w^45,w^14,w^29,w^12,1,w^41,w^22,0,w^46,w^31,w^43,w^43,w^9,w^34,4,0,w^41,w^18,w^34,w^46,w^47,w^4,w^29,w^13,w^21,w^31,w^9,w^31,w^35,w^14,w^34,w^4,w^27,w^15,w^25,w^39,w^20,w^43,1,w^29,w^10,w^45,w^12,w^22,w^4,2,w^38,w^9,w^22,w^45],
[w^25,w^7,w^4,5,w^29,w^11,w^5,w^41,w^28,w^14,w^46,w^5,w^27,w^10,w^2,w^15,w^34,w^35,w^31,w^22,6,w^35,w^38,w^26,w^18,w^28,w^39,w^5,w^45,w^17,0,w^44,w^25,w^41,w^28,w^47,w^11,w^21,4,w^41,w^36,w^4,w^13,w^2,w^44,1,w^41,w^36,w^7,w^29,w^23,w^22,w^47,2,w^17,w^22,w^6,w^38,w^7,w^42,w^30,w^26,w^35],
[w^22,w^14,w^47,w^39,3,w^20,w^37,w^19,w^34,w^42,w^5,w^43,w^15,w^43,w^41,w^10,w^13,w^21,w^22,w^31,w^44,w^45,w^9,w^18,w^37,w,w^23,w^38,w^5,w^21,w^13,w^27,w^6,6,w^34,w^5,1,w^18,w^7,w^30,w^11,w^36,w^43,w^21,3,w^5,w^45,w^4,w^39,w^37,4,w^22,w^7,w^10,w^17,w^11,w^5,w^26,w^28,w^36,w^11,w^19,w^21]];

a3b:=GL(63,F)![[w^7,w^19,w^39,0,w^44,0,w^25,w^27,w^43,5,w^44,5,w^31,1,w^34,w^45,w^14,w^39,w^10,w^44,6,w^19,w^25,w^22,w^30,w^44,w^7,w^27,w^22,1,w^34,w^9,w^38,w^11,w^31,w^17,w^46,w^27,w^37,w^14,w^25,2,w^4,w^17,w^44,w^25,w^29,w^5,w^21,w^33,w^39,w^34,w^43,w^3,w^46,w^4,w^14,w^39,w^3,w^5,w^38,w^7,w^29],
[w^7,w^10,w^39,3,w^23,w^23,w^30,w^31,4,0,w^22,w^5,w^44,4,6,w^23,w^7,w^18,w^15,w^35,w^39,w^9,w^17,w^14,w^18,w^30,w^3,w^7,w^42,w^38,w^22,0,w^27,w^2,3,3,w^5,w,w^31,w^42,w^47,w^34,w^14,w^29,w^43,w^39,w^6,w^11,w^2,w^41,0,w^13,w^19,w^26,w^34,w^37,w^38,w^14,w^17,w^42,w^45,w^41,w^2],
[w^43,1,w^12,w^13,w^23,w^43,2,w^35,w^19,w,w^45,w^23,3,0,w^5,w^9,w^35,w^9,w^6,w^30,w^11,w^12,w^6,w^44,w^17,w^14,w^18,w^25,w^26,w^31,2,w^41,w^9,w^2,w^2,w^33,2,4,w^42,w^30,w^44,w^17,w^6,w^44,w^11,w^30,w^31,w^39,w^28,w^6,w^6,w^4,w^30,w^13,6,w^33,w^31,w^17,w^4,1,w^15,w^6,w^15],
[w^7,4,w^11,w^30,w^18,w^20,w^20,w^7,w^36,w^36,w^30,w^26,w^4,w^44,w^18,w^47,w^34,w^34,w^38,w^31,w^28,w^23,3,w^37,w^6,w^35,w^2,1,0,w^29,w^46,w^42,w^30,w^38,w^13,w^26,3,w^44,3,3,w^34,w^3,w^14,w^43,w^25,w^4,w^13,w^35,1,w^18,w^34,5,w^39,w^34,1,w^30,w^36,w^18,w^29,w^6,w^20,w^7,w^21],
[w^36,w^18,w^36,w^2,w^34,w,w^28,5,w^31,w^11,w^10,w^28,w^12,w^26,w^15,w^12,w,5,w^43,w^9,w^39,w^47,w^9,w^28,w^25,w^3,w^39,w^2,w^39,w^31,w^35,w^17,4,w^39,w^43,w^19,w^43,w^13,w^37,w^41,w^28,w^13,w^27,w,w^30,w^39,w^15,w^27,w^10,1,w^12,w^41,w^12,w^27,w^31,w^26,w,0,w^17,w^14,w^9,w^17,6],
[w^7,1,w^44,w^22,w^23,w^3,w^36,w^45,w^25,0,w,w^35,w^17,w^36,w^37,w^38,2,6,w^33,w^27,w^15,2,w,w^26,w^44,w^25,w^47,w^30,3,4,w^19,w^47,w^9,w^9,w^22,w^39,w^15,w^47,w^37,4,w^13,5,w^44,3,w^12,w^11,w^33,2,w^14,w^36,3,w^34,w^25,w^22,w,w^5,w^30,w^33,w^18,w^7,w^4,w^46,w^6],
[w^20,w^47,w,w^25,w^37,w^34,w^34,w^39,w^12,w^36,w^6,w^35,w^10,w^9,w^23,2,w,w^17,w^42,w^29,w^18,w^20,w^43,w^38,w^46,w^41,w^46,w^22,w^34,w^28,w,0,w^29,w^39,w^7,w^45,6,3,5,w^10,w^3,w^10,3,4,w^44,w^17,w^2,3,w^3,w^45,w^3,w^15,w^34,w,w^7,w^35,w^19,w^26,w^38,w^4,3,w^11,w^14],
[w^35,6,w^19,w^14,3,w^15,0,w^17,w^5,w^7,w^35,4,w^28,w^39,2,w^27,w,w^47,w^46,w^13,w^5,w^37,w^27,w^34,w^14,w^17,w^19,w^44,w^26,6,w^7,2,2,w^35,w^7,w^6,w^41,w^2,w^46,w^38,w^46,w^41,w^17,w^20,w^46,w^39,w,w^43,w^42,w^46,5,w^5,w^11,w^2,w^6,w^6,w^17,w^39,w^31,w^12,w^34,w^47,w^4],
[w^6,w^29,w^31,w^3,2,w^42,w^15,w^3,w^20,w^42,w^33,2,w^19,w^17,w^45,w^47,w^28,w^34,w^41,w^3,w^27,w^5,4,w^5,4,3,w^46,w^27,w^29,w^19,w^23,w^43,w^47,w^15,w^46,w^38,w^6,4,w^4,w^13,w^6,w^10,w^28,w^23,w^4,w^25,w^35,w^21,w^39,w,w^13,w^42,w^46,w^11,2,w^37,w^2,w^6,w^21,w^34,w^29,w^18,w^20],
[w^41,w^44,w^13,w^28,w^11,w^27,w^13,w^39,w^19,w^38,3,0,w,w^7,3,w^13,w^10,w^43,0,w^2,w^41,w^42,w^39,w^42,w^35,w^9,5,w^25,w^35,w^20,w^14,w^37,w,w^34,w^10,w^15,w^5,w^37,w^25,0,5,w^41,w^19,w^36,w^37,w^47,w^36,w^2,3,w^38,2,w^37,w^7,w^27,w^25,0,w^15,w^5,w^21,w^26,w^43,w^6,w^7],
[w^36,w^21,w^38,w^14,w^19,w^33,w^5,w^36,w^42,w^25,w^39,w^23,w^14,w^42,6,2,w^31,w^26,w^26,w^13,w^2,w^19,0,w^2,w^35,w^35,0,w^25,1,w^14,5,2,w^45,w^22,3,w^26,w^30,w^45,w^47,w^10,w^19,3,w^3,w^38,w^14,w^19,w^10,w^45,0,w^31,w^17,w^44,1,0,2,w^33,w^37,w^19,w^18,w^47,w^29,w^39,1],
[w^17,0,w^37,2,w^35,w^5,w^9,w^34,w^14,w,w^21,w^46,w^30,w^31,w^6,w^29,w^25,w^41,w^12,w^21,w^28,w^46,w^28,w^20,w^28,w^38,0,w^31,6,w^35,3,w^34,w^25,w^44,w^19,w^33,w^43,w^21,w^26,3,w^41,w^39,w^38,w^17,w^30,w^42,1,w^12,w^19,w^42,w^47,w^21,w^38,3,w^45,w^44,w^15,w^43,w^33,w^17,3,w^12,w^38],
[w^6,w^31,w^10,w^6,w^41,w^45,w^47,w^42,w^42,w^3,5,w^41,w^30,w^44,w^2,1,w^26,w^26,w^7,w^37,w^11,w^38,w^35,w^7,w^5,6,w^36,w^45,w^27,w^17,w^13,5,w^45,w^20,w,w^46,w^30,w^45,w^22,w^39,w^2,w^15,w^30,6,w^12,w^26,w^21,w^33,w^37,w^12,w^14,5,5,w^10,5,w^41,3,w^4,5,w^47,w^38,w^6,3],
[w^25,w^39,w^23,w^46,w^45,w^6,w^3,6,w^30,w^7,w^25,w^37,w^37,w^22,w^21,w^9,w^47,w^12,w^29,w^42,w^29,w^47,w^26,w^5,w^14,w^11,w^22,w^11,w^41,w^12,w^14,5,w^39,w^4,w^11,w^4,w^35,w^25,w^29,w^6,6,w^18,w^20,w^28,w^26,w^41,w^18,w^26,w^38,w^35,w^35,w^19,w^47,2,3,w^10,6,w^30,4,w^29,w^28,w^37,w^35],
[w^21,w^4,w^12,w^31,w^5,w^2,w^27,w^26,w^28,w^21,w^43,4,w^11,w^23,w^26,w^30,w^20,w^22,3,0,w^6,w^17,w^18,w^38,w^18,w^3,w^4,w^28,w^11,w^17,w^46,w^15,w^3,4,w^19,w^19,3,w^11,2,w^13,0,w^30,w^15,w^22,w^12,w^22,1,w^45,w^12,w^4,w^4,w^25,w^39,w^20,0,w^33,w^5,w^2,w^10,3,w^4,w^46,w^39],
[w^42,1,2,w^47,w^22,w^4,w^20,w^12,w,0,w^43,0,w^36,w^39,w^10,w^45,w^15,4,w^18,w^41,w^31,w^12,w^25,w^28,5,2,w^6,w^46,w^20,3,w^15,5,w^12,w^37,w^25,w^9,w^4,w,w^11,w^14,w^39,w^18,w^13,1,6,w^45,w^20,w^3,w^19,w^10,w^5,w^46,w^20,w^13,w^41,w^10,w^10,w^44,w^25,w^9,3,w^5,w^38],
[w^25,w^42,w^39,w^13,w^4,w^29,w^2,w^39,w^27,w^19,w^41,w^7,w^28,w^13,w^17,w^36,w^29,w^2,w^43,w^44,w^30,w^21,w^5,w^21,w^7,w^4,w^21,w^35,w^10,w^6,w^46,w^4,2,w^23,w^22,w^9,w^30,1,2,1,w^3,w^9,w^47,w^27,w^39,w^22,w^21,w^37,w^21,w^21,2,w^46,w^9,w^22,w^2,3,0,w^25,w^4,w^17,w^2,w^3,w^15],
[w^19,w^30,w^13,w^15,w^15,w^19,5,w^21,w^31,w^45,w^14,w^31,w^7,w^2,w^37,w^3,w^21,w^2,3,w^45,w^29,w^31,w^6,4,w^13,w^13,w^3,w^9,w,w^38,w^30,w^42,w^33,1,w^31,w^26,4,w,w^9,w^14,w^39,6,w^41,w^6,w^46,w^9,w^4,w^25,w^25,w^12,w^38,w^21,w^11,w^17,5,w^34,2,4,w^23,w^26,0,w^12,w^5],
[w^43,w,w^14,w^21,w^4,w^22,w^19,w^47,w^22,w^36,w^31,w^21,0,w^39,w^29,w^27,4,w^42,w^31,w^6,w^3,w^7,w^46,w^4,w^39,w^26,w^34,w^29,w^47,w^47,w^3,w^38,w^17,w^15,w^5,w^36,w^17,w^30,w^14,w^29,w^18,w^33,w,w^25,w^41,w^3,w^47,w^3,w^31,w^34,2,w^10,w^5,w^19,w^27,0,w^39,w^35,w^4,w^4,w^38,w,w^5],
[w^47,w^29,w^3,w^10,w^22,w^31,w^28,w^3,w^26,w^19,w^11,w^18,0,w^25,w^34,2,6,3,w^19,6,0,w^30,w^17,w^35,w^25,w^33,w^35,w^45,w^5,w^3,w^22,2,w^22,w^28,w^41,w^31,w^37,w^37,3,w^6,w^39,w^41,w^9,w^25,3,w^23,4,w^36,w^9,w^47,2,5,w^39,w^17,w^47,w^41,w^13,5,4,w^5,w^37,w^15,w^28],
[w^9,w^12,w^12,w^36,w^36,2,w^47,w,w^22,6,w^45,0,w^3,w^28,w^43,w^45,w^38,w^12,w^23,w^9,0,w^2,0,w^27,w^3,w^9,w^4,w^19,w^29,w^2,w^41,w^5,3,w^38,w^27,w^12,0,w^29,w^26,w^20,w^31,w^18,w^39,w^10,w^12,w^45,w^13,1,w^3,6,w^46,w^29,w^5,4,w^39,w^25,0,1,w^5,w^37,w^45,w^27,w^31],
[w^28,w^47,w^45,w^25,w^47,w^7,3,w^18,w^38,w^12,w^20,2,w^17,w^45,3,w^7,w,w^3,w^47,w^22,w^26,w^12,w^30,w^29,w^9,0,w^28,w^28,w^23,w^14,w^38,w^10,w^12,w^30,w^15,w^38,w^4,w^22,5,2,1,w^11,w^29,w^29,w^9,w^14,w,w^33,w^14,w^23,3,w^7,w^27,w^18,w^20,w^34,w^14,w^37,w^29,w^36,w^39,w^13,w^42],
[w^18,w^47,w^6,2,w^2,w^23,w^17,w^12,w^6,w^17,w^26,w^14,w^13,w^14,w^33,w^38,w^26,w^26,2,5,w^41,w^2,w^43,w^4,w^46,w^25,w^41,w^41,w^5,w^9,w^35,w^43,5,w^6,2,w^7,w^38,w^23,w^15,w^5,w^15,w^35,w^46,0,w^47,w^27,w^19,w^6,w^36,6,w^33,5,w^15,w^47,6,w^26,6,w^10,w^28,w^25,w^20,w^9,w^6],
[w^30,w^46,w,w^20,1,w^26,1,2,w^39,w^47,w^43,w^3,w^38,w,w^7,w^37,w^17,w^29,w^11,1,w^29,0,w^28,0,w^28,w^45,w^21,w^6,w^34,w^38,3,w^27,w^33,w^37,5,w^39,w^10,w^11,w^7,w^6,w^28,w^27,w^33,w^29,w^18,w^43,w^44,4,w^26,w^10,w^42,w^41,w^34,6,w^39,w^12,w^27,w^6,w^38,w^9,w^31,w^43,w^6],
[w^38,w^17,w^12,w^43,3,w^27,w^23,w^45,w^42,w^38,w^47,w^14,w^34,w^41,w^20,w^47,w^27,w^36,w,w^47,w^17,w^9,w^45,w^18,w^30,w^19,w^4,w^20,w^12,w^35,w^19,w^5,w^31,w^28,w^13,w^42,w^45,w^41,w^43,w^34,w^35,w^14,w^25,w^43,w^33,w^10,w^10,w^19,w^7,w^23,w^46,w^18,w^4,w^15,w^11,w^34,w^41,w^10,w^20,w^33,w^37,w^29,w^35],
[w^25,w^41,w^38,w,w^29,w^46,w^5,w^20,w^41,w^3,w^41,w^35,w^18,w^37,w^31,w^25,w^36,w^10,w^2,0,3,w^35,0,w^46,w^12,w^39,w^21,w^22,w^7,w^27,w^43,w^27,0,w^26,w^19,w^30,w^14,w^20,w^19,w^2,w^19,w^44,w^9,1,w^47,w^29,2,w^36,w^38,w^10,4,w^35,4,w^37,w^44,w^45,w^10,w^25,w^29,w^28,w^28,w^29,w^47],
[w^44,w^25,w^39,w^38,w^14,w^26,w^27,w^45,w^38,w^41,5,2,w^31,w^41,w^37,6,3,w^30,w^34,w^17,w^29,w^21,w^17,w^33,w^27,w^46,w^13,w^18,w^39,w^7,w^11,w^30,w^45,w^28,w^42,w^12,w^5,w^43,4,w^3,w^19,w^30,w^42,w^4,w^44,w^15,w^45,w^45,w^41,w^46,w^14,6,w^14,3,w^5,w^38,w^20,w^41,w^46,w^21,w^46,w^17,w^17],
[w^25,w^12,w^34,5,w^11,w^6,6,w^37,w^36,2,w^34,w^22,w^15,4,w^41,w^4,w^43,w^44,w^34,w^38,w^33,w^46,w^34,w^43,w^4,w^14,w^44,w^2,w^2,w^19,w^9,w^33,w^33,w^38,w^41,w^11,w^21,2,w^6,w^22,w^42,w^36,w^26,4,0,w^47,w^13,w^22,6,6,w^4,w^38,w^34,w^41,w^6,w^30,w^45,w^18,w^29,w^22,w^9,w^23,2],
[w^7,w^3,w^30,1,w^11,3,w^43,w^45,w^39,w^15,w^12,w^46,0,1,w^28,w^33,w^42,w^36,w^2,4,w^14,w^27,w^22,w^17,w^10,w^10,6,w^34,1,w^44,w^12,w^44,6,w^36,w^5,w^19,w^45,w^3,w^45,w^28,w^33,w^37,6,w^7,w^27,w^21,w^29,w^47,w^39,w^19,w^19,w^47,4,w^9,w^33,w^10,w^27,w^46,w^36,w^18,5,w^36,w^39],
[w^4,w^28,w^7,w^41,w^44,w^46,w^38,w^43,w^29,w^15,5,w^4,w^33,w^31,w^19,w^25,1,w^36,w^37,w^21,w^11,w^38,5,5,w^12,w^17,w^2,w^27,w^37,w^3,w^4,w^19,w^35,w^2,w^31,w^19,w^41,w^42,3,w^9,w^7,w^31,4,w^19,w^23,w^29,w^9,w^43,w^36,w^46,5,w^25,w^37,w^43,w^6,w^43,w^33,w^10,w^29,w^33,w^33,1,w^4],
[w^42,w^4,w^13,6,w^22,w^39,w^10,w^7,w^28,w^47,w^4,w^20,w^7,w^6,w^33,w^33,w^14,w^18,3,w^25,w^39,w^28,w^23,4,w^29,w^43,w^46,w^12,w^46,w^7,w^5,w^36,w^22,w^45,w^39,w^17,w^41,w^41,w^7,w^26,w^17,w^6,1,w^26,w^23,w^46,4,w^35,w^21,w^10,4,w^12,w^11,w^11,w^7,3,w^3,1,w^19,w^9,w^10,0,5],
[w^43,w^15,3,2,w^39,w^9,w^22,w^31,1,w^17,w^29,w^18,w^35,w^38,w^15,6,w^21,w^11,w^25,w^30,w^38,w^47,2,w^21,0,w^13,w^3,w^6,w^30,w^9,w^46,w^7,w^17,w^27,w^12,w^28,w^38,w^44,w^33,w^47,w^38,w^45,2,w^18,w^4,1,w^18,w^45,w^30,w^18,w^5,w^26,w^13,w^31,w^35,w^21,w^6,w^20,w^35,w^30,w^17,w^42,0],
[w^37,6,w^43,w^45,w^10,w^23,w^11,w^25,w^4,w^47,w^44,w,w^31,w^35,0,w,3,w^31,w^30,w^31,w^30,w^43,w^35,w^38,w^28,w^35,4,6,2,w^22,w^10,w^2,w^35,0,w^47,w^15,w^35,w^10,w^37,w^9,w^17,w^7,w,w^30,4,w^41,w^38,w^23,w^11,w^20,w^30,5,w^3,w^19,w^5,w^45,w^41,w^42,w^12,w^20,6,2,w^41],
[w^26,0,w^28,w^41,w^27,w^42,w^45,w^9,w^45,w^4,w^9,w^43,w^21,w^29,w^3,w^46,5,w^46,w^12,2,w^42,w^11,w^39,w^13,w^34,w^12,w^37,w^27,6,w^46,w^36,w^10,w^42,w^33,w^25,w^39,6,w^6,w^20,w^19,w^29,w^28,w^47,w^3,w^26,w^38,w^13,w^25,w^2,w^37,w^42,w^9,w^13,w^9,w^33,w^35,w,w^38,w^23,6,w^42,w^45,w^44],
[w^7,w^11,w^22,5,w^47,w^45,w^31,2,w^35,w^4,w^15,w^33,w^35,w^21,w^30,w^19,w^45,w^21,w^30,w^34,w^23,0,2,w^37,w,w^22,w^7,w^15,w^36,w^20,w^22,5,5,w^18,w^30,w^11,w^2,w^36,4,w^20,w^17,w^12,w^9,w^39,w^41,w^27,w^19,w^17,w^41,w^25,w^37,w^9,w^4,w^45,w^36,w,w^9,w^31,w^25,0,w^4,w^38,w^35],
[w,w^19,w^4,4,w^5,w^38,w,w^47,w^10,w^30,4,w^7,w^45,w^5,w^46,4,0,w^17,w^46,w^15,w^29,3,w^44,w^22,w^30,1,w^27,2,w^11,w^9,w^10,4,w^43,w^15,w^44,w^31,w^23,w^15,w^2,6,w^6,w^12,w^15,w^46,w^26,w^21,w^44,w^23,2,w^21,w^29,w^23,w^33,1,w^33,3,w^44,w^3,w^34,w^20,w^14,w^39,w^23],
[w^26,w^21,w^29,w^15,w^47,w^20,0,w^3,w^3,w^33,w^3,w^14,w^43,w^34,w^5,w^39,w^9,w^6,w^46,w^33,w^19,w^14,6,w^20,w^38,w^28,w^11,w^31,2,w^44,w^2,w^3,w^27,w^14,w^5,w^23,w^45,w^44,w^34,w^25,w^6,w^14,w^46,w^28,0,w^31,w^21,w^14,w^2,w^41,w^21,w^4,w^30,w^11,w^37,w^29,w^33,w^35,w^36,w^25,w^43,w^5,w^14],
[1,5,4,w^30,w^42,w^26,w^17,w^41,0,w^29,3,w^19,w^27,w^34,1,w^37,w^11,w^39,w^9,w^20,0,w^4,w^20,w^13,w^43,1,w^46,3,w,w^39,w^37,w^37,w^41,w^13,w^20,w^41,w^2,w^21,w^45,w^13,w^21,w^43,w^12,1,w^37,w^38,w^28,w^23,w^7,w^4,6,w^10,w^9,w^5,w^20,w^5,w,1,w^28,w^4,w^12,w^22,w^11],
[w^19,w^21,w^23,w^41,5,w^21,w^44,w^42,1,w^28,w^43,w^28,w^42,w^45,w^4,w^11,w^19,w^7,w^38,w^3,4,5,w^18,5,3,w^17,w,w^44,w^26,4,w^3,w^43,w^47,w^43,w^2,w^2,w^7,1,w^34,w^34,w^7,w^45,w^2,w^7,w^34,w^20,w^44,w^43,w^29,w^5,w^29,w^25,w^17,w^41,4,w^15,w^18,w^38,w^33,w^21,w^26,w^25,w^26],
[w^34,4,w^39,3,w^11,w^18,w^19,w^23,0,w^44,w^17,w^5,w^22,w^41,w^37,w^44,4,w^4,w^13,w^12,w^46,w^19,w^38,w^3,w^23,w^5,w^37,w^38,w^15,w^35,w^43,w^47,w^34,w^14,w^19,w^28,w^28,w^37,w^2,w^47,w^33,w^11,w^41,w^31,0,w^31,w^47,w^44,w^26,w^5,w^30,w^33,w^29,w^47,w^18,w^42,w^45,w^21,w^11,w^9,0,w,w],
[w^7,w^46,w^39,6,w^29,w^2,0,2,w^19,w^21,w^26,5,w^28,w^5,w^7,w^47,w^19,w^45,w^19,w^18,w^23,w^26,w^20,w^38,w^41,w^34,w^12,w^26,w^39,w^25,w^21,w^33,w^43,w^6,w^30,w^9,w^42,w^41,6,w,w^35,w^42,w^36,w^6,w^36,0,6,w^13,w^38,w^2,w^43,w^38,w^9,3,w^7,w,w^44,6,w^18,w^39,w^3,6,w^11],
[w^14,w^22,w^19,4,w^23,w^25,w^23,w^22,w^47,w^45,w^25,w^47,w^5,w^20,w^13,w^28,w^25,w^7,w^42,w^5,w^15,w^14,w^13,w^4,w^21,w^6,w^3,w^31,w^29,w^27,6,w^18,w^35,w^30,w^34,w^34,w^18,w^42,w^27,w^30,w^15,w^33,w^36,w^43,w^47,w^15,w^26,w^28,w^38,0,w^25,4,w^4,w^29,w^14,w^45,w^23,w^39,w,6,w^18,w^30,w^39],
[w^21,w^44,w^25,w^45,w^3,w^21,w^43,w^44,w^33,4,w^12,w^41,w^41,w^43,w^11,w,3,w^47,w^38,w^15,w,0,w^29,w^9,1,w^14,w^26,w^2,3,w,6,w^11,w^42,4,w^43,w^6,3,w^42,w^33,w^10,w^13,w,w^3,w^39,w^39,w^29,w^47,w^13,w^10,w^9,w^27,w^17,w^21,w^47,3,w^15,w^44,w^4,3,w^18,w^15,5,w^44],
[w^43,w^18,w^41,w^18,w^25,w^6,w^10,w^47,w^41,w^5,w^9,w^39,4,w^25,5,w^5,w^35,w^28,w^23,w^20,w^38,w^36,w^22,4,3,w^19,w^5,w^46,w^25,w^21,5,w^44,w^25,w^34,w^9,w^7,w^38,w^22,w^3,3,w^41,w^19,w^45,1,w^7,w^47,w^41,w^26,w^7,w^12,w^5,w^29,w^11,w,w^37,w^34,w^7,w^3,w^41,w^37,w^21,w^45,5],
[w^2,w^29,w^14,3,w^31,w^10,w^36,w^4,w^6,w^19,w^5,w^25,5,w^43,w^2,w^22,w^26,w^6,w^14,w^43,w^23,w^37,w^30,w^2,w^18,w^36,w^35,w^34,w^6,w^7,4,w^14,w^30,w^17,w^39,w^33,6,w^36,w^18,w^37,w^29,2,w^15,w^21,w^43,6,w^7,w^41,w^33,w^5,w^9,w^25,w^19,w^38,w^12,w^3,0,3,w^41,w^27,w^37,w^19,w^14],
[w^45,w^22,w^42,w^29,w^37,w^11,w^38,w^4,w^28,w^25,4,w^6,w^36,w^36,w^7,w^5,2,w^26,w^45,w^29,w,w^11,w^47,w^33,w^17,1,w^11,w^31,w^4,w^31,w^6,w^20,w^34,w^46,w^25,w^13,w^29,w^41,w^4,w,w^23,w^41,w^14,w^42,w^47,w^5,w^34,w^17,w^35,w^11,w^29,w^34,w^22,w^23,w^10,w^2,w,w^3,w^13,w^47,w^29,w^30,w^22],
[w^29,w^47,w^42,w^39,w^19,w^10,w^27,w^30,w^37,w^38,w^30,w^17,w^15,w^7,w^14,w^31,w^27,w^20,w^31,w^10,w^7,w^35,3,w^3,w,2,w^7,w^15,w^34,w^41,1,6,w^30,w^35,w^7,w^20,w^43,w^31,w^29,w^30,w^2,3,w^22,w^39,w^25,w^10,w^6,w^47,w^11,w^23,w^25,w^2,w^33,w^2,w^3,w^12,w^42,w^33,w^43,w^19,2,w^20,w^33],
[w^33,w^35,w^35,w^47,5,w^6,w^5,w^23,w^42,w^27,w^33,w^15,w^45,w^9,w^11,w^5,w^15,w^30,w^30,w^28,w^39,w^6,w^5,w^22,w^45,w^5,w^11,w^36,w^26,w^47,w^9,w^20,w^15,w^5,w^47,w^20,3,w^45,w^15,w^41,5,4,w^29,w^10,w^36,w^13,w^5,w^34,w^42,w^6,w^17,w^36,w^27,w,w^3,0,1,w^26,w^7,w^13,w^46,5,w^41],
[w^34,w^33,5,w^28,w^47,w^5,w^10,w^10,w^41,w^23,w^38,w^29,w^37,w^9,w^5,w^29,w^35,w^35,w^10,w^35,w^14,w^44,w^39,0,5,w^42,w^20,w^20,2,w^15,w^47,w^20,w,0,w^3,w^42,w^37,w^19,w^42,w^28,6,w^17,w^45,w^17,w^47,1,w^33,1,w^15,w^42,w^23,w^46,w^31,w^9,w^28,w^37,w^44,w^23,w^11,w^30,w^38,w^38,w^34],
[w^45,w^17,w^26,w^36,w^5,w^10,w^44,w^29,6,w,w^10,w^42,1,w^14,0,w^42,3,w^26,w^33,5,w^31,w^13,w^45,w^21,w^21,w^9,w^26,w^27,w^3,w^22,w^37,w^5,w^45,2,w^22,3,w^9,w^43,w^13,w^19,w^6,w^5,2,w^15,w^7,w^31,w^20,w^37,w^47,w^3,w^20,w^3,w^23,w^21,w^39,w^10,0,w^11,w^33,2,6,w,w^17],
[w^26,w^2,w^30,w^44,w^39,1,w^17,w^45,w^22,w^12,w^19,0,w^21,w^13,5,5,w^19,6,w^11,w^28,w^11,w^43,w^20,w,w^23,w^9,w^12,w^23,w^29,w^23,w^22,w^46,w^2,w^22,w^35,w^3,w^28,6,w^26,3,w,w^43,w^37,w^41,4,w^34,w^13,3,w^18,w^45,w^36,w^34,w^11,w^17,w^7,w^44,w^29,w^26,w^28,w,w^23,w^5,5],
[w^43,w^5,w^33,w^13,w^30,w^14,w^26,w^20,w^34,w^34,w^17,w^3,w^21,w^47,w^43,w^23,w^47,w^4,w^31,w^36,w^37,w^3,w^25,w^15,w^12,w^14,0,w^38,w^3,w^27,w^6,6,5,w^6,w^12,w^7,0,1,w^43,w^12,w^29,w^35,w^20,w^18,w^3,w^42,w^27,w^6,w^38,w^38,w^38,w^34,w^45,w^7,w^42,w^34,w^9,w^4,w^28,w^13,w^4,w^30,w^2],
[w^4,w^27,4,w^7,1,w^33,w^27,w^29,w^11,w^17,w^27,w^21,w^45,3,2,w^6,w^45,w^34,2,w^33,w^37,w^44,w^3,w^3,w^20,w^39,w^29,w^45,w^23,1,1,w^28,w^14,w^4,w^36,w^46,w^36,w^22,w^3,w^21,w^10,w^22,w^12,w^22,w^36,w^4,w^2,w^13,w^34,w^43,1,w^9,1,5,5,w^15,5,w^4,w^35,w^33,w^25,w^29,w^9],
[w^43,1,w^15,w^11,w^2,3,4,w^43,w^46,w^19,w^42,w^28,w^45,w^36,0,w^41,w^10,w^37,w^47,w^12,0,w^12,0,5,w^38,w^7,w^44,w^21,w^26,1,w^29,w^2,w^15,w^14,w^22,w,w^22,w^14,w,w^28,w^27,w^34,w^35,w^41,6,w^34,w^33,w^6,w^28,w^45,w^38,w^3,w^17,w^9,w^35,w^31,w^35,w^18,w^38,w,w^34,w^33,w^44],
[w^9,w^10,w^18,w^37,w^12,w^45,w^38,w^31,6,w^26,w^4,w^11,4,w^6,w^29,w^21,w^10,w^34,w^3,4,w^14,w^37,w^6,w^3,w^20,3,w^46,w^46,w^17,w^22,w^44,w,w^20,w^6,w,w^10,w^46,w^17,w^20,w^6,w^23,w^18,w^28,w^26,w^20,w^9,w^36,w^23,w^39,w^27,w,w^18,w^46,w^45,w^7,w^27,w^20,2,w^29,w,5,w^38,w^27],
[w^47,w^3,4,w^41,w^20,w^47,4,w^36,w^38,w^2,w^39,w^34,4,w^34,w^39,w^42,w^46,5,w^34,w^46,3,w^11,w^22,w^27,w^33,w^33,w^15,w^29,1,w^12,w^13,w^10,w^46,w^44,w^31,w^18,w^46,1,w^47,w^37,w^6,w^10,w^7,w^12,w^47,w^6,w^26,3,w,6,w^30,6,w^10,w^34,w^44,w^39,w^20,w^30,w^37,w^27,w^39,w^39,w^5],
[w^21,w^6,w^22,3,w^10,w^3,2,w^37,w^21,w^45,w^19,w^9,w^25,w^30,w^2,w^41,w^34,w^38,3,w^45,w^20,w^18,w^35,w^12,w^12,w^30,0,4,w^13,w^41,w^26,w^5,1,w^35,6,w^19,4,w^12,w^13,w^10,2,w^6,3,w^39,w^21,w^36,w^26,6,w^42,w^12,w^34,w^33,w^45,w^15,w^45,0,w^44,w^22,w^29,w^29,w^13,w^38,w^41],
[w^22,w^7,w^36,w^13,w^31,w^6,w^29,w^5,w^18,w^12,w^2,w^35,w^25,2,w^10,w^10,w^26,w^11,w^30,w^38,w^27,4,w^19,w^44,w^45,w^37,w^18,w^3,2,w^46,w^14,w^15,w^25,w^31,5,w^23,2,w^11,w^41,w^37,1,w^14,4,w^45,w^9,w^21,w^29,1,w^23,w^11,w^17,w^38,w^21,w^39,w^4,w^17,w^30,w^12,0,w^27,w^4,0,w^35],
[w^22,w^23,w^10,w^19,w^44,w^47,w^23,w^10,w^23,6,w^23,4,w^28,w^23,4,w^10,w^7,w^9,w^47,3,w^14,w^39,w^45,w^13,w^46,w^27,w^28,w^25,w^18,w^6,w^9,4,w^35,w^30,w^17,w^41,w^29,w^2,w^44,w^47,w^27,w^14,w^34,3,w^18,w^39,w^25,2,w^28,w^15,w^18,6,w^36,3,w^21,1,w^30,w^36,w^23,w^3,w,3,w^36],
[w^41,w^43,w^20,1,w^44,w^37,2,0,w^23,w^36,w^29,w^19,w^23,w^4,w^3,w^23,w^7,w^2,w^35,w^27,w^36,w^7,5,w^12,w^13,w^35,1,6,w^26,w^44,5,w^9,w^15,w^15,w^41,w^37,w^20,w,w^26,w^21,w^28,w^34,w^18,w^10,w^27,3,1,w^12,w^11,w^45,w^36,w^45,w^31,w^41,w^39,w^42,w^28,w^10,1,w^6,w^27,w^43,w^38],
[w^30,w^44,w^36,w^35,w^3,w^28,w^19,w^5,w^41,2,w^17,w^44,w^15,w^18,w^35,0,w^7,w^12,w^43,w^38,w^17,5,w^12,w^28,w^30,1,w^2,w^10,w^46,w^46,w^20,w^23,w^7,w^12,0,w^29,w^22,w^26,w^35,w^14,1,w^35,w^31,w^26,w^38,w^35,w^7,w^15,w,w^20,w^37,w^15,w^36,6,w^4,w^46,w,6,w^25,w,w^35,w^15,w^14],
[w^4,w^3,6,w^2,w^47,w,w^10,4,w^11,w^12,w^46,w^9,w^43,w^23,1,w^26,w^13,w^25,w^3,w^2,w^19,w^18,w,w^34,4,w^15,w^4,1,w^35,w^45,w^42,w^39,6,w^41,w^19,w^3,w^39,w^14,w^9,w^45,w^17,w^41,w^31,3,5,w^12,w^15,w^12,w^20,w^9,5,w^20,w^45,w^29,w^21,6,w^22,4,w^15,w^30,w^4,w^12,w^39],
[w^39,w^9,w^15,w^30,1,w^34,3,w^7,w^19,w^22,0,w^17,w^21,w^22,w,w^4,w^5,w^23,w^5,w^17,w^3,w^37,w^19,w^5,w^28,w^47,w^12,w^17,w^6,w^12,w^39,3,w^36,5,w,w^27,w^44,w^12,w^35,w^44,w^47,w^46,w^5,w^34,w^17,w^20,0,6,w^37,w^30,1,w^6,w^21,w^37,w^15,w^33,w^19,w^9,w^13,1,w^17,w,5]];

A1:=GModule(G,[a1a,a1b]);
A2:=GModule(G,[a2a,a2b]);
A3:=GModule(G,[a3a,a3b]);
LG:=DirectSum([A1,A2,A3]);

// Construct homs and some facts about it.

ELG:=ExteriorSquare(LG);
SetSeed(0,0);
homs:=AHom(ELG,LG);
// This is 53-dimensional for this group.

// Some constants.
nr:=NumberOfRows(homs.1);
nc:=NumberOfColumns(homs.1);
dh:=Dimension(homs);
R:=PolynomialRing(F,dh);

// The three summands of LG
W1:=Image(homs.1);
W2:=Image(homs.6);
W3:=Image(homs.2);

// Now those elements of homs with image the different submodules.
Im1:=[i:i in [1..dh]|Image(homs.i) eq W1];
Im2:=[i:i in [1..dh]|Image(homs.i) eq W2];
Im3:=[i:i in [1..dh]|Image(homs.i) eq W3];

// And now conditions for LG to contain an ideal.

z:=LG!0;
seqs:=&cat[[[i,j]:i in [1..j-1]]:j in [2..Dimension(LG)]];

kers:=[[seqs[i]:i in [1..#seqs]|(homs.jj)[i] ne z]:jj in [1..dh]];
kers1:=[[{i[1]:i in j},{i[2]:i in j}]:j in kers];

Id1:=[i:i in [1..dh]|kers1[i,1] meet {1..35} ne {} and not(i in Im1)];
Id2:=[i:i in [1..dh]|(kers1[i,1] meet {36..70} ne {} or kers1[i,2] meet {36..70} ne {}) and not(i in Im2)];
Id3:=[i:i in [1..dh]|kers1[i,2] meet {71..133} ne {} and not(i in Im3)];
Id12:=[i:i in [1..dh]|(kers1[i,1] meet {1..70} ne {} or kers1[i,2] meet {1..70} ne {}) and not(i in Im1 cat Im2)];
Id13:=[i:i in [1..dh]|(kers1[i,1] meet ({1..35} join {71..133}) ne {} or kers1[i,2] meet ({1..35} join {71..133}) ne {}) and not(i in Im1 cat Im3)];
Id23:=[i:i in [1..dh]|(kers1[i,1] meet {36..133} ne {} or kers1[i,2] meet {36..133} ne {}) and not(i in Im2 cat Im3)];

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// The general 2-form.
ff:=&+[ScalarMatrix(nr,R.i)*ChangeRing(Matrix(homs.i),R):i in [1..dh]];
ff2:=[[ff[i,j]:j in [1..nc]]:i in [1..nr]];

function ScalMult(l,X)
return [l*i:i in X];
end function;

function AddSeqs(X)
return [&+[i[j]:i in X]:j in [1..#X[1]]];
end function;

seqs2:=[[i,j]:i,j in [1..Dimension(LG)]];

strc:=[];
for i in seqs2 do if(i[1] eq i[2]) then Append(~strc,[R!0:i in [1..Dimension(LG)]]); elif(i[1] lt i[2]) then Append(~strc,ff2[(i[2]-1)*(i[2]-2) div 2+i[1]]);
else Append(~strc,[-j:j in ff2[(i[1]-1)*(i[1]-2) div 2+i[2]]]); end if; end for;

function TestJacobi(i,j,k,f)

ij:=f[133*(i-1)+j];
jk:=f[133*(j-1)+k];
ki:=f[133*(k-1)+i];

ijk:=AddSeqs([ScalMult(ij[a],f[133*(a-1)+k]):a in [1..133]]);
jki:=AddSeqs([ScalMult(jk[a],f[133*(a-1)+i]):a in [1..133]]);
kij:=AddSeqs([ScalMult(ki[a],f[133*(a-1)+j]):a in [1..133]]);
return AddSeqs([ijk,jki,kij]);

end function;

// Some functions to help automate solving the polynomials.
// These are SimplifyBasis, RemoveNilpotentBasisElements, and RemoveAnnihilatorBasisElements

// This function removes any powers from the basis elements, and also removes any terms X that are known to be non-zero.
function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

// This function sets to zero those elements that appear in B as a monomial x^i.

function RemoveNilpotentBasisElements(coeffs,B)
remmons:=[i:i in B|#Monomials(i) eq 1 and #Factorization(i) eq 1];
remmons:=SimplifyBasis(remmons,[]);
return ChangeCoefficients(coeffs,remmons,[0:i in [1..#remmons]]);
end function;

// This function sets to zero those elements that, if they were non-zero, would require f to have zero image on a submodule.

function RemoveAnnihilatorBasisElements(coeffs,B)
// first extract the monomials of size 1, and run them through the radicalizer.
Bt:=SimplifyBasis([i:i in B|#Monomials(i) eq 1],[]);
remmons:=[i:i in [1..53]|&or[{R.i*R.j:j in [ii:ii in jj|coeffs[ii] ne 0]} subset Bt:jj in [Im1,Im2,Im3,Id1,Id2,Id3,Id12,Id13,Id23]]];
return ChangeCoefficients(coeffs,[R.i:i in remmons],[0:i in remmons]);
end function;

//Compute a few coefficients.

p1:=TestJacobi(1,2,3,strc);
p2:=TestJacobi(2,3,5,strc);
p3:=TestJacobi(2,3,32,strc);
p4:=TestJacobi(1,2,71,strc);
p5:=TestJacobi(1,36,71,strc);
p6:=TestJacobi(1,2,36,strc);
p7:=TestJacobi(1,72,73,strc);
p8:=TestJacobi(36,37,38,strc);
p9:=TestJacobi(1,56,58,strc);
p10:=TestJacobi(130,56,58,strc);
p11:=TestJacobi(130,133,58,strc);
ps:=&cat[p1,p2,p3,p4,p5,p6,p7,p8,p9,p10,p11];

Rgrev:=ChangeOrder(R,"grevlex");

B1:=[R!j:j in GroebnerBasis([Rgrev!i:i in ps])];
coeffs2:=RemoveNilpotentBasisElements(coeffs1,B1); // Eliminates 4,5,6,7.
B2:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs2):j in B1]),[]);
// Run the radicalized version through the Groebner basis engine again.
B2a:=[R!j:j in SimplifyBasis(GroebnerBasis(B2),[])];
coeffs3:=RemoveNilpotentBasisElements(coeffs2,B2a); // Eliminates 22, 23, 24, 25, 26, 27, 28, 36, 37, 38, 39, 40, 41, 42.

B3:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs3):j in B2a]),[]);
// Run the radicalized version through the Groebner basis engine again.
B3a:=[R!j:j in SimplifyBasis(GroebnerBasis(B3),[])];
coeffs4:=RemoveAnnihilatorBasisElements(coeffs3,B3a); // Eliminates 1, 12, 29, 43, 44, 45, 46

B4:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs4):j in B3a]),[]);
// Run the radicalized version through the Groebner basis engine again.
B4a:=[R!j:j in SimplifyBasis(GroebnerBasis(B4),[])];

// We have, at this stage, found all coefficients that should be zero in the final answer.
// Thus there are no monomials in B4a.

// Suppose that R.3=0.
badcoeffs4:=ChangeCoefficient(coeffs4,R.3,0);
bB4:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,badcoeffs4):j in B4a]),[]);
// Run the radicalized version through the Groebner basis engine again.
bB4a:=[R!j:j in SimplifyBasis(GroebnerBasis(bB4),[])];
badcoeffs4a:=RemoveAnnihilatorBasisElements(badcoeffs4,bB4a); 
// Eliminates 2, 8, 9, 10, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 33, 34, 35, 47, 48, 49, 50, 51, 52, 53
{badcoeffs4a[i]:i in Im2} eq {0};

// Thus R.3 ne 0.
B4b:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!i:i in B4a]),[Rgrev.3])];
bbb:=GroebnerBasis([i:i in B4b|Degree(i) eq 1]);
coeffs5:=ChangeCoefficients(coeffs4,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);
B5:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs5):j in B4b]),[Rgrev.3]);
// Run the radicalized version through the Groebner basis engine again.
B5a:=[R!j:j in SimplifyBasis(GroebnerBasis(B5),[Rgrev.3])];

// Suppose that R.53=0.
badcoeffs5:=ChangeCoefficient(coeffs5,R.53,0);
bB5:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,badcoeffs5):j in B5a]),[]);
// Run the radicalized version through the Groebner basis engine again.
bB5a:=[R!j:j in SimplifyBasis(GroebnerBasis(bB5),[])];
badcoeffs5a:=RemoveAnnihilatorBasisElements(badcoeffs5,bB5a); 
// Eliminates 2, 3, 8, 9, 10, 11, 13, 14, 18, 19, 20, 21, 30, 31, 32
{badcoeffs5a[i]:i in Im2} eq {0};

// Thus R.53 ne 0.

B5b:=[R!j:j in SimplifyBasis(GroebnerBasis([Rgrev!i:i in B5a]),[Rgrev.3,Rgrev.53])];
bbb:=GroebnerBasis([i:i in B5b|Degree(i) eq 1]);
coeffs6:=ChangeCoefficients(coeffs5,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);
B6:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs6):j in B5b]),[Rgrev.3,Rgrev.53]);

// We now apply a global scalar choice and set R.53=1.

coeffs7:=ChangeCoefficient(coeffs6,R.53,1);
B7:=GroebnerBasis([Evaluate(R!i,coeffs7):i in B6]);
B7 eq [
    R.3 + 6*R.14*R.21^2,
    R.11 + w^45*R.14*R.21,
    R.21*R.32 + w^28
];
// Since R.3 ne 0, R.14 and R.21 are both non-zero, hence R.11 is non-zero, 
// and the last equation shows that R.32 is non-zero as well.

// Thus we have two free variables in R.14 and R.21, and R.3, R.11 and R.32 are fixed.
// Together with R.53, this yields |k^\times|^3 solutions, which is the order of the
// centralizer of H in GL(133,k). Thus we may choose R.14 and R.21 to be 1.

coeffs8:=ChangeCoefficients(coeffs7,[R.14,R.21,R.3,R.11,R.32],[1,1,1,-w^45,-w^28]);

strctest:=[[F!Evaluate(strc[i,j],coeffs8):j in [1..nc]]:i in [1..#seqs2]];

Ltest:=LieAlgebra<F,Dimension(LG)|strctest>;
SemisimpleType(Ltest) eq "E7";

==> anc/E7/PSL3q/psl317.txt <==
F:=GF(17);
G:=PSL(3,F);

a1:=GL(56,F)!DiagonalMatrix([15,13,5,9,10,13,1,3,9,10,2,6,1,3,9,4,12,2,6,1,3,8,7,4,12,2,6,1,1,3,9,10,13,5,15,6,1,3,9,10,13,2,6,1,3,9,12,2,6,1,4,12,2,7,4,8]);

a2:=GL(56,F)![[1,0,11,0,0,15,0,0,0,14,0,0,0,0,15,0,0,0,0,0,11,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,12,0,0,10,0,0,0,7,0,0,0,0,5,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,12,0,0,0,10,0,0,0,0,7,0,0,0,0,0,5,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,13,0,0,6,0,0,0,13,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,13,0,0,0,6,0,0,0,0,13,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,13,0,0,0,0,6,0,0,0,0,0,13,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,14,0,0,3,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,14,0,0,0,3,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,14,0,0,0,0,3,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,14,0,0,0,0,0,3,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,15,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,15,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,15,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,15,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,15,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,0,0,0,0,0,0,15,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,0,0,0,0,0,0,14,0,0,0,0,0,15,0,0,0,0,16,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,13,0,0,0,0,0,14,0,0,0,0,15,0,0,0,16,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,0,0,0,0,0,0,12,0,0,0,0,0,13,0,0,0,0,14,0,0,0,15,0,0,16,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,6,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,0,0,0,0,0,0,10,0,0,0,0,0,6,0,0,0,0,3,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,13,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,0,0,0,0,0,0,7,0,0,0,0,0,13,0,0,0,0,16,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

MG:=GModule(G,[a1,a2]);

// dd centralizes MG, lies in Sp56, and has order 16. ee normalizes MG, lies in Sp56, and has order 2.

dd:=GL(56,F)!DiagonalMatrix([6:i in [1..28]] cat [3:i in [1..28]]);

ee:=GL(56,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,11,0,0,0,0,0,7,0,0,0,0,6,0,0,0,10,0,0,11,0,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,4,0,0,0,0,0,9,1,0,0,0,0,12,13,0,0,0,15,16,0,0,11,4,0,12,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,14,0,0,0,0,0,6,12,0,0,0,0,0,3,0,0,0,6,5,0,0,3,14,0,16,12,11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,6,12,0,0,0,0,2,8,3,0,0,0,2,10,5,0,0,13,13,14,0,11,8,12,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,11,8,0,0,0,0,3,3,2,0,0,0,15,4,9,0,0,7,5,15,0,7,15,8,14,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,12,11,0,0,0,0,0,8,7,0,0,0,16,16,6,0,0,2,16,10,0,7,7,11,3,11,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,11,10,8,0,0,0,16,11,4,2,0,0,5,12,12,9,0,12,1,10,15,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,15,5,11,0,0,0,16,6,5,7,0,0,2,7,16,6,0,7,11,13,10,10,15,14,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,8,6,13,0,0,0,3,9,3,16,0,0,10,9,16,4,0,6,2,11,1,16,5,13,5,16,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,15,2,3,0,0,0,10,12,15,5,0,0,1,16,1,14,0,11,6,7,12,2,7,13,6,15,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,11,15,7,12,0,0,8,13,4,4,3,0,14,4,6,9,5,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,11,2,13,8,0,0,0,5,7,2,2,0,10,2,9,14,9,14,4,6,9,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,1,3,1,11,0,0,13,1,5,16,7,0,13,2,8,9,6,1,16,16,12,6,9,5,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,9,4,5,13,0,0,10,4,5,11,16,0,4,7,2,2,4,16,9,7,12,16,4,10,3,13,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,11,9,10,3,0,0,11,8,1,0,5,0,6,4,13,10,14,1,10,2,5,16,15,2,0,12,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,5,6,11,11,4,0,3,13,11,8,12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,7,9,4,0,14,0,8,0,16,14,6,12,5,16,7,2,3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,14,1,7,14,15,0,4,0,0,5,14,8,0,11,16,2,4,5,16,7,2,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,4,13,5,13,10,0,3,11,2,0,16,11,1,5,5,7,4,15,3,5,4,7,2,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,10,5,13,1,0,16,14,11,0,0,13,8,4,1,5,13,12,9,6,11,8,3,8,12,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,15,4,1,4,12,0,1,16,3,4,8,3,11,10,13,0,8,10,3,16,16,0,3,2,6,9,11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,13,11,8,12,1,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,16,15,9,6,2,1,12,1,10,15,14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,13,13,13,4,6,12,4,13,13,14,0,11,3,13,11,8,12,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13,2,9,11,13,9,8,1,5,5,7,4,11,10,5,1,13,7,3,13,11,8,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,14,16,9,13,15,11,4,10,13,1,9,6,9,4,3,2,15,2,6,5,10,11,8,12,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,15,14,2,13,16,13,15,0,4,14,7,5,11,9,1,11,11,15,8,15,11,12,11,6,14,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,15,5,13,10,9,3,3,1,6,2,12,4,7,8,14,16,11,5,13,10,9,6,2,12,14,16,10],
[14,14,13,3,8,11,12,14,13,2,10,8,16,1,6,12,12,15,3,2,13,6,14,7,3,3,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12,3,16,6,9,7,9,11,4,9,12,6,15,16,10,13,11,7,6,15,16,16,1,5,15,6,12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[14,10,13,4,13,11,10,13,2,2,14,1,10,8,6,16,10,4,4,16,13,14,13,3,11,4,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[14,8,13,11,7,11,3,6,5,2,2,2,2,3,6,16,16,8,11,6,13,2,13,15,5,11,15,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[10,14,2,3,8,3,9,14,13,16,9,6,16,1,14,1,4,7,3,2,2,12,4,8,15,3,5,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,13,4,13,5,6,1,4,6,15,13,12,7,7,11,12,2,14,13,14,4,1,14,4,13,13,1,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[11,4,9,14,12,5,8,3,11,4,5,11,1,10,12,13,6,10,14,3,9,7,1,12,2,14,16,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,0,6,16,5,14,5,1,8,9,14,11,6,2,11,11,1,7,16,2,9,4,2,13,13,16,13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[14,15,0,3,0,6,7,15,14,13,14,16,11,10,16,4,14,13,0,13,16,3,14,2,6,16,15,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,11,0,3,12,9,1,1,13,11,14,14,13,9,7,7,10,13,8,0,7,14,13,3,11,4,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,6,0,6,1,11,8,3,8,4,2,5,4,15,1,8,14,13,13,13,1,10,14,7,8,4,7,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[16,3,0,10,8,2,11,7,5,10,0,4,8,5,11,10,1,14,10,14,11,6,2,4,16,10,11,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[16,8,0,14,5,2,0,11,7,10,12,1,12,15,11,8,10,8,7,4,11,13,12,1,16,16,13,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12,5,1,14,9,6,10,6,8,13,10,8,16,1,6,11,11,1,7,16,2,12,11,14,6,6,10,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,5,3,14,1,1,6,5,4,5,3,1,6,7,1,15,5,15,9,10,6,10,7,1,3,8,16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[15,5,14,15,8,16,11,10,16,12,10,13,13,6,16,12,8,4,13,11,11,1,7,16,2,10,15,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[16,16,7,14,0,8,8,5,1,6,4,14,13,1,8,1,4,5,14,16,14,11,12,6,2,1,6,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,5,13,5,12,10,11,16,1,16,3,4,10,3,10,12,0,2,14,14,9,5,13,9,2,14,12,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,5,1,14,9,6,11,10,2,16,16,6,12,5,13,10,10,4,11,13,8,4,15,16,2,2,9,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,16,15,12,7,5,15,5,7,2,1,1,16,4,8,7,5,8,13,14,1,11,6,13,5,2,4,13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8,6,7,1,7,8,3,0,5,10,16,5,10,5,6,11,7,3,1,15,5,3,4,14,6,13,11,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,6,10,16,2,0,3,15,11,11,8,11,6,10,0,11,8,1,7,14,8,1,9,3,10,9,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7,13,6,6,16,5,2,8,5,6,10,8,16,1,6,2,2,11,9,6,5,5,6,3,11,11,7,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,1,9,1,2,16,16,7,7,9,12,0,8,1,9,5,8,1,12,0,16,12,5,8,7,13,9,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,3,14,14,1,6,10,1,12,14,5,14,15,14,14,14,10,6,3,3,6,14,13,3,11,4,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7,6,8,14,9,6,6,7,15,1,13,7,14,3,1,0,0,0,0,0,0,9,4,2,13,13,16,13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,8,6,3,1,13,0,6,16,5,5,16,5,5,5,8,3,6,11,15,0,4,13,14,8,10,3,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[10,1,7,5,2,7,2,8,5,6,3,16,15,2,12,16,16,3,4,14,6,11,3,10,14,14,12,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

// Set up MG2 and SMG2.
seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

MG2:=TensorProduct(MG,MG);
SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

SetSeed(0,0);
XSMG2:=CompositionFactors(SMG2);

// Let's get a copy of 125.
LG1:=XSMG2[Position([Dimension(i):i in XSMG2],125)];

homs:=AHom(LG1,SMG2); // There are three of these.
v1:=(LG1.1)*(homs.1);
v2:=(LG1.1)*(homs.2);
v3:=(LG1.1)*(homs.3);
coeffs:=[[1,i,j]:i,j in F] cat [[0,1,i]:i in F] cat [[0,0,1]];
Subs:=[sub<MG2|i[1]*v1+i[2]*v2+i[3]*v3>:i in coeffs];
Subs2:=[i:i in Subs|Dimension(sub<MG2|LieProd(MG2!Random(i),MG2!Random(i))>) le 133];

#Subs2 eq #F+1; // There are 16 correct ones and two abelian ones here.

repeat Subs3:=[i:i in Subs2|Dimension(sub<MG2|LieProd(MG2!Random(i),MG2!Random(i))>) ne 0]; until #Subs3 eq #F-1;
// We need to repeat it in case we are very unlucky and hit two commuting elements in a good case.

// Now we want the action of dd and ee on this set of 16 elements.

dd2:=KroneckerProduct(dd,dd);
ee2:=KroneckerProduct(ee,ee);

dperm:=Sym(#Subs3)![[i:i in [1..#Subs3]|(MG2!(Subs3[j].1))*dd2 in Subs3[i]][1]:j in [1..#Subs3]];
eperm:=Sym(#Subs3)![[i:i in [1..#Subs3]|(MG2!(Subs3[j].1))*ee2 in Subs3[i]][1]:j in [1..#Subs3]];

"The centralizer has action",dperm;
"The normalizing element has action",eperm;

"\n This forms a dihedral group of order q-1. Is it transitive (and therefore acts regularly)?";
IsTransitive(sub<Sym(#F-1)|dperm,eperm>);



==> anc/E7/PSL3q/psl35.txt <==
F:=GF(5);
G:=PSL(3,F);

MG:=GModule(G,[
GL(56,F)![[4,4,3,1,2,0,3,4,2,1,4,2,4,4,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,0,3,2,0,0,3,4,1,4,3,1,1,2,1],
[2,1,3,1,1,1,0,2,1,2,2,3,0,3,4,2,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,3,0,2,1,4,4,2,0,2,4,3,3,3,2,1],
[4,2,2,0,0,1,1,0,1,4,3,0,2,1,1,0,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,3,0,0,4,2,2,0,0,0,1,4,2,2,0,1],
[3,3,0,2,0,1,1,0,1,2,0,0,2,0,2,4,4,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,2,4,0,4,2,2,0,0,0,3,1,0,0,2,3],
[2,0,4,1,3,3,0,0,4,1,0,1,2,2,1,3,3,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,2,4,1,4,1,1,1,1,1,1,3,2,0,0,2,3],
[1,1,1,4,2,4,0,0,2,4,2,1,4,3,0,0,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,2,0,2,2,2,2,0,0,2,1,2,2,0,1],
[3,1,4,1,0,0,1,4,4,2,4,4,2,1,1,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,0,1,0,2,4,0,0,0,0,0,1,3,2,2,2,0],
[2,2,4,1,1,4,0,0,2,4,2,3,0,1,1,1,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,2,4,3,2,4,1,2,2,2,2,2,4,1,3,3,1,4],
[3,1,3,3,4,2,1,2,3,1,2,1,4,0,3,4,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,1,0,2,4,3,0,0,1,4,1,1,2,0,0,1,4],
[0,4,3,3,0,1,1,2,2,2,0,0,2,4,4,0,3,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,4,4,0,2,2,1,3,3,4,1,3,1,2,2,2,2,0],
[3,1,1,0,3,3,1,2,3,1,4,2,1,3,0,4,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,4,1,3,2,4,4,0,3,0,0,1,1,1,2,0],
[3,1,4,2,2,4,4,4,4,3,4,2,3,2,1,3,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,3,0,4,3,0,0,1,3,0,3,4,3,3,2,0],
[3,1,1,0,1,0,4,4,3,3,3,4,3,1,2,3,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,4,4,1,3,1,0,2,2,3,1,3,0,1,2,2,2,0],
[4,2,1,2,1,3,4,3,1,1,1,0,1,3,2,1,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,4,4,0,0,0,2,3,4,4,3,2,4,0,1,3,0,0],
[0,1,3,0,4,0,3,4,1,1,3,4,0,2,3,3,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,2,3,3,1,3,4,0,0,1,0,3,4,3,0,0,0],
[3,2,0,1,3,3,3,4,4,4,1,2,2,4,1,3,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,3,0,2,0,3,0,3,3,4,0,0,3,0,1,1],
[3,2,2,4,2,4,4,3,4,1,1,0,2,2,3,1,4,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,2,2,4,3,1,4,1,4,0,1,3,3,1,3,2,2],
[4,3,0,4,1,0,4,1,0,4,3,4,0,1,4,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,1,1,2,0,0,1,2,2,1,2,2,0,2,4,1,0,0],
[0,2,0,4,3,3,4,1,2,4,1,0,4,3,2,2,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,2,0,3,1,2,3,3,2,4,4,2,4,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,1,0,3,0,0,0,0,0,0,0,2,1,3,4,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,1,0,4,4,0,0,0,0,0,0,4,3,3,4,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,0,2,1,0,0,0,0,0,0,2,0,1,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,1,4,4,0,0,0,0,0,0,2,0,0,4,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,2,3,0,0,0,0,0,0,3,0,1,3,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,2,4,4,1,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,2,0,0,0,0,0,0,1,1,4,2,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,1,2,0,0,0,0,0,0,0,0,4,1,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,1,1,3,4,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,4,0,0,0,0,0,0,3,1,4,3,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,1,3,4,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,0,1,3,4,3,0,0,4,3,0,3,2,3,4,3,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,0,2,2,4,4,2,3,1,4,2,0,0,4,0,0,0],
[1,2,2,2,0,3,4,3,4,0,2,1,3,2,3,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,2,2,4,3,0,3,0,1,1,1,0,2,2],
[0,0,0,1,3,3,3,0,2,3,1,4,2,3,2,0,3,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,4,4,1,0,1,2,3,4,2,1,1,2,2,0,0,0],
[2,3,1,3,3,1,2,0,1,4,3,0,0,3,2,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,0,0,4,3,2,1,2,3,2,1,0,2,3,3],
[3,3,4,3,1,2,0,1,3,2,2,1,1,3,2,2,4,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,4,0,1,1,3,2,1,4,3,3,1,3,3],
[2,2,1,2,4,3,3,1,3,4,4,0,0,4,1,2,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,1,0,0,3,2,1,1,4,3,4,1,2,2,4,2,2],
[1,2,0,2,2,2,2,4,0,4,4,2,4,2,2,2,3,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,2,2,3,2,3,0,0,0,3,4,4,1,4,1,4,1,0],
[4,3,0,1,3,3,2,1,4,3,4,1,4,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,3,3,3,0,3,2,0,1,4,1,2,3,3,1,1,4,1],
[2,0,0,3,1,4,1,3,0,0,1,3,0,3,4,0,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,2,0,0,3,1,1,2,3,2,4,3,0,0,3,4],
[2,3,2,4,1,3,1,0,1,0,3,1,0,2,2,2,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,1,1,2,4,3,0,4,2,1,2,3,0,0,1,4,2,1],
[0,3,2,1,2,4,0,1,4,3,2,4,3,4,1,2,4,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,1,2,1,2,1,1,2,1,3,2,3,1,1,0,4,3],
[4,4,4,1,0,3,3,2,0,0,2,1,1,2,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,4,1,1,0,2,4,4,4,4,4,1,4,2,0,1,1],
[4,3,4,1,3,4,3,2,0,2,1,0,3,2,2,2,4,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,2,2,4,2,0,0,0,3,3,4,1,0,2,2,2],
[1,0,3,1,3,0,3,4,3,0,4,3,0,0,3,4,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,4,2,1,3,0,0,0,3,2,4,2,0,1,4,4,4,1],
[4,0,4,2,0,2,3,0,4,2,4,1,4,1,1,4,1,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,3,4,2,4,4,4,1,2,4,1,2,1,1,1,0,3],
[3,0,4,2,2,2,0,3,3,4,0,1,3,2,2,3,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,4,0,3,2,3,4,2,3,2,2,4,3,0,3,3],
[2,0,3,1,0,1,0,2,2,3,1,0,3,1,0,4,3,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,2,3,2,1,3,4,3,2,4,0,1,1,4,3,1,2,2],
[2,3,1,0,3,3,2,1,0,4,4,2,2,1,3,4,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,2,1,1,0,1,1,3,1,0,4,4,3,2,4,1,4],
[0,0,3,1,1,3,1,1,3,1,1,0,3,2,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,4,2,1,1,4,1,2,3,2,3,4,2,2,4]],

GL(56,F)![[3,4,1,3,2,1,3,2,3,4,4,2,2,3,2,2,4,0,0,2,3,0,0,0,3,4,0,0,2,1,1,3,1,0,0,1,1,2,3,4,1,3,0,1,2,0,2,1,4,3,4,0,4,3,3,4],
[3,4,1,3,2,1,4,1,0,4,4,1,1,4,1,3,3,0,0,2,3,0,0,0,3,4,0,0,2,1,1,3,1,0,0,1,1,2,3,1,3,4,1,4,0,3,0,4,3,2,0,1,0,4,2,3],
[3,0,4,0,0,2,1,2,4,0,4,3,4,4,1,1,3,4,2,4,1,3,2,3,0,1,0,1,1,2,2,1,3,2,4,0,0,1,0,2,3,0,3,0,0,0,1,3,0,3,2,0,0,2,2,4],
[0,3,2,2,2,0,0,3,1,0,3,0,1,0,0,0,4,1,0,4,1,3,2,3,0,1,0,1,1,2,2,1,3,2,4,0,0,4,3,3,4,0,3,4,4,4,0,2,3,1,2,0,3,0,4,1],
[1,2,1,4,4,0,2,4,2,2,1,0,1,3,2,0,3,2,0,3,1,1,3,2,3,3,3,4,0,4,4,1,2,0,0,2,0,3,0,2,2,2,3,4,3,4,1,0,3,3,0,0,2,1,0,0],
[1,2,1,4,4,0,1,0,3,4,4,0,0,3,2,2,1,1,1,3,1,1,3,2,3,3,3,4,0,4,4,1,2,0,0,2,0,1,3,0,0,0,1,2,1,2,4,3,4,4,4,4,1,0,1,1],
[0,3,1,3,1,3,2,0,1,3,3,3,3,2,3,3,0,1,4,4,4,0,2,3,0,1,0,4,1,2,2,4,3,1,4,4,3,1,1,3,3,0,2,4,2,3,0,4,1,0,0,0,2,4,2,1],
[3,0,1,3,1,3,0,2,0,1,2,4,1,3,2,3,0,1,4,4,4,0,2,3,0,1,0,4,1,2,2,4,3,1,4,4,3,1,1,4,4,3,0,0,3,4,1,0,4,3,3,3,4,1,4,3],
[4,0,0,0,3,4,3,2,2,0,4,3,2,0,0,3,3,0,1,4,4,3,2,3,2,1,4,2,1,3,4,3,4,1,4,1,3,2,0,4,3,0,2,2,3,1,3,2,0,3,4,2,3,0,1,1],
[0,4,3,2,0,2,3,2,2,3,4,4,3,2,3,0,1,0,1,4,4,3,2,3,2,1,4,2,1,3,4,3,4,1,4,1,3,1,4,2,1,3,0,2,3,1,3,2,0,3,0,3,4,1,2,2],
[1,3,4,1,3,4,3,2,0,4,3,1,3,1,4,4,2,2,4,4,4,3,2,3,2,1,4,2,1,3,4,3,4,1,4,1,3,3,1,2,1,1,3,1,2,0,2,1,4,2,2,0,0,2,2,2],
[0,4,2,3,3,4,4,1,2,4,3,3,4,2,3,3,3,0,1,4,4,3,2,3,2,1,4,2,1,3,4,3,4,1,4,1,3,2,0,4,3,3,0,4,0,3,0,4,3,1,1,4,2,4,1,1],
[2,2,3,2,1,1,2,3,1,3,2,2,3,1,4,0,1,2,4,4,4,3,2,3,2,1,4,2,1,3,4,3,4,1,4,1,3,0,3,1,0,4,1,2,3,1,3,2,2,0,1,4,4,1,3,3],
[0,1,3,4,4,0,4,0,2,0,4,4,2,4,0,0,3,4,2,3,4,1,0,0,1,1,4,4,2,2,1,2,3,1,4,3,2,3,1,0,4,3,3,0,4,1,2,3,0,1,3,2,2,2,1,2],
[3,3,0,2,4,0,0,4,4,1,3,4,0,4,0,0,3,1,0,3,4,1,0,0,1,1,4,4,2,2,1,2,3,1,4,3,2,2,0,4,3,4,4,4,3,0,1,2,1,2,1,0,2,2,4,0],
[1,3,0,4,4,4,2,2,0,4,1,2,2,3,3,1,3,0,2,1,0,4,3,1,4,1,0,4,3,2,3,1,4,3,0,4,0,2,4,2,2,1,3,0,0,2,4,0,4,2,0,2,4,4,1,0],
[3,1,1,3,2,1,1,3,2,2,2,2,1,3,3,1,3,0,2,1,0,4,3,1,4,1,0,4,3,2,3,1,4,3,0,4,0,2,4,2,2,1,3,2,2,4,1,2,3,1,0,2,1,1,3,2],
[3,3,4,1,0,2,2,4,1,2,1,0,1,1,4,4,4,1,3,3,4,1,2,3,4,0,3,0,1,1,1,1,1,4,0,3,1,0,1,4,1,3,4,0,4,1,4,3,2,3,4,3,3,2,3,4],
[0,1,3,2,3,4,0,1,2,1,0,0,2,2,3,0,3,4,0,3,4,1,2,3,4,0,3,0,1,1,1,1,1,4,0,3,1,3,4,4,1,2,3,1,0,2,0,4,3,4,3,2,2,1,4,0],
[0,0,4,1,2,3,4,1,0,0,3,3,4,3,2,4,1,3,2,4,3,2,4,3,1,0,0,0,0,0,0,3,1,3,1,2,3,3,3,0,0,1,1,1,1,1,1,1,2,2,1,1,0,0,0,0],
[0,0,0,0,1,4,2,3,1,0,3,3,3,4,1,0,0,0,0,2,0,3,3,4,0,0,0,0,0,0,0,2,0,3,1,1,2,2,2,2,2,0,0,2,2,2,2,2,4,4,4,4,4,4,0,0],
[0,0,3,2,4,1,3,2,2,3,3,2,0,4,1,3,2,2,3,3,0,1,0,1,2,0,0,0,0,0,0,2,4,0,3,0,3,2,2,2,2,0,0,4,4,4,4,4,4,4,4,4,0,0,0,0],
[0,0,2,3,0,0,2,3,2,0,0,4,4,2,3,4,1,2,3,4,4,0,1,4,4,0,0,0,0,0,0,1,3,0,3,3,1,2,2,0,0,4,4,4,4,4,4,4,0,0,4,4,3,3,0,0],
[0,0,2,3,0,0,1,4,0,4,3,3,0,4,1,3,2,4,1,4,1,2,2,3,2,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,3,3,3,3,3,3,3,1,1,1,1,0,0,0,0],
[0,0,1,4,3,2,0,0,2,1,1,4,2,0,0,1,4,4,1,0,0,0,4,4,1,0,0,0,0,0,0,1,1,0,0,0,0,1,1,3,3,1,1,2,2,2,2,2,2,2,4,4,4,4,0,0],
[0,0,1,4,2,3,0,0,4,1,4,2,4,3,2,0,0,2,3,0,0,0,0,0,0,0,1,0,2,2,0,0,0,0,0,0,0,3,3,1,1,4,4,4,4,4,4,4,3,3,1,1,0,0,0,0],
[0,0,1,4,4,1,4,1,3,4,0,4,4,0,0,4,1,3,2,0,0,0,0,0,0,0,1,0,3,2,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,0,0,1,1,1,1,0,0,0,0],
[0,0,3,2,1,4,3,2,3,2,0,1,4,3,2,3,2,3,2,0,0,0,0,0,0,2,3,0,2,1,0,0,0,0,0,0,0,2,2,4,4,0,0,3,3,3,3,3,1,1,4,4,3,3,0,0],
[0,0,2,3,1,4,2,3,0,3,2,1,4,4,1,2,3,0,0,0,0,0,0,0,0,1,4,0,3,3,3,0,0,0,0,0,0,1,1,2,2,0,0,3,3,3,3,3,1,1,0,0,3,3,0,0],
[0,0,1,4,0,0,4,1,0,2,4,0,4,0,0,1,4,3,2,0,0,0,0,0,0,4,4,4,4,1,2,0,0,0,0,0,0,0,0,1,1,4,4,3,3,3,3,3,2,2,2,2,1,1,0,0],
[0,0,2,3,2,3,4,1,1,4,0,0,0,0,0,3,2,4,1,0,0,0,0,0,0,1,1,1,4,0,4,0,0,0,0,0,0,2,2,2,2,0,0,2,2,2,2,2,3,3,0,0,4,4,0,0],
[0,0,1,4,4,1,0,0,3,4,1,0,2,4,1,1,4,3,2,2,4,2,0,3,0,0,0,0,0,0,0,3,3,1,0,1,0,3,3,3,3,3,3,3,3,3,3,3,1,1,4,4,4,4,0,0],
[0,0,4,1,2,3,1,4,3,4,2,2,4,3,2,1,4,4,1,3,1,1,2,3,4,0,0,0,0,0,0,2,2,3,4,3,4,3,3,0,0,1,1,1,1,1,1,1,2,2,4,4,3,3,0,0],
[0,0,2,3,0,0,3,2,2,0,4,0,4,2,3,2,3,2,3,2,4,2,2,2,4,0,0,0,0,0,0,2,3,3,1,2,0,1,1,1,1,4,4,0,0,0,0,0,3,3,0,0,2,2,0,0],
[0,0,0,0,4,1,0,0,0,4,0,1,0,1,4,4,1,1,4,2,2,3,3,0,4,0,0,0,0,0,0,4,3,2,4,1,3,2,2,2,2,1,1,3,3,3,3,3,3,3,1,1,0,0,0,0],
[0,0,4,1,2,3,2,3,3,1,3,2,1,2,3,1,4,4,1,4,0,2,1,0,4,0,0,0,0,0,0,1,1,1,2,3,2,1,1,4,4,3,3,1,1,1,1,1,1,1,2,2,4,4,0,0],
[0,0,2,3,1,4,0,0,4,4,3,2,2,2,3,2,3,1,4,2,4,1,1,1,0,0,0,0,0,0,0,3,3,4,3,1,2,0,0,0,0,4,4,2,2,2,2,2,2,2,4,4,0,0,0,0],
[0,1,2,0,0,4,4,2,3,0,4,3,0,3,3,3,0,2,4,2,1,0,4,2,0,4,1,1,1,3,4,0,4,4,0,1,4,2,3,4,1,2,0,0,0,4,1,0,1,2,4,0,1,4,1,0],
[4,0,0,3,0,1,1,3,4,2,4,4,1,0,4,3,4,1,3,3,4,0,1,3,0,1,4,4,4,2,1,0,1,1,0,4,1,1,0,1,4,1,3,4,4,0,3,4,1,0,2,1,3,0,4,0],
[0,0,3,2,3,0,4,1,4,2,0,1,3,2,1,3,1,4,1,0,4,0,4,2,3,0,0,0,3,3,1,2,1,4,3,1,0,2,1,0,2,4,1,0,1,0,1,4,4,2,4,0,2,3,3,0],
[0,0,2,3,0,2,4,1,0,0,2,1,2,3,4,4,2,2,3,0,1,0,1,3,2,0,0,0,2,2,4,3,4,1,2,4,0,4,0,0,3,2,0,2,1,2,1,3,4,1,0,4,3,2,2,0],
[0,2,4,3,3,4,0,2,3,1,4,2,2,1,4,1,1,1,4,3,2,2,2,1,3,0,3,0,2,2,4,1,4,0,4,1,2,4,0,1,1,3,3,2,4,4,3,1,3,2,2,0,3,3,1,2],
[0,3,0,3,4,4,4,4,4,4,0,4,1,0,0,4,4,4,1,2,3,3,3,4,2,0,2,0,3,3,1,4,1,0,1,4,3,1,0,4,4,4,4,1,4,4,0,2,3,4,4,1,2,2,4,3],
[2,3,0,1,2,3,0,3,3,2,0,3,3,1,0,0,2,0,0,4,3,4,1,0,1,0,1,3,3,1,4,2,3,0,0,4,4,0,1,3,0,0,3,3,1,2,2,3,0,4,3,4,2,4,3,0],
[2,4,0,1,3,3,0,3,3,2,4,4,0,2,3,0,4,1,0,1,1,1,1,1,3,3,4,2,0,2,3,0,2,2,0,3,4,1,1,1,4,1,0,4,3,3,1,1,3,1,3,2,0,0,3,0],
[0,4,3,0,0,4,0,0,3,3,3,2,1,0,3,1,2,1,3,4,2,3,4,3,2,2,1,2,3,0,0,3,2,0,4,2,2,2,2,1,3,1,4,1,1,2,0,3,0,4,2,3,2,0,2,4],
[2,3,1,0,0,0,2,1,3,0,1,1,1,1,4,3,2,4,4,2,2,3,0,0,3,3,2,0,2,3,4,0,1,1,4,0,2,0,2,1,0,2,2,4,1,1,2,4,1,0,0,1,2,4,2,4],
[2,3,3,1,4,1,0,1,4,0,0,4,0,4,2,1,0,0,2,4,2,4,4,1,1,2,2,3,2,4,4,0,2,2,2,1,3,0,2,2,1,4,4,0,1,4,2,1,4,4,1,4,3,1,1,3],
[4,0,1,2,0,3,0,2,1,2,0,3,2,4,0,3,2,2,4,1,1,2,3,0,4,0,2,3,2,2,3,0,3,1,0,0,3,3,0,0,2,1,1,4,4,0,4,4,3,4,0,1,1,4,3,4],
[2,4,0,2,4,3,4,4,3,3,1,3,2,1,0,0,0,4,0,4,4,3,2,0,1,0,3,2,3,3,2,0,2,4,0,0,2,0,3,1,4,2,2,4,4,3,4,4,1,0,1,0,2,4,0,4],
[3,1,2,1,0,1,1,3,3,0,4,1,4,2,4,2,0,1,3,3,4,2,1,1,1,2,0,2,0,3,4,3,3,3,4,3,0,3,4,2,1,0,3,3,1,4,0,0,0,4,1,4,0,3,1,1],
[2,4,4,3,3,1,0,1,0,1,3,2,2,1,3,0,3,4,2,2,1,3,4,4,4,3,0,3,0,2,1,2,2,2,1,2,0,4,3,3,4,4,1,1,3,0,4,4,4,0,1,3,3,0,4,4],
[4,4,2,0,2,0,3,2,3,4,0,1,2,0,3,3,2,2,2,3,0,1,0,2,2,4,3,0,0,2,2,3,2,0,0,1,0,1,2,4,3,2,4,3,2,0,2,0,3,1,2,0,1,4,4,3],
[2,0,0,3,2,1,0,0,2,4,4,2,3,4,3,3,2,3,3,2,0,4,0,3,3,1,2,0,0,3,3,2,3,0,0,4,0,2,1,2,3,4,2,1,2,4,2,4,2,4,0,2,0,2,4,0],
[0,0,2,0,0,4,3,1,1,1,1,0,1,0,2,2,3,0,3,0,0,1,2,1,1,1,1,0,3,2,4,3,4,3,2,4,2,1,0,1,3,2,0,1,4,2,1,0,2,4,1,2,0,4,4,1],
[4,1,0,3,3,3,1,0,3,2,1,2,3,1,2,2,3,4,3,0,0,4,3,4,4,4,4,0,2,3,1,2,1,2,3,1,3,3,4,2,0,4,1,1,3,0,1,2,1,4,3,2,4,0,0,3]]
]);


dd:=GL(56,F)![[0,1,1,4,0,0,1,4,3,4,2,2,4,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,1,1,0,0,3,3,4,4],
[4,2,1,4,0,0,1,4,3,4,2,2,4,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,1,1,0,0,3,3,4,4],
[0,0,2,4,0,0,1,4,3,4,2,2,4,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,1,1,0,0,3,3,3,3],
[0,0,1,0,0,0,1,4,3,4,2,2,4,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,1,1,0,0,3,3,3,3],
[0,0,0,0,1,0,1,4,3,4,2,2,4,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,1,1,0,0,0,0,0,0],
[0,0,0,0,0,1,1,4,3,4,2,2,4,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,1,1,0,0,0,0,0,0],
[3,2,2,3,4,1,2,4,3,4,2,2,4,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,1,1,1,1,1,1,1,1],
[3,2,2,3,4,1,1,0,3,4,2,2,4,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,1,1,1,1,1,1,1,1],
[4,1,1,4,2,3,3,2,4,4,2,2,4,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,4,4,4,4,4,4,4,4],
[4,1,1,4,2,3,3,2,3,0,2,2,4,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,4,4,4,4,4,4,4,4],
[4,1,1,4,2,3,3,2,3,4,3,2,4,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,4,4,4,4,4,4,4,4],
[4,1,1,4,2,3,3,2,3,4,2,3,4,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,4,4,4,4,4,4,4,4],
[4,1,1,4,2,3,3,2,3,4,2,2,0,3,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,0,0,4,4,4,4,4,4,4,4,4,4,4,4,4],
[1,4,4,1,3,2,2,3,2,2,1,3,2,0,1,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,4,4,1,3,2,2,3,2,2,1,3,2,4,2,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,3,3,2,1,4,4,1,4,4,2,1,4,3,2,4,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4],
[2,3,3,2,1,4,4,1,4,4,2,1,4,3,2,3,3,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4],
[3,2,2,3,4,1,1,4,0,1,3,0,1,2,3,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4],
[3,2,2,3,4,1,1,4,0,1,3,0,1,2,3,2,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,3,3,2,1,4,4,1,0,4,2,0,4,3,2,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],
[3,2,2,3,4,1,1,4,0,1,3,0,1,2,3,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3],
[2,3,3,2,1,4,4,1,0,4,2,0,4,3,2,3,2,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3],
[3,2,2,3,4,1,1,4,0,1,3,0,1,2,3,2,3,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,2,3,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],
[4,1,1,4,2,3,3,2,2,3,4,3,3,1,4,3,2,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,3,0,4,3,3,3,3,3,3,3,3,3,3,3,3,3],
[1,4,4,1,3,2,2,3,3,2,1,2,2,4,1,2,3,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,2,2,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2],
[4,1,1,4,2,3,3,2,3,1,3,2,1,2,3,1,4,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,1,3,3,2,1,1,1,1,1,1,1,1,1,1,1,1],
[1,4,4,1,3,2,2,3,0,2,1,0,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,2,2,3,4,3,3,3,3,3,3,3,3,3,3,3],
[3,2,2,3,4,1,1,4,4,3,4,1,3,1,4,3,2,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,3,4,4,3,3,4,3,3,3,3,3,3,3,3,3,3],
[3,2,2,3,4,1,1,4,2,2,3,2,1,2,3,1,4,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,1,3,3,1,1,1,2,1,1,1,1,1,1,1,1,1],
[4,1,1,4,2,3,3,2,1,2,4,0,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,3,2,2,2,2,3,2,2,2,2,2,2,2,2],
[4,1,1,4,2,3,3,2,2,4,4,3,2,3,2,4,1,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,4,2,2,3,3,3,3,3,2,1,1,1,1,1,1,1],
[1,4,4,1,3,2,2,3,3,1,1,2,3,2,3,1,4,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,1,3,3,2,2,2,2,2,4,0,4,4,4,4,4,4],
[3,2,2,3,4,1,2,3,3,1,1,2,3,2,3,1,4,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,1,3,3,2,2,2,2,2,4,4,1,0,0,0,0,0],
[2,3,3,2,1,4,3,2,2,4,4,3,2,3,2,4,1,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,4,2,2,3,3,3,3,3,1,1,0,1,0,0,0,0],
[2,3,3,2,2,3,1,4,4,3,3,1,4,1,4,3,2,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,3,4,4,1,1,1,1,1,2,2,0,0,2,1,1,1],
[3,2,2,3,3,2,4,1,1,2,2,4,1,4,1,2,3,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,2,2,1,1,4,4,4,4,4,3,3,0,0,4,0,4,4],
[4,1,2,3,3,2,4,1,1,2,2,4,1,4,1,2,3,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,2,2,1,1,4,4,4,4,4,3,3,0,0,0,0,0,4],
[1,4,3,2,2,3,1,4,4,3,3,1,4,1,4,3,2,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,3,4,4,1,1,1,1,1,2,2,0,0,0,0,1,2]];


ee:=GL(56,F)![[4,1,2,1,0,1,2,1,4,4,2,4,0,2,4,4,4,3,4,4,0,3,2,3,3,1,3,0,2,4,0,1,0,0,0,1,1,2,1,1,3,0,1,0,0,1,4,1,0,1,2,3,4,4,2,0],
[2,3,0,3,3,3,3,0,4,4,1,3,2,3,3,0,3,4,3,4,0,3,2,3,3,1,3,0,2,4,0,1,0,0,0,1,1,4,3,1,3,0,1,1,1,2,0,2,2,3,4,0,0,0,4,2],
[0,0,1,2,0,2,2,1,4,0,2,3,1,2,4,2,2,3,4,1,1,4,2,0,4,2,4,2,4,4,0,2,1,0,0,0,1,0,3,2,1,3,4,1,1,0,1,1,2,2,0,0,4,1,0,4],
[1,4,2,1,4,3,3,0,2,4,4,1,4,0,1,2,2,1,1,1,1,4,2,0,4,2,4,2,4,4,0,2,1,0,0,0,1,4,2,2,1,3,4,0,0,4,0,0,3,3,3,3,2,4,0,4],
[0,4,1,4,0,2,2,3,3,3,4,2,3,3,4,1,4,3,0,4,2,3,0,3,3,1,1,0,0,3,0,3,4,3,3,2,2,2,0,1,3,0,2,4,1,0,1,0,3,2,3,3,3,0,0,3],
[2,2,3,2,0,2,4,1,3,4,3,0,0,0,2,4,1,3,0,4,2,3,0,3,3,1,1,0,0,3,0,3,4,3,3,2,2,2,0,4,1,2,4,4,1,0,1,0,4,3,3,3,3,0,4,2],
[4,2,3,1,1,2,4,3,2,4,0,3,1,2,0,2,1,3,3,4,1,2,4,0,2,1,4,0,1,2,2,4,2,3,3,0,1,2,2,2,1,3,3,2,1,4,1,2,2,4,3,2,3,2,3,1],
[2,4,0,4,1,2,3,4,2,2,0,0,1,1,1,4,4,3,3,4,1,2,4,0,2,1,4,0,1,2,2,4,2,3,3,0,1,0,0,3,2,0,0,0,4,2,4,0,0,2,4,3,3,2,2,0],
[4,2,0,4,1,4,0,2,3,2,2,1,1,1,2,1,2,3,1,2,2,3,1,3,3,2,3,3,0,3,4,3,0,4,2,3,0,1,4,2,2,1,2,3,0,0,4,4,0,2,0,0,0,1,2,1],
[4,2,2,2,3,2,3,4,1,0,3,4,1,3,0,3,0,3,1,2,2,3,1,3,3,2,3,3,0,3,4,3,0,4,2,3,0,3,1,2,2,1,2,3,0,0,4,4,4,1,1,1,0,1,0,4],
[3,3,0,4,0,0,4,3,0,4,0,3,2,1,2,4,4,2,2,2,2,3,1,3,3,2,3,3,0,3,4,3,0,4,2,3,0,2,0,3,3,4,0,4,1,1,0,0,2,4,0,0,4,0,2,1],
[3,3,3,1,0,0,0,2,1,0,2,0,1,2,1,4,4,1,3,2,2,3,1,3,3,2,3,3,0,3,4,3,0,4,2,3,0,1,4,4,4,3,4,4,1,1,0,0,4,1,1,1,0,1,1,0],
[2,4,1,3,3,2,3,4,0,4,3,2,0,0,3,2,1,1,3,2,2,3,1,3,3,2,3,3,0,3,4,3,0,4,2,3,0,1,4,1,1,2,3,2,4,4,3,3,0,2,4,4,0,1,1,0],
[2,0,1,2,0,4,1,1,0,4,4,2,2,3,2,3,2,2,3,2,3,2,4,4,1,2,1,0,1,4,4,0,0,2,2,3,2,2,2,0,0,2,4,3,4,0,2,2,0,3,4,2,4,4,1,1],
[2,0,1,2,3,1,4,3,0,0,2,3,2,1,4,2,3,3,2,2,3,2,4,4,1,2,1,0,1,4,4,0,0,2,2,3,2,3,3,4,4,0,2,2,3,4,1,1,0,3,2,0,3,3,0,0],
[4,2,4,0,3,1,1,1,2,0,1,4,2,4,0,2,2,2,4,1,4,2,1,0,2,3,1,1,4,2,0,4,1,4,1,3,4,2,4,2,3,4,0,1,4,3,2,2,2,1,1,3,1,1,3,3],
[0,1,2,2,4,0,1,1,2,0,4,3,0,4,0,4,0,4,2,1,4,2,1,0,2,3,1,1,4,2,0,4,1,4,1,3,4,1,3,1,2,4,0,1,4,3,2,2,3,2,4,1,2,2,1,1],
[3,3,3,0,4,1,2,4,3,1,2,4,3,0,4,4,3,4,0,2,4,0,1,4,0,1,2,4,0,4,1,1,1,2,1,1,2,3,3,3,4,3,2,4,4,0,1,4,0,2,0,0,2,3,3,1],
[2,4,2,1,2,3,1,0,1,0,3,2,2,3,1,3,4,4,0,2,4,0,1,4,0,1,2,4,0,4,1,1,1,2,1,1,2,3,3,1,2,3,2,1,1,2,3,1,0,2,2,2,4,0,4,2],
[2,3,3,2,3,2,0,0,0,4,0,2,4,1,4,4,1,4,1,3,0,0,1,4,2,0,0,0,0,0,0,4,0,0,4,0,0,2,2,4,4,2,2,0,0,0,0,0,1,1,2,2,1,1,1,1],
[1,4,0,0,2,3,4,1,2,1,3,1,3,3,2,0,0,0,0,4,2,0,0,0,4,0,0,0,0,0,0,2,1,3,1,2,0,1,1,3,3,3,3,3,3,3,3,3,0,0,2,2,0,0,1,1],
[1,4,1,4,0,0,3,2,4,3,3,2,3,3,2,4,1,0,0,1,4,2,3,0,3,0,0,0,0,0,0,3,3,0,1,1,4,1,1,1,1,2,2,2,2,2,2,2,3,3,3,3,0,0,0,0],
[4,1,2,3,1,4,1,4,2,1,3,1,3,1,4,4,1,3,2,0,1,3,2,3,3,0,0,0,0,0,0,1,2,4,0,3,0,2,2,4,4,2,2,4,4,4,4,4,3,3,3,3,0,0,0,0],
[4,1,2,3,1,4,2,3,2,1,3,1,3,4,1,2,3,0,0,2,0,3,0,1,4,0,0,0,0,0,0,0,4,2,3,1,0,1,1,1,1,0,0,0,0,0,0,0,2,2,4,4,1,1,0,0],
[1,4,0,0,4,1,4,1,0,4,0,1,0,2,3,0,0,3,2,0,3,2,0,2,0,0,0,0,0,0,0,0,0,1,3,2,4,1,1,4,4,0,0,3,3,3,3,3,4,4,3,3,2,2,1,1],
[3,2,2,3,0,0,0,0,2,2,2,4,0,3,2,0,0,2,3,0,0,0,0,0,0,0,4,3,3,2,0,0,0,0,0,0,0,1,1,0,0,4,4,4,4,4,4,4,2,2,0,0,0,0,0,0],
[3,2,0,0,4,1,1,4,3,0,0,4,3,4,1,3,2,0,0,0,0,0,0,0,0,0,2,4,2,0,2,0,0,0,0,0,0,4,4,2,2,4,4,3,3,3,3,3,2,2,3,3,4,4,4,4],
[0,0,4,1,1,4,2,3,1,0,3,0,1,1,4,0,0,1,4,0,0,0,0,0,0,0,0,0,4,2,3,0,0,0,0,0,0,0,0,4,4,1,1,0,0,0,0,0,1,1,0,0,4,4,2,2],
[3,2,3,2,0,0,0,0,3,3,0,2,2,3,2,0,0,3,2,0,0,0,0,0,0,2,1,4,0,1,2,0,0,0,0,0,0,1,1,4,4,0,0,2,2,2,2,2,0,0,0,0,3,3,0,0],
[1,4,0,0,3,2,1,4,2,4,3,1,0,3,2,0,0,1,4,0,0,0,0,0,0,4,2,1,0,3,1,0,0,0,0,0,0,3,3,4,4,4,4,2,2,2,2,2,1,1,4,4,1,1,2,2],
[0,0,4,1,2,3,2,3,0,0,0,2,3,4,1,0,0,4,1,0,0,0,0,0,0,3,4,2,0,0,0,0,0,0,0,0,0,4,4,2,2,3,3,3,3,3,3,3,4,4,4,4,3,3,4,4],
[2,3,1,4,4,1,4,1,4,3,2,4,2,4,1,3,2,1,4,0,4,0,0,1,0,0,0,0,0,0,0,0,1,2,2,1,3,0,0,3,3,4,4,2,2,2,2,2,3,3,2,2,1,1,2,2],
[1,4,2,3,0,0,4,1,1,3,1,0,0,0,0,0,0,3,2,2,1,2,2,4,1,0,0,0,0,0,0,3,4,2,0,0,1,1,1,0,0,1,1,2,2,2,2,2,0,0,2,2,0,0,2,2],
[3,2,0,0,4,1,1,4,2,2,3,4,4,2,3,2,3,0,0,4,0,0,3,2,0,0,0,0,0,0,0,0,0,3,2,0,4,4,4,4,4,1,1,4,4,4,4,4,1,1,0,0,3,3,3,3],
[0,0,4,1,0,0,2,3,3,0,3,4,0,2,3,3,2,0,0,3,3,4,0,2,0,0,0,0,0,0,0,3,2,2,3,0,0,0,0,3,3,3,3,2,2,2,2,2,3,3,2,2,1,1,2,2],
[0,0,3,2,1,4,1,4,0,1,3,1,0,1,4,2,3,2,3,4,3,3,0,1,4,0,0,0,0,0,0,2,0,4,1,3,0,1,1,1,1,2,2,3,3,3,3,3,4,4,3,3,4,4,0,0],
[2,3,2,3,0,0,4,1,1,3,0,4,2,1,4,4,1,2,3,4,4,3,4,2,0,0,0,0,0,0,0,0,3,0,4,1,2,3,3,4,4,3,3,3,3,3,3,3,1,1,1,1,4,4,1,1],
[3,1,1,0,0,3,1,2,2,2,1,1,3,0,2,4,0,1,1,3,3,0,0,2,4,1,4,2,1,0,2,3,0,3,0,0,4,0,0,3,1,3,2,2,2,3,4,4,2,2,0,0,4,1,2,1],
[0,1,4,0,3,4,1,1,4,0,3,1,3,3,0,3,3,2,1,2,2,0,0,3,1,4,1,3,4,0,3,2,0,2,0,0,1,1,1,1,3,2,3,4,4,3,2,2,2,2,2,2,4,2,1,2],
[4,4,0,4,4,3,3,0,2,4,4,0,1,2,0,4,3,3,0,1,3,2,3,0,2,0,0,0,0,3,0,0,2,4,4,0,4,1,2,0,3,2,3,4,1,1,0,3,1,4,4,1,3,3,2,1],
[1,1,2,4,3,0,2,0,2,2,4,2,4,1,2,4,4,3,4,4,2,3,2,0,3,0,0,0,0,2,0,0,3,1,1,0,1,2,1,1,3,3,2,3,1,1,2,4,1,3,1,4,3,3,0,1],
[3,1,1,3,2,2,3,1,1,4,0,1,1,1,4,2,0,0,2,4,4,3,3,0,1,1,2,2,1,4,3,2,4,1,3,3,1,4,1,0,0,1,3,2,4,3,0,3,4,0,3,1,4,1,2,1],
[0,1,0,1,4,2,1,0,1,0,2,2,3,4,1,1,2,3,0,1,1,2,2,0,4,4,3,3,4,1,2,3,1,4,2,2,4,2,0,1,1,4,2,0,3,4,2,4,4,3,0,2,0,3,2,3],
[4,0,0,1,3,1,2,1,1,0,1,2,2,3,1,4,1,3,3,2,0,0,4,0,2,3,0,2,4,2,0,0,2,2,2,2,1,3,2,0,3,3,3,0,4,3,4,4,4,4,0,2,1,4,3,0],
[4,1,1,0,2,4,2,3,3,1,3,3,2,2,1,2,0,1,1,4,1,4,4,0,4,2,1,2,0,1,1,4,4,4,3,4,3,3,1,2,1,2,3,3,0,2,1,4,0,2,0,3,4,2,2,1],
[0,3,2,0,0,3,0,2,3,3,2,3,1,2,0,4,4,3,1,0,3,3,3,1,2,0,3,0,2,0,3,0,2,2,2,2,0,2,3,1,4,3,1,2,3,0,2,3,0,0,2,1,1,3,4,3],
[0,4,4,2,2,2,0,0,1,3,3,1,0,0,4,2,4,0,2,3,1,0,2,3,3,0,4,3,0,0,3,1,4,4,2,4,1,0,4,0,0,0,1,1,0,1,0,3,3,1,1,2,1,0,1,1],
[0,4,0,0,4,4,4,1,4,1,3,3,1,1,1,2,2,4,2,1,0,3,2,1,4,0,2,3,4,2,3,0,3,3,1,3,0,4,2,3,3,0,0,0,4,0,4,2,3,3,2,2,3,1,1,1],
[2,0,1,4,0,4,0,2,1,0,2,3,1,0,1,0,0,1,2,1,4,3,4,1,1,3,4,0,2,1,0,4,2,1,3,4,0,0,1,4,4,2,4,1,3,2,1,3,1,2,4,2,0,4,0,4],
[3,0,4,1,4,2,3,0,4,0,0,2,2,1,3,2,3,1,1,4,1,2,1,4,4,2,1,0,3,4,0,1,3,4,2,1,0,4,3,4,4,1,4,2,0,1,2,0,2,1,1,3,2,3,2,3],
[2,1,1,3,3,1,2,4,4,2,3,4,1,2,2,0,3,4,3,0,4,0,1,0,1,3,2,0,1,4,0,4,1,1,0,2,3,2,4,0,4,4,1,3,0,0,3,1,3,3,3,3,2,3,2,4],
[4,3,2,4,3,3,4,0,4,2,0,2,3,4,2,3,4,3,0,0,1,0,4,0,4,2,3,0,4,1,0,1,4,4,0,3,2,3,1,1,2,2,0,2,0,0,2,4,4,4,0,0,1,0,2,0],
[0,0,2,3,4,3,1,4,0,2,0,0,1,1,3,4,4,0,0,3,2,1,0,3,4,1,0,2,4,0,2,0,2,2,1,0,3,4,0,3,0,3,3,2,4,1,3,1,1,4,3,1,4,3,2,4],
[2,3,3,2,2,1,4,1,0,4,2,1,0,0,1,2,0,4,1,2,3,4,0,2,1,4,0,3,1,0,3,0,3,3,4,0,2,3,2,3,1,4,4,4,2,0,3,0,0,2,2,4,3,4,0,3],
[4,3,3,0,3,1,0,0,4,4,3,1,0,1,1,1,4,1,1,3,0,0,2,4,3,0,4,2,0,3,3,1,4,4,1,1,2,1,2,4,3,0,0,1,2,2,3,3,1,3,3,1,1,0,2,4],
[4,4,2,0,4,2,3,2,0,0,0,4,4,0,3,1,4,0,3,2,0,0,3,1,2,0,1,3,0,2,2,4,1,1,4,4,3,3,2,0,1,3,3,3,2,2,1,1,3,1,3,0,4,0,3,1]];

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

MG2:=TensorProduct(MG,MG);
SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

SetSeed(0,0);
XSMG2:=CompositionFactors(SMG2);

// Let's get a copy of 125.
LG1:=XSMG2[Position([Dimension(i):i in XSMG2],125)];

homs:=AHom(LG1,SMG2); // There are three of these.
v1:=(LG1.1)*(homs.1);
v2:=(LG1.1)*(homs.2);
v3:=(LG1.1)*(homs.3);

coeffs:=[[1,i,j]:i,j in F] cat [[0,1,i]:i in F] cat [[0,0,1]];
Subs:=[sub<MG2|i[1]*v1+i[2]*v2+i[3]*v3>:i in coeffs];
Subs2:=[i:i in Subs|Dimension(sub<MG2|LieProd(MG2!Random(i),MG2!Random(i))>) le 133];

#Subs2 eq #F+1; // There are 5 correct ones and one abelian one here.

repeat Subs3:=[i:i in Subs2|Dimension(sub<MG2|LieProd(MG2!Random(i),MG2!Random(i))>) ne 0]; until #Subs3 eq #F;
// We need to repeat it in case we are very unlucky and hit two commuting elements in a good case.

// Now we want the action of dd and ee on this set of 5 elements.

dd2:=KroneckerProduct(dd,dd);
ee2:=KroneckerProduct(ee,ee);

dperm:=Sym(#Subs3)![[i:i in [1..#Subs3]|(MG2!(Subs3[j].1))*dd2 in Subs3[i]][1]:j in [1..#Subs3]];
eperm:=Sym(#Subs3)![[i:i in [1..#Subs3]|(MG2!(Subs3[j].1))*ee2 in Subs3[i]][1]:j in [1..#Subs3]];

"The centralizer has action",dperm;
"The normalizing element has action",eperm;

"\n This forms a dihedral group of order 10. So eperm must fix one of the five subalgebras";


==> anc/E7/PSU33/psu33p=0generic.txt <==
SetSeed(0,0);

G<x,y>:=PermutationGroup<28|\[
1,3,2,6,8,4,11,5,13,15,7,14,9,12,10,20,22,23,19,16,21,17,18,27,28,26,24,25],\[
2,4,5,7,9,10,12,11,14,13,16,17,18,19,15,21,1,24,22,25,26,3,6,23,27,28,20,8]>;

F<w>:=CyclotomicField(8);

a1:=GL(56,F)![[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1]];

a2:=GL(56,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,-w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0]];



B1:=GModule(G,[GL(21,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[-1+w^2,-1+w^2,1+w^2,w^2,1,1+w^2,1,1,1-w^2,-w^2,1-w^2,-1-w^2,-w^2,-1,-w^2,-1-w^2,-1,-1,0,-1,0],
[-1,-1,-1+w^2,w^2,1,0,1,1,0,1,0,-w^2,1,-1-w^2,1-w^2,-w^2,0,0,-1,0,-1+w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]],
GL(21,F)![[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[1-2*w^2,-2*w^2,-2-w^2,-1,-1+w^2,-1,w^2,-1+w^2,w^2,1+2*w^2,-1+w^2,2,w^2,2-w^2,1+w^2,2,1,1-w^2,-w^2,0,-1-w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[-1,-1,w^2,0,0,w^2,1,1,1,1-w^2,1,-1-w^2,1-w^2,-1,-w^2,-1-w^2,0,0,0,0,w^2]]]);

B2:=GModule(G,[GL(27,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0]],
GL(27,F)![[-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]]]);

B3:=GModule(G,[GL(64,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,0,-1,0,-1,0,0,0,0,0,-1,0,0,-1,-1,0,-1,0,0,0,0,0,0,0,-1,-1,-1,0,-1,0,0,0,0,-1,0,0,0,0,-1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,-1,0,0,-1,0,0,-1,0,0,0,-1,0,0,0,1,0,0,1,-1,1,-1,1,0,1,0,0,-1,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,-1,1,1,1,0,1,0,0,0,0,1,-1,0,0,0,1,0,0,0,-1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,-1,0,0,-1,0,1,0,-1,-1,0,1,0,0,0,-1,0,0,1,-1,0,0,0,0,0,0,0,0,1,0,-1,-1,0,0,0,0,0,0,0,-1,-1,0,0,-1,-1,0,0,0,0,0,0,0,0,0,-1,0,0,-1,-1,0,0,1,0],
[1,0,1,0,0,1,-1,-1,1,1,1,0,-1,1,0,1,1,0,0,-1,1,0,1,-1,0,0,0,-1,0,-1,0,1,1,1,0,-1,0,-1,0,1,0,0,1,0,1,1,0,-1,0,1,-1,0,0,0,-1,1,-1,1,1,0,-1,1,-1,-1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,-1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,-1,-1,0,0,0,0,0,0,0,-1,-1,0,0,0,-1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0]],
GL(64,F)![[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,-1,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,0,-1,0,-1,0,0,0,0,0,-1,0,0,-1,-1,0,-1,0,0,0,0,0,0,0,-1,-1,-1,0,-1,0,0,0,0,-1,0,0,0,0,-1,0,0,0,0,0],
[1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,-1,0,0,-1,0,1,0,0,-1,0,1,0,0,0,-1,0,0,1,-1,0,0,0,0,0,0,0,-1,1,0,-1,-1,0,0,0,0,0,0,0,-1,-1,0,0,-1,-1,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0],
[0,-1,0,0,-1,0,0,-1,0,0,0,-1,0,0,0,0,0,0,1,-1,0,-1,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,-1,-1,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,-1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,1,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0],
[-1,1,-1,0,0,-1,1,1,-1,-1,-1,0,1,0,0,-1,0,-1,0,1,-1,0,-1,1,-1,0,0,1,0,1,0,0,-1,-1,0,1,0,1,0,-1,0,0,-1,0,-1,-1,0,1,0,-1,1,0,0,0,1,-1,1,-1,-1,0,1,-1,1,1],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[-1,0,-1,0,0,-1,1,1,-1,-1,-1,0,1,-1,0,0,-1,0,0,1,-1,0,-1,1,0,0,0,1,0,1,0,-1,-1,-1,0,0,0,1,0,-1,0,-1,-1,0,-1,-1,0,1,0,-1,1,0,0,0,1,-1,1,-1,-1,0,1,-1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,0,0,-1,1,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0]]]);


MG:=GModule(G,[a1,a2]);
LG:=DirectSum([B1,Dual(B1),B2,B3]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.


// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

n1:=Position([Dimension(i):i in XLG],21);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=Position([Dimension(i):i in XLG],27);
W2:=XLG[n2];
homs2:=homsall[n2];
U2:=sub<MG2|>;
for j in [1..Dimension(homs2)] do U2+:=Image(homs2.j); end for;

U3:=sub<MG2|>;
for j in [1..Dimension(homsall[2])] do U3+:=Image(homsall[2].j); end for;
for j in [1..Dimension(homsall[4])] do U3+:=Image(homsall[4].j); end for;

U:=U1+U2+U3;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh:=dh1+dh2;
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// This is just to make a few formulae easier to understand.

function BasisElementNumbers(n)

if(n in [1..dh1]) then return [Dimension(W1)*(n-1)+1..Dimension(W1)*n]; end if;
  return [dh1*Dimension(W1)+Dimension(W2)*(n-dh1-1)+1..dh1*Dimension(W1)+Dimension(W2)*(n-dh1)];
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;

// All products should be zero on this set.
ZeroElts:=[Dimension(U)+1..Dimension(MG2)];

///////////////
// Stage 1
///////////////

// Compute a few Lie products. We don't need many in this case.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

c:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
d:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
cd:=LieProd(c,d);
cdC:=(Matricise(cd)*Cinv)[1];

ac:=LieProd(a,c);
acC:=(Matricise(ac)*Cinv)[1];

Rgrev:=ChangeOrder(R,"grevlex");
BB:=SimplifyBasis(GroebnerBasis([Rgrev!j[i]:i in ZeroElts,j in [abC,acC,cdC]]));
BBa:=SimplifyBasis(GroebnerBasis([R!i:i in BB]));

///////////////
// Stage 2
///////////////

// Dispensing with the case where R.4=0.

// First we can make a single observation:

II:=ideal<R|BBa>;
(R.3 + (w^3 + w^2 - w - 1)*R.4)^2 in II; // This yields R.3 in terms of R.4.
coeffs2:=ChangeCoefficient(coeffs1,R.3,-(w^3 + w^2 - w - 1)*R.4);

// Either R.4=0 or R.4=1. Deal with the former case here.

coeffs2a:=ChangeCoefficient(coeffs2,R.4,0);
BB2a:=GroebnerBasis(SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(i,coeffs2a):i in BBa])));

// Since R.3=R.4=0, and dh1=7 we cannot have R.i=0 for i=1,2,5,6,7.

[i:i in [1..dh]|&and[R.i*R.j in BB2a:j in [1,2,5,6,7]]] eq [10,11,12,13,14];

coeffs2a:=ChangeCoefficients(coeffs2a,[R.i:i in [10..14]],[0,0,0,0,0]);
BB2a:=GroebnerBasis(SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(i,coeffs2a):i in BB2a])));

// This forces [a,b]=[c,d]=[a,c]=0.

II2a:=ideal<R|BB2a>;
&and{Evaluate(i,coeffs2a) in II2a:i in ab cat cd cat ac};

// We claim that this is enough to prove that W1+W2 is abelian.
// To see this, we need that [a,b] generates [W1,W1], etc. This
// is why we chose d specifically.

W11:=TensorProduct(W1,W1);
W12:=TensorProduct(W1,W2);
W22:=TensorProduct(W2,W2);

Dimension(sub<W11|W11.2-W11.(Dimension(W1)+1)>) eq Dimension(W1)*(Dimension(W1)-1) div 2 and
Dimension(sub<W22|W22.2-W22.(Dimension(W2)+1)>) eq Dimension(W2)*(Dimension(W2)-1) div 2 and
W12 eq sub<W12|W12.1>;

// Since E7 cannot have a 21+27=48-dimensional abelian subalgebra, we cannot have R.4=0.

coeffs3:=ChangeCoefficient(coeffs2,R.4,1);

///////////////
// Stage 3
///////////////

// Now we determine uniqueness of the subalgebra.

BB3:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(i,coeffs3):i in BBa]));

// We can eliminate some variables now.
vars:=[R.5,R.10,R.11,R.12];
vals:=[-(2*w^3 + 2*w^2 - 2*w)*R.6,
    -R.13 - 1/28*(-w^2 - 1)*R.14,
    2*w^2*R.13 + 1/28*R.14,
    w^3*R.13 - 1/28*(-w^3 - w)*R.14];

{vars[i]-vals[i]:i in [1..4]} subset {R!i:i in BB3};

coeffs3:=ChangeCoefficients(coeffs3,vars,vals);

BB3:=SimplifyBasis(GroebnerBasis([Evaluate(i,coeffs3):i in BB3]));

// Now we show that R.15 ne 0. So suppose it is 0.

badcoeffs:=ChangeCoefficient(coeffs3,R.15,0);
badBB3:=GroebnerBasis([Evaluate(i,badcoeffs):i in BB3]);
badcoeffs:=ChangeLinearCoefficients(badcoeffs,badBB3);

// This forces W2 not to exist:
&and[badcoeffs[i] eq 0:i in [dh1+1..dh]];

// Thus we may set R.15=1.

coeffs3:=ChangeCoefficient(coeffs3,R.15,1);
BB3:=GroebnerBasis([Evaluate(i,coeffs3):i in BB3]);

val1:=-1/2*(w^3+3*w);
val2:=-1/2*(-3*w^3-w-2);
(R.16-val1)*(R.16-val2) in BB3;

// This leads to two options.

coeffs3a:=ChangeCoefficient(coeffs3,R.16,val1);
coeffs3b:=ChangeCoefficient(coeffs3,R.16,val2);

BB3a:=GroebnerBasis([Evaluate(i,coeffs3a):i in BB3]);
BB3b:=GroebnerBasis([Evaluate(i,coeffs3b):i in BB3]);

// This is essentially enough to determine the algebra.
BB3a eq [
    R.1,
    R.2 + 1/28*(-w^3 - 4*w^2 + w)*R.14,
    R.6,
    R.7*R.14 + 14*w^2 - 56*w - 14,
    R.8 + 1/784*(w^2 - 1)*R.14^2,
    R.9 - 1/392*w^2*R.14^2,
    R.13
] and
BB3b eq [
    R.1 + 1/14*(-w^3 - w + 2)*R.14,
    R.2 + 1/28*(w^3 - 2*w^2 - w)*R.14,
    R.6 + 1/11*(-2*w^2 + 6*w + 2)*R.7,
    R.7*R.14 + 1/3*(42*w^2 - 28*w - 42),
    R.8 + 1/784*(-9*w^2 + 6*w + 9)*R.14^2,
    R.9 - 3/392*w^2*R.14^2,
    R.13 - 1/7*w^2*R.14
];

// So R.7*R.14 is a constant. The centralizer of G in Sp(56,F) acts on this.

// Here is the centralizer of G in Sp(56,F). It is just a torus with entries x and x^-1 down the diagonal.

ce1:=DiagonalMatrix(R,[R.1:i in [1..28]] cat [R.2:i in [1..28]]);

// ce1 centralizes G, even with two parameters.

&and[MatrixRing(R,56)!i*ce1 eq ce1*MatrixRing(R,56)!i:i in [a1,a2]];

// If R.1*R.2=1 then it also lies in Sp (clearly, but let's check anyway).

_,ss:=InvariantBilinearForms(ActionGroup(MG)); ss:=MatrixRing(R,56)!(ss[1]);
dif:=Transpose(ce1)*ss*ce1-ss; {dif[i,j]:i,j in [1..56]} eq {0,R.1*R.2-1,1-R.1*R.2};

// The action of ce1 on MG2 is the Kronecker product

ce1d:=KroneckerProduct(ce1,ce1);


BasisElementNumbers(4)[1] eq 64 and BasisElementNumbers(7)[1] eq 127;

v1:=Matricise([bas3[64,i]:i in [1..3136]]);
v2:=Matricise([bas3[127,i]:i in [1..3136]]);

v1*ce1d eq R.1*R.2*v1;
v2*ce1d eq R.2^2*v2;

// Thus, by extending the field if necessary, the coefficient of R.7 can be chosen arbitrarily.

coeffs3a:=ChangeCoefficient(coeffs3a,R.7,(w^2-4*w-1));
coeffs3b:=ChangeCoefficient(coeffs3b,R.7,1/3*(3*w^2-2*w-3));

BB3a:=GroebnerBasis([Evaluate(i,coeffs3a):i in BB3a]);
BB3b:=GroebnerBasis([Evaluate(i,coeffs3b):i in BB3b]);

coeffs3a:=ChangeLinearCoefficients(coeffs3a,BB3a);
coeffs3b:=ChangeLinearCoefficients(coeffs3b,BB3b);

// These now yield specific subspaces.

M1:=sub<MG2|MG2![Evaluate(i,coeffs3a):i in a],MG2![Evaluate(i,coeffs3a):i in ab]>;
M2:=sub<MG2|MG2![Evaluate(i,coeffs3b):i in a],MG2![Evaluate(i,coeffs3b):i in ab]>;

Dimension(M1) eq 133 and Dimension(M2) eq 133;

seqs2:=[[i,j]:i,j in [1..133]|i lt j];
"Now we are going to check that the two submodules M1 and M2 are actually subalgebras.";
"This will take a while...";

// We only have to check [M1.1,M1.i] for 2\leq i\leq 133 because M1 is a module 
for Mtest in [M1,M2] do
  for i in [1..132] do for j in [2..133] do
    if MG2!(LieProd(MG2!(Mtest.i),MG2!(Mtest.j))) notin Mtest then "IT ISN'T A SUBALGEBRA"; end if;
  end for; end for;
end for;
// One can construct the Lie algebra with structure constants strc1, but
// you cannot easily test simplicity, it must be true since the reduction modulo
// p is simple, and it takes another 4 hours to make the Lie algebra. Since MG2
// is a Lie algebra, we know that M1 and M2 are Lie algebras.

"All done";

==> anc/E7/PSU33/psu33p=11.txt <==
G<x,y>:=PermutationGroup<28|\[
1,3,2,6,8,4,11,5,13,15,7,14,9,12,10,20,22,23,19,16,21,17,18,27,28,26,24,25],\[
2,4,5,7,9,10,12,11,14,13,16,17,18,19,15,21,1,24,22,25,26,3,6,23,27,28,20,8]>;

F<ww>:=GF(121);
w:=ww^15;

a1:=GL(56,F)![[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1]];

a2:=GL(56,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,-w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0]];



B1:=GModule(G,[GL(21,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[-1+w^2,-1+w^2,1+w^2,w^2,1,1+w^2,1,1,1-w^2,-w^2,1-w^2,-1-w^2,-w^2,-1,-w^2,-1-w^2,-1,-1,0,-1,0],
[-1,-1,-1+w^2,w^2,1,0,1,1,0,1,0,-w^2,1,-1-w^2,1-w^2,-w^2,0,0,-1,0,-1+w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]],
GL(21,F)![[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[1-2*w^2,-2*w^2,-2-w^2,-1,-1+w^2,-1,w^2,-1+w^2,w^2,1+2*w^2,-1+w^2,2,w^2,2-w^2,1+w^2,2,1,1-w^2,-w^2,0,-1-w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[-1,-1,w^2,0,0,w^2,1,1,1,1-w^2,1,-1-w^2,1-w^2,-1,-w^2,-1-w^2,0,0,0,0,w^2]]]);

B2:=GModule(G,[GL(27,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0]],
GL(27,F)![[-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]]]);

B3:=GModule(G,[GL(64,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,0,-1,0,-1,0,0,0,0,0,-1,0,0,-1,-1,0,-1,0,0,0,0,0,0,0,-1,-1,-1,0,-1,0,0,0,0,-1,0,0,0,0,-1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,-1,0,0,-1,0,0,-1,0,0,0,-1,0,0,0,1,0,0,1,-1,1,-1,1,0,1,0,0,-1,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,-1,1,1,1,0,1,0,0,0,0,1,-1,0,0,0,1,0,0,0,-1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,-1,0,0,-1,0,1,0,-1,-1,0,1,0,0,0,-1,0,0,1,-1,0,0,0,0,0,0,0,0,1,0,-1,-1,0,0,0,0,0,0,0,-1,-1,0,0,-1,-1,0,0,0,0,0,0,0,0,0,-1,0,0,-1,-1,0,0,1,0],
[1,0,1,0,0,1,-1,-1,1,1,1,0,-1,1,0,1,1,0,0,-1,1,0,1,-1,0,0,0,-1,0,-1,0,1,1,1,0,-1,0,-1,0,1,0,0,1,0,1,1,0,-1,0,1,-1,0,0,0,-1,1,-1,1,1,0,-1,1,-1,-1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,-1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,-1,-1,0,0,0,0,0,0,0,-1,-1,0,0,0,-1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0]],
GL(64,F)![[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,-1,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,0,-1,0,-1,0,0,0,0,0,-1,0,0,-1,-1,0,-1,0,0,0,0,0,0,0,-1,-1,-1,0,-1,0,0,0,0,-1,0,0,0,0,-1,0,0,0,0,0],
[1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,-1,0,0,-1,0,1,0,0,-1,0,1,0,0,0,-1,0,0,1,-1,0,0,0,0,0,0,0,-1,1,0,-1,-1,0,0,0,0,0,0,0,-1,-1,0,0,-1,-1,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0],
[0,-1,0,0,-1,0,0,-1,0,0,0,-1,0,0,0,0,0,0,1,-1,0,-1,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,-1,-1,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,-1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,1,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0],
[-1,1,-1,0,0,-1,1,1,-1,-1,-1,0,1,0,0,-1,0,-1,0,1,-1,0,-1,1,-1,0,0,1,0,1,0,0,-1,-1,0,1,0,1,0,-1,0,0,-1,0,-1,-1,0,1,0,-1,1,0,0,0,1,-1,1,-1,-1,0,1,-1,1,1],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[-1,0,-1,0,0,-1,1,1,-1,-1,-1,0,1,-1,0,0,-1,0,0,1,-1,0,-1,1,0,0,0,1,0,1,0,-1,-1,-1,0,0,0,1,0,-1,0,-1,-1,0,-1,-1,0,1,0,-1,1,0,0,0,1,-1,1,-1,-1,0,1,-1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,0,0,-1,1,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0]]]);


MG:=GModule(G,[a1,a2]);
LG:=DirectSum([B1,Dual(B1),B2,B3]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.


// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

SetSeed(0,0);
XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

n1:=Position([Dimension(i):i in XLG],21);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=Position([Dimension(i):i in XLG],27);
W2:=XLG[n2];
homs2:=homsall[n2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

U3:=sub<MG2|&cat[[Image(homsall[j].i):i in [1..Dimension(homsall[j])]]:j in [2,4,5]]>;

U:=U1+U2+U3;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];

bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

dh:=Dimension(homs1)+Dimension(homs2); dh1:=Dimension(homs1); dh2:=Dimension(homs2);
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// This is just to make a few formulae easier to understand.

function BasisElementNumbers(n)

if(n in [1..dh1]) then return [Dimension(W1)*(n-1)+1..Dimension(W1)*n]; end if;
  return [dh1*Dimension(W1)+Dimension(W2)*(n-dh1-1)+1..dh1*Dimension(W1)+Dimension(W2)*(n-dh1)];
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;


// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;

// All products should be zero on this set.
ZeroElts:=[Dimension(U)+1..Dimension(MG2)];

///////////////
// Stage 1
///////////////

// Compute a few Lie products. We don't need many in this case.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

c:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
d:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
cd:=LieProd(c,d);
cdC:=(Matricise(cd)*Cinv)[1];

ac:=LieProd(a,c);
acC:=(Matricise(ac)*Cinv)[1];

BB:=GroebnerBasis(ideal<R|{j[i]:i in ZeroElts,j in [abC,acC,cdC]}>);
BB:=GroebnerBasis(ideal<R|SimplifyBasis(BB)>);

///////////////
// Stage 2
///////////////

// Dispensing with the case where R.14=0.

coeffs2a:=ChangeCoefficient(coeffs1,R.14,0);
BB2a:=GroebnerBasis([Evaluate(i,coeffs2a):i in BB]);
BB2a:=GroebnerBasis(SimplifyBasis(BB2a)); BB2a:=GroebnerBasis(SimplifyBasis(BB2a));
{R.10,R.11,R.12,R.13} subset BB2a; // So these are all zero as well.

// Since only R.i for i=8,9,14,15,16 are left for W2, one of these is non-zero.

{R.i*R.j:i in [8,9,15,16],j in [3,4]} subset BB2a;

// Thus R.3=R.4=0.

coeffs2a:=ChangeCoefficients(coeffs2a,[R.i:i in [10,11,12,13,3,4]],[0,0,0,0,0,0]);
BB2a:=GroebnerBasis(SimplifyBasis(GroebnerBasis([Evaluate(i,coeffs2a):i in BB])));
BB2a:=GroebnerBasis(SimplifyBasis(BB2a));

// This forces [a,b]=[c,d]=[a,c]=0.

II2a:=ideal<R|BB2a>;
&and{Evaluate(i,coeffs2a) in II2a:i in ab cat cd cat ac};

// We claim that this is enough to prove that W1+W2 is abelian.
// To see this, we need that [a,b] generates [W1,W1], etc.

W11:=TensorProduct(W1,W1);
W12:=TensorProduct(W1,W2);
W22:=TensorProduct(W2,W2);

Dimension(sub<W11|W11.2-W11.(Dimension(W1)+1)>) eq Dimension(W1)*(Dimension(W1)-1) div 2 and
Dimension(sub<W22|W22.2-W22.(Dimension(W2)+1)>) eq Dimension(W2)*(Dimension(W2)-1) div 2 and
W12 eq sub<W12|W12.1>;

coeffs2:=ChangeCoefficient(coeffs1,R.14,1);

///////////////
// Stage 3
///////////////

// Now we determine uniqueness of the subalgebra.

BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB]);

// This yields equations for R.1 to R.6, along with R.8, R.10 and R.11.

coeffs2:=ChangeLinearCoefficients(coeffs2,BB2);

// Now each of the coefficients for W1 is divisible by R.7
&and[IsDivisibleBy(coeffs2[i],R.7):i in [1..7]];
// so we can assume that that is 1 as well.
coeffs2:=ChangeCoefficient(coeffs2,R.7,1);
BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB]);
coeffs2:=ChangeLinearCoefficients(coeffs2,BB2);
BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB2]);

R.13*(R.13-ww^66) in BB2;
// Thus R.13 is one of two options.

coeffs3a:=ChangeCoefficient(coeffs2,R.13,0);
coeffs3b:=ChangeCoefficient(coeffs2,R.13,ww^66);

GroebnerBasis([Evaluate(i,coeffs3a):i in BB2]) eq [R.9*R.16-ww^94,R.15-ww^92*R.16];
GroebnerBasis([Evaluate(i,coeffs3b):i in BB2]) eq [R.9*R.16-ww^117,R.15-ww^45*R.16];

// We see that there are (q-1) solutions in each case, so 2(q-1) solutions in total.

// Thus we need to understand the centralizer in Sp, which should have order q-1 as a torus.

ce1:=DiagonalMatrix(F,[w:i in [1..28]] cat [w^-1:i in [1..28]]);

&and[i*j eq j*i:i in [a1,a2],j in [ce1]] and &and[i in Sp(56,F):i in [ce1]];

// The action of ce1 on MG2 is the Kronecker product

ce1d:=KroneckerProduct(ce1,ce1);

// This preserves coeffs3a and coeffs3b. To see this, 

BasisElementNumbers(14)[1] eq 310 and
BasisElementNumbers(13)[1] eq 283 and
BasisElementNumbers(9)[1] eq 175;

MG2!(VectorSpace(MG2)!bas3[310]*ce1d) eq bas3[310]; // So it fixes R.14, which is 1 in both coeffs3a and coeffs3b.
MG2!(VectorSpace(MG2)!bas3[283]*ce1d) eq bas3[283]; // So it fixes R.13, which distinguishes the two cases of 3a and 3b.
MG2!(VectorSpace(MG2)!bas3[175]*ce1d) eq w^2*bas3[175]; // So R.9 can be chosen arbitrarily.

// As the simple 56-dimensional module for PSU(3,3).2 that restricts to MG does not support an alternating form, there can be no normalizing element.

coeffs4a:=ChangeCoefficients(coeffs3a,[R.9,R.15,R.16],[1,ww^92*ww^94,ww^94]);
coeffs4b:=ChangeCoefficients(coeffs3b,[R.9,R.15,R.16],[1,ww^45*ww^117,ww^117]);


// We now need an element ce2 of Sp(56,F) such that F_11 . ce2 centralizes G, where F_11 is the standard Frobenius map.

ce2:=GL(56,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^75,ww^90,ww^75,ww^15,ww^30,ww^30,ww^45,10,ww^105,ww^105,ww^90,ww^105,ww^105,ww^105,10,1,1,ww^90,ww^45,10,ww^75,ww^30,1,ww^15,10,ww^75,ww^15,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^105,ww^45,ww^90,ww^30,1,ww^30,ww^105,10,ww^75,ww^75,ww^15,1,ww^90,ww^45,1,1,ww^30,10,1,ww^15,ww^75,10,ww^30,ww^75,ww^15,ww^90,0,ww^105],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^30,1,ww^30,ww^105,ww^45,ww^15,1,1,ww^30,ww^15,ww^30,ww^105,ww^15,1,ww^30,ww^15,1,10,ww^45,1,ww^75,10,ww^15,ww^75,ww^30,0,ww^90,ww^45],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,10,ww^90,1,ww^45,1,ww^75,ww^45,ww^30,ww^15,ww^15,ww^30,10,ww^105,ww^75,ww^75,10,10,ww^30,ww^75,ww^105,ww^15,ww^30,ww^90,0,ww^30,ww^105,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,ww^15,ww^30,ww^75,10,ww^45,ww^15,ww^90,ww^105,ww^45,ww^30,1,10,10,10,1,10,10,ww^15,ww^75,ww^30,ww^30,ww^15,0,ww^90,ww^45,ww^45,ww^105],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^45,ww^30,1,10,ww^15,ww^30,ww^105,1,ww^75,1,ww^75,ww^90,ww^30,10,ww^75,ww^75,ww^15,ww^105,ww^75,ww^90,10,0,ww^105,ww^30,ww^105,ww^30,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^30,ww^75,ww^75,ww^45,ww^45,ww^15,ww^15,ww^45,ww^90,ww^90,10,10,ww^45,ww^15,ww^105,ww^15,ww^90,ww^30,ww^90,1,0,1,ww^30,ww^105,1,1,ww^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^75,10,ww^90,10,ww^15,ww^30,1,ww^30,1,ww^105,ww^45,ww^15,ww^45,ww^15,10,ww^75,10,ww^30,10,1,0,10,ww^90,ww^30,ww^15,ww^45,ww^45,ww^45],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,ww^105,1,ww^30,10,10,ww^45,ww^15,1,ww^75,ww^15,10,10,1,ww^15,ww^90,ww^30,ww^15,ww^15,0,10,ww^90,ww^45,ww^45,ww^45,10,ww^105,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,ww^30,ww^15,ww^45,ww^30,10,ww^75,ww^45,ww^30,ww^75,ww^90,ww^75,ww^15,ww^90,ww^15,10,10,ww^75,0,ww^105,1,ww^30,ww^15,ww^105,ww^30,ww^75,10,ww^75],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^75,ww^45,ww^15,1,ww^30,ww^90,10,ww^75,1,ww^30,ww^45,ww^15,ww^105,ww^30,ww^15,ww^90,ww^15,0,ww^45,ww^105,ww^30,ww^90,ww^105,1,1,1,1,ww^90],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^105,ww^105,ww^45,ww^90,1,ww^45,ww^90,ww^15,ww^15,ww^30,1,ww^15,ww^90,ww^105,ww^30,ww^105,0,ww^105,1,ww^30,1,ww^105,ww^45,1,1,10,ww^30,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^30,10,10,10,ww^105,ww^15,10,ww^75,1,ww^15,10,ww^45,10,ww^15,ww^30,0,ww^15,ww^90,1,ww^90,ww^45,ww^15,ww^45,10,ww^45,ww^105,10,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^90,1,ww^105,ww^105,ww^105,1,ww^15,ww^75,ww^30,ww^90,ww^45,ww^90,ww^75,1,0,ww^30,ww^30,ww^105,ww^105,ww^105,1,ww^105,1,1,ww^45,ww^30,10,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^45,ww^30,ww^75,10,ww^30,ww^90,ww^75,ww^105,ww^75,ww^15,10,ww^75,ww^90,0,10,ww^105,ww^15,ww^30,ww^90,10,ww^105,ww^75,ww^30,1,ww^15,10,ww^75,ww^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^45,ww^30,ww^105,ww^45,ww^75,ww^30,ww^30,10,ww^30,ww^30,ww^105,ww^15,0,ww^90,ww^45,1,ww^90,ww^15,ww^105,1,ww^75,1,ww^90,1,1,ww^105,ww^90,ww^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^75,1,ww^45,10,ww^30,1,ww^30,ww^45,ww^90,ww^45,1,0,ww^105,ww^45,ww^90,ww^75,ww^105,ww^105,ww^45,1,ww^105,1,ww^45,10,ww^30,ww^15,10,ww^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^15,ww^15,ww^30,ww^90,ww^15,ww^30,10,10,ww^90,ww^90,0,10,ww^15,1,ww^75,1,10,ww^75,ww^90,ww^105,ww^75,ww^90,10,ww^30,ww^105,ww^30,ww^105,ww^90],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10,ww^30,1,1,ww^30,ww^15,ww^75,ww^30,0,ww^90,ww^75,ww^30,ww^105,ww^90,ww^105,ww^30,ww^30,ww^45,ww^45,ww^15,ww^90,ww^45,ww^75,ww^105,ww^105,ww^45,ww^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^105,ww^15,ww^105,ww^105,ww^90,ww^45,ww^75,10,0,ww^30,ww^90,ww^90,ww^30,ww^45,ww^30,10,ww^105,10,ww^30,10,10,ww^75,10,ww^15,ww^30,ww^30,ww^45,ww^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,10,ww^75,10,1,10,ww^15,0,1,ww^45,1,ww^75,1,ww^15,ww^45,ww^45,ww^105,ww^45,ww^75,ww^105,ww^30,ww^105,ww^15,ww^90,ww^75,10,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,ww^30,ww^105,ww^75,1,1,0,ww^105,ww^45,ww^105,1,ww^30,ww^30,ww^45,ww^105,1,ww^90,1,ww^45,ww^75,10,ww^105,ww^30,ww^105,ww^45,10,ww^15,ww^75],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^90,ww^15,ww^90,ww^15,ww^15,0,10,1,ww^75,ww^30,ww^30,10,ww^30,ww^90,10,ww^105,ww^75,ww^90,1,1,ww^30,ww^75,ww^105,ww^75,10,ww^105,ww^30,ww^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^30,ww^90,10,ww^105,0,ww^105,10,10,ww^90,10,ww^105,ww^30,ww^45,ww^30,ww^15,ww^15,10,ww^30,ww^30,1,ww^105,ww^75,1,1,ww^75,ww^75,10,ww^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^30,ww^30,ww^105,0,ww^15,ww^105,ww^45,1,ww^15,10,ww^90,1,ww^75,1,ww^15,1,ww^90,10,ww^75,ww^30,1,ww^45,10,ww^45,10,ww^15,ww^30,ww^105],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^75,10,0,ww^15,1,ww^90,ww^15,ww^45,ww^15,ww^30,ww^30,ww^75,ww^15,ww^45,ww^15,1,ww^75,ww^105,ww^105,10,ww^90,ww^45,ww^30,ww^30,ww^90,ww^30,ww^90,ww^45],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^105,0,1,ww^30,ww^90,ww^105,ww^30,1,ww^105,1,ww^105,10,ww^30,ww^30,10,1,ww^15,ww^75,ww^30,ww^15,1,ww^30,ww^75,ww^105,1,10,ww^75,ww^90],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^15,ww^45,ww^30,ww^30,ww^90,1,10,ww^15,1,ww^105,ww^45,ww^75,ww^75,ww^90,ww^30,ww^15,ww^45,1,1,ww^45,10,10,1,10,ww^30,ww^15,ww^45],
[ww^87,ww^117,ww^102,9,2,9,9,ww^87,2,2,ww^87,ww^117,ww^102,ww^42,ww^57,ww^57,ww^87,ww^27,2,ww^117,9,2,ww^42,ww^102,ww^102,ww^87,ww^117,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^42,ww^57,9,2,ww^27,ww^57,ww^102,2,ww^117,ww^102,ww^57,ww^117,2,9,ww^102,ww^102,9,ww^27,2,ww^27,2,ww^102,ww^27,ww^42,ww^102,2,0,ww^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^87,ww^42,ww^102,ww^42,ww^102,ww^102,ww^87,ww^42,9,ww^27,ww^27,ww^57,2,ww^117,ww^87,ww^117,ww^57,ww^102,ww^102,ww^117,ww^87,ww^117,ww^42,2,ww^117,0,9,ww^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^27,ww^102,ww^117,9,ww^87,9,ww^87,2,ww^102,ww^57,9,ww^42,2,ww^117,2,ww^57,2,ww^42,9,ww^117,2,ww^87,ww^27,ww^117,0,ww^27,ww^102,ww^102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^102,9,ww^57,ww^57,2,2,ww^57,ww^27,2,ww^102,ww^102,9,ww^117,ww^117,ww^102,ww^87,ww^102,ww^27,9,ww^42,9,9,ww^27,0,ww^27,9,ww^42,ww^102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^102,ww^102,ww^27,9,ww^57,ww^27,ww^57,ww^102,2,2,ww^42,ww^57,ww^27,9,ww^42,ww^102,9,ww^102,ww^102,ww^57,2,9,0,ww^117,ww^117,ww^42,ww^117,ww^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^57,ww^117,9,ww^87,ww^27,ww^102,ww^27,9,ww^57,ww^87,2,ww^42,2,ww^27,ww^87,ww^102,ww^102,2,ww^27,ww^87,ww^27,0,2,2,ww^57,ww^27,ww^102,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,9,ww^57,ww^42,ww^117,ww^27,ww^102,ww^27,ww^57,ww^87,ww^27,ww^87,ww^87,ww^117,2,ww^57,2,ww^87,2,0,ww^117,9,2,9,ww^57,9,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^117,ww^87,ww^102,ww^102,ww^117,9,ww^57,9,9,ww^102,9,ww^27,9,ww^102,ww^87,ww^102,ww^42,ww^42,ww^102,0,9,ww^57,ww^87,ww^42,ww^27,ww^27,ww^117,ww^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^117,ww^87,ww^27,ww^27,ww^57,ww^87,ww^42,ww^117,ww^87,ww^87,ww^102,ww^102,ww^27,ww^42,ww^27,ww^102,ww^57,ww^42,0,ww^102,ww^57,ww^117,ww^102,2,2,ww^102,9,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^42,ww^27,ww^102,ww^27,ww^102,9,ww^42,ww^57,ww^27,ww^42,ww^57,9,2,ww^57,2,ww^117,9,0,ww^42,ww^42,9,9,ww^102,ww^117,ww^42,ww^102,ww^117,ww^117,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^117,9,ww^117,ww^102,9,ww^87,2,ww^27,2,ww^87,ww^27,ww^27,ww^57,ww^42,ww^87,ww^27,0,2,ww^87,ww^42,ww^87,ww^102,2,ww^102,9,ww^87,2,ww^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^117,ww^42,ww^27,2,2,ww^42,2,ww^57,2,ww^27,ww^117,ww^42,2,ww^87,ww^42,0,ww^117,ww^27,ww^102,ww^102,9,ww^102,ww^102,ww^57,ww^87,ww^27,ww^102,ww^87,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^117,ww^57,9,ww^117,2,ww^102,ww^57,ww^27,9,ww^42,ww^102,ww^117,ww^27,9,0,ww^42,ww^57,9,ww^117,ww^57,ww^27,ww^57,ww^42,ww^102,9,ww^57,ww^102,ww^87,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,9,ww^102,ww^87,2,2,ww^27,2,ww^27,ww^27,ww^27,ww^102,ww^102,0,2,ww^57,ww^42,ww^87,ww^42,ww^102,ww^57,ww^117,2,ww^27,ww^27,ww^27,2,ww^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,9,ww^27,ww^87,9,ww^87,ww^117,ww^87,ww^42,2,ww^42,ww^117,0,ww^102,ww^117,9,ww^87,9,ww^117,2,ww^57,9,ww^117,ww^27,9,9,9,ww^102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,ww^102,9,2,2,ww^87,ww^27,2,ww^102,2,ww^27,0,ww^27,ww^102,ww^27,ww^42,ww^117,2,ww^102,ww^117,ww^117,ww^42,ww^87,2,ww^42,ww^87,ww^27,ww^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^42,2,2,2,2,ww^27,ww^42,ww^102,ww^27,ww^87,0,ww^117,ww^42,ww^117,ww^102,ww^27,ww^117,ww^87,ww^102,2,ww^57,9,ww^42,ww^102,2,ww^117,ww^87,ww^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^57,9,ww^57,ww^102,ww^27,ww^117,ww^102,2,ww^27,0,ww^57,9,9,ww^117,ww^42,ww^117,ww^57,ww^42,ww^57,ww^102,ww^87,ww^57,9,ww^102,ww^87,ww^117,ww^102,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,ww^27,9,ww^87,ww^87,ww^87,ww^42,9,0,ww^117,ww^117,ww^102,ww^42,ww^117,2,9,9,ww^117,ww^57,2,ww^117,ww^87,9,9,ww^102,2,ww^27,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^87,ww^87,ww^87,ww^117,ww^102,ww^42,9,0,2,9,ww^102,9,ww^57,9,ww^117,ww^87,ww^117,ww^87,ww^27,2,ww^102,2,ww^102,ww^117,9,ww^42,9,ww^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^102,2,2,ww^27,ww^102,2,0,2,ww^42,ww^102,ww^42,ww^117,ww^27,ww^117,ww^87,9,9,ww^42,ww^42,ww^87,ww^117,ww^117,ww^87,ww^87,ww^57,ww^57,ww^102,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,ww^102,ww^27,ww^102,ww^27,0,9,ww^42,ww^57,ww^27,ww^117,ww^57,ww^57,9,ww^102,ww^42,ww^57,2,ww^57,2,ww^27,ww^102,ww^117,9,2,ww^102,ww^87,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^27,ww^87,ww^87,ww^42,0,ww^117,ww^102,ww^102,ww^57,ww^117,9,9,2,9,9,9,2,ww^102,ww^87,ww^27,ww^42,ww^117,ww^87,9,ww^57,ww^102,ww^117,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,ww^27,ww^102,0,ww^42,ww^102,ww^117,ww^27,ww^57,ww^102,9,9,ww^57,ww^57,ww^27,9,ww^102,ww^117,ww^117,ww^102,ww^87,ww^57,2,ww^87,2,ww^42,9,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^87,ww^42,0,ww^102,ww^57,ww^117,9,ww^57,2,ww^87,9,2,ww^117,ww^102,2,ww^117,ww^27,ww^102,ww^117,ww^102,2,2,ww^117,ww^87,ww^27,ww^102,2,ww^102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^27,0,ww^42,ww^117,ww^57,ww^102,9,ww^57,ww^117,2,9,ww^102,2,2,ww^87,ww^42,2,ww^117,ww^57,ww^57,9,ww^27,ww^102,2,ww^102,ww^42,ww^87,ww^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,ww^117,ww^57,9,ww^117,2,ww^102,ww^57,9,ww^87,ww^42,2,2,9,ww^27,ww^27,ww^27,ww^42,ww^27,ww^27,9,ww^87,ww^102,ww^102,ww^117,ww^57,ww^42,ww^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];


// Check what I claim about d2.

MGa:=FrobeniusImage(MG,1);
ce2^-1*ActionGenerator(MGa,1)*ce2 eq ActionGenerator(MG,1) and
ce2^-1*ActionGenerator(MGa,2)*ce2 eq ActionGenerator(MG,2);

// Now we take its action on MG2.

ce2d:=KroneckerProduct(ce2,ce2);

p1:=MG2![Evaluate(i,coeffs4a):i in ac];
p2:=MG2![Evaluate(i,coeffs4b):i in ac];

M1:=sub<MG2|p1>;
M2:=sub<MG2|p2>;

// Take the image of p1 under F_11.ce2
p1a:=MG2![Evaluate(i,coeffs4a)^Characteristic(F):i in ac]*ce2d;

// Then p1a lies in M2, so the field automorphism swaps the two cases.
p1a in M2;

// Also, an element of the normalizer of G also maps M1 to M2.

n1:=GL(56,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^90,ww^105,ww^90,ww^30,ww^45,ww^45,10,ww^75,1,1,ww^105,1,1,1,ww^75,ww^15,ww^15,ww^105,10,ww^75,ww^90,ww^45,ww^15,ww^30,ww^75,ww^90,ww^30,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^15,ww^15,ww^75,1,ww^30,ww^75,1,ww^45,ww^45,10,ww^30,ww^45,1,ww^15,10,ww^15,0,ww^15,ww^30,10,ww^30,ww^15,ww^75,ww^30,ww^30,ww^90,10,ww^90],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^75,ww^75,ww^90,ww^30,ww^75,ww^90,1,1,ww^30,ww^30,0,1,ww^75,10,ww^15,10,1,ww^15,ww^30,ww^45,ww^15,ww^30,1,ww^90,ww^45,ww^90,ww^45,ww^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^15,ww^75,ww^45,ww^90,0,ww^90,ww^45,ww^45,ww^75,ww^45,ww^90,ww^15,ww^30,ww^15,1,1,ww^45,ww^15,ww^15,ww^105,ww^90,10,ww^105,ww^105,10,10,ww^45,ww^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^75,ww^45,1,ww^90,ww^15,ww^15,0,1,10,1,ww^15,ww^45,ww^45,10,1,ww^15,ww^105,ww^15,10,ww^90,ww^75,1,ww^45,1,10,ww^75,ww^30,ww^90],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^75,ww^15,ww^30,ww^15,ww^75,ww^15,ww^90,0,ww^75,1,ww^75,ww^30,ww^75,ww^90,1,1,10,1,ww^30,10,ww^105,10,ww^90,ww^45,ww^30,ww^15,ww^75,ww^75],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^90,10,ww^45,ww^75,10,ww^90,ww^105,ww^75,10,ww^105,1,ww^105,ww^45,1,ww^45,ww^90,ww^90,ww^105,0,ww^15,ww^30,10,ww^45,ww^15,10,ww^105,ww^90,ww^105],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^15,ww^105,ww^15,ww^90,ww^30,1,ww^105,ww^105,ww^15,1,ww^15,ww^90,1,ww^105,ww^15,1,ww^105,ww^45,ww^30,ww^105,10,ww^45,1,10,ww^15,0,ww^75,ww^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^105,ww^15,1,1,1,ww^15,ww^30,ww^90,ww^45,ww^105,10,ww^105,ww^90,ww^15,0,ww^45,ww^45,1,1,1,ww^15,1,ww^15,ww^15,10,ww^45,ww^75,ww^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^30,ww^15,0,ww^90,ww^75,ww^45,ww^90,1,ww^90,ww^105,ww^105,ww^30,ww^90,1,ww^90,ww^75,ww^30,10,10,ww^15,ww^45,1,ww^105,ww^105,ww^45,ww^105,ww^45,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^30,1,ww^90,ww^75,ww^105,ww^45,ww^15,ww^30,ww^75,ww^105,1,ww^90,10,ww^105,ww^90,ww^45,ww^90,0,1,10,ww^105,ww^45,10,ww^75,ww^75,ww^75,ww^75,ww^45],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,ww^75,0,ww^105,ww^75,ww^15,ww^90,ww^105,ww^30,10,ww^90,ww^45,ww^90,ww^105,ww^90,10,ww^30,ww^45,1,ww^90,ww^15,ww^30,ww^15,ww^30,ww^105,1,ww^75],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^45,ww^75,ww^75,ww^75,1,ww^30,ww^75,ww^90,ww^15,ww^30,ww^75,10,ww^75,ww^30,ww^45,0,ww^30,ww^105,ww^15,ww^105,10,ww^30,10,ww^75,10,1,ww^75,ww^75],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10,ww^30,1,1,ww^30,ww^15,ww^75,ww^30,0,ww^90,ww^75,ww^30,ww^105,ww^90,ww^105,ww^30,ww^30,ww^45,ww^45,ww^15,ww^90,ww^45,ww^75,ww^105,ww^105,ww^45,ww^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^90,ww^75,ww^105,ww^75,ww^30,ww^45,ww^15,ww^45,ww^15,1,10,ww^30,10,ww^30,ww^75,ww^90,ww^75,ww^45,ww^75,ww^15,0,ww^75,ww^105,ww^45,ww^30,10,10,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,1,ww^30,10,ww^105,10,ww^15,ww^105,ww^90,ww^75,ww^75,ww^90,1,ww^45,ww^15,ww^15,1,1,ww^90,ww^15,ww^45,ww^75,ww^90,ww^30,0,ww^90,ww^45,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^45,ww^90,ww^105,ww^75,ww^45,ww^75,ww^90,ww^15,ww^90,ww^45,0,ww^30,ww^90,ww^15,1,ww^30,ww^30,ww^90,ww^45,ww^30,ww^45,ww^90,ww^105,ww^75,10,ww^105,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^75,10,ww^105,ww^90,10,1,ww^105,ww^15,ww^105,ww^45,ww^90,ww^105,1,0,ww^90,ww^15,ww^45,10,1,ww^90,ww^15,ww^105,10,ww^30,ww^45,ww^90,ww^105,ww^45],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^75,0,ww^90,1,10,ww^75,1,ww^90,ww^75,ww^90,ww^75,ww^30,1,1,ww^30,ww^90,ww^105,ww^45,1,ww^105,ww^90,1,ww^45,ww^75,ww^90,ww^30,ww^45,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,1,ww^45,ww^105,ww^75,ww^105,10,ww^15,ww^30,ww^30,ww^90,ww^75,ww^45,1,ww^75,ww^75,ww^105,ww^15,ww^75,ww^90,ww^30,ww^15,ww^105,ww^30,ww^90,ww^45,0,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^90,ww^45,10,ww^105,ww^90,ww^75,ww^45,1,ww^15,ww^75,10,ww^30,ww^90,ww^90,ww^90,ww^30,ww^90,ww^90,ww^45,ww^105,10,10,ww^45,0,1,ww^75,ww^75,ww^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,ww^105,ww^90,10,1,ww^75,ww^90,ww^45,10,ww^15,10,ww^15,ww^30,ww^90,1,ww^15,ww^15,ww^75,ww^45,ww^15,ww^30,1,0,ww^45,ww^90,ww^45,ww^90,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^15,1,ww^75,ww^15,ww^45,1,1,ww^30,1,1,ww^75,ww^105,0,10,ww^15,ww^90,10,ww^105,ww^75,ww^90,ww^45,ww^90,10,ww^90,ww^90,ww^75,10,ww^105],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^45,ww^90,ww^45,ww^90,ww^90,0,ww^15,ww^75,ww^30,ww^105,ww^105,ww^15,ww^105,ww^45,ww^15,10,ww^30,ww^45,ww^75,ww^75,ww^105,ww^30,10,ww^30,ww^15,10,ww^105,ww^105],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,ww^90,10,10,ww^45,1,ww^30,ww^15,0,ww^105,ww^45,ww^45,ww^105,1,ww^105,ww^15,10,ww^15,ww^105,ww^15,ww^15,ww^30,ww^15,ww^90,ww^105,ww^105,1,ww^90],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^30,ww^15,ww^15,ww^75,ww^105,ww^45,1,ww^105,ww^90,ww^30,10,10,ww^75,ww^15,1,ww^30,ww^105,ww^105,ww^30,ww^45,ww^45,ww^105,ww^45,ww^15,1,ww^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^105,ww^30,ww^45,ww^75,ww^105,ww^105,ww^90,10,ww^45,1,10,ww^105,ww^105,ww^45,10,ww^15,ww^75,10,10,0,ww^105,ww^15,ww^90,ww^90,ww^90,ww^105,ww^30,ww^45],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^30,ww^75,ww^75,ww^45,ww^45,ww^15,ww^15,ww^45,ww^90,ww^90,10,10,ww^45,ww^15,ww^105,ww^15,ww^90,ww^30,ww^90,1,0,1,ww^30,ww^105,1,1,ww^30],
[ww^102,2,2,ww^27,ww^102,2,0,2,ww^42,ww^102,ww^42,ww^117,ww^27,ww^117,ww^87,9,9,ww^42,ww^42,ww^87,ww^117,ww^117,ww^87,ww^87,ww^57,ww^57,ww^102,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^87,ww^102,ww^27,ww^42,ww^42,ww^42,ww^117,ww^27,0,9,9,ww^57,ww^117,9,ww^87,ww^27,ww^27,9,2,ww^87,9,ww^42,ww^27,ww^27,ww^57,ww^87,ww^102,ww^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^102,2,ww^117,ww^87,ww^27,ww^87,ww^87,ww^102,ww^27,ww^27,ww^102,2,ww^117,ww^57,9,9,ww^102,ww^42,ww^27,2,ww^87,ww^27,ww^57,ww^117,ww^117,ww^102,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^42,2,ww^27,ww^27,ww^42,ww^117,ww^102,ww^117,ww^117,ww^27,ww^117,9,ww^117,ww^27,2,ww^27,ww^87,ww^87,ww^27,0,ww^117,ww^102,2,ww^87,9,9,ww^42,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^27,ww^27,9,ww^117,ww^102,9,ww^102,ww^27,ww^57,ww^57,ww^87,ww^102,9,ww^117,ww^87,ww^27,ww^117,ww^27,ww^27,ww^102,ww^57,ww^117,0,ww^42,ww^42,ww^87,ww^42,ww^87,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^27,9,ww^57,ww^42,ww^42,9,ww^42,ww^87,ww^42,ww^57,ww^27,9,ww^42,ww^117,9,0,ww^27,ww^57,2,2,ww^102,2,2,ww^87,ww^117,ww^57,2,ww^117,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,ww^42,ww^87,ww^42,ww^87,0,2,ww^102,ww^117,ww^87,ww^57,ww^117,ww^117,2,ww^42,ww^102,ww^117,9,ww^117,9,ww^87,ww^42,ww^57,2,9,ww^42,ww^27,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^117,ww^57,ww^57,2,0,ww^87,9,9,ww^27,ww^87,ww^42,ww^42,ww^102,ww^42,ww^42,ww^42,ww^102,9,ww^57,ww^117,2,ww^87,ww^57,ww^42,ww^27,9,ww^87,ww^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,0,ww^87,ww^42,ww^102,ww^27,ww^117,ww^102,ww^42,ww^57,ww^117,ww^27,ww^57,ww^57,2,ww^87,ww^57,ww^42,ww^102,ww^102,ww^117,9,ww^27,ww^57,ww^27,ww^87,2,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,ww^87,ww^102,ww^42,ww^57,ww^87,2,ww^42,ww^27,2,ww^87,ww^27,ww^42,ww^102,2,2,ww^102,ww^57,ww^42,ww^57,ww^42,2,ww^57,9,2,ww^42,0,ww^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^87,ww^27,ww^42,ww^87,ww^102,9,ww^27,ww^117,ww^42,2,9,ww^87,ww^117,ww^42,0,2,ww^27,ww^42,ww^87,ww^27,ww^117,ww^27,2,9,ww^42,ww^27,9,ww^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,ww^27,9,ww^57,ww^27,ww^42,ww^87,ww^102,ww^87,ww^42,ww^102,ww^102,2,ww^117,ww^42,ww^102,0,ww^87,ww^42,ww^117,ww^42,ww^57,ww^87,ww^57,ww^27,ww^42,ww^87,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,ww^87,ww^42,0,ww^102,ww^42,ww^57,ww^87,ww^117,ww^42,2,2,ww^117,ww^117,ww^87,2,ww^42,ww^57,ww^57,ww^42,ww^27,ww^117,9,ww^27,9,ww^102,2,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,9,9,ww^102,ww^87,ww^27,ww^57,0,ww^117,ww^57,ww^87,ww^57,ww^42,ww^57,ww^102,9,ww^102,9,2,ww^117,ww^87,ww^117,ww^87,ww^102,ww^57,ww^27,ww^57,ww^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^117,ww^87,ww^27,ww^27,ww^57,ww^87,ww^42,ww^117,ww^87,ww^87,ww^102,ww^102,ww^27,ww^42,ww^27,ww^102,ww^57,ww^42,0,ww^102,ww^57,ww^117,ww^102,2,2,ww^102,9,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^57,ww^57,2,9,ww^57,9,ww^102,9,ww^27,ww^117,ww^27,ww^102,0,ww^87,ww^102,ww^57,9,ww^57,ww^102,ww^117,ww^42,ww^57,ww^102,2,ww^57,ww^57,ww^57,ww^87,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^57,2,ww^27,ww^102,ww^117,ww^102,ww^117,ww^42,2,ww^87,ww^102,9,ww^42,ww^27,ww^42,ww^87,ww^42,9,ww^102,ww^27,ww^42,ww^117,ww^57,ww^27,0,ww^57,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^87,ww^57,ww^57,ww^57,ww^57,9,ww^87,ww^27,9,2,0,ww^42,ww^87,ww^42,ww^27,9,ww^42,2,ww^27,ww^57,ww^102,ww^117,ww^87,ww^27,ww^57,ww^42,2,ww^102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,ww^87,ww^27,ww^87,ww^27,ww^27,2,ww^87,ww^117,9,9,ww^102,ww^57,ww^42,2,ww^42,ww^102,ww^27,ww^27,ww^42,2,ww^42,ww^87,ww^57,ww^42,0,ww^117,ww^102,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^117,ww^57,ww^87,9,ww^117,ww^117,2,ww^117,2,2,2,ww^87,ww^87,0,ww^117,ww^42,ww^27,9,ww^27,ww^87,ww^42,ww^102,ww^117,2,2,2,ww^117,ww^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^102,ww^57,0,ww^117,9,2,ww^87,9,ww^27,ww^102,ww^87,ww^27,2,ww^117,ww^27,2,ww^42,ww^117,2,ww^117,ww^27,ww^27,2,ww^102,ww^42,ww^117,ww^27,ww^117,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^27,ww^42,ww^27,9,ww^117,ww^87,9,ww^102,ww^117,0,ww^27,ww^42,ww^42,ww^87,2,ww^87,ww^27,2,ww^27,9,ww^57,ww^27,ww^42,9,ww^57,ww^87,9,ww^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^57,ww^57,ww^117,ww^102,ww^87,ww^42,9,ww^27,9,ww^102,2,9,2,2,ww^42,ww^57,ww^102,ww^57,2,ww^57,0,ww^42,ww^117,ww^57,ww^117,ww^102,ww^117,ww^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^42,ww^102,ww^57,9,2,ww^87,2,ww^57,ww^42,9,ww^117,ww^27,ww^117,2,9,ww^87,ww^87,ww^117,2,9,2,0,ww^117,ww^117,ww^42,2,ww^87,ww^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^117,ww^87,9,9,ww^27,ww^27,9,ww^42,ww^27,ww^117,ww^117,ww^87,2,2,ww^117,ww^102,ww^117,ww^42,ww^87,ww^57,ww^87,ww^87,ww^42,0,ww^42,ww^87,ww^57,ww^117,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^102,ww^87,ww^42,ww^87,ww^42,2,ww^102,ww^117,ww^87,ww^102,ww^117,2,9,ww^117,9,ww^57,2,0,ww^102,ww^102,2,2,ww^42,ww^57,ww^102,ww^42,ww^57,ww^57,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^42,9,ww^42,ww^102,ww^102,ww^57,ww^117,ww^102,9,ww^102,ww^117,0,ww^117,9,ww^117,2,ww^87,ww^102,9,ww^87,ww^87,2,ww^57,ww^102,2,ww^57,ww^117,ww^117,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,ww^102,ww^42,ww^57,ww^102,ww^117,ww^87,ww^42,ww^57,9,ww^27,ww^117,ww^117,ww^57,2,2,2,ww^27,2,2,ww^57,9,ww^87,ww^87,ww^102,ww^42,ww^27,ww^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

&and[i^j in ActionGroup(MG):i in [a1,a2],j in [n1]] and &and[i in Sp(56,F):i in [n1]];

n1d:=KroneckerProduct(n1,n1);
p1*n1d in M2;

// Thus we only need to check one of these is an E7 Lie algebra. (We don't need to as we have already done this for p=5, but we might as well for reassurance.)

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
  if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;
Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSU33/psu33p=23.txt <==
G<x,y>:=PermutationGroup<28|\[
1,3,2,6,8,4,11,5,13,15,7,14,9,12,10,20,22,23,19,16,21,17,18,27,28,26,24,25],\[
2,4,5,7,9,10,12,11,14,13,16,17,18,19,15,21,1,24,22,25,26,3,6,23,27,28,20,8]>;

F<ww>:=GF(23^2);
w:=ww^66;

a1:=GL(56,F)![[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1]];

a2:=GL(56,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,-w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0]];



B1:=GModule(G,[GL(21,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,-w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-w^2,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[-1+w^2,-1+w^2,1+w^2,w^2,1,1+w^2,1,1,1-w^2,-w^2,1-w^2,-1-w^2,-w^2,-1,-w^2,-1-w^2,-1,-1,0,-1,0],
[-1,-1,-1+w^2,w^2,1,0,1,1,0,1,0,-w^2,1,-1-w^2,1-w^2,-w^2,0,0,-1,0,-1+w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]],
GL(21,F)![[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[1-2*w^2,-2*w^2,-2-w^2,-1,-1+w^2,-1,w^2,-1+w^2,w^2,1+2*w^2,-1+w^2,2,w^2,2-w^2,1+w^2,2,1,1-w^2,-w^2,0,-1-w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[-1,-1,w^2,0,0,w^2,1,1,1,1-w^2,1,-1-w^2,1-w^2,-1,-w^2,-1-w^2,0,0,0,0,w^2]]]);

B2:=GModule(G,[GL(27,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0]],
GL(27,F)![[-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]]]);

B3:=GModule(G,[GL(64,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,0,-1,0,-1,0,0,0,0,0,-1,0,0,-1,-1,0,-1,0,0,0,0,0,0,0,-1,-1,-1,0,-1,0,0,0,0,-1,0,0,0,0,-1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,-1,0,0,-1,0,0,-1,0,0,0,-1,0,0,0,1,0,0,1,-1,1,-1,1,0,1,0,0,-1,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,-1,1,1,1,0,1,0,0,0,0,1,-1,0,0,0,1,0,0,0,-1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,-1,0,0,-1,0,1,0,-1,-1,0,1,0,0,0,-1,0,0,1,-1,0,0,0,0,0,0,0,0,1,0,-1,-1,0,0,0,0,0,0,0,-1,-1,0,0,-1,-1,0,0,0,0,0,0,0,0,0,-1,0,0,-1,-1,0,0,1,0],
[1,0,1,0,0,1,-1,-1,1,1,1,0,-1,1,0,1,1,0,0,-1,1,0,1,-1,0,0,0,-1,0,-1,0,1,1,1,0,-1,0,-1,0,1,0,0,1,0,1,1,0,-1,0,1,-1,0,0,0,-1,1,-1,1,1,0,-1,1,-1,-1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,-1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,-1,-1,0,0,0,0,0,0,0,-1,-1,0,0,0,-1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0]],
GL(64,F)![[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,-1,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,0,-1,0,-1,0,0,0,0,0,-1,0,0,-1,-1,0,-1,0,0,0,0,0,0,0,-1,-1,-1,0,-1,0,0,0,0,-1,0,0,0,0,-1,0,0,0,0,0],
[1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[-1,0,-1,0,0,-1,0,1,0,0,-1,0,1,0,0,0,-1,0,0,1,-1,0,0,0,0,0,0,0,-1,1,0,-1,-1,0,0,0,0,0,0,0,-1,-1,0,0,-1,-1,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0],
[0,-1,0,0,-1,0,0,-1,0,0,0,-1,0,0,0,0,0,0,1,-1,0,-1,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0],
[-1,0,0,0,-1,-1,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,-1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,1,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0],
[-1,1,-1,0,0,-1,1,1,-1,-1,-1,0,1,0,0,-1,0,-1,0,1,-1,0,-1,1,-1,0,0,1,0,1,0,0,-1,-1,0,1,0,1,0,-1,0,0,-1,0,-1,-1,0,1,0,-1,1,0,0,0,1,-1,1,-1,-1,0,1,-1,1,1],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[-1,0,-1,0,0,-1,1,1,-1,-1,-1,0,1,-1,0,0,-1,0,0,1,-1,0,-1,1,0,0,0,1,0,1,0,-1,-1,-1,0,0,0,1,0,-1,0,-1,-1,0,-1,-1,0,1,0,-1,1,0,0,0,1,-1,1,-1,-1,0,1,-1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,0,0,-1,1,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0]]]);


MG:=GModule(G,[a1,a2]);
LG:=DirectSum([B1,Dual(B1),B2,B3]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.


// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

SetSeed(0,0);
XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

n1:=Position([Dimension(i):i in XLG],21);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=Position([Dimension(i):i in XLG],27);
W2:=XLG[n2];
homs2:=homsall[n2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

U3:=sub<MG2|&cat[[Image(homsall[j].i):i in [1..Dimension(homsall[j])]]:j in [2,4,5]]>;

U:=U1+U2+U3;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];

bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

dh:=Dimension(homs1)+Dimension(homs2); dh1:=Dimension(homs1); dh2:=Dimension(homs2);
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// This is just to make a few formulae easier to understand.

function BasisElementNumbers(n)

if(n in [1..dh1]) then return [Dimension(W1)*(n-1)+1..Dimension(W1)*n]; end if;
  return [dh1*Dimension(W1)+Dimension(W2)*(n-dh1-1)+1..dh1*Dimension(W1)+Dimension(W2)*(n-dh1)];
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;

// All products should be zero on this set.
ZeroElts:=[Dimension(U)+1..Dimension(MG2)];

///////////////
// Stage 1
///////////////

// Compute a few Lie products. We don't need many in this case.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

c:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
d:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
cd:=LieProd(c,d);
cdC:=(Matricise(cd)*Cinv)[1];

ac:=LieProd(a,c);
acC:=(Matricise(ac)*Cinv)[1];

BB:=GroebnerBasis(ideal<R|{j[i]:i in ZeroElts,j in [abC,acC,cdC]}>);
BB:=GroebnerBasis(ideal<R|SimplifyBasis(BB)>);


///////////////
// Stage 2
///////////////

// Dispensing with the case where R.14=0.

coeffs2a:=ChangeCoefficient(coeffs1,R.14,0);
BB2a:=GroebnerBasis([Evaluate(i,coeffs2a):i in BB]);
BB2a:=GroebnerBasis(SimplifyBasis(BB2a)); BB2a:=GroebnerBasis(SimplifyBasis(BB2a));
{R.10,R.11,R.12,R.13} subset BB2a; // So these are all zero as well.

// Since only R.i for i=8,9,14,15,16 are left for W2, one of these is non-zero.

{R.i*R.j:i in [8,9,15,16],j in [3,4]} subset BB2a;

// Thus R.3=R.4=0.

coeffs2a:=ChangeCoefficients(coeffs2a,[R.i:i in [10,11,12,13,3,4]],[0,0,0,0,0,0]);
BB2a:=GroebnerBasis(SimplifyBasis(GroebnerBasis([Evaluate(i,coeffs2a):i in BB])));
BB2a:=GroebnerBasis(SimplifyBasis(BB2a));

// This forces [a,b]=[c,d]=[a,c]=0.

II2a:=ideal<R|BB2a>;
&and{Evaluate(i,coeffs2a) in II2a:i in ab cat cd cat ac};

// We claim that this is enough to prove that W1+W2 is abelian.
// To see this, we need that [a,b] generates [W1,W1], etc.

W11:=TensorProduct(W1,W1);
W12:=TensorProduct(W1,W2);
W22:=TensorProduct(W2,W2);

Dimension(sub<W11|W11.2-W11.(Dimension(W1)+1)>) eq Dimension(W1)*(Dimension(W1)-1) div 2 and
Dimension(sub<W22|W22.2-W22.(Dimension(W2)+1)>) eq Dimension(W2)*(Dimension(W2)-1) div 2 and
W12 eq sub<W12|W12.1>;

coeffs2:=ChangeCoefficient(coeffs1,R.14,1);

///////////////
// Stage 3
///////////////

// Now we determine uniqueness of the subalgebra.

BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB]);

// This yields equations for R.1 to R.6, along with R.8, R.10 and R.11.

coeffs2:=ChangeLinearCoefficients(coeffs2,BB2);

// Now each of the coefficients for W1 is divisible by R.7
&and[IsDivisibleBy(coeffs2[i],R.7):i in [1..7]];
// so we can assume that that is 1 as well.
coeffs2:=ChangeCoefficient(coeffs2,R.7,1);
BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB]);
coeffs2:=ChangeLinearCoefficients(coeffs2,BB2);
BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB2]);

R.13*(R.13-ww^204) in BB2;
// Thus R.13 is one of two options.

coeffs3a:=ChangeCoefficient(coeffs2,R.13,0);
coeffs3b:=ChangeCoefficient(coeffs2,R.13,ww^204);

GroebnerBasis([Evaluate(i,coeffs3a):i in BB2]) eq [R.9*R.16-ww^373,R.15-ww^287*R.16];
GroebnerBasis([Evaluate(i,coeffs3b):i in BB2]) eq [R.9*R.16-ww^167,R.15-ww^349*R.16];

// We see that there are (q-1) solutions in each case, so 2(q-1) solutions in total.

// Thus we need to understand the centralizer in Sp, which should have order q-1 as a torus.

ce1:=DiagonalMatrix(F,[w:i in [1..28]] cat [w^-1:i in [1..28]]);

&and[i*j eq j*i:i in [a1,a2],j in [ce1]] and &and[i in Sp(56,F):i in [ce1]];

// The action of ce1 on MG2 is the Kronecker product

ce1d:=KroneckerProduct(ce1,ce1);

// This preserves coeffs3a and coeffs3b. To see this, 

BasisElementNumbers(14)[1] eq 310 and
BasisElementNumbers(13)[1] eq 283 and
BasisElementNumbers(9)[1] eq 175;

MG2!(VectorSpace(MG2)!bas3[310]*ce1d) eq bas3[310]; // So it fixes R.14, which is 1 in both coeffs3a and coeffs3b.
MG2!(VectorSpace(MG2)!bas3[283]*ce1d) eq bas3[283]; // So it fixes R.13, which distinguishes the two cases of 3a and 3b.
MG2!(VectorSpace(MG2)!bas3[175]*ce1d) eq w^2*bas3[175]; // So R.9 can be chosen arbitrarily.

// As the simple 56-dimensional module for PSU(3,3).2 that restricts to MG does not support an alternating form, there can be no normalizing element.

coeffs4a:=ChangeCoefficients(coeffs3a,[R.9,R.15,R.16],[1,ww^287*ww^373,ww^373]);
coeffs4b:=ChangeCoefficients(coeffs3b,[R.9,R.15,R.16],[ww^16,ww^349*ww^167/ww^16,ww^167/ww^16]);

// We now need an element ce2 of Sp(56,F) such that F_23 . ce2 centralizes G, where F_23 is the standard Frobenius map.

ce2:=MonomialMatrix([F!-1:i in [1..28]] cat [F!1:i in [1..28]],Sym(56)!Reverse([1..56]));

// Check what I claim about d2.

MGa:=FrobeniusImage(MG,1);
ce2^-1*ActionGenerator(MGa,1)*ce2 eq ActionGenerator(MG,1) and
ce2^-1*ActionGenerator(MGa,2)*ce2 eq ActionGenerator(MG,2);

// Now we take its action on MG2.

ce2d:=KroneckerProduct(ce2,ce2);

p1:=MG2![Evaluate(i,coeffs4a):i in ac];
p2:=MG2![Evaluate(i,coeffs4b):i in ac];

M1:=sub<MG2|p1>;
M2:=sub<MG2|p2>;

// Take the image of p1 under F_11.ce2
p1a:=MG2![Evaluate(i,coeffs4a)^Characteristic(F):i in ac]*ce2d;
p2a:=MG2![Evaluate(i,coeffs4b)^Characteristic(F):i in ac]*ce2d;

// Then p1a lies in M1, so the field automorphism preserves the two cases.
p1a in M1 and p2a in M2;

// Also, an element of the normalizer of G also maps M1 to M2.

n1:=GL(56,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^425,ww^425,ww^491,ww^227,ww^425,ww^491,ww^95,ww^95,ww^227,ww^227,0,ww^95,ww^425,ww^359,ww^161,ww^359,ww^95,ww^161,ww^227,ww^293,ww^161,ww^227,ww^95,ww^491,ww^293,ww^491,ww^293,ww^227],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^29,ww^359,ww^425,ww^95,ww^29,ww^491,ww^359,ww^161,ww^227,ww^491,ww^425,ww^293,ww^29,ww^29,ww^29,ww^293,ww^29,ww^29,ww^359,ww^95,ww^425,ww^425,ww^359,0,ww^161,ww^491,ww^491,ww^227],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^29,ww^293,ww^491,ww^227,ww^95,ww^227,ww^29,ww^359,ww^425,ww^425,ww^161,ww^95,ww^491,ww^293,ww^95,ww^95,ww^227,ww^359,ww^95,ww^161,ww^425,ww^359,ww^227,ww^425,ww^161,ww^491,0,ww^29],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^29,ww^29,ww^293,ww^491,ww^95,ww^293,ww^491,ww^161,ww^161,ww^227,ww^95,ww^161,ww^491,ww^29,ww^227,ww^29,0,ww^29,ww^95,ww^227,ww^95,ww^29,ww^293,ww^95,ww^95,ww^359,ww^227,ww^359],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^29,ww^491,ww^95,ww^491,ww^293,ww^359,ww^227,ww^359,ww^227,ww^161,ww^425,ww^293,ww^425,ww^293,ww^491,ww^29,ww^491,ww^359,ww^491,ww^227,0,ww^491,ww^95,ww^359,ww^293,ww^425,ww^425,ww^425],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^491,ww^359,ww^227,ww^161,ww^293,ww^29,ww^425,ww^491,ww^161,ww^293,ww^359,ww^227,ww^95,ww^293,ww^227,ww^29,ww^227,0,ww^359,ww^95,ww^293,ww^29,ww^95,ww^161,ww^161,ww^161,ww^161,ww^29],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^425,ww^161,ww^293,ww^425,ww^95,ww^425,ww^227,ww^95,ww^29,ww^491,ww^491,ww^29,ww^161,ww^359,ww^227,ww^227,ww^161,ww^161,ww^29,ww^227,ww^359,ww^491,ww^29,ww^293,0,ww^29,ww^359,ww^425],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^161,ww^29,ww^161,ww^491,ww^227,ww^95,ww^29,ww^29,ww^161,ww^95,ww^161,ww^491,ww^95,ww^29,ww^161,ww^95,ww^29,ww^293,ww^227,ww^29,ww^359,ww^293,ww^95,ww^359,ww^161,0,ww^425,ww^227],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^491,ww^95,ww^95,ww^95,ww^293,ww^425,ww^95,ww^161,ww^359,ww^425,ww^95,ww^29,ww^95,ww^425,ww^491,0,ww^425,ww^227,ww^359,ww^227,ww^29,ww^425,ww^29,ww^95,ww^29,ww^293,ww^95,ww^95],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^227,ww^161,0,ww^491,ww^425,ww^293,ww^491,ww^95,ww^491,ww^29,ww^29,ww^227,ww^491,ww^95,ww^491,ww^425,ww^227,ww^359,ww^359,ww^161,ww^293,ww^95,ww^29,ww^29,ww^293,ww^29,ww^293,ww^95],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^359,ww^491,ww^425,ww^425,ww^161,ww^293,ww^29,ww^359,ww^293,ww^227,ww^491,ww^95,ww^95,ww^161,ww^425,ww^359,ww^491,ww^293,ww^293,ww^491,ww^29,ww^29,ww^293,ww^29,ww^425,ww^359,ww^491],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^95,ww^95,ww^425,0,ww^29,ww^425,ww^161,ww^491,ww^29,ww^227,ww^359,ww^491,ww^293,ww^491,ww^29,ww^491,ww^359,ww^227,ww^293,ww^95,ww^491,ww^161,ww^227,ww^161,ww^227,ww^29,ww^95,ww^425],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^425,ww^29,ww^425,ww^425,ww^359,ww^161,ww^293,ww^227,0,ww^95,ww^359,ww^359,ww^95,ww^161,ww^95,ww^227,ww^425,ww^227,ww^95,ww^227,ww^227,ww^293,ww^227,ww^29,ww^95,ww^95,ww^161,ww^29],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^95,ww^293,ww^227,ww^95,ww^359,ww^161,ww^227,ww^29,ww^95,ww^425,ww^95,ww^425,ww^491,ww^227,ww^359,ww^425,ww^425,ww^161,ww^29,ww^425,ww^491,ww^359,0,ww^29,ww^227,ww^29,ww^227,ww^359],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^161,ww^161,ww^29,ww^425,ww^425,ww^29,ww^491,ww^227,ww^29,0,ww^293,ww^227,ww^29,ww^359,ww^293,ww^359,ww^29,ww^29,ww^95,ww^95,ww^491,ww^293,ww^95,ww^227,ww^359,ww^359,ww^95,ww^491],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^491,ww^161,ww^227,ww^359,ww^491,ww^491,ww^425,ww^293,ww^227,ww^29,ww^293,ww^491,ww^491,ww^227,ww^293,ww^95,ww^359,ww^293,ww^293,0,ww^491,ww^95,ww^425,ww^425,ww^425,ww^491,ww^161,ww^227],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^95,ww^293,ww^491,ww^29,ww^425,ww^293,ww^425,ww^491,ww^161,ww^491,ww^293,0,ww^227,ww^491,ww^161,ww^95,ww^227,ww^227,ww^491,ww^293,ww^227,ww^293,ww^491,ww^29,ww^425,ww^359,ww^29,ww^359],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^227,ww^491,ww^29,ww^491,ww^227,ww^491,ww^293,0,ww^227,ww^425,ww^227,ww^29,ww^227,ww^293,ww^425,ww^425,ww^161,ww^425,ww^29,ww^161,ww^359,ww^161,ww^293,ww^95,ww^29,ww^491,ww^227,ww^227],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^161,ww^29,ww^491,ww^95,ww^29,ww^161,ww^227,ww^95,ww^29,ww^227,ww^293,ww^227,ww^491,ww^293,ww^491,ww^161,ww^161,ww^227,0,ww^359,ww^425,ww^29,ww^491,ww^359,ww^29,ww^227,ww^161,ww^227],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^29,ww^491,ww^293,ww^29,ww^161,ww^491,ww^491,ww^95,ww^491,ww^491,ww^293,ww^425,0,ww^227,ww^29,ww^359,ww^227,ww^425,ww^293,ww^359,ww^161,ww^359,ww^227,ww^359,ww^359,ww^293,ww^227,ww^425],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^359,ww^29,ww^359,ww^29,ww^29,0,ww^227,ww^491,ww^293,ww^95,ww^95,ww^227,ww^95,ww^359,ww^227,ww^425,ww^293,ww^359,ww^491,ww^491,ww^95,ww^293,ww^425,ww^293,ww^227,ww^425,ww^95,ww^95],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^293,ww^161,ww^491,ww^359,ww^29,ww^29,0,ww^491,ww^227,ww^491,ww^29,ww^161,ww^161,ww^227,ww^491,ww^29,ww^425,ww^29,ww^227,ww^359,ww^293,ww^491,ww^161,ww^491,ww^227,ww^293,ww^95,ww^359],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^425,ww^491,ww^425,ww^161,ww^227,ww^227,ww^293,ww^359,ww^29,ww^29,ww^491,ww^29,ww^29,ww^29,ww^359,ww^95,ww^95,ww^491,ww^293,ww^359,ww^425,ww^227,ww^95,ww^161,ww^359,ww^425,ww^161,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^161,ww^425,ww^293,ww^491,0,ww^491,ww^293,ww^293,ww^425,ww^293,ww^491,ww^161,ww^227,ww^161,ww^95,ww^95,ww^293,ww^161,ww^161,ww^29,ww^491,ww^359,ww^29,ww^29,ww^359,ww^359,ww^293,ww^161],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^29,ww^161,ww^359,ww^359,ww^227,ww^227,ww^95,ww^95,ww^227,ww^425,ww^425,ww^293,ww^293,ww^227,ww^95,ww^491,ww^95,ww^425,ww^161,ww^425,ww^29,0,ww^29,ww^161,ww^491,ww^29,ww^29,ww^161],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^95,ww^29,ww^227,ww^161,ww^29,ww^293,ww^227,ww^359,ww^227,ww^491,ww^161,ww^227,ww^293,0,ww^161,ww^359,ww^491,ww^29,ww^293,ww^161,ww^359,ww^227,ww^29,ww^425,ww^491,ww^161,ww^227,ww^491],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^227,0,ww^293,ww^425,ww^161,ww^227,ww^425,ww^293,ww^227,ww^293,ww^227,ww^29,ww^425,ww^425,ww^29,ww^293,ww^359,ww^95,ww^425,ww^359,ww^293,ww^425,ww^95,ww^227,ww^293,ww^29,ww^95,ww^161],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^359,ww^491,ww^425,ww^425,ww^425,ww^491,ww^29,ww^293,ww^95,ww^359,ww^161,ww^359,ww^293,ww^491,0,ww^95,ww^95,ww^425,ww^425,ww^425,ww^491,ww^425,ww^491,ww^491,ww^161,ww^95,ww^227,ww^491],
[ww^205,ww^469,ww^73,ww^7,ww^205,ww^205,ww^271,ww^205,ww^271,ww^271,ww^271,ww^73,ww^73,0,ww^205,ww^403,ww^337,ww^7,ww^337,ww^73,ww^403,ww^139,ww^205,ww^271,ww^271,ww^271,ww^205,ww^337,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^7,ww^73,ww^139,ww^403,ww^469,ww^73,ww^271,ww^403,ww^337,ww^271,ww^73,ww^337,ww^403,ww^139,ww^271,ww^271,ww^139,ww^469,ww^403,ww^469,ww^403,ww^271,ww^469,ww^7,ww^271,ww^403,0,ww^469,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^205,ww^469,ww^7,ww^205,ww^271,ww^139,ww^469,ww^337,ww^7,ww^403,ww^139,ww^205,ww^337,ww^7,0,ww^403,ww^469,ww^7,ww^205,ww^469,ww^337,ww^469,ww^403,ww^139,ww^7,ww^469,ww^139,ww^73,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^7,ww^139,ww^139,ww^205,ww^7,ww^139,0,ww^139,ww^271,ww^7,ww^271,ww^73,ww^205,ww^73,ww^469,ww^403,ww^403,ww^271,ww^271,ww^469,ww^73,ww^73,ww^469,ww^469,ww^337,ww^337,ww^7,ww^139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^7,ww^403,ww^337,ww^337,ww^139,ww^139,ww^337,ww^205,ww^139,ww^7,ww^7,ww^403,ww^73,ww^73,ww^7,ww^469,ww^7,ww^205,ww^403,ww^271,ww^403,ww^403,ww^205,0,ww^205,ww^403,ww^271,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,ww^7,ww^271,ww^337,ww^7,ww^73,ww^469,ww^271,ww^337,ww^403,ww^205,ww^73,ww^73,ww^337,ww^139,ww^139,ww^139,ww^205,ww^139,ww^139,ww^337,ww^403,ww^469,ww^469,ww^7,ww^271,ww^205,ww^271,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^337,ww^73,ww^403,ww^469,ww^205,ww^7,ww^205,ww^403,ww^337,ww^469,ww^139,ww^271,ww^139,ww^205,ww^469,ww^7,ww^7,ww^139,ww^205,ww^469,ww^205,0,ww^139,ww^139,ww^337,ww^205,ww^7,ww^403,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^73,ww^73,ww^271,ww^469,ww^403,ww^271,ww^403,ww^73,ww^205,ww^205,ww^337,ww^403,ww^271,ww^469,ww^337,ww^73,ww^469,ww^73,ww^73,ww^403,ww^205,ww^469,0,ww^139,ww^139,ww^337,ww^139,ww^337,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^271,ww^469,ww^403,ww^337,ww^337,ww^469,ww^337,ww^7,ww^337,ww^403,ww^271,ww^469,ww^337,ww^139,ww^469,0,ww^271,ww^403,ww^205,ww^205,ww^73,ww^205,ww^205,ww^7,ww^139,ww^403,ww^205,ww^139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^469,ww^7,ww^469,ww^139,ww^337,ww^205,ww^139,ww^271,ww^337,0,ww^469,ww^7,ww^7,ww^205,ww^403,ww^205,ww^469,ww^403,ww^469,ww^139,ww^73,ww^469,ww^7,ww^139,ww^73,ww^205,ww^139,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^469,ww^469,ww^205,ww^139,ww^73,ww^403,ww^7,ww^337,ww^7,ww^139,ww^271,ww^7,ww^271,ww^271,ww^403,ww^469,ww^139,ww^469,ww^271,ww^469,0,ww^403,ww^205,ww^469,ww^205,ww^139,ww^205,ww^469,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^337,ww^139,ww^337,ww^271,ww^139,ww^205,ww^403,ww^469,ww^403,ww^205,ww^469,ww^469,ww^73,ww^7,ww^205,ww^469,0,ww^403,ww^205,ww^7,ww^205,ww^271,ww^403,ww^271,ww^139,ww^205,ww^403,ww^73,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^469,ww^7,ww^205,ww^271,ww^271,ww^271,ww^73,ww^205,0,ww^403,ww^403,ww^337,ww^73,ww^403,ww^469,ww^205,ww^205,ww^403,ww^139,ww^469,ww^403,ww^271,ww^205,ww^205,ww^337,ww^469,ww^7,ww^205,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^205,ww^73,ww^337,ww^337,ww^469,ww^73,ww^403,ww^205,ww^73,ww^73,ww^139,ww^139,ww^337,ww^403,ww^337,ww^139,ww^469,ww^403,0,ww^139,ww^469,ww^205,ww^139,ww^271,ww^271,ww^139,ww^7,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^337,ww^469,ww^139,ww^469,ww^139,0,ww^337,ww^205,ww^271,ww^139,ww^7,ww^271,ww^271,ww^337,ww^469,ww^205,ww^271,ww^73,ww^271,ww^73,ww^139,ww^469,ww^7,ww^337,ww^73,ww^469,ww^403,ww^73,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^139,ww^7,ww^73,ww^73,ww^139,ww^469,ww^403,ww^469,ww^469,ww^73,ww^469,ww^271,ww^469,ww^73,ww^7,ww^73,ww^337,ww^337,ww^73,0,ww^469,ww^403,ww^7,ww^337,ww^271,ww^271,ww^139,ww^271,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^271,ww^73,ww^139,ww^469,ww^7,ww^469,ww^7,ww^205,ww^73,ww^403,ww^469,ww^337,ww^205,ww^139,ww^205,ww^403,ww^205,ww^337,ww^469,ww^139,ww^205,ww^7,ww^271,ww^139,0,ww^271,ww^73,ww^73,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^205,ww^337,ww^271,ww^139,ww^403,ww^139,ww^139,ww^205,ww^403,ww^403,ww^205,ww^337,ww^271,ww^7,ww^73,ww^73,ww^205,ww^469,ww^403,ww^337,ww^139,ww^403,ww^7,ww^271,ww^271,ww^205,ww^337,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^73,ww^403,ww^139,ww^403,ww^139,ww^139,ww^73,ww^403,ww^7,ww^337,ww^337,ww^469,ww^271,ww^205,ww^73,ww^205,ww^469,ww^139,ww^139,ww^205,ww^73,ww^205,ww^403,ww^271,ww^205,0,ww^7,ww^469,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^73,ww^73,ww^403,ww^139,ww^73,ww^139,ww^271,ww^139,ww^469,ww^337,ww^469,ww^271,0,ww^205,ww^271,ww^73,ww^139,ww^73,ww^271,ww^337,ww^7,ww^73,ww^271,ww^403,ww^73,ww^73,ww^73,ww^205,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^469,ww^271,0,ww^7,ww^337,ww^73,ww^403,ww^337,ww^139,ww^469,ww^403,ww^139,ww^73,ww^7,ww^139,ww^73,ww^205,ww^7,ww^73,ww^7,ww^139,ww^139,ww^73,ww^469,ww^205,ww^7,ww^139,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^271,ww^337,ww^139,0,ww^403,ww^139,ww^205,ww^337,ww^469,ww^139,ww^7,ww^7,ww^469,ww^469,ww^337,ww^7,ww^139,ww^205,ww^205,ww^139,ww^73,ww^469,ww^271,ww^73,ww^271,ww^403,ww^7,ww^271,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^139,ww^7,ww^7,ww^7,ww^7,ww^73,ww^139,ww^403,ww^73,ww^337,0,ww^469,ww^139,ww^469,ww^403,ww^73,ww^469,ww^337,ww^403,ww^7,ww^205,ww^271,ww^139,ww^403,ww^7,ww^469,ww^337,ww^205,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^271,ww^271,ww^271,ww^403,ww^337,ww^73,ww^205,0,ww^469,ww^205,ww^337,ww^205,ww^139,ww^205,ww^403,ww^271,ww^403,ww^271,ww^7,ww^469,ww^337,ww^469,ww^337,ww^403,ww^205,ww^73,ww^205,ww^139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^337,ww^469,ww^337,ww^73,ww^73,ww^403,ww^139,ww^73,ww^469,ww^73,ww^139,0,ww^139,ww^469,ww^139,ww^205,ww^7,ww^73,ww^469,ww^7,ww^7,ww^205,ww^403,ww^73,ww^205,ww^403,ww^139,ww^139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^139,0,ww^205,ww^7,ww^271,ww^469,ww^337,ww^271,ww^7,ww^73,ww^337,ww^469,ww^73,ww^73,ww^403,ww^205,ww^73,ww^7,ww^271,ww^271,ww^337,ww^139,ww^469,ww^73,ww^469,ww^205,ww^403,ww^139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^469,ww^205,ww^205,ww^7,0,ww^337,ww^271,ww^271,ww^73,ww^337,ww^139,ww^139,ww^403,ww^139,ww^139,ww^139,ww^403,ww^271,ww^205,ww^469,ww^7,ww^337,ww^205,ww^139,ww^73,ww^271,ww^337,ww^139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^469,ww^403,ww^205,ww^403,ww^205,ww^73,ww^469,ww^7,ww^403,ww^469,ww^7,ww^73,ww^337,ww^7,ww^337,ww^271,ww^73,0,ww^469,ww^469,ww^73,ww^73,ww^205,ww^271,ww^469,ww^205,ww^271,ww^271,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

&and[i^j in ActionGroup(MG):i in [a1,a2],j in [n1]] and &and[i in Sp(56,F):i in [n1]];

n1d:=KroneckerProduct(n1,n1);
p1*n1d in M2;

// Thus we only need to check one of these is an E7 Lie algebra. (We don't need to as we have already done this for p=5, but we might as well for reassurance.)

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
  if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;
Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSU33/psu33p=5.txt <==
G:=PSU(3,3);
F<w>:=GF(25);

a1:=GL(56,F)![[2,0,4,1,2,4,1,2,3,4,1,1,2,0,0,2,4,1,4,1,3,1,1,1,3,2,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,4,3,2,0,3,1,0,3,0,4,2,2,2,3,3,4,4,2,2,0,4,0,4,1,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,2,1,3,0,0,1,0,3,2,3,4,0,1,4,3,1,0,1,2,3,3,3,0,1,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,4,1,3,1,2,4,1,3,4,3,2,3,4,1,3,4,2,0,0,0,2,3,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,2,2,2,3,0,4,4,1,3,2,0,4,2,4,2,1,2,2,0,0,0,4,2,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,3,3,3,2,1,2,1,4,0,4,1,2,0,0,4,3,1,3,2,0,0,4,0,4,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,3,2,2,0,4,3,0,0,4,3,4,0,3,3,0,2,4,4,4,4,4,4,1,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,0,0,3,0,3,1,4,0,3,0,1,0,4,2,0,0,1,4,1,1,3,1,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,4,1,4,0,4,1,2,1,2,0,0,0,2,2,4,4,1,4,1,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,3,2,4,2,4,3,2,1,3,0,4,1,3,2,1,3,1,0,0,0,4,1,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,2,0,2,3,0,4,4,1,1,2,0,4,2,4,2,2,2,2,0,0,0,4,4,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,4,3,0,4,3,0,0,2,2,2,2,0,0,1,0,2,0,3,3,3,0,4,4,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,2,2,4,0,2,4,2,0,4,2,3,0,1,1,2,2,3,0,3,3,3,1,4,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,4,4,3,3,2,2,0,3,1,3,1,0,0,2,1,4,1,2,4,0,4,3,1,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,3,0,4,3,1,4,2,3,2,3,0,3,1,2,3,1,2,1,4,3,3,4,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,4,4,2,2,3,0,0,2,2,0,4,2,0,0,3,4,1,0,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,1,4,2,1,4,3,2,1,4,4,3,0,0,3,1,4,0,4,2,4,4,4,2,3,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,2,1,2,3,0,3,4,1,3,1,4,0,3,3,3,1,4,0,1,2,2,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,4,4,4,0,4,3,4,2,3,0,4,2,0,0,3,1,3,3,3,4,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,1,1,1,0,4,4,1,2,0,3,4,2,4,4,1,2,1,0,4,0,4,3,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,3,2,0,3,3,1,3,0,0,4,4,1,1,2,3,3,3,3,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,3,4,0,2,4,0,2,3,0,3,4,3,0,2,3,3,4,1,0,0,3,4,4,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,3,4,4,1,4,3,0,0,1,0,0,2,0,0,3,0,3,2,2,2,2,3,1,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,4,0,0,1,1,1,4,3,0,1,1,4,4,1,4,0,4,2,2,2,3,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,2,3,0,1,2,4,0,2,4,1,1,4,4,0,4,4,2,3,1,4,0,2,2,4,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,4,2,0,0,3,1,0,3,1,4,4,1,1,1,2,1,3,3,4,1,0,3,3,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,3,4,2,4,4,0,3,4,0,1,0,2,0,2,1,0,2,4,4,0,1,1,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,2,3,4,4,4,1,0,4,4,4,3,0,1,0,1,0,0,4,3,4,0,2,0,4,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,4,4,3,0,0,0,4,4,0,2,0,0,0,1,1,0,2,0,0,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,4,2,3,4,0,4,1,0,0,2,2,0,2,2,3,4,2,4,0,1,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,4,3,2,3,4,0,3,2,1,0,2,2,0,2,0,1,4,2,4,0,2,1,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,2,3,1,0,4,1,0,0,0,4,1,3,0,0,0,1,1,0,2,1,0,4,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,4,3,2,3,0,3,3,3,3,1,2,3,4,4,2,1,0,3,3,3,3,1,3,2,4,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,2,3,2,4,3,1,0,0,0,0,0,3,0,0,0,1,1,0,2,1,0,4,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,2,4,0,3,4,0,1,0,1,2,4,4,0,0,0,3,3,3,0,0,3,2,1,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,4,3,0,1,2,4,0,2,0,1,3,2,0,0,4,0,3,3,0,4,0,1,0,3,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,4,4,4,0,1,0,0,3,0,0,2,1,0,0,1,4,2,2,0,0,0,0,0,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,4,4,0,0,0,2,3,4,0,4,1,0,2,3,1,4,2,0,0,3,3,2,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,2,4,2,0,1,1,2,1,0,0,0,1,2,0,4,0,1,3,0,1,3,1,1,3,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,3,3,3,2,4,0,4,0,4,0,2,0,0,1,0,1,0,3,4,0,0,0,3,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,3,4,0,0,3,3,0,2,0,0,4,3,0,0,3,3,3,4,0,1,0,1,0,3,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,3,4,2,2,4,0,3,0,0,4,2,0,0,2,0,0,1,0,4,0,4,0,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,4,4,2,0,4,1,0,3,0,1,1,0,4,0,2,3,3,2,3,1,0,3,2,4,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,1,4,1,2,0,4,3,1,4,4,4,0,1,0,0,2,4,2,0,4,2,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,3,2,1,3,0,0,4,0,4,0,0,0,0,0,3,4,2,1,0,0,3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,2,4,3,1,2,2,2,1,4,1,2,1,0,2,4,1,4,3,2,4,2,4,4,1,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,0,1,4,1,0,4,3,0,0,0,0,0,2,0,0,0,3,3,3,0,3,0,2,0,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,4,2,2,0,3,0,0,2,0,0,2,4,2,0,3,0,0,3,3,3,0,1,1,4,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,2,3,3,2,3,3,4,3,4,2,3,2,2,4,3,3,2,3,2,4,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,3,2,2,3,1,0,4,1,4,4,1,1,0,4,1,4,4,1,0,0,0,0,0,0,0]];

a2:=GL(56,F)![[0,0,2,3,3,4,0,1,0,4,3,4,3,0,1,0,4,3,1,2,1,1,1,0,0,1,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,4,3,1,1,4,2,2,3,2,0,4,0,4,4,3,3,0,3,0,1,1,1,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4,1,0,2,0,4,4,0,3,0,2,0,1,0,0,0,0,4,0,2,2,0,1,2,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,2,4,4,1,0,0,0,2,3,4,3,3,0,2,2,3,0,0,2,2,4,3,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3,0,1,1,3,3,2,3,4,0,4,0,0,2,4,4,1,2,4,2,4,4,4,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,2,3,4,0,1,0,4,1,4,3,0,1,0,4,4,1,2,1,1,1,0,4,1,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,0,0,3,0,0,0,0,0,0,3,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,4,0,1,3,1,3,1,0,1,0,0,0,0,3,0,0,2,0,2,1,4,2,0,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,1,3,4,0,0,3,0,4,1,1,2,0,3,2,4,3,2,3,1,4,4,4,0,4,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,3,1,2,2,2,2,0,2,1,4,1,2,4,3,2,3,3,2,3,1,4,2,2,3,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,1,0,3,3,2,2,3,0,3,1,3,2,4,3,1,0,2,4,4,4,1,3,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,4,4,2,2,3,0,1,0,1,0,0,3,4,1,4,3,1,3,1,4,1,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,1,0,1,0,2,2,0,2,0,1,0,3,0,0,3,0,2,0,1,1,0,2,1,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,4,0,0,3,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,4,1,3,2,0,1,3,4,3,4,2,0,3,0,4,1,1,1,1,3,4,1,4,1,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,1,2,4,4,1,3,3,2,3,4,1,0,1,1,2,2,1,2,0,4,4,4,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,4,0,3,3,1,2,3,3,4,4,3,1,1,2,3,1,4,1,4,1,2,1,2,1,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,4,4,2,1,2,4,1,1,3,4,4,0,4,4,4,3,3,2,0,0,3,1,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,2,0,2,4,3,0,2,0,4,0,1,0,0,0,4,1,4,3,0,0,1,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,4,0,4,0,3,3,0,0,0,4,0,2,0,0,0,0,3,0,4,4,0,3,4,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,4,0,0,4,0,0,0,0,0,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,1,2,3,0,2,2,3,3,3,3,4,0,2,1,3,2,1,2,1,3,1,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,4,0,0,3,2,2,1,2,3,2,1,0,3,1,2,0,2,0,2,1,1,1,1,1,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,4,1,4,4,1,0,2,4,2,0,3,1,2,1,4,3,0,0,0,4,2,1,1,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,2,3,3,4,4,2,3,3,4,3,1,4,2,0,1,0,3,3,3,2,2,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,3,2,4,3,4,1,2,4,2,3,0,3,4,2,3,4,4,4,3,1,2,1,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,2,2,0,1,2,1,4,1,3,0,2,0,1,4,4,0,4,0,0,0,4,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,1,0,0,4,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,4,3,3,1,2,0,0,3,4,2,0,0,0,0,0,4,2,0,1,3,0,3,4,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,2,3,2,2,4,4,0,1,3,1,3,0,1,0,1,1,1,3,0,1,2,2,1,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,1,0,4,0,2,2,2,2,0,0,3,0,2,0,2,0,3,1,0,2,3,0,0,0,1,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,2,0,3,4,3,0,1,4,1,1,1,3,0,2,4,1,0,1,4,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,3,0,2,1,1,4,0,0,4,0,2,1,4,0,4,4,0,3,4,0,0,1,2,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,2,0,1,2,0,4,0,3,4,0,2,0,4,0,3,4,0,4,0,2,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,2,1,0,4,0,4,4,4,0,0,4,0,0,4,3,4,0,2,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,4,1,4,0,4,2,0,1,3,2,2,1,2,0,4,3,2,1,3,1,0,3,3,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,3,2,1,0,3,0,4,2,2,0,4,4,4,4,0,0,0,4,4,0,4,4,4,4,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,4,4,4,1,0,2,0,1,2,2,4,3,2,0,4,1,2,3,0,1,0,3,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,3,1,3,3,4,1,0,0,0,2,2,0,1,0,2,0,2,4,1,0,0,0,4,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,2,0,2,2,2,0,1,4,0,4,3,3,1,0,4,0,4,3,3,2,4,0,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,4,1,4,4,4,3,0,0,4,0,0,2,2,0,2,4,0,0,1,4,0,2,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,2,1,3,2,2,0,0,2,3,3,4,2,0,1,2,0,0,3,4,0,4,4,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,4,1,2,1,1,0,3,0,3,2,4,4,1,2,0,1,1,4,4,4,2,1,0,2,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,2,0,4,1,2,4,4,4,0,3,0,3,1,2,4,0,1,1,3,2,1,0,0,2,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,2,0,3,3,2,0,4,0,0,2,2,1,0,0,0,0,3,2,1,0,1,3,0,0,3,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,2,0,2,2,2,3,1,4,0,1,3,3,0,0,4,0,0,3,3,1,4,0,0,0,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,1,2,2,3,1,4,0,4,4,1,2,3,4,0,1,4,1,4,4,3,0,3,0,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,0,0,3,0,1,4,1,2,0,0,3,0,1,2,2,0,1,3,2,2,4,1,0,2,4,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,2,4,3,3,2,3,0,4,3,0,3,2,3,0,4,3,0,3,0,3,0,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,4,3,3,1,2,0,3,3,0,4,2,1,4,4,3,0,0,2,1,1,2,0,1,4,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,2,2,2,3,0,1,0,3,1,1,2,4,1,0,2,3,1,4,0,3,0,4,1,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,3,1,3,3,4,1,0,3,0,2,2,0,1,0,4,0,2,4,1,0,0,0,4,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,0,4,1,1,4,4,0,0,4,1,1,4,4,0,0,1,0,3,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,4,0,0,2,0,3,0,3,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,4,1,1,4,1,0,0,1,4,4,1,1,0,0,1,4,4,1,1,0,0,1,0,1,0]];


B1:=GModule(G,[GL(21,F)![[0,4,0,2,0,3,1,0,2,4,0,0,4,2,1,0,0,1,3,4,0],
[0,3,0,1,0,0,0,0,0,0,1,0,0,0,0,2,0,1,2,0,2],
[0,0,0,2,0,1,3,0,4,3,1,0,3,4,2,2,0,1,2,0,2],
[0,2,0,1,0,4,4,0,3,1,1,0,4,0,4,4,0,1,0,1,0],
[0,3,0,4,0,1,3,0,2,0,1,0,1,1,2,4,0,4,4,3,0],
[0,1,0,1,0,2,3,0,4,3,1,0,2,0,2,1,0,3,1,0,1],
[2,2,1,4,2,0,0,0,0,0,4,2,0,0,0,1,3,0,0,0,0],
[2,3,4,2,1,0,4,2,0,0,4,2,0,0,0,1,3,0,0,0,0],
[4,1,3,2,1,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0],
[2,0,0,3,4,0,1,3,0,0,3,4,0,0,0,2,1,0,0,0,0],
[0,0,0,2,0,4,0,0,0,0,2,0,4,0,0,0,0,0,3,0,3],
[0,4,0,4,0,4,1,0,2,1,2,0,0,3,4,0,0,1,1,4,3],
[0,3,0,0,0,2,0,0,0,0,0,0,2,0,0,2,0,1,2,0,2],
[0,2,0,3,0,4,4,0,3,4,3,0,4,0,1,4,0,1,1,1,1],
[2,2,1,1,3,0,0,0,0,0,1,3,0,0,0,1,3,0,0,0,0],
[0,1,0,0,0,1,2,0,4,3,0,0,1,0,2,0,0,4,0,3,0],
[0,1,0,0,0,3,2,0,2,4,0,0,1,0,2,0,0,4,0,3,0],
[0,2,0,0,0,3,4,0,2,4,0,0,3,0,1,0,0,0,0,0,0],
[0,1,0,0,0,2,2,0,4,1,0,0,2,0,4,0,0,3,0,1,0],
[0,1,3,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,0,0,0,1,3,0,1,3,0,0,1,0,2,0,0,1,0,2,0]],

GL(21,F)![[0,4,1,1,4,2,1,4,4,3,1,4,2,0,2,0,0,0,0,0,0],
[2,1,3,0,2,1,3,0,3,2,2,0,2,3,0,0,0,0,0,0,0],
[4,3,3,4,2,1,0,3,1,3,3,3,0,4,4,0,0,0,0,0,0],
[4,1,2,4,0,3,1,0,2,0,0,4,1,4,1,0,0,0,0,0,0],
[3,2,0,3,4,1,2,4,1,3,0,2,3,2,3,0,0,0,0,0,0],
[4,1,4,4,2,4,1,0,4,2,0,2,3,2,3,0,0,0,0,0,0],
[4,0,3,3,1,4,2,4,1,0,4,0,2,4,1,3,2,4,2,3,2],
[3,1,1,0,2,4,3,3,0,3,2,0,1,2,3,1,4,1,1,3,1],
[2,4,4,3,3,0,4,2,1,2,2,0,1,2,3,3,1,1,2,4,1],
[1,4,2,1,4,4,4,1,1,0,0,0,0,0,0,0,3,2,3,2,0],
[0,1,4,4,1,3,1,4,2,0,2,3,2,2,3,0,0,0,0,0,0],
[0,0,0,0,0,0,4,1,4,4,1,4,1,1,4,0,0,0,0,0,0],
[4,3,3,4,2,1,2,2,0,1,1,4,1,1,4,0,0,0,0,0,0],
[3,2,0,3,4,1,2,1,4,0,0,0,0,0,0,0,0,0,0,0,0],
[3,1,1,0,2,4,0,3,1,0,0,0,0,0,0,1,4,1,1,4,0],
[2,2,2,4,3,4,1,2,1,0,0,2,2,4,1,0,0,0,0,0,0],
[4,2,4,0,1,3,4,4,3,4,2,4,0,2,2,0,0,0,0,0,0],
[1,4,1,4,4,2,2,1,2,1,4,1,0,3,3,0,0,0,0,0,0],
[3,2,3,3,2,0,2,3,0,0,0,3,2,3,2,0,0,0,0,0,0],
[0,2,0,0,0,3,0,0,2,0,3,0,4,3,2,1,0,4,1,4,4],
[1,3,1,0,4,2,0,1,3,0,4,1,4,4,1,0,0,0,0,0,0]]]);


B2:=GModule(G,[GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,0,0]],

GL(27,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4]]]);

B3:=GModule(G,[GL(32,F)![[w^13,4,w^3,w^23,w^21,0,w^2,w^22,w^11,w^8,w^10,w^11,w^13,3,4,4,w^8,w^9,w^14,w^15,w^13,w^9,3,w^11,w^4,w^13,w^9,w^7,w^21,w^4,w^2,w^15],
[w^16,3,w^15,w^11,w^2,0,2,w^13,w^4,w^22,4,2,w^15,w^23,w^3,w^20,w,w^20,w^15,w^19,w^13,w^14,w^17,w^19,2,w^14,2,w^14,w^15,w^16,w^17,0],
[w^2,w^9,w^13,w^8,4,3,2,w^4,w^10,w^8,2,w^22,3,2,w^10,w^16,w^2,w^10,w^4,w^4,w^16,w^7,w^11,w^11,w^22,0,w^4,w^14,4,w^2,w^10,4],
[w^4,w^21,3,w^21,w^2,w^7,w^20,w^11,w^20,w^21,w^9,w,w^23,2,w^19,1,w^8,w^23,w^13,w^23,w^7,w^3,w^17,w^7,w^7,w^5,2,w^11,w,w^11,1,w^9],
[w^23,2,w^3,w^7,w^2,w^19,w^2,w^19,w^14,w^15,w^2,0,1,w^2,w^14,w^10,w^8,1,w^14,w^23,w^21,0,w^19,w^5,w^20,w^15,2,2,4,w^19,w^23,w^2],
[0,w^14,w^11,w^10,w^4,1,w^19,w^4,w^11,w^15,w^20,w^10,w^9,w^4,w^16,4,3,w^14,w^4,w^8,w^20,w^14,w^19,4,w^4,w^15,w^17,w^17,w^16,w^9,0,0],
[w^16,w,w^11,3,w^4,w^7,4,w^22,0,1,w^9,w^23,w^2,1,w^8,w^10,w^16,w^9,w^13,3,w^4,w^10,w^2,3,0,w^23,w^7,w^8,4,w^11,w^8,w^2],
[w^10,w^8,w^11,w^4,w^2,w^21,w^8,w^19,3,w^8,w^15,w^20,w^16,w^19,2,w^8,w^8,0,w^20,2,w^23,w^5,2,w^9,w^8,w^4,w^4,w^5,w^13,w^23,w^16,0],
[w^21,w^7,w^7,3,0,w^3,w^7,2,w^8,3,w^20,w^3,3,w^5,w^23,w^15,w^11,3,w^19,w^2,w^14,w^22,0,w^2,w^16,w^8,w^9,1,w^19,w^5,w^11,3],
[w^16,w^2,w^14,4,w^19,w^16,1,4,w^21,w^20,w,w^13,w^2,w^15,4,w^7,3,3,w^8,w^16,3,w^22,3,w^7,w^17,4,w^8,w^9,w^9,0,0,w^16],
[w^15,w^5,w^14,w^5,w^10,w^2,w^2,w^19,w^11,w^19,w^15,0,w^3,w^21,w^19,w^5,w^17,w^2,w^11,w^11,w^16,w^23,1,w^8,w^22,w^15,w^17,w^20,0,w^14,w^4,w^3],
[w^15,w^2,w^11,0,w^14,w,w^7,w^21,w^2,0,w^19,0,2,w^13,2,0,w^8,w^8,w^23,w^2,w^17,w^8,w^11,4,w^23,w^17,w^17,3,w^9,w^2,w^21,w^9],
[w^20,w^9,4,w^10,0,w^16,w^14,w,w^14,1,w^7,w^22,w^19,w^2,w^15,w^11,w^13,w^5,w^17,w^16,w^5,w^20,w^17,w^3,w^5,w^4,w^14,3,w^7,w^4,w^15,w^22],
[w^10,3,w^8,w^13,w^16,w^8,w^23,w^7,w^9,w^13,w^13,w^3,w^13,w^19,w^23,0,w^17,w^21,w,w^2,w^8,w^15,w^21,w^2,3,w^2,w^23,w^20,3,w^17,w,w^21],
[w^9,w^5,2,w^7,w^8,1,w,w^21,w^22,w^13,w^3,w^5,w^15,w^23,2,w^22,w^5,w^16,w^5,w^10,w^4,w^4,w^20,w^14,w^21,w^2,w^22,w^20,3,w^22,w^4,w^2],
[w^13,w^20,w^4,w^17,w^17,w^15,w^19,w^4,w^7,w^13,3,w^2,w^4,w^23,w^3,w^15,w^17,w^15,w^5,w^9,4,w^19,w^21,w^5,2,w^14,2,w^3,w^19,w^23,2,w^2],
[w^15,w^9,0,w^14,0,w^4,3,w^10,w^5,2,0,2,w^4,w^17,1,w^9,w^3,w^13,w^13,w^3,w^13,w^7,w^14,w^7,w^20,w^13,w^8,w,w^5,w^7,w^23,w^5],
[w^14,w^19,w^11,w^15,w^19,w^4,w^14,w^20,w^10,w^4,1,w^23,w^2,w^13,w^13,w^3,w^10,w^8,w^4,w^17,w^15,w^7,w^23,w^15,w^4,w^3,1,1,w^17,w^13,w^10,w^11],
[w^11,w^4,w^23,0,1,w^3,0,w^7,1,w^17,w^8,w^10,w^2,w^3,w^5,w^8,w^8,w^16,w,w^20,w^13,w^19,w^16,w^16,w^21,0,w^19,w^23,w^5,w^7,w^3,w^20],
[2,w^3,w^7,w^13,w^21,w^22,w^21,w^15,w^22,4,w^23,3,w^20,w^5,4,w^8,w^16,1,w^9,w^8,w^14,w^2,w^21,3,w^20,w,w^23,w^23,0,w^22,w^7,w^5],
[w^4,w^14,w^11,w^20,w^21,w^4,w^8,w^14,3,4,w^14,w^10,w,w^8,w^5,w^10,w^13,w^20,w,w^20,w^8,w^5,w^9,w^8,w^16,3,w^2,w^13,w^2,w^4,w^19,w^17],
[w^16,w^11,w^7,w^13,2,w^20,w^4,w^13,w^23,w^22,w^23,w^3,w^4,w^22,w,w^22,w^22,w^16,w,3,w^4,w^4,w^23,w^19,w^14,w^2,w,w^16,w^8,w^13,w^19,w^22],
[2,w^23,w^20,2,w^7,w^2,w^16,w^10,w^4,w^22,4,w^13,w^4,w^4,w^9,w^5,w^21,4,w^17,1,w^16,w^14,4,w^11,4,2,w^9,w^22,w^3,w^13,w^4,w^19],
[w^17,w^21,w^15,w^8,3,w^15,0,w^19,w^3,w^7,w^17,w^13,w^10,w^4,w^4,4,w^2,2,0,w^14,0,3,w^8,w^7,w^14,w^22,4,w^7,w^14,w^22,w^5,w^17],
[w^4,w^8,4,w^7,4,2,w^4,w^19,w^14,w^7,w^4,w^21,w^11,w^5,w^9,w^17,4,w^7,w^15,w^17,w^19,3,w^2,0,w^13,w^13,w^9,w^10,w^21,w^8,w^19,w^5],
[3,w^8,w^21,w^11,w^9,w^9,w^7,w^9,w^22,w,w^19,w^21,w^14,w^13,w^9,3,w^19,1,w,w,w^8,w^21,w^21,w^16,w^3,w^2,w^15,w^4,w^7,w^14,3,3],
[2,w^9,0,w^21,w^8,w^13,4,w^10,w^22,w^21,w^5,w^20,w^8,4,3,w^22,w^23,w^19,w^7,w,w,w^21,w^2,2,w^4,4,w^4,w^2,w^19,w^19,w^22,w^22],
[w^16,0,w^23,1,3,2,w^3,w^10,w^2,4,w^8,w,w^17,w^17,w^3,w^23,w^20,w^22,w^13,w^4,w^20,w,w^22,w^19,w^15,w^9,w^11,w^7,w^8,w^7,w^3,w^2],
[w^8,2,2,w^23,w^15,w^8,w^2,w^22,w^22,w^2,w^9,2,w^7,1,w^2,w^11,w^9,3,w^19,w^16,w^17,w^2,4,2,1,w^22,2,w^23,w^10,w^4,2,w^14],
[1,w^15,w^8,w^20,w^22,w^7,w^19,w^11,w^14,w^15,2,w^7,w^7,w^5,1,w^9,w^3,w^13,w^4,w^9,w^20,w^8,w^20,w^3,4,w^16,w^5,w^4,w^10,w^7,w^17,w^14],
[w^7,w^19,w^21,w^20,w^7,w^14,w^9,w^5,w^21,w^11,0,w^22,w^4,2,w^22,w^5,w^5,w^14,w^7,w^5,w^7,w^5,w^11,w^2,w^4,1,w^2,w^16,w^20,w^3,w^17,0],
[4,w^10,w^16,4,w^19,w^15,w^8,w^13,w^3,w^13,w^22,w^16,w^15,w^11,w^3,w^7,w,w^2,w^17,w,w^19,w^22,w^3,4,w^2,w^4,2,0,w^3,w^19,w^17,w^21]],

GL(32,F)![[w,w^5,w,3,w^22,w^11,w,w^14,w^19,w^7,w^17,w^3,w^19,w^17,4,w^3,w^3,w^9,w^9,w^10,w^22,w,w^19,w^10,w^23,w^4,w^15,2,w^2,w^9,0,w^20],
[w^4,w^23,w,w^21,3,2,w^13,w^5,w^23,w,w^9,w^14,w^10,w,w^4,w^2,w^21,w^22,3,w^3,w^23,w^13,w^3,w^21,w^3,w^13,w,w^2,w^22,w^2,1,w^22],
[w^9,w^11,2,3,0,w^14,w^4,w^15,1,w^7,w^15,w^8,2,w^14,w^2,w^4,w^13,w^21,2,w^14,w^23,w^7,w^17,w^5,1,2,w^22,w,w^11,w^2,w^11,w],
[4,w^17,w^9,w^23,w^4,w^15,w^3,3,w^4,w^9,w,w^23,w^3,3,w^13,w^23,w^23,w^5,2,w^2,3,w^21,w^17,w^9,w^9,w^10,w^17,w^8,w^23,w^17,w^14,w^5],
[w^2,3,w^13,w^5,w^13,w^8,w^13,w^9,w^17,w^11,w^11,w^17,w^9,w^19,3,w^15,w^11,w^17,w^13,w^7,w^10,w^10,w^21,3,3,3,w^20,w^3,w^13,w^23,w^23,4],
[w^19,w^10,w^21,w^10,0,w^9,w^9,w^9,w^4,0,0,4,w^3,w^16,w^5,w^19,w^9,w,w^2,w^13,w^20,w^2,w,w^15,w^11,w^11,w^9,0,w^23,w^10,w^13,w^23],
[w^4,w^13,w,3,w^13,w^5,w^13,w^2,w^5,w,w^11,w^14,w^21,w^17,w^10,w^8,w^9,w^23,0,w^20,w^10,w^3,w^9,w^13,w^5,w^5,4,w^4,w^3,w^8,w^9,w^22],
[0,1,w^22,w^17,4,w^14,w^3,w^16,w^16,w^7,w^4,1,w^9,w^3,w^2,w^5,w^2,3,1,3,w^16,3,w^21,w^2,w^20,w^11,w^3,2,w^22,w^23,w^4,w^7],
[0,2,w^21,w^3,w,w^7,2,w^19,w^15,w^17,w^22,w^17,0,0,w^4,w^19,2,w^10,w^7,w^7,w^10,w^2,w^14,0,w^9,4,w^3,w^7,w^5,w^11,0,w^5],
[w^4,w^15,w^16,w^11,w^22,w^20,w^3,w^3,w^7,w^13,2,1,w^14,w^4,0,w^5,w^3,w^2,w^17,w^15,w^4,w^10,0,0,w^10,0,w^7,w^5,4,w^4,w^3,w^5],
[w^22,3,w^22,w^15,w^11,w^19,w^17,w^21,0,w^8,w,w^5,w^5,w^5,w^11,w^11,w^4,w^11,w^13,w^8,w^21,w^22,w^14,2,w^9,w^21,3,w^3,w^16,w^14,w^4,w^17],
[w^3,w^14,w^13,w^20,w^5,w^21,w^2,w^13,w^23,w^14,w^5,w^16,w^9,w^2,w^10,w^11,w^16,w^13,w^14,w^9,w^23,w^15,w^9,w^20,w^19,w^10,w^5,w^9,w^5,w^19,w^13,0],
[w^11,w^10,0,w^7,w^13,w^21,4,3,w^8,w,w^7,1,w^8,3,w^20,w^9,w^11,w,w^15,w,0,2,1,w^21,w^21,w^22,w^17,w^17,w^4,2,w^15,w^8],
[w^9,1,w^8,w^7,2,w^19,3,w,w,w^22,w^7,w^9,w^14,w^17,w^14,0,2,2,w^2,w^19,w^19,w^19,w^8,w,w^21,w^11,w^7,w^22,w^21,w^20,w,w^10],
[4,w^19,w^17,2,w^2,4,w^16,w,w^13,w^14,w^16,w^22,w^14,w^7,2,w^2,w,w^7,w^13,w^11,w^11,w^22,w,w^7,w^4,3,w^23,w^5,w^19,3,w^20,w^14],
[4,w^11,2,0,w^2,w^10,3,w^13,w^16,w^3,w^8,w^3,w^5,w^21,w^9,w^9,w^21,w^16,w^2,w^20,w^7,w^11,w,w^3,w^13,w^22,2,w^21,w^15,4,w^19,w^16],
[w^8,w^15,w^14,w^23,w^19,w^3,w^16,w^23,4,w^23,w^2,w^15,w^19,w^10,w^7,w^9,w,w^22,w^22,w^5,w^7,w^8,w^8,w^15,w^17,w^15,w^21,w^16,w^2,w^17,w^22,2],
[w^4,w^22,w^16,w^19,w^17,w^13,w^17,1,0,w^16,4,2,3,w^19,3,w^8,0,w^20,2,w^16,w^23,w^20,w^16,w^11,w^10,w^23,w^16,w^14,w^20,w^14,w^10,0],
[w^7,w^13,w^16,w^19,w^2,w^10,w^14,w^13,w^21,w^8,w,w^19,w^15,w^5,w^8,w^19,w^22,0,w^21,w,w^10,w^10,0,w^3,w,w^22,w^11,w^23,0,w^23,w^21,0],
[w^10,w^5,w^10,w^7,w^10,w^5,w^2,3,w^23,4,w^3,w^9,w^23,w^2,w^8,w^23,w^13,w^7,w^5,4,1,w^17,w^5,w^5,w^15,w^7,w^7,2,w^15,w^9,w^23,1],
[w^15,w^23,w^8,3,w^10,w^22,w^19,w^17,w^10,1,w^16,w,w^3,w^11,w^2,w^11,w^19,w^8,w^21,w^14,1,w^2,w^4,w^17,0,w^11,w^21,w^22,w^13,w^2,w^2,w^8],
[w^8,w^10,w^8,1,w^16,w^3,w^7,1,w^23,w^19,w^3,w^17,w^21,w^8,w^13,w^4,3,w^8,w,1,w^14,w^16,1,w,3,w,w^19,w^21,1,w^7,w^10,w^2],
[w^14,w^20,w^7,w^17,w^8,0,w^19,w^2,w^7,w^20,0,w^5,w^20,2,w^4,w^21,w^23,1,0,w^23,w^20,w^5,3,w^10,w^3,w^21,w^16,2,w^14,w^22,w^3,w^14],
[w^3,w^15,w^14,4,w^15,w^16,w^20,w^20,0,w^17,w^7,w^9,w^21,w^15,w^22,w^7,w^23,w^20,w^14,w^13,w,w^14,0,w^11,w^13,0,2,w^17,w^2,0,w^16,w],
[w^8,w^2,w,w^4,3,0,w^15,w^13,w^5,w^17,w^10,3,w^23,2,w^20,w^23,w^11,w^14,w^3,0,w^3,4,w^13,w^4,0,w^14,w^7,w^14,w^15,w^8,w^16,w^22],
[w^22,w^22,w^21,1,w^13,w^14,w^2,w,w^19,w^16,w^2,w^15,w^19,w^9,3,w^4,w^9,w^21,w^11,w^23,w^21,w^2,w^22,w^17,w^11,w^16,0,w^21,w^15,w^5,3,w^7],
[w^22,w^2,w^7,w^3,w^9,w^16,w^8,w^5,w^4,w^9,w^5,w^4,w^14,w^3,w^14,w^8,0,w^5,w^16,w^11,w^2,4,w^8,w^17,w^13,w^11,w^22,w^8,w^20,w^2,4,w^17],
[w^11,1,w,2,w^10,4,w^9,w^9,w^9,0,w^4,w^10,0,0,w^3,w^9,w^20,w^17,w^5,w^11,3,w^15,w^22,w^11,w^7,w^4,w^3,w^11,w^13,w^22,w^11,w^23],
[w^7,w^7,w^9,w^22,w^5,1,w^10,w,w^14,w^9,w^7,w^20,w^4,w^17,4,4,w^2,w^13,w^9,w^14,w^5,w^14,w^23,2,w^23,w^5,w^19,w^20,w^13,w^16,4,w^5],
[w^23,w^10,w^7,2,w^13,w^14,0,w^14,w^23,w^7,w^5,w^14,w^13,2,w^9,w^16,w^8,w^11,0,0,w^16,w^19,w,0,w^7,1,2,w^5,w^8,w^15,w^3,w^13],
[w^5,2,w^2,0,w^16,4,3,w^10,w^16,w^9,w,w^15,2,w^23,3,w^17,w^11,3,w^21,4,w^15,3,0,w^19,w^21,0,w^15,w,3,w^8,w^7,w^7],
[w^21,w^7,w^8,w^2,w^9,w^10,w^4,3,w^4,w^21,w^15,w^17,1,3,w^9,4,w^17,w^23,w^11,w^5,w^3,w^21,w^14,w^17,w^7,w^17,w,w^23,w^9,3,0,1]]]);

MG:=GModule(G,[a1,a2]);
LG:=DirectSum([B1,Dual(B1),B2,B3,Dual(B3)]);


MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;
EMG2:=sub<MG2|[MG2.i-MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.


// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

SetSeed(0,0);
XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],21);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=Position([Dimension(i):i in XLG],27);
W2:=XLG[n2];
homs2:=homsall[n2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];

bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

dh:=Dimension(homs1)+Dimension(homs2); dh1:=Dimension(homs1); dh2:=Dimension(homs2);
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;


// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;

// This is just to make a few formulae easier to understand.

function BasisElementNumbers(n)

if(n in [1..dh1]) then return [Dimension(W1)*(n-1)+1..Dimension(W1)*n]; end if;
  return [dh1*Dimension(W1)+Dimension(W2)*(n-dh1-1)+1..dh1*Dimension(W1)+Dimension(W2)*(n-dh1)];
end function;

// All products should be zero on this set.
ZeroElts:=[Dimension(U)+1..Dimension(MG2)];

///////////////
// Stage 1
///////////////

// Compute a few Lie products. We don't need many in this case.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

// We need that d is the 3rd basis element rather than the 2nd. It turns out
// that the commutator of the first and second elements does not generate the
// exterior square.

c:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
d:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+3+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
cd:=LieProd(c,d);
cdC:=(Matricise(cd)*Cinv)[1];

ac:=LieProd(a,c);
acC:=(Matricise(ac)*Cinv)[1];


BB:=SimplifyBasis(GroebnerBasis([j[i]:i in ZeroElts,j in [abC,acC,cdC]]));


///////////////
// Stage 2
///////////////

// Dispensing with the case where R.13=0.

coeffs2a:=ChangeCoefficient(coeffs1,R.13,0);
BB2a:=GroebnerBasis([Evaluate(i,coeffs2a):i in BB]);
BB2a:=GroebnerBasis(SimplifyBasis(BB2a)); BB2a:=GroebnerBasis(SimplifyBasis(BB2a));
{R.10,R.11,R.12,R.14} subset BB2a; // So these are all zero as well.

// Since only R.i for i=8,9,15,16 are left for W2, one of these is non-zero.

{R.i*R.j:i in [8,9,15,16],j in [3,4]} subset BB2a;

// Thus R.3=R.4=0.

coeffs2a:=ChangeCoefficients(coeffs2a,[R.i:i in [10,11,12,14,3,4]],[0,0,0,0,0,0]);
BB2a:=GroebnerBasis(SimplifyBasis(GroebnerBasis([Evaluate(i,coeffs2a):i in BB])));
BB2a:=GroebnerBasis(SimplifyBasis(BB2a));

// This forces [a,b]=[c,d]=[a,c]=0.

II2a:=ideal<R|BB2a>;
&and{Evaluate(i,coeffs2a) in II2a:i in ab cat cd cat ac};

// We claim that this is enough to prove that W1+W2 is abelian.
// To see this, we need that [a,b] generates [W1,W1], etc. This
// is why we chose d specifically.

W11:=TensorProduct(W1,W1);
W12:=TensorProduct(W1,W2);
W22:=TensorProduct(W2,W2);

Dimension(sub<W11|W11.2-W11.(Dimension(W1)+1)>) eq Dimension(W1)*(Dimension(W1)-1) div 2 and
Dimension(sub<W22|W22.3-W22.(2*Dimension(W2)+1)>) eq Dimension(W2)*(Dimension(W2)-1) div 2 and
W12 eq sub<W12|W12.1>;

// Since E7 cannot have a 21+27=48-dimensional abelian subalgebra, we cannot have R.13=0.

coeffs2:=ChangeCoefficient(coeffs1,R.13,1);

///////////////
// Stage 3
///////////////

BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB]);

// This yields equations for R.1 to R.6, along with R.8, R.10 and R.11,R.12.

coeffs2:=ChangeLinearCoefficients(coeffs2,BB2);

// Now each of the coefficients for W1 is divisible by R.7
&and[IsDivisibleBy(coeffs2[i],R.7):i in [1..7]];
// so we can assume that that is 1 as well.
coeffs2:=ChangeCoefficient(coeffs2,R.7,1);
BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB2]);

(R.14-w^10)*(R.14-w^2) in BB2;
// Thus R.12 is one of two options.

coeffs3a:=ChangeCoefficient(coeffs2,R.14,w^2);
coeffs3b:=ChangeCoefficient(coeffs2,R.14,w^10);

GroebnerBasis([Evaluate(i,coeffs3a):i in BB2]) eq [R.9*R.16+w^19,R.15+w^15*R.16];
GroebnerBasis([Evaluate(i,coeffs3b):i in BB2]) eq [R.9*R.16+w^23,R.15+w^3*R.16];


// We see that there are (q-1) solutions in each case, so 2(q-1) solutions in total.

// Thus we need to understand the centralizer in Sp, which should have order q-1 as a torus.

ce1:=DiagonalMatrix(F,[w:i in [1..28]] cat [w^-1:i in [1..28]]);

&and[i*j eq j*i:i in [a1,a2],j in [ce1]] and &and[i in Sp(56,F):i in [ce1]];

// The action of ce1 on MG2 is the Kronecker product

ce1d:=KroneckerProduct(ce1,ce1);

// This preserves coeffs3a and coeffs3b. To see this, 

BasisElementNumbers(14)[1] eq 310 and
BasisElementNumbers(13)[1] eq 283 and
BasisElementNumbers(9)[1] eq 175;

MG2!(VectorSpace(MG2)!bas3[310]*ce1d) eq bas3[310]; // So it fixes R.14, which is 1 in both coeffs3a and coeffs3b.
MG2!(VectorSpace(MG2)!bas3[283]*ce1d) eq bas3[283]; // So it fixes R.13, which distinguishes the two cases of 3a and 3b.
MG2!(VectorSpace(MG2)!bas3[175]*ce1d) eq w^2*bas3[175]; // So R.9 can be chosen arbitrarily.

// As the simple 56-dimensional module for PSU(3,3).2 that restricts to MG does not support an alternating form, there can be no normalizing element.

coeffs4a:=ChangeCoefficients(coeffs3a,[R.9,R.15,R.16],[w^10,1,w^21]);
coeffs4b:=ChangeCoefficients(coeffs3b,[R.9,R.15,R.16],[w^2,1,w^9]);

// Take one point in each subspace.
p1:=MG2![Evaluate(i,coeffs4a):i in ac];
p2:=MG2![Evaluate(i,coeffs4b):i in ac];

M1:=sub<MG2|p1>;
M2:=sub<MG2|p2>;

repeat 
  M1:=sub<MG2|M1,LieProd(MG2!Random(M1),MG2!Random(M1))>;
until Dimension(M1) eq 133;


// The image under the Frobenius map of p1 is, in fact, p2.

p1a:=MG2![Evaluate(i,coeffs4a)^Characteristic(F):i in ac];
p1a eq p2;

// Also, an element of the normalizer of G also maps M1 to M2.

n1:=GL(56,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^9,0,w^3,w^15,0,0,w^15,w^15,w^21,w^3,w^15,w^3,0,w^9,w^21,0,w^15,w^3,0,0,w^9,0,w^9,w^15,w^9,w^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^15,w^21,w^3,w^21,w^21,w^9,0,w^3,w^3,w^15,0,w^21,0,w^15,w^15,w^9,w^3,w^3,0,w^15,w^9,0,0,w^21,w^21,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^9,0,w^3,w^21,w^15,w^9,w^21,w^3,w^21,w^21,w^9,w^15,w^15,w^9,w^9,w^3,0,w^9,w^21,w^9,w^21,0,0,w^9,w^21,w^21,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^21,0,w^9,w^9,w^3,w^9,w^3,w^9,w^15,w^21,w^3,w^9,w^3,w^15,w^15,w^3,w^9,w^21,0,w^9,0,w^9,w^3,w^9,w^9,0,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^9,0,w^15,w^9,w^9,w^15,w^9,w^3,w^3,w^9,0,w^21,w^21,w^9,w^9,0,0,w^9,w^9,w^3,w^21,w^9,0,w^3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,0,w^9,w^15,0,w^9,w^15,0,w^9,0,w^15,w^9,0,0,w^9,w^15,w^15,w^9,w^9,w^21,w^15,w^3,0,w^9,w^9,0,w^9,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^9,w^9,0,w^9,w^21,w^3,w^21,w^21,w^21,w^3,w^21,w^15,0,w^3,w^15,w^9,w^15,w^3,w^9,w^21,w^9,w^3,w^21,0,w^21,w^15,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^21,w^15,w^9,w^3,w^3,w^9,w^3,w^15,w^21,w^3,w^21,0,w^21,w^9,0,w^15,w^21,0,w^21,w^15,w^3,w^9,w^9,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^15,w^3,w^21,w^3,0,w^21,w^21,0,w^9,w^3,0,w^9,0,w^9,w^15,w^15,0,w^3,w^21,w^21,w^9,w^21,w^9,0,w^21,w^3,w^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^3,w^21,w^15,0,0,w^3,0,0,w^9,w^9,w^9,w^9,w^21,w^3,w^3,w^21,w^3,w^21,w^3,w^15,w^3,w^9,w^9,w^21,w^9,w^3,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^15,0,w^21,w^15,w^9,w^9,w^21,w^9,0,w^3,w^21,w^15,w^21,w^21,w^3,w^21,w^3,w^3,0,0,w^15,w^9,0,w^9,0,w^9,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^3,w^21,w^9,w^15,w^15,w^9,w^21,w^15,0,w^21,w^3,w^9,0,0,w^9,w^21,w^21,w^15,w^9,w^9,w^15,0,w^3,w^3,w^15,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^3,w^15,w^3,w^21,0,w^15,w^21,0,w^21,w^15,w^21,w^9,w^3,w^15,w^21,0,w^3,w^3,w^15,w^21,w^15,w^15,w^9,w^15,w^9,w^15,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^21,w^15,0,w^9,w^15,w^3,w^3,w^21,w^15,w^3,w^9,0,0,w^15,0,w^21,w^3,w^9,0,w^3,w^9,w^9,w^15,w^9,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,0,w^21,w^21,w^3,w^15,0,w^9,w^21,0,w^3,w^15,w^21,0,w^3,w^9,w^21,w^21,0,w^21,0,0,w^21,w^3,w^15,w^21,w^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^9,w^3,w^15,w^21,w^21,w^3,w^9,w^9,w^3,w^3,w^9,w^15,w^9,w^9,w^3,w^15,w^9,w^9,w^3,w^15,0,w^21,w^9,w^15,0,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^9,w^3,0,w^21,w^9,0,w^15,w^9,w^3,0,0,w^3,w^3,w^3,w^21,w^21,w^21,w^9,0,w^21,w^21,w^9,0,w^3,w^9,w^15,w^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^15,w^9,w^15,0,w^21,w^21,w^21,w^15,w^9,w^9,0,w^3,0,w^15,w^15,0,w^3,w^9,w^3,w^15,w^3,w^15,w^9,w^21,w^21,w^3,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^9,w^21,w^21,w^21,0,w^9,w^21,0,w^9,w^3,w^9,w^21,w^21,w^21,w^15,0,w^9,w^9,w^3,w^21,0,w^3,w^15,w^21,w^3,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w^21,w^21,w^21,0,w^9,w^3,0,w^21,w^21,w^15,w^9,w^9,w^9,w^3,0,w^21,w^9,0,0,w^9,w^21,w^9,w^3,w^9,w^3,0,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,0,w^9,0,w^15,w^21,w^21,w^21,0,w^9,w^21,w^15,w^3,0,w^3,w^21,w^9,w^21,0,w^21,w^3,w^21,0,w^9,w^3,w^21,w^9,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,0,0,w^9,w^15,w^3,0,w^21,w^3,0,w^21,0,w^21,w^15,w^15,w^15,w^15,w^9,w^3,w^21,w^3,w^3,w^15,w^15,w^9,w^9,w^21,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^3,w^15,w^9,w^3,0,w^3,w^21,w^9,w^21,w^21,w^9,w^21,w^3,w^9,0,w^15,w^9,0,0,w^9,w^21,w^9,w^9,w^3,w^15,w^21,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,0,w^21,w^9,w^3,w^15,w^15,0,w^21,0,w^21,w^15,w^21,0,w^21,w^9,w^15,0,w^3,w^15,w^9,0,w^9,w^9,w^21,w^3,w^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^9,w^21,w^9,w^9,0,w^21,w^21,w^15,0,w^3,w^21,w^15,w^3,w^21,w^21,w^15,w^21,w^21,0,w^15,w^15,w^9,w^3,w^21,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,w^15,0,w^3,0,w^15,0,w^9,w^21,w^9,w^9,w^3,w^9,0,w^21,w^15,w^3,0,w^21,w^3,w^21,w^9,w^9,0,0,0,w^15,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^3,w^15,0,w^21,w^3,0,0,w^21,w^3,w^15,w^9,w^9,0,w^15,w^3,w^3,w^15,w^3,w^15,0,w^9,0,w^9,w^21,w^9,w^9,w^21],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^3,w^21,0,0,w^3,w^9,w^3,w^15,0,w^3,w^21,0,w^9,0,w^3,0,w^9,w^21,w^3,0,w^15,w^21,w^15,w^9,w^21,0,0],
[w^15,0,w^9,w^3,w^3,w^3,0,w^15,w^3,w^21,0,w^21,0,w^15,w^15,w^15,w^3,w^15,0,w^3,0,w^15,w^21,w^9,0,w^3,w^21,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^15,w^21,w^21,w^21,0,0,w^9,w^9,w^15,0,w^3,w^15,w^3,w^3,w^3,w^3,w^3,w^21,w^9,w^21,w^15,w^15,w^9,w^9,w^15,w^21,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^3,w^15,w^15,0,w^21,w^9,w^3,w^21,w^21,w^21,w^9,w^21,w^21,w^3,w^9,w^3,w^9,w^9,0,w^15,w^15,w^15,w^15,w^21,w^3,w^15,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^9,w^3,0,w^15,w^3,w^3,w^3,w^3,w^3,w^9,w^15,w^9,w^21,w^15,w^3,w^15,w^15,w^9,w^9,w^9,w^3,w^9,w^21,w^21,w^15,w^21,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,0,w^21,w^3,0,w^9,w^9,w^21,w^9,w^3,w^15,w^15,w^3,w^9,w^15,w^9,w^9,w^21,w^15,w^21,0,w^9,0,w^21,w^21,w^15,w^9,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^3,w^3,w^3,w^9,0,w^3,0,w^3,0,w^3,w^3,0,w^3,0,w^3,w^21,w^3,w^9,w^15,w^15,w^21,w^9,0,w^21,w^15,w^15,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^9,0,w^9,w^21,w^9,w^21,w^21,w^9,w^15,w^15,0,w^9,w^15,w^21,w^15,w^21,w^9,w^3,w^3,0,w^21,w^9,w^21,w^9,w^9,w^15,w^15,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^9,w^21,w^15,w^21,w^21,w^9,w^9,w^15,w^15,w^3,0,w^9,w^15,w^21,w^21,w^9,w^3,w^21,w^21,w^15,w^21,w^15,0,w^3,w^15,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w^9,w^9,w^21,w^3,w^3,w^15,w^21,w^3,w^3,w^21,w^3,w^21,w^3,w^3,w^9,w^15,0,w^21,0,w^15,w^21,w^9,0,w^9,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^9,w^21,0,w^9,w^3,w^9,0,0,w^21,w^9,w^15,w^21,w^21,w^9,w^3,w^3,w^9,w^3,w^15,w^21,w^3,w^9,w^15,w^9,w^9,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^21,w^15,w^15,0,0,w^15,0,w^3,w^9,0,w^15,w^21,w^21,w^21,w^9,0,w^3,w^9,w^9,w^3,w^3,w^3,w^21,w^9,w^9,w^3,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^3,w^9,w^9,w^15,w^3,w^9,w^15,0,0,w^15,w^9,0,w^9,0,w^9,w^9,0,w^3,w^3,w^9,w^9,w^21,w^9,w^15,w^3,w^3,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^9,w^3,w^9,0,w^15,w^15,w^9,w^21,w^15,w^21,w^9,w^3,0,w^21,w^15,w^9,w^9,w^3,w^3,w^21,w^21,w^3,w^9,w^15,w^9,w^3,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^3,0,w^3,w^21,w^15,w^15,0,0,w^21,w^3,w^3,0,0,w^9,w^21,0,w^21,w^9,w^21,w^21,w^15,0,w^15,w^3,w^3,w^3,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w^9,w^15,0,w^21,w^15,0,w^9,w^3,0,w^21,0,0,0,w^9,w^21,w^21,w^3,w^15,w^21,w^3,w^9,w^15,w^21,w^3,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^9,w^15,w^21,w^3,w^21,0,w^9,w^15,0,w^15,w^9,w^15,w^21,0,w^3,0,w^21,w^21,w^21,w^9,w^15,0,w^3,w^21,w^21,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^3,w^9,0,w^21,w^9,w^15,w^21,0,0,w^9,w^3,w^9,0,w^3,w^9,w^9,w^15,w^15,w^3,0,w^9,w^3,w^15,w^9,w^9,w^3,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^15,0,w^15,w^15,w^3,w^3,w^3,w^3,0,0,w^9,w^15,w^3,w^3,w^21,w^15,0,w^9,w^3,w^3,0,w^3,w^15,w^15,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^3,w^9,w^15,0,w^3,w^3,w^21,w^15,w^21,0,0,0,w^9,w^21,w^15,0,w^9,w^21,w^21,w^15,w^15,0,w^3,w^9,w^21,w^15,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^9,0,w^3,0,0,w^15,w^9,w^3,w^15,w^3,0,w^15,0,0,w^21,0,w^3,0,w^15,w^15,w^15,w^3,w^9,w^3,w^21,w^9,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^21,w^3,w^21,0,w^21,w^21,w^3,w^9,w^21,w^3,w^21,w^9,w^15,0,w^9,w^15,0,0,w^3,w^9,w^9,0,w^21,w^3,w^3,w^9,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^15,0,w^9,w^3,w^3,w^9,w^21,w^15,w^3,w^3,w^15,0,w^21,w^15,w^15,w^9,w^15,w^9,w^3,w^9,w^21,w^3,w^9,w^3,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^3,w^3,0,0,w^15,w^3,w^21,0,w^3,w^3,w^9,w^21,0,w^15,w^15,w^3,0,w^3,w^21,w^21,w^21,0,w^9,w^3,w^21,0,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^9,w^15,w^15,w^15,w^21,0,w^3,0,0,0,w^15,w^21,w^3,w^15,w^21,0,w^15,0,w^9,w^9,w^21,w^9,w^9,0,w^3,0,w^21,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^21,0,w^9,w^15,0,w^9,w^21,w^3,w^15,w^15,0,w^21,w^9,w^3,w^9,w^9,w^15,0,w^9,w^15,w^21,w^3,w^3,w^15,w^15,w^21,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^9,w^21,0,w^15,w^3,0,w^3,0,w^9,0,w^9,w^15,0,0,w^3,w^9,w^15,w^21,0,w^21,w^9,w^3,w^21,0,w^15,w^21,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^15,w^3,w^9,w^21,w^15,w^3,w^15,w^21,w^9,w^3,w^15,w^3,w^9,0,w^3,w^9,w^3,w^21,w^9,0,w^9,0,w^3,0,w^3,w^3,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^15,w^3,w^15,w^9,0,0,w^15,0,w^3,w^15,w^3,w^15,0,w^3,0,w^3,w^15,w^15,0,w^15,w^9,w^3,w^15,w^9,w^21,w^3,w^15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

&and[i^j in ActionGroup(MG):i in [a1,a2],j in [n1]];
&and[i in Sp(56,F):i in [n1]];

n1d:=KroneckerProduct(n1,n1);
p1*n1d in M2;

// Thus we only need to check one of these is an E7 Lie algebra.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
  if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;
Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSU33/psu33p=7factors28.txt <==
G:=PSU(3,3);
F<w>:=GF(49);

a1:=GL(56,F)![[w^33,w^36,w^45,0,5,w^46,0,w^42,3,w^38,w,w^21,6,w^36,w^12,4,5,w^34,3,w^39,w^6,w^46,w^27,w^47,w^10,w^14,w^10,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^22,w^11,w,1,w^25,w^31,w^2,w^3,2,w^39,w,2,w^17,w^29,w^34,w^11,w^35,w^12,w^18,w^7,w,w^14,6,w^34,w^38,w^11,w^10,w^33,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^2,w^34,w^6,w^37,w^29,0,w^7,w^39,w^6,w^6,4,w^33,w^42,w^10,6,w^12,4,w^15,w^34,w^36,w^30,w^19,3,w^23,1,0,w^4,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^7,2,w^11,w^15,w^6,w^7,w^38,w^14,w^29,w^37,w^2,w^25,w^37,w^13,w^15,w^22,1,w^19,w^2,w^14,w^28,w^3,w^34,w^36,w^2,w^25,w^33,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^26,w^15,2,w^36,w^20,w^22,w^33,w^26,w^34,w^2,w^31,w^12,w^26,w^25,w^5,w^43,w^45,w^45,w^29,1,w^26,w^9,w^30,1,w^33,w^9,6,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^35,w^23,w^13,w^45,w^44,1,3,w^19,w^37,w^12,w^33,w^19,1,w^14,w^3,w^38,w^44,w^36,w^14,w^41,w^37,w^21,w^3,w^26,w^27,w^3,w^7,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^19,w^3,w^41,w,w^11,w^34,w^26,w^3,w^44,3,w^37,w^36,w^12,w^39,w^33,w^5,w^36,w^27,w^46,w^26,w^38,6,w^15,w^28,w^21,w^14,w^13,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^28,5,w^3,w^41,w^13,w^27,w^14,1,w^34,w^35,w^29,w^19,w^34,w^19,w^22,w^17,w^33,w^39,w^31,w,6,w,w^45,w^46,w^35,w^42,w^46,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^35,w^47,w^31,w^29,w^39,w^2,w^19,w^18,w^2,5,w^39,w^29,w^34,w^43,3,w^46,w^23,w^4,w^26,w^33,w^27,w^27,w^6,w^12,w^9,w^47,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^20,w^10,w^43,w^47,w^6,w^30,w^6,w^22,w^28,w,w^26,w^21,w^26,w^29,w^25,w^29,w^33,w^38,w^37,w^38,w^15,w^19,w^5,w^39,w^31,w^17,w^11,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^13,w^27,w^46,w^13,w^35,w^21,0,w^44,w^45,w^6,w^15,w^23,w^17,5,4,w^2,w^15,0,w^4,w,w^33,1,w,w^42,w^9,w^4,w^21,w^43,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^17,w^21,w^2,2,w^2,0,w^45,w^17,w,w^3,w^38,3,w^25,w^4,3,w^43,w^44,w^45,w^17,w^39,w^37,w^6,w^11,w^23,w^6,w^45,w^35,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^2,w^5,w^44,w^38,w^42,w^4,w^41,w^18,w^39,w^35,w^17,w^39,4,w^44,w^43,w^14,w^25,w^31,w^41,5,w^34,w^47,3,w^11,w^11,w^41,w^22,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,w^20,w,w^25,w^2,6,w^37,w^41,w^7,w^13,6,w^15,2,w^4,w^34,w^7,5,w^19,w^28,w^10,w^37,w^7,w^38,w^2,w^27,w^28,6,w^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^36,w^6,w^42,w^28,w^35,w^19,w^2,6,w^7,w^39,3,3,w^38,w^6,w^25,w^11,w^45,w^44,w^39,w^42,w^33,w^22,w^3,w^43,w^15,w^26,w^2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^42,w^44,w^33,w^41,w^19,w^30,w^46,w^15,w^31,w^4,w^26,2,w^2,w^28,w^19,w^13,3,w^21,4,w^25,w^44,w^2,w^9,w^21,2,w^23,w^46,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^7,w^39,w^33,w^44,3,6,w^42,2,w^30,w^33,w^47,w^18,w^21,5,1,w^10,w^3,w^43,w^18,w^20,w^30,6,w^26,w^35,w^21,w^2,w^18,w^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^20,w^7,w^34,1,w,w^28,w^38,w^6,w^46,w^6,w^33,w^45,w^21,1,w^42,w^23,w^47,w^21,w^17,w^28,6,0,0,w^25,w^7,w^2,w^34,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,w^11,w^14,1,w^45,w^46,5,w^34,w^45,w^35,w^30,w^31,w^20,w^27,2,2,6,w^33,w^39,w^45,w^11,w^34,w^7,w^35,w^31,w^9,w^44,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^38,4,w^39,w^37,w^45,w^3,w^5,w^41,w^44,w^33,w^43,2,w^33,w^33,w^38,w^22,w^38,6,w^36,w^26,w^47,w^7,w^6,w^43,w^26,w^2,w^4,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^25,w^34,w^10,0,w^23,w^34,w^28,w^25,w,w^11,w^6,6,w^3,w^35,w^3,w^12,w^37,w^2,w^4,w^31,w^21,w^38,w^26,w^44,w^29,w^20,w^5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^3,w^36,w^14,w^21,w^30,w^36,w^29,w^2,w^38,w^42,w^23,3,w^4,w^22,w^38,w^38,w^6,w^4,w^6,w^47,w^14,2,w^41,w^43,w^42,w^44,w^44,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^23,w^35,w^29,w^18,w^42,w^25,w^44,w^35,w^20,w^5,w^36,w^6,w^29,w^19,w^25,w^41,w^27,w^31,w^26,w^26,w^10,w^20,w^17,5,w^10,w^37,w^45,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^37,w^25,6,w^30,w^42,w^47,w^17,w^12,w^20,w^14,w^7,w^37,w^46,w^3,w^44,w^14,w^21,w^39,w^38,3,w^26,w^25,w^22,w^19,w^2,w^2,6,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,w^34,1,w^35,w^45,3,w^12,w^20,w^46,1,w^9,w^41,0,w^4,w^33,w^43,w^35,w^18,w^37,w^26,w^46,w^12,w^21,w^37,w^11,w^12,w^18,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^13,w^17,w^12,w^3,w^10,w^33,w^21,w^4,w^26,w^14,w^23,w^33,1,w^41,w^7,5,w^5,w^14,w^15,w^11,w^15,w^2,w^37,w^10,w^22,w^36,w^18,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^47,w^21,w^10,w^18,w^7,w^4,2,w^38,6,w^38,w^22,w^6,w^2,w^7,w^9,w^37,5,6,w^44,w^9,w^19,w^18,w^23,5,w^33,w^27,w^13,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^37,w^39,w^14,w^21,w^22,6,w^10,w^23,w^13,w^34,w^25,w^36,w^29,w^11,w^5,w^30,w^4,w^15,w^23,w^38,w^39,6,w^42,w^47,w^37,3,w^33,w^26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,w^14,w^39,4,w^19,0,w^45,w^31,w^44,w^2,w^25,w^15,6,w^28,w^23,w^35,w^27,w^30,w^45,w^23,w^38,w^10,w,w^43,w^28,w^43,w^12,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,4,w^31,w^18,w^5,w^47,w^13,6,w^3,2,w^19,w^26,w^17,w^26,6,w^27,w^29,w^46,5,w^2,w^43,w^11,4,w^25,w^39,w^34,w^27,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^25,w^20,w^21,w^41,6,w^18,w^36,w^47,w^9,w^19,w^3,w^31,w^39,w^44,2,w^6,6,w^25,w^17,1,w^18,4,w^28,w^44,3,w^47,w^18,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^31,5,w^31,w,1,w^17,w^36,w^25,w^38,1,w^31,w^22,w^2,w^15,w^2,w^14,w^46,w^19,0,w^7,w^6,w^13,w^29,w^22,w^31,1,w^12,w^43],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^45,w^22,w^44,0,w^31,w^27,w^33,w^27,w^22,w^44,w^13,w^19,w^34,w^25,w^11,w^37,w^30,w^10,w^37,w^35,w^45,w^26,w^15,0,w^18,6,w^29],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^26,w^3,w^5,w^15,w^46,w^6,w^3,w^15,2,w^34,w^29,0,w^35,w^2,3,w^35,w^10,w^6,w^2,w^7,w^10,w^38,w^28,w^31,w^9,w^34,w^27],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,w^42,w^38,w^42,w^39,w^33,3,w^7,4,w^35,w^2,w^44,w^31,w^47,3,w^34,w^12,w^47,w^18,w^36,w^7,w^42,w^34,w^15,w^34,6,w^27,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^36,0,w^7,w^30,w,w^4,w^18,w^4,w^36,w^33,w^37,w^42,w^14,w^26,w^39,4,w^23,w^38,w^41,w^28,w^7,3,w^19,w^2,w^46,w^22,w^44],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^6,w^39,w^34,w^4,w^17,w^4,w^19,w^38,w^10,w^17,2,w^25,w^3,w^38,w^7,w^7,w^39,w^9,w^20,w^20,w^7,w^35,w^43,w^27,w,4,w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^38,w^36,w^14,w^47,w^47,4,w^15,w^15,w^7,1,1,w^11,w^25,w^22,w^30,w^7,w^15,w^4,w^12,0,w,w^42,w^27,w^26,w^45,w^29,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^47,w^41,w^4,w^2,w^37,1,6,w^45,3,w^7,w^27,w^20,6,w^18,w^28,w^29,w^4,w^23,w^43,w^9,w^22,w^41,w^21,w^18,w^30,w^30,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^44,3,w^26,w^11,w^10,w^29,w^43,w^31,w^22,w^46,1,4,w^5,w^30,3,w^19,w^11,w^12,w^34,w^33,w^11,w^23,w^22,w^17,w,w^43,w^12,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^44,w^15,w^30,5,w^4,w^47,6,w^17,w^30,w^29,w^13,w^18,w^41,w^30,w^38,w^34,4,w^25,w^5,w^46,w^37,2,w^22,w^5,w^23,w^12,w^6,w^46],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^26,w^31,w^47,w^29,w^21,w^3,1,w^19,w^7,w^36,1,w^21,w^3,w^6,0,w^42,w^13,w^38,3,w^37,w^28,w^20,w^38,w^42,w^33,w,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29,w^3,w^34,w^27,w^37,w^31,w^34,w^25,5,w^26,w^9,w^29,w^19,w^11,w^38,w^23,w^39,w^28,w^13,w^14,6,w^23,w^13,w^9,w^33,w^23,w^6,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^17,w^12,w^18,1,w^42,w^7,w^38,w^39,w^47,w^39,w^14,w,w^30,w^5,w^21,w^17,0,w^28,4,1,w^43,w^23,w^21,w^31,0,w^42,w^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^15,w,w^20,w^13,w^34,w^22,w^34,w^43,w^31,w^43,w^14,w^30,2,w^19,w^47,w^33,w^28,1,w^26,w^3,w^37,w^18,6,w^11,w^35,w^28,w^28,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^7,w^11,w^46,w^22,w^4,w^29,w^36,w^29,w^44,w^36,w^35,w^46,w^20,w^14,w^41,w^29,w^17,w^23,w^17,w^18,0,w^29,w,4,w^43,w^3,w^42],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^38,w^46,w^10,w^2,w^38,w^5,w^20,5,1,w^34,w^23,w^29,w^12,w^15,w^33,w^13,w^7,w^44,5,5,w^6,w^30,w^35,5,w^6,w^42,w^12,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^14,w^25,w^47,w^11,w^20,2,w^2,w^23,w^39,w^10,w^45,w^3,w^47,w^6,w^23,w^9,w^45,6,w^28,w^14,w^27,w^22,w^37,w,w^19,w^41,w^41,w^29],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^30,w^26,w^23,w^38,w^21,w^13,w^46,5,w^43,w^25,w^19,w^21,w^20,2,w^4,w^27,w^31,w^23,w,w^20,w^34,w^46,w^30,w^33,w^34,w^12],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,0,w^44,w^23,4,w^34,w^47,5,w^47,4,w^45,w^33,w^10,w^18,w^43,w,4,w^12,w^18,w^19,w^3,w^30,3,w^36,w^35,w^11,w^17,w^29],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^17,w^18,w^3,w^37,w^21,3,w^4,w^5,w^21,w^2,w^28,4,1,w^18,w^9,w^38,w^12,w^44,w^18,w^9,6,w^5,w^19,w^34,w^23,w^42,w^31,w^47],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^26,w^9,w^22,w,w^46,1,w^28,4,4,w^35,w^39,w^5,w^25,w^4,3,w^29,w^19,w^45,4,w^30,w,w^12,w^23,w^44,w^4,2,w^41,w^46],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^37,w^5,w^6,w^44,w^19,w^3,w^45,5,w^42,w^20,w^12,w^23,w^18,2,w^35,w^33,w^37,w^41,w^31,w^3,w^42,w^42,w^18,w^2,w^9,w^37,3,w^17],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^43,w^22,w^42,w^33,w^23,w^6,w^22,w^44,w^45,w^9,w^19,w^9,w^33,w^9,w^34,w^42,w^26,w^46,w^26,0,w,w^33,w^11,w^11,w^42,w^30,w^22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,5,w^19,w^26,w^42,w^2,w^39,w^43,w,w^13,5,w^21,w^44,w^20,w^14,w^18,4,w^44,w^28,2,w^34,w^17,w^14,w^47,3,w^23,w^29,w^34],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^37,w^11,w^30,w^5,w^15,w^4,w^39,1,w^9,w^4,w^47,w^30,w^42,w^18,w,3,w^36,w^19,w^18,4,w^38,w^14,0,4,0,w^19,w^36,w^39]];

a2:=GL(56,F)![[0,w^45,w,w^7,w^11,w^36,w^31,w^47,w^29,w^17,w^15,w^2,w^14,w^39,1,w^15,w^28,w^31,w^17,w^29,w^39,w^3,w^27,1,4,w^22,w^28,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^11,w^33,w^34,w^20,w^26,w^10,w^47,w,1,6,w^5,w^31,w^27,w^37,6,w^14,w^36,3,3,w^9,w^9,w^11,w^23,w^22,w^25,w^25,w^18,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^10,w^36,w^13,w^2,w^46,w^46,w^37,w^20,w^2,w^43,w,w^28,w^11,w^33,w^47,w^23,w^25,w^4,1,w^35,w^31,w^29,w^37,w^23,w^44,w^2,w^13,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^46,2,w^13,w^17,6,w^10,w^4,w^22,3,w^39,w^3,w^46,w^13,w^13,w^21,w^19,w^20,w^43,w^38,w^27,w^28,w^2,w^7,w^12,w^42,w^11,w^41,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,w^39,w^36,w^21,w^4,w^36,w^13,2,w^34,w^4,w^46,4,w^12,w^31,w^19,w^5,w^23,w^7,3,w^11,3,w^28,w^39,w^37,w^10,w^43,w^20,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^18,3,w^36,w^45,w^18,w^25,w^33,w^44,w^19,w^2,w^44,w^29,w^37,w^26,w^3,w^18,w^11,w^17,w^28,w^34,w^42,w^19,w^6,w^38,w^46,6,w^42,w^13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^36,w^36,w^10,w^22,w^7,w^13,w^2,w^15,w^17,w^42,w^36,w^43,w^3,w^31,w^43,w^2,w^6,w^44,w^41,w^3,w^7,1,w^47,w^3,w^22,w^3,w^30,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^27,w^29,w^15,w^9,w^37,w^33,w^18,w^6,w^19,w^15,w^29,4,w,w^28,w^45,1,3,w^39,5,w^26,0,w^7,w^19,w^12,w^42,w^27,w^43,w^23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^26,w^19,w^21,w^20,w^30,w^35,w^42,w^13,w^28,4,w^38,5,w^13,w^36,w^6,w^42,w^3,w^26,w^25,w^30,w^46,w^34,w^18,w^42,w^22,w^38,w^34,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,w^6,w^45,w^22,w^35,6,w^5,3,w^31,w^29,w^22,w^38,w^31,w^12,w^9,w^10,w^21,w^29,w^31,w^21,w^46,w^9,w^21,w^28,w^39,w^34,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^25,w^20,w^6,w^38,4,w^45,w^29,w^34,w^36,w^13,w^34,5,w^45,w^36,w^27,w^20,w^44,w^43,w^31,w^36,w^29,w^14,w^42,6,w^10,w^36,w^37,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^31,w^9,w^5,w^19,2,w^27,w^34,w^42,w^6,w^36,w^12,w^15,w^35,w^44,w^11,w^45,1,w^46,w^31,5,w^36,w^20,w^4,w^19,w^3,w^28,w^35,w^47,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^25,w^10,5,w^30,w^22,w^19,w^12,w^34,w^2,1,w^17,w^43,w^33,w^17,w^29,w^36,w^19,w^35,w^36,w^18,2,w^29,4,w^11,w^25,w,w^25,w^45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^4,w^44,6,w^19,w^14,w^35,w^14,w^43,4,w^25,0,w^28,w^36,w^7,w^34,4,w^20,w^13,w^15,w^47,w^22,w^12,w^17,w^28,5,w^34,w^37,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^26,w^5,w^17,w^28,w^12,w^33,w^14,w,w^18,w^43,w^37,w^44,w^44,w^9,w^45,w^27,w^10,w^33,w,w^39,4,w^20,w^19,6,w^46,6,w^19,w^38,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^4,w^27,w^28,w^9,w^39,w^13,w^33,w^10,w^21,w^4,w^11,w^46,w^17,w^35,w^29,w^19,w^41,w^10,w^39,w^31,w^31,4,w^42,w^22,w^3,w^33,w^9,w^31,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^14,w^15,w^17,5,w^30,w^21,w^44,2,w^12,4,w^7,w^44,w^41,w^47,w^23,w^33,w^47,w^33,w^23,w^15,w^19,3,w^43,w^2,w^26,5,w^17,w^21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^4,w^35,w^23,w^3,w^13,w^3,w^4,w^21,w^38,w^7,w^38,w^6,w^29,3,5,w^38,w^43,2,w^2,w^14,w^19,w^4,w^12,w^37,w^15,w^23,2,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^33,6,0,w^31,w^42,w^12,w^28,w^5,w^3,w^11,w^4,w^38,w^36,4,w^10,5,6,w^28,w^46,0,w^22,w^7,w^12,w^31,w^2,3,w^30,w^44,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,w^15,w^27,w^44,w^43,w^23,w^34,w^6,w^7,2,w^18,w^44,w^44,w^36,w^46,w^33,w^2,w^33,w^36,w^46,w^15,w^6,w^11,w^33,w^26,3,w^10,w^47,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^42,w^30,w^38,w^39,w^31,w^12,w^21,w^27,3,5,w,w^28,w^25,w^44,w^43,w^45,w^47,w^7,w^43,w^33,w^12,w^18,w^45,w^5,w,2,w^39,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^34,w^45,w,w^47,w^20,w^21,w^36,w^5,w^13,w^25,3,w^31,w^38,w^38,w^4,w^33,w^7,w^36,w^34,w^7,w^45,w^41,w^17,4,w^27,w^17,w^25,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^12,w^30,w^42,w,w^27,3,w^2,w^12,w^10,4,0,2,w^15,w^47,w^38,w^23,w^21,w^34,w^38,2,w^10,w^6,w^29,3,w^2,5,w^21,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^47,w^21,w^15,6,w^47,w^22,w^21,w^19,2,w^17,3,w^9,w^3,w^44,w^7,w^34,w^26,w^23,w^30,w^43,w^44,w^4,w^44,w^38,6,1,3,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^38,w^14,w^6,w^38,w^34,w^30,w^44,4,w,w^18,w^20,w^47,w^31,w^22,w^35,6,w^12,w^21,2,w^22,0,w^38,w^3,w^38,w^7,w^5,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^26,w^42,2,3,w^46,w^11,w^37,w^21,w^30,w^27,w^17,w^4,w^47,w^43,w^4,w^20,w^22,2,w^6,w^11,w^35,w^41,w^34,w^18,w^12,w^35,w^46,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^30,w^19,w^11,w^47,w^14,w^12,w^39,w^44,w^4,6,w^9,2,w^22,6,w^36,w^33,w^25,w^9,w^10,w^34,3,w^46,w^35,4,w^2,w^3,1,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^12,w^31,w^7,w^21,w^27,w^35,w,w,w^18,w^26,1,w^18,w^20,w^26,w^46,5,w^28,w^42,w^21,w^46,w^3,w^4,w^41,w^14,w^38,w^3,w^13,w^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^37,w^6,w^34,w^42,w^4,w^2,w^45,w^35,w^3,1,w^9,w^44,6,w^33,w^21,w^6,w^22,w^15,w,w^18,w^38,6,6,w^26,w^23,w^45,w^43,w^15],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^21,1,2,w^17,6,w^9,w^21,w^26,w^18,w^17,w^23,w^7,w^33,w^17,w,0,w^47,w^42,w^22,w^34,w^41,w^7,w^11,w^10,w^38,0,w^33],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,w^12,w^6,w^10,w^28,w^47,5,w^30,w^42,w^12,w^18,w^5,6,w^43,w^19,3,5,w^38,w^29,w^37,w^35,2,w^25,w^36,w^2,w^28,w^43,w^5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^27,w^9,w^27,w^28,6,w^22,w^37,5,w^10,w^33,w^22,2,w^47,w^33,w^20,w^12,w^23,w,2,w^5,w^11,w^33,w^44,w^6,w^39,w^22,w^47,w^11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,5,w^2,w^27,w^25,w^15,w^45,2,w^3,w^2,1,w^31,w^21,w^29,w^15,0,w^28,w^35,0,w^47,w^39,w,2,4,w^34,5,w^26,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^22,w^12,w^15,4,w^42,1,w^15,w^44,w^5,w^25,w^6,w^47,w^36,3,5,1,w^6,w^18,w^2,w,w^47,w^42,w^41,w^7,w^28,w^44,w^34],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,1,2,1,w,w^22,w^18,w^45,w^14,w^10,w^39,2,w^44,w^35,w^21,w^46,w^5,5,0,w^39,1,w^41,w,w^12,w^14,w^41,w^17,w^22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^35,w^39,4,w^5,w^5,w^44,w^23,w^42,w^39,w^17,w^5,w^10,w^17,w^26,w^46,w^37,w^39,5,2,w^12,w^9,w^17,w^2,w^10,w^34,4,2,w^22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^33,w^35,w^36,w^47,w^15,w^20,w^35,w^13,w^34,w^2,w^21,w^4,w^5,w^35,w^7,w^31,w^27,w^33,w^18,w,2,4,w^46,w^29,w^28,w^13,w^9,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w^11,w^31,w^20,w^20,w^4,w^17,w^35,w^15,w^43,w^3,w^6,w^5,w^21,6,w^22,w^5,w^38,w^18,w^29,3,w^27,1,6,w^30,w^45,w^21,w^41],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^44,w^38,w^20,w^27,0,w^14,w^4,w^39,w^21,w^42,w^14,1,w^38,w^13,w^12,w^41,w^42,w^26,w^45,w^47,w^13,w^37,w^36,w^39,w^21,w^30,w^46],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39,w^29,w^6,w^7,6,w^18,w^31,w^14,w^20,w^18,w^28,w^10,w^10,w^41,w^3,w^27,3,w^30,6,w^31,w^6,4,w^46,w^6,2,w^25,w^12,w^43],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^34,w^29,2,w^35,4,w^30,w^30,w^28,3,w^25,3,6,w^6,w^5,w^5,w^4,2,w^6,w^21,2,w^19,w^37,4,w^30,2,w^2,w^28,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^9,w^33,w^20,w^12,w^44,w^7,w^19,w^44,w^20,w^4,w^18,w^23,w^26,w^18,w^29,2,1,1,0,w^30,w^10,w^25,6,w^2,w^13,w^11,w^27,w^41],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39,w^19,w^20,0,5,w^29,w^38,6,w^18,w^27,w^41,w^4,4,6,w^15,w^31,w^34,w^17,5,w^25,w^14,w^35,w^22,w^13,3,w^18,w^2,w^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^37,w^37,w^43,w^34,w^45,w^21,w^20,6,2,w^36,w^22,4,w^31,w^43,w^12,w^46,w^10,w^42,w^38,w^15,w^28,w^26,w^45,w^20,w^45,w^11,w^41],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^21,w^4,w^21,w^4,w^13,w^12,w^47,w^13,w^44,2,w^18,w^6,w^28,w^25,w^21,w^36,w^33,w^42,w^42,w^12,w^23,w^21,w^7,w^13,w^30,w^47,w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^41,w^27,w^19,w^41,w^36,w^27,5,4,w^45,w^19,w^43,w^10,w^2,w^11,w^7,w^13,w^19,w^27,2,w^25,w^9,w^46,w^15,w^33,w^36,w^9,w^33],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29,w^26,w^22,w^36,w^22,w^30,w^7,w^28,w^41,4,w^11,w^33,w^18,w^3,w^45,w^27,w^10,w^42,w^13,w^22,0,w^45,w^21,6,w^7,w^45,w^35,w^33],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^46,w^43,w^3,w^6,w^46,0,2,w^18,w^2,w^25,w^34,w^19,w^14,w^39,w^25,w^29,w^31,w^29,w^4,w^47,w^39,w^6,w^34,w^4,w^19,w^37,w^14],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,3,w^14,w^5,w^33,6,w^45,w^15,w^46,w^39,w^35,w^42,1,w^6,w^22,w^22,w^39,2,0,w^5,w^38,w^37,w^27,6,4,w^2,w^23,w^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^43,0,w^19,w^28,3,w^26,w^29,w^46,4,w^3,6,w^3,w^14,w^45,1,w^44,w^46,1,w^37,w^34,w^27,w^39,w^46,w^35,w^28,3,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^29,w^42,w^31,w^6,w^36,4,w^3,2,2,w^35,w^7,w^38,w^22,w^2,w^25,6,w^11,1,w^21,w^14,w^18,w^29,w^11,w^39,w^13,w^35,w^36,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^21,1,w^44,w^7,w^14,w^17,w^29,w^13,w^13,w^4,5,w^30,w^2,w^25,w^29,w^18,0,w^5,w^15,w^30,w^34,w^7,w^27,w^28,w^43,w^12,w^17,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^13,3,w^28,w^14,w^43,w^19,w^23,w^30,w^37,w^28,0,w^2,w,w^2,w^21,w^15,w^20,w^33,w^19,1,w^22,w^39,w^20,4,w^23,w^3,3,w^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^4,w^43,w^5,5,w,2,3,w^37,w^39,w^18,w^22,w^28,w^46,w^34,w,w^18,w^15,w^22,w^46,w^37,w^36,w^3,w^34,w^6,w^43,w^44,w^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w,w^21,w^27,w^27,w^30,w^28,w^36,w^15,3,w^6,w^47,w^38,w^39,w^17,w^17,3,w,w^11,1,3,w^21,w^41,w^6,w^4,w^14,w^39,w^5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,w^30,w^10,w^43,w^39,w^14,w^15,w^41,w^35,w^42,w^45,w^36,w^22,w^10,w^41,1,w^26,w^27,3,w^35,w,0,w,w^21,w^33,w^47,w^3,0]];

B1:=GModule(G,[GL(21,F)![[w^15,w^43,w^20,w^42,w^13,w^44,w^7,w^2,w^29,w^45,w^45,w^7,w^45,3,w^18,w^30,w^36,w,w^35,w^19,w^41],
[w^17,w^30,w^19,w^19,3,0,w^4,w^2,w^4,w^41,w^22,w^6,w^44,w^33,w^29,w^27,w^42,2,w^5,2,w^27],
[w^29,w^21,w^25,w^39,w^44,w^18,w^18,w^11,w^29,w^23,w^42,w^12,w^2,w^5,w^5,w^41,w^21,w^29,w^36,w^30,w^15],
[w^46,w^42,w^35,w^22,w^14,w^17,w^6,w^21,w^28,w^2,w^12,w^39,w^23,w^35,w^13,w^30,w^20,w^22,3,w^33,w^25],
[w^25,w^13,w^27,1,w^37,w^30,w^25,w^34,w^47,w^26,0,w^29,w^17,w^4,w^29,w^35,w^10,w^35,w^21,3,w^15],
[w^46,w^13,w^14,w^46,w^4,w^15,w^18,w^29,w^25,w^25,w^33,w^4,w^18,w^35,4,w^6,w^7,0,4,w^42,w^35],
[w^35,w^23,0,w^47,w^4,5,w^28,w,w^37,w^45,w^18,w^26,w^14,w^17,w^39,w^15,w^38,w^26,w,w^17,5],
[w^45,w^30,w^4,w^47,w^22,w^37,w^45,w^6,w^11,w^44,w^35,w^10,w^25,0,3,w^37,w^44,w^39,w^22,3,w^10],
[w^11,w,w^3,w^37,w^10,w^38,w^21,w^29,5,w^27,w^18,w^18,w^20,w^38,w^20,w^42,w^44,0,w^7,w^9,w^37],
[3,w^31,w^19,w^38,1,w^34,3,w^17,w^37,w^6,w^2,w^45,w^38,w^37,w^33,6,w^12,0,w^3,w^6,w^7],
[w^26,1,w^21,5,w^3,5,w^26,w^12,w^17,w^31,w^43,w^21,w^39,w^6,w^13,w^6,w^29,w^37,w^9,w^7,w^4],
[w^42,0,w^30,w^36,w^46,1,w^19,w^43,w^31,w^35,w^39,w^36,w^3,w^2,w^10,w^39,5,w^3,3,w^21,4],
[w^39,w^2,3,w^29,w^11,w^38,w^10,w^6,4,w^42,4,6,w^23,w^43,w^18,w^26,w^22,1,w^10,0,w^10],
[w^3,w^42,4,w^15,2,w^46,w^29,w^13,w^7,w^5,w^6,6,w^28,w^23,w^38,w^4,w^21,w^6,w^17,w^9,w^31],
[w^35,w^11,w^29,2,w^41,w^35,3,w^3,w^31,w^31,w^6,w^35,w^2,w^11,w^44,w^15,w^38,w^10,w^31,6,w^12],
[2,w^11,w^14,w^4,w^28,w^20,6,w^39,1,w,w^45,w^33,w^38,w^35,w^38,0,w^34,w^29,w^22,w^42,w^15],
[w^44,w^29,w^3,w^14,w^41,w^22,w^25,w^23,6,w^31,w^5,w^18,w^25,6,w^18,w^21,w^11,w^28,w^20,4,6],
[w^30,w^10,w^30,w^6,5,w^18,w^42,w^28,w^6,0,4,w^11,w^9,w^36,6,w^18,w^29,w^31,w^9,w^45,w^7],
[w^9,w^35,6,w^18,w^9,w^21,w^17,4,w^19,w^9,w^20,w^27,w^4,w^20,w^27,w^21,w^15,w^37,w^3,w^17,w^46],
[w^15,1,w^22,1,w^9,w^14,w^22,2,w^18,w^11,1,w^19,w^10,w^33,w^30,w^6,w^3,w^41,w^38,w^37,w^45],
[w^21,w^34,w^17,w^10,w^30,w^21,w^4,w^15,w^41,w^26,w^17,w^31,6,w^23,w^41,w^45,w^2,w^26,w,w^36,w^20]],

GL(21,F)![[6,2,w^14,w^18,w^21,w^9,w^35,w^2,w^29,w^10,w^27,w^22,w^20,3,w^46,1,w^42,w^9,w^10,w^47,w^4],
[w^7,w^44,w^12,4,6,w^29,w^27,w^47,w^31,w^37,w^30,w^35,w^2,w^43,w^17,w,w^42,w^35,w,w^11,w^19],
[w^41,w^5,w^2,w^29,w^4,w^25,w^44,w^45,w^4,w^42,w^26,1,2,w^43,1,w^14,w^17,w^2,w^18,w^6,w^35],
[w^28,w^19,w^38,w^31,0,w^17,w^3,w^30,w^29,w^33,w^23,w^47,w^34,w^2,w^28,w^41,w^9,w^6,w^12,w^10,w^44],
[w^34,w^21,1,w^42,w^37,3,w^21,w^45,w^38,w^38,w^46,w^11,w^34,w^18,6,w^35,w^42,w^42,2,w^9,w^9],
[w^34,w^2,w^15,w^6,5,w^5,w^43,w^29,w^42,0,w^43,w^31,w^4,w^37,w^26,w^21,w^23,w^17,w^27,2,w^30],
[w^41,w^34,w^12,w^18,w^10,w,w^28,w^18,w^25,w^7,w^3,w^22,2,w^41,w^42,w^37,0,4,w^30,w^38,w^42],
[w^42,w^45,w^18,w^39,w^33,w^33,w^36,w,w^44,w^36,w^10,w^36,w^35,w^9,w^13,w^2,w^4,5,w^9,6,w^36],
[w^44,w^11,1,w^21,w^13,w^7,w^2,3,w^10,w^31,w^4,w^31,w^13,w^28,w^34,0,w^4,w^19,w^29,w^10,w^12],
[w^23,w^37,w^17,w^33,w^2,w^42,w^19,w^13,w^25,w^27,w^30,w^47,w^39,0,1,w^33,w^19,w^6,2,w^7,w^13],
[w^46,w^27,w^45,w^7,w^9,w^14,w^15,w^4,w^23,w^33,w^35,w^28,w^14,w^11,5,w^33,w^36,w^27,w^27,w^3,w^6],
[5,w^12,w^21,1,w^43,w^3,w^41,w^2,0,3,w^11,w^20,0,w^26,0,w^39,w^27,w^41,w^36,w^22,5],
[w^31,3,w^7,w^37,w^19,6,w^22,0,w^22,w^34,w^27,w^27,w^34,4,w^18,w^41,w^11,w^26,w^19,w^2,w^6],
[w^46,w^43,w^43,w^6,w,w^23,w^17,w^10,3,w^30,w^37,w^10,w^4,w^27,w^42,w^46,w^15,w^47,w^34,w^2,w^29],
[w^10,w^41,w^18,w^17,w^23,w^39,w^33,w^37,w^14,3,w^22,w^29,w^5,w^18,w^31,w^29,w^22,w^37,w,w^23,w^22],
[w^37,w^22,w^34,w^26,w^43,6,w^15,w^31,w^11,w^27,w^36,w^25,w^14,w^31,1,w^14,w^28,w^47,w^23,w^18,w^31],
[w^13,w^41,w,w^15,w^11,w^41,w^27,w^13,w^2,w^30,w^5,w^47,w^15,w^13,w^21,w^43,w^28,w^12,3,w,w^42],
[w^11,w^2,w^3,w^21,2,w^10,w^44,w^34,w^3,w^21,w^5,w,w^17,w^41,w^7,w^28,4,w^2,w^31,w^15,w^34],
[2,w^31,w^21,w^37,w^35,w^10,w^46,w^12,w^43,w^17,w^4,w^5,w^11,w^5,w^7,3,w^14,w^13,w^43,w^36,w^46],
[w^35,w^19,w^36,w^47,w,w^43,w^15,w^36,w^15,w^38,w^10,w^7,w^4,w^44,w^3,2,w^14,w^31,w,w^46,w^19],
[w^28,5,w^6,w^27,5,w^11,w^43,w^39,w^44,w^18,w^14,w^46,w^9,w^35,w^15,w^33,w^11,w^37,w^41,w^19,1]]]);

B2:=GModule(G,[GL(91,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,2,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,0,0,0,0,0,0,0,4,4,4,4,4,4,4,2,4,4,3,4,4,4,4,4,4,4,4,4,4,4,2,4,4,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,5,6,5,0,0,0,0,0,3,1,1,4,1,1,1,4,4,1,2,1,1,1,1,4,1,1,4,6,4,3,4,4,2,6,3,1,0,6,2,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,1,5,1,2,3,3,1,6,2,0,5,4,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0,0,0,0,0,4,4,4,4,4,4,4,2,4,4,3,4,4,4,4,4,4,4,4,4,4,4,2,4,4,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,2,0,1,2,3,5,2,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,2,2,5,6,3,2,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,3,0,0,5,0,5,2,0,3,4,5,1,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,4,1,6,3,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,6,0,0,3,0,3,4,0,6,1,3,2,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,4,1,4,1,2,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,4,0,4,3,0,1,6,4,5,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,6,1,5,6,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,5,0,0,6,0,6,1,0,5,2,6,4,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,4,3,5,6,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,5,0,0,6,0,6,1,0,5,2,6,4,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,6,2,2,6,6,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,6,0,0,3,0,3,4,0,6,1,3,2,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,4,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,5,6,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,2,2,5,6,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,4,1,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,4,1,4,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,6,1,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,4,3,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,6,2,2,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,5,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,6,0]],

GL(91,F)![[1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,4,1,3,0,1,4,6,2,6,3,6,1,2,6,2,5,3,3,5,0,3,5,1,6,0,0,2,6,1,1,4,4,0,5,6,6,1,4,5,0,6,4,4,4,1,1,0,3,1,3,6,6,6,6,2,0,3,2,1,3,6,4,0,4],
[1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,1,2,4,0,1,4,6,2,6,3,6,1,6,1,1,3,0,4,4,3,0,2,2,4,5,5,4,1,1,5,2,4,2,4,1,0,5,4,5,0,6,4,4,4,1,6,1,2,1,6,0,2,1,0,3,4,4,2,4,3,0,3,1,6],
[1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,3,1,6,1,1,3,4,2,2,2,6,5,3,5,3,0,2,3,3,1,3,2,2,4,3,3,1,0,4,5,1,3,0,0,3,3,4,1,3,0,3,1,2,4,0,2,4,6,5,0,6,0,0,5,2,6,2,4,1,6,6,5,1,6],
[1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,5,4,1,4,3,3,3,4,6,4,5,5,3,2,2,0,5,0,1,3,6,2,2,5,5,4,2,0,6,2,0,2,4,2,3,5,1,0,6,0,4,0,1,2,0,5,5,4,4,4,4,6,2,2,3,4,1,1,5,6,5,3,0,1],
[1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,4,1,3,0,1,4,6,2,6,3,6,1,2,6,2,5,3,3,5,0,3,5,1,6,0,0,2,6,1,1,4,4,0,5,6,6,1,4,5,0,6,4,4,4,1,1,0,3,1,3,6,6,6,6,2,0,3,2,1,3,6,4,0,4],
[1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,4,6,5,0,5,6,2,1,5,2,1,4,3,3,6,5,6,1,3,6,0,3,3,2,5,3,5,2,6,3,0,2,1,4,1,2,3,6,6,6,4,4,1,6,5,5,2,4,5,5,3,3,5,4,1,6,3,0,5,6,3,2,5,2],
[1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,2,1,0,5,6,4,2,0,4,4,6,5,4,0,2,1,3,5,5,3,3,1,1,4,2,5,6,4,2,6,0,1,2,4,4,5,6,3,4,0,6,6,0,6,0,3,5,6,5,5,4,3,6,2,2,1,2,6,6,6,0,4,4,3],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,3,2,0,6,4,2,6,1,0,6,2,2,2,1,5,4,3,4,5,0,0,2,5,6,2,2,1,4,0,4,0,0,5,4,5,2,5,5,0,0,6,6,4,2,5,5,0,0,1,1,2,5,4,2,2,6,4,6,1,5,1,1,5,0,2],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,4,6,2,1,6,3,0,3,1,0,3,1,2,1,1,0,1,5,0,3,2,4,2,5,2,1,3,0,1,2,1,0,0,4,2,2,6,1,0,4,2,1,2,3,0,1,1,2,5,4,1,1,4,4,1,1,6,4,4,3,6,3,6,3],
[1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,5,4,0,3,3,0,1,0,4,4,1,0,3,0,1,0,0,4,0,0,6,2,5,6,1,1,2,6,2,3,5,4,3,1,1,5,6,6,5,3,1,3,0,5,2,2,2,6,4,3,4,0,3,6,1,2,2,0,6,5,2,6,6],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,5,5,0,6,5,2,1,2,0,2,6,3,5,3,2,3,3,3,0,0,4,6,3,5,0,5,4,2,6,1,3,2,5,3,2,3,0,0,3,6,1,1,2,5,0,4,1,2,0,5,2,4,5,1,4,4,6,5,0,1,5,0,2,0,2],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,4,1,3,0,5,0,2,1,0,5,6,5,2,1,5,0,5,3,4,0,3,4,4,0,0,2,2,3,6,6,6,6,6,5,2,4,0,5,1,3,2,4,1,0,6,6,4,5,5,4,6,0,0,3,0,6,4,5,3,4,6,5,3,6,1],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,5,1,1,3,3,1,6,6,4,6,1,0,3,0,6,2,3,2,2,3,0,4,0,0,6,4,0,1,4,5,0,3,2,4,4,6,4,3,1,0,6,0,3,4,0,4,5,2,3,0,3,5,0,2,3,0,5,2,0,4,3,1,5,4,1],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,3,1,5,2,4,0,0,0,2,1,0,2,1,2,3,4,6,3,2,3,4,0,5,5,3,6,4,6,1,2,0,6,4,2,6,1,5,6,0,5,3,2,1,2,5,2,0,4,2,5,3,5,5,6,1,1,2,6,1,4,2,6,5,4],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,0,2,6,5,0,5,3,0,5,2,1,4,0,6,2,6,3,3,1,5,3,5,6,5,1,3,4,1,3,4,6,0,2,3,6,0,0,0,6,3,6,2,5,5,0,5,3,2,1,2,0,0,3,5,3,5,4,2,3,2,5,4,2,0,2],
[1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,4,0,2,5,6,5,5,4,0,4,3,4,2,5,2,5,0,2,2,4,3,6,4,5,1,3,3,4,3,5,6,2,2,6,0,4,2,1,6,2,6,2,4,1,6,0,1,4,4,2,1,1,3,4,0,6,5,5,0,0,5,5,5,2,0],
[1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,4,1,1,2,1,5,5,3,2,3,0,6,4,0,4,1,6,5,3,6,0,0,0,3,5,1,2,5,4,4,3,4,5,2,0,4,6,0,6,6,6,2,4,5,6,3,3,1,4,0,2,2,0,5,1,5,4,0,3,6,1,6,0,0],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,0,3,0,6,5,3,6,2,6,1,1,4,1,4,1,0,5,5,2,5,3,3,2,4,6,6,6,6,0,2,6,5,4,3,1,3,4,2,5,2,2,4,5,3,6,4,5,6,2,4,3,2,6,4,0,1,3,2,1,5,0,2,1,1,2],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,2,5,2,2,5,6,4,3,1,2,5,2,4,6,1,4,6,3,6,5,0,1,0,3,3,5,1,1,1,4,0,4,1,1,5,3,2,3,0,2,1,1,0,2,5,2,1,4,4,2,3,5,1,4,2,4,4,1,6,1,2,6,1],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,3,0,6,1,0,3,6,2,2,0,1,6,3,5,4,1,3,1,0,6,5,3,6,2,1,5,3,3,2,0,6,1,6,2,2,5,2,3,2,2,5,6,1,0,3,6,4,1,6,0,3,5,3,4,5,2,5,6,2,1,2,5,0,1,2],
[1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,0,1,3,2,6,5,3,5,3,5,6,6,4,4,3,1,0,4,0,2,2,1,4,3,2,6,4,6,4,4,3,1,4,2,1,1,3,3,1,2,2,2,2,1,6,6,5,5,4,6,4,3,2,6,2,6,2,3,0,0,1,0,4,4],
[2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,4,1,3,0,1,4,6,2,6,3,6,1,2,6,2,5,3,3,5,0,3,5,1,6,0,0,2,6,1,1,4,4,0,5,6,6,1,4,5,0,6,4,4,4,1,1,0,3,1,3,6,6,6,6,2,0,3,2,1,3,6,4,0,4],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,4,2,1,6,0,1,3,6,5,0,1,1,5,2,5,6,0,6,0,6,3,4,4,0,2,2,2,0,3,2,1,5,2,2,1,5,4,3,6,0,4,2,2,6,1,0,2,1,2,5,0,6,4,1,1,3,5,0,4,3,0,3,4,5,3],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,4,0,2,1,4,3,3,4,0,1,5,1,2,1,6,3,6,2,3,4,4,4,3,6,3,2,1,3,2,1,1,6,1,3,4,3,5,4,3,4,6,4,2,3,1,3,5,3,0,6,1,2,0,3,1,5,6,5,0,0,6,3,5,0,2],
[1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,3,0,4,4,3,3,0,4,0,1,5,2,5,1,1,2,2,2,3,6,0,1,4,1,5,2,6,4,5,5,2,6,6,0,5,3,6,2,6,3,6,6,6,1,5,4,1,4,1,6,6,1,6,4,1,1,6,5,1,5,6,5,6,4],
[1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,4,6,1,0,1,0,4,1,4,6,1,0,5,4,3,0,0,6,1,0,0,6,5,5,4,4,4,6,0,2,4,5,6,6,2,4,2,1,1,3,2,3,2,5,6,1,6,6,0,5,2,6,6,2,6,4,6,3,4,3,3,2,2,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,6,6,0,0,6,2,3,0,5,5,5,2,6,0,4,5,5,6,6,2,3,6,0,4,0,2,6,2,5,2,6,6,1,6,2,1,3,0,6,2,3,4,0,1,3,1,0,2,2,4,6,6,2,0,2,0,6,3,3,1,4,3,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,6,0,3,2,0,2,5,5,0,1,2,3,0,1,5,1,5,1,5,5,1,1,5,5,4,3,1,2,1,4,6,0,2,1,0,0,6,0,3,2,2,5,1,5,4,0,2,1,1,3,4,1,6,6,1,5,4,5,5,4,5,5,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,4,6,0,5,2,2,6,1,6,5,6,2,0,6,4,1,5,5,4,6,5,1,2,5,3,1,6,1,0,0,2,4,5,6,3,2,4,6,5,1,0,3,1,5,2,5,1,1,6,0,1,5,3,0,3,3,2,6,6,1,0,2,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,6,2,4,6,5,3,2,1,3,5,3,5,2,3,2,1,4,0,5,2,3,3,5,6,4,6,5,1,6,0,2,3,0,3,6,1,5,3,6,6,5,5,2,3,1,2,4,2,1,0,4,6,4,0,3,4,5,5,0,1,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,5,5,5,4,3,5,5,0,1,0,5,6,2,6,5,4,6,0,2,1,1,1,2,1,2,0,0,4,2,0,1,4,3,1,5,3,3,4,1,3,0,1,6,3,2,4,5,6,2,0,1,6,2,1,4,2,5,1,1,0,5,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,3,6,4,6,4,6,6,1,5,1,2,5,1,4,1,4,1,0,4,1,5,0,1,6,4,4,1,2,3,3,5,6,5,5,2,5,4,3,0,0,3,6,0,0,1,5,0,2,0,3,3,3,1,4,1,6,4,4,1,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,5,1,2,6,0,2,3,5,4,1,6,6,2,4,3,4,5,6,5,0,3,2,6,1,6,0,2,6,6,4,4,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,5,2,4,1,0,2,3,5,4,1,6,6,2,4,2,0,5,6,3,3,0,5,3,1,6,6,2,0,5,2,5,6,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,5,6,2,5,2,2,6,1,2,5,0,1,3,1,5,0,4,5,5,5,3,5,6,0,3,5,3,6,6,2,6,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,3,1,2,1,6,3,3,3,3,5,0,2,3,5,1,6,4,0,0,4,5,6,1,1,6,6,3,2,4,3,6,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,5,1,2,6,0,2,3,5,4,1,6,6,2,4,3,4,5,6,5,0,3,2,6,1,6,0,2,6,6,4,4,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,1,5,3,0,3,3,6,1,4,4,1,6,2,2,3,2,4,5,3,4,4,5,6,3,3,1,0,0,3,4,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,4,2,0,3,5,2,0,1,3,3,3,1,0,2,2,2,3,6,1,6,6,2,0,4,2,0,4,5,5,1,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,6,4,0,5,1,4,4,6,2,4,3,4,1,6,0,0,5,1,0,6,1,4,4,0,1,1,4,6,2,2,0,5,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,2,1,5,4,2,5,3,6,4,2,6,2,5,1,2,1,5,1,1,0,4,3,1,2,2,1,5,6,4,6,0,1,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,4,4,3,1,0,6,3,3,1,6,1,0,2,0,6,2,0,1,0,6,2,0,0,6,1,0,4,5,6,0,3,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,3,3,0,5,3,4,6,0,1,5,2,3,5,6,2,0,4,3,2,2,1,1,0,3,5,1,0,4,2,1,4,5,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,2,6,0,3,0,5,6,3,6,6,1,4,4,3,2,2,3,6,2,0,1,6,0,3,6,0,4,5,3,3,5,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,3,2,2,6,6,2,1,1,6,5,0,2,5,4,0,4,2,3,6,0,6,2,3,6,4,6,0,1,3,4,1,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,2,6,2,3,4,1,1,3,4,0,0,3,4,4,3,1,1,6,3,4,4,5,4,1,6,4,4,3,2,3,5,1,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,0,4,5,3,0,3,2,1,3,4,1,4,0,1,1,4,0,4,3,6,6,0,5,3,4,1,5,5,1,6,2,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,0,4,3,5,3,1,6,4,1,2,1,3,6,0,4,0,6,3,4,3,4,2,0,5,6,6,6,3,0,3,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,2,2,4,2,0,5,0,6,6,0,4,1,4,6,1,4,6,2,5,1,6,5,4,6,5,5,4,6,4,3,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,0,6,0,5,3,6,4,2,3,2,3,5,0,1,5,5,1,2,4,4,4,2,6,3,2,6,2,3,4,1,0,5,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,4,3,4,4,1,2,0,3,3,3,6,4,2,0,3,4,4,2,2,2,2,1,0,5,3,5,1,3,4,2,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,6,0,5,2,0,6,2,4,0,1,2,4,4,6,6,5,2,1,4,2,1,2,3,2,6,0,6,5,2,2,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,0,2,6,4,5,0,3,0,5,1,6,3,6,0,4,6,4,2,3,3,3,1,4,5,1,2,2,0,5,4,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,5,1,2,6,0,2,3,5,4,1,6,6,2,4,3,4,5,6,5,0,3,2,6,1,6,0,2,6,6,4,4,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,4,2,5,0,2,4,3,5,2,1,1,3,0,5,3,3,6,0,3,1,6,6,4,0,1,6,2,3,2,2,4,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,0,4,2,1,6,1,2,6,1,1,4,2,3,0,1,2,5,3,6,0,1,0,1,2,5,2,6,2,1,0,4,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,6,0,1,1,6,1,6,2,6,0,1,3,6,6,2,1,6,6,4,3,0,0,6,4,3,3,2,1,5,5,2,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,5,2,0,2,0,2,4,6,5,4,5,1,6,4,4,0,6,6,2,2,0,3,4,3,2,0,5,4,2,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,6,6,0,0,1,0,5,4,5,2,6,5,3,1,1,4,4,4,0,5,3,4,5,0,0,2,6,4,6,3,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,6,0,3,2,2,2,0,1,2,2,1,3,2,6,6,3,1,4,3,2,0,5,5,5,2,3,4,1,2,2,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,4,6,0,5,4,0,1,1,2,0,2,4,6,1,5,1,3,0,3,2,5,0,2,1,6,1,4,4,1,4,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,6,2,4,5,5,6,0,1,4,1,5,5,2,3,6,0,5,6,4,0,1,0,5,6,5,1,1,0,4,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,5,5,5,1,4,3,4,5,1,3,2,4,0,1,0,5,2,4,1,2,4,3,1,2,6,4,5,1,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,3,6,3,4,2,6,4,6,4,6,6,3,1,0,3,5,5,6,4,0,0,1,5,6,3,2,5,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,1,1,1,0,3,1,2,2,2,1,6,2,1,1,1,5,3,0,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1]]]);

MG:=GModule(G,[a1,a2]);
LG:=DirectSum([B1,Dual(B1),B2]);

MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.


// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

SetSeed(0,0);
XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],21);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=Position([Dimension(i):i in XLG],91);
W2:=Socle(XLG[n2]);
homs2:=AHom(W2,U);
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];

bas2:=[U!j:j in ExtendBasis([VectorSpace(U)!i:i in bas],VectorSpace(U))];
bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

dh:=Dimension(homs1)+Dimension(homs2); dh1:=Dimension(homs1); dh2:=Dimension(homs2);
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// This is just to make a few formulae easier to understand.

function BasisElementNumbers(n)

if(n in [1..dh1]) then return [Dimension(W1)*(n-1)+1..Dimension(W1)*n]; end if;
  return [dh1*Dimension(W1)+Dimension(W2)*(n-dh1-1)+1..dh1*Dimension(W1)+Dimension(W2)*(n-dh1)];
end function;

// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.

function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;

// All products should be zero on this set.
ZeroElts:=[Dimension(U)+1..Dimension(MG2)];

///////////////
// Stage 1
///////////////

// Compute a few Lie products. We don't need many in this case.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];

c:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
d:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+3+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
cd:=LieProd(c,d);
cdC:=(Matricise(cd)*Cinv)[1];

ac:=LieProd(a,c);
acC:=(Matricise(ac)*Cinv)[1];


BB:=GroebnerBasis(ideal<R|{j[i]:i in ZeroElts,j in [abC,acC,cdC]}>);
BB:=GroebnerBasis(ideal<R|SimplifyBasis(BB)>);

///////////////
// Stage 2
///////////////

// Dispensing with the case where R.13=0.

coeffs2a:=ChangeCoefficient(coeffs1,R.13,0);
BB2a:=GroebnerBasis([Evaluate(i,coeffs2a):i in BB]);
BB2a:=GroebnerBasis(SimplifyBasis(BB2a)); BB2a:=GroebnerBasis(SimplifyBasis(BB2a));
{R.10,R.11,R.12} subset BB2a; // So these are all zero as well.

// Since only R.i for i=8,9,14,15 are left for W2, one of these is non-zero.

{R.i*R.j:i in [8,9,14,15],j in [4,5]} subset BB2a;

// Thus R.4=R.5=0.

coeffs2a:=ChangeCoefficients(coeffs2a,[R.i:i in [10,11,12,4,5]],[0,0,0,0,0]);
BB2a:=GroebnerBasis(SimplifyBasis(GroebnerBasis([Evaluate(i,coeffs2a):i in BB])));
BB2a:=GroebnerBasis(SimplifyBasis(BB2a));

// This forces [a,b]=[c,d]=[a,c]=0.

II2a:=ideal<R|BB2a>;
&and{Evaluate(i,coeffs2a) in II2a:i in ab cat cd cat ac};

// We claim that this is enough to prove that W1+W2 is abelian.
// To see this, we need that [a,b] generates [W1,W1], etc. This
// is why we chose d specifically.

W11:=TensorProduct(W1,W1);
W12:=TensorProduct(W1,W2);
W22:=TensorProduct(W2,W2);

Dimension(sub<W11|W11.2-W11.(Dimension(W1)+1)>) eq Dimension(W1)*(Dimension(W1)-1) div 2 and
Dimension(sub<W22|W22.3-W22.(2*Dimension(W2)+1)>) eq Dimension(W2)*(Dimension(W2)-1) div 2 and
W12 eq sub<W12|W12.1>;

// Since E7 cannot have a 21+26=47-dimensional abelian subalgebra, we cannot have R.13=0.

coeffs2:=ChangeCoefficient(coeffs1,R.13,1);

///////////////
// Stage 3
///////////////

// Now we determine uniqueness of the subalgebra.

BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB]);

// This yields equations for R.1 to R.6, along with R.8, R.10 and R.11.

coeffs2:=ChangeLinearCoefficients(coeffs2,BB2);

// Now each of the coefficients for W1 is divisible by R.7
&and[IsDivisibleBy(coeffs2[i],R.7):i in [1..7]];
// so we can assume that that is 1 as well.
coeffs2:=ChangeCoefficient(coeffs2,R.7,1);
BB2:=GroebnerBasis([Evaluate(i,coeffs2):i in BB]);

(R.12-w^17)*(R.12-w^35) in BB2;
// Thus R.12 is one of two options.

coeffs3a:=ChangeCoefficient(coeffs2,R.12,w^17);
coeffs3b:=ChangeCoefficient(coeffs2,R.12,w^35);

GroebnerBasis([Evaluate(i,coeffs3a):i in BB2]) eq [R.9*R.15-w^26,R.14-w^35*R.15];
GroebnerBasis([Evaluate(i,coeffs3b):i in BB2]) eq [R.9*R.14-w^2,R.15];

// We see that there are (q-1) solutions in each case, so 2(q-1) solutions in total.

// Thus we need to understand the centralizer in Sp, which should have order q-1 as a torus.

ce1:=DiagonalMatrix(F,[w:i in [1..28]] cat [w^-1:i in [1..28]]);

&and[i*j eq j*i:i in [a1,a2],j in [ce1]] and &and[i in Sp(56,F):i in [ce1]];

// The action of ce1 on MG2 is the Kronecker product

ce1d:=KroneckerProduct(ce1,ce1);

// This preserves coeffs3a and coeffs3b. To see this, 

BasisElementNumbers(13)[1] eq 278 and
BasisElementNumbers(12)[1] eq 252 and
BasisElementNumbers(9)[1] eq 174;

MG2!(VectorSpace(MG2)!bas3[278]*ce1d) eq bas3[278]; // So it fixes R.13, which is 1 in both coeffs3a and coeffs3b.
MG2!(VectorSpace(MG2)!bas3[252]*ce1d) eq bas3[252]; // So it fixes R.12, which distinguishes the two cases of 3a and 3b.
MG2!(VectorSpace(MG2)!bas3[174]*ce1d) eq w^2*bas3[174]; // So R.9 can be chosen arbitrarily using ce1

// As the simple 56-dimensional module for PSU(3,3).2 that restricts to MG does not support an alternating form, there can be no normalizing element.


// We choose R.9=w^4 in the second case for a very specific reason: it's invariant under the field automorphism we choose below.
coeffs4a:=ChangeCoefficients(coeffs3a,[R.9,R.14,R.15],[1,w^35*w^26,w^26]);
coeffs4b:=ChangeCoefficients(coeffs3b,[R.9,R.14,R.15],[w^4,w^2/w^4,0]);

// We now need an element ce2 of Sp(56,F) such that F_7 . d2 centralizes G, where F_7 is the standard Frobenius map.

ce2:=GL(56,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,2,2,0,6,3,6,1,0,3,1,5,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,6,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,3,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,4,4,6,2,0,0,0,0,0,6,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,3,0,0,6,6,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,5,4,6,0,4,0,0,0,0,0,2,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,4,0,4,0,0,0,0,0,2,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,4,5,3,3,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,5,2,0,6,5,5,2,4,5,3,0,0,0,0,0,6,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,5,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,2,0,2,0,3,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,0,0,0,0,0,5,0,5,0,4,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,0,0,0,0,0,1,0,1,0,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,0,0,0,0,0,6,0,6,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,2,0,2,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,0,0,0,0,0,5,0,5,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,5,4,3,0,2,5,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,2,4,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,0,0,0,0,0,5,6,3,1,0,5,2,0,6,1,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,6,0,0,0,0,0,0,1,0,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,0,0,0,0,0,3,1,5,2,0,5,2,0,6,1,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,0,0,0,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,4,2,0,1,3,1,3,6,6,1,0,6,1,0,3,4,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

// Check what I claim about d2.

MGa:=FrobeniusImage(MG,1);

ce2^-1*ActionGenerator(MGa,1)*ce2 eq ActionGenerator(MG,1) and
ce2^-1*ActionGenerator(MGa,2)*ce2 eq ActionGenerator(MG,2);

// Now we take its action on MG2.

ce2d:=KroneckerProduct(ce2,ce2);

p1:=MG2![Evaluate(i,coeffs4a):i in ac];
p2:=MG2![Evaluate(i,coeffs4b):i in ac];

M1:=sub<MG2|p1>;
M2:=sub<MG2|p2>;

// Take the images of p1 and p2 under F_7.d2
p1a:=MG2![Evaluate(i,coeffs4a)^Characteristic(F):i in ac]*ce2d;
p2a:=MG2![Evaluate(i,coeffs4b)^Characteristic(F):i in ac]*ce2d;

// And check it still generates M1 and M2 respectively.
p1a in M1 and p2a in M2;

// Thus the field automorphism centralizes the two classes in this case.

// Also, an element of the normalizer of G also maps M1 to M2.

n1:=GL(56,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^44,w^28,w^29,w^42,w^6,3,w^28,w^39,w^14,w^26,w^35,w^9,w^39,w^12,4,w^37,w^30,w^37,w^46,w^3,w^23,0,w^44,w^47,w^31,w^43,w^9,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^47,w^23,w^22,2,w^4,w^43,w^46,6,w^7,w^9,w^6,w^34,w^41,w^44,w^46,w^2,2,w^43,w^2,w^26,w^44,w^17,w^26,w^7,5,w^27,w^25,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^39,w^37,w^14,w^28,w^41,0,5,w^6,w^7,w^19,w^33,w^38,w^17,2,w^25,w^14,w^13,w^9,6,w^12,w^7,3,w^44,w^11,w^26,1,w^27,w^43],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,w^11,w^31,1,w^12,w^35,w^5,w^17,w^37,w^43,w^47,w^23,w^30,6,w^28,w^47,4,w^12,w^13,w^5,w^33,w^2,w^20,w^29,w^26,5,w^31],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^4,2,w^21,2,w^42,w^44,w^15,w^30,2,w^15,w^42,w^7,w,w^18,w^2,w^10,4,w^5,w^39,w^2,w^44,2,w^39,w^20,w^11,w^7,w^47],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,w^9,w^36,w^34,4,w^17,w^2,4,w^29,w^20,3,w^23,w^10,w^26,w^7,1,w^45,w^7,w^23,w^18,w^7,w^15,w^7,2,w^2,w^44,w^26,w^44],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^30,w^36,w^42,w^30,1,w^28,w^47,w^26,0,w^30,w^3,w^12,w^20,w^14,4,3,6,w^35,w^31,w^37,1,w^7,w^15,w^44,w^33,3,w^17,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,w^33,w^25,w^29,5,w^34,w^18,w^46,w^19,w^27,4,w^6,4,w^21,6,w^14,w^46,w^9,w^44,w^20,6,1,w^7,w^2,w^5,w^7,w^44,w^23],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^25,w^11,w^44,w^41,w^14,w^18,w^6,1,w^10,w^11,w^2,w^2,w,w^4,w^41,w^20,w^21,w^39,3,w^13,w^20,w^37,w^18,w^39,w^13,w^12,w^26,w^3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^34,w^5,w^30,w^4,w^17,w^25,5,w^22,w^38,w^43,w^47,w^26,w^31,w^15,w^7,w^37,w^18,w^33,3,w^44,w^31,w^23,w^5,w^12,6,w^2,w^46],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^25,w^33,w^45,w^14,w^18,w^29,4,1,w^28,w^19,w^36,w^33,w^35,w^22,w^44,w^2,1,w^18,w^39,w^9,w^35,w^7,4,4,w^9,w^43,w^37],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^25,w^13,w^12,w^47,w^17,w^46,3,w^10,w^34,w^21,w^28,4,3,w^28,w^19,3,w^42,w^2,w^37,w^21,w^46,6,w^45,w^10,w^47,w^13,2,w^30],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,w^35,w^44,w^25,w^36,w^20,w^4,w^45,w^29,w^41,w^31,w^44,w^20,5,w^13,w,3,w^44,w^7,w^20,w^14,3,1,w^2,w^28,w^14,w^2,w^37],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,w^39,w^20,w^25,w^9,w^13,w^12,w^27,w^3,w^26,w^18,w^3,5,w^30,w^22,w^13,w^19,w^22,w^15,w^41,6,4,w^7,w^18,6,w^25,w^46,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^44,w^38,w^38,w^25,w^19,w^3,2,w^17,w^21,w^34,w^39,w^29,w^41,w^30,5,w^28,w^35,w^31,w^4,w^21,w^14,w^26,w,w^30,2,w^44,w^12],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^11,w^33,w^38,0,w^20,w^17,1,w^17,w^43,w^47,w^3,w^5,w^6,w^29,5,w^20,3,w^33,w^26,w,4,w^20,w^10,w^7,w^23,w^17,w^41,w^39],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^25,w^28,w^43,w^6,w^42,6,w^30,2,w^12,w^4,w^7,w^30,w^5,w^39,w^3,w^44,4,w^36,w^47,w^2,w^6,w^12,w^23,w^42,w^47,w^38,w^34,w^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^23,w^34,w^39,w^19,w^6,w^12,w^9,w^38,w^23,w^13,w^21,w^7,w^3,w^34,w^18,w^31,w^28,w^19,w^43,w^2,4,w^3,3,w^15,w^43,w^33,w^6,w^35],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^5,6,w^19,w^43,w^35,w^46,w^23,w^19,w^28,w^37,w^13,w^4,w^47,w^21,w^26,w^41,w^21,w^28,w^38,w^11,w^27,w^30,w^20,2,w^37,w^19,w^9,w^26],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^46,3,w^27,w^29,w^42,w^30,w^47,w^3,w^6,w^28,w^23,w^12,w^43,w^17,w^3,w^29,w^34,1,w^22,w^10,w^19,0,w^29,w^30,w^17,w^7,w^7,w^14],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^44,w^35,w^18,w^19,w^20,w^37,w^29,w^3,w^19,w^38,2,w^17,2,w^27,w^45,w^10,4,5,1,w^46,w^26,4,w^15,w^5,w^6,6,w^39],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^3,w^37,w^14,w^15,w^21,w^5,w^15,w^37,w^47,w^23,w^9,w^30,1,w^3,w^12,w^4,3,w^29,w^25,w^6,w^18,w^47,w^2,w^44,w^35,5,w^46,w^28],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^7,w^5,w^31,w^27,2,w^11,w^5,w^20,w^30,w^46,w^12,6,w^17,w^19,w^13,w^20,w^46,w^18,w^17,w^18,w^34,w^28,w^17,w^42,w^12,0,w^43,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,3,5,w^6,w^27,2,w^21,w^19,w^42,w^35,w^6,w^42,w^20,w^25,w^9,w^36,w^17,w^14,w^4,w^14,5,1,4,2,1,w^41,w^4,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,w^46,w^4,w,w^6,w^27,w^15,w^18,w^29,w^43,w^19,w^6,0,w^38,w^25,w^25,w^47,w^45,w^30,w^41,w^29,w^30,w^34,w^21,w^31,w^28,2,w^42],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^28,w^31,w^6,w^4,5,w^31,w^14,w^35,w^27,w^19,w^39,w^43,w^38,w^38,w^20,w^44,w^12,w^33,w^5,w^44,w^25,w^42,w^36,2,w^11,w^14,w^22,w^29],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^25,w^27,w^31,w^46,3,w^5,w^37,w^44,3,6,w^34,w^28,w^33,w^44,w^39,w^35,w^13,w^25,w^34,w^11,w^33,w^36,w^9,w^4,0,w^37,w^23,w^28],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^42,w^25,w^28,w^4,w^2,w^7,w^3,w^36,w^46,w^5,w^23,w^25,w^11,w^18,w^20,w^2,w^25,w^10,w^12,w^25,5,w^30,5,w^30,5,w^39,w^47,w^44],
[1,w^7,w^37,w^20,w^44,w^9,3,w^33,w^38,w^42,1,w^3,w^35,1,w^18,w^6,w^31,w^29,w^34,w^42,w^42,w^29,w^30,w^12,w^7,w^25,w^42,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^30,w^38,w^3,w,w^2,w^39,w^19,w^42,w^37,w^2,1,w^37,w^12,w^45,w^47,w^23,w^42,w^17,w^18,4,w^35,w^7,w^30,w^44,w^34,w^2,w^2,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^29,w^23,w^44,w^27,4,w^27,w^21,w^15,w^19,w^3,w^23,w^35,w^3,w^41,w^22,w^42,w^28,w^9,w^42,w^37,w^20,w^10,w^43,w^26,w^44,w^20,w^2,w^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^27,w^34,0,w^41,w^43,w^26,w^21,w^14,1,w^29,w^25,w^36,w^7,w^19,w^45,w^18,w^10,4,w^27,w^10,w^35,w^45,w^7,w^4,w^44,w^34,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^7,w^45,w^41,w^2,w^19,w^22,w^29,w^39,w^6,w^17,w^44,w^30,3,w^34,w^42,w^37,w^26,w^39,w^38,2,w^45,w^4,w^47,w^42,w^7,w^26,w^44,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^6,5,w^26,w^6,w^25,w^19,w^33,w^20,w^3,w^23,w^2,w^11,w^33,w^35,w^45,w^2,w^41,w^25,3,w^23,0,w^35,w^17,w^47,w^45,w^43,w^30,w^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^5,w^35,w^15,w^7,w^13,w^14,w^37,w^3,w^38,w^11,w^37,w^26,w^37,w^39,w^3,w^6,w^10,w^43,w^33,w^41,0,w^6,w^35,w^4,w^35,w^10,w^7,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^45,w^37,w^34,w^11,w^20,w^29,w^22,w^10,w^11,w^15,6,1,w^43,w^2,w^6,5,w^10,6,w^5,w^47,3,0,0,w^45,w^10,w^20,w^35,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^18,w^41,w^25,w^7,w^42,w,w^3,w^2,w^14,3,w^28,w^44,3,2,w^26,4,w^38,w,w^3,w^34,w^47,w^41,w^23,2,w^27,w^37,4,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^47,w^15,3,w^43,w^9,w^17,w^36,w^21,w^4,w^41,w^2,w^36,3,w^5,w^44,1,w^37,w^25,w^2,w^3,w^5,w^33,3,w^38,4,w^42,w^18,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^27,w^31,w^26,w^35,w^15,w^17,w^36,w^43,w^47,w^31,w^9,0,w^11,w^25,w^21,w^22,w^22,w^23,w^25,w,6,w^43,w^25,w^39,w^10,w^9,w^17,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^12,1,w^11,w^2,w^19,w^6,2,w^38,w^43,w^4,w^38,w^37,w^34,w^46,w^27,w^41,5,w^22,w^37,w^38,w^10,w^10,w^41,w^26,w^18,w^28,w^42,w^31,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^38,w^33,w^6,w^9,w^3,w^5,1,w^33,5,w^20,w^2,w^37,w^26,w^21,w^31,w^9,w^41,w^22,1,4,5,w^6,w^2,w^37,w^45,w^42,w^23,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^29,w^6,w^6,w^42,0,2,3,w^19,w^36,w^37,4,w^2,w^3,w^31,w^46,w^31,w^27,w^21,w^44,w^26,w^6,w^3,w^45,w^42,w^19,w^22,w^47,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^14,w^2,w^17,w^26,w^47,2,w^27,w^4,w^35,w^14,2,w^31,w^18,w^31,w^21,w^46,w^25,w^5,2,w^2,w^39,w^35,w^34,w^7,w^41,w^45,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,w^43,w^17,w^9,w^35,w^39,w^11,w^3,w^30,w^3,w^43,w^46,4,w^31,w^3,w^26,w^34,w^11,3,3,w^43,w^37,w^33,3,w^36,w^3,w^12,w^35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^14,w^35,w^38,w^12,5,w^35,w^33,w^18,w^23,w^10,w^6,w^13,w^46,2,w^2,w^37,w^37,0,w^36,w^44,1,w^26,w^11,w^30,w^25,w^35,w^37,w^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,w^26,w^15,w^38,w^6,w^31,w^13,w,w^15,5,w,w^6,w^43,w^14,4,w^2,w^38,w^9,w^2,w^28,6,w^37,w^2,w^44,w^29,w^23,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^7,w^22,w^7,w^2,w^34,w^38,w,w^26,w^31,5,5,w^10,w^3,w^35,w^37,w^20,w^4,w^31,w^41,3,w^15,w^11,w^23,w^17,1,w^3,w^2,w^42,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^37,w^30,w^12,w^27,w^9,w^39,w^22,5,w^35,w^31,w^15,w^23,w^30,w^4,w^36,5,w^43,w^47,w^4,w^14,w^11,w^38,w^3,w^6,w^14,w^19,w^37,w^38,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^10,w^2,1,w^7,w^23,w^19,w^9,1,5,w^26,w,w^18,w^3,w^27,w^19,w^33,w^38,w^43,w^21,w^2,w^10,w^3,w^20,w^39,w^21,w^15,w^42,w^33,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^36,w^30,w^44,w^46,5,w^23,w^41,w^9,w^22,w,w^13,w^33,w^11,2,3,1,2,w^36,w^36,w^3,w^22,w^37,w^33,w^29,w^26,w^21,w^19,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^17,w^17,w^22,1,w^11,w^18,w^23,w^19,w^39,w^38,w^31,w^35,w^39,w^47,2,w^5,w^6,w^17,w^17,w,w^29,w^14,w^19,w^22,w^43,w^27,w^39,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^41,w^25,w^37,w^12,w^41,w^11,5,w^23,w^9,w^34,w^6,5,w^35,w^26,0,w^3,w^19,w^15,w^9,w^42,w^20,w^13,w^25,w^19,w^41,4,w^2,w^44,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^33,6,w^6,w^35,w^12,1,w^46,w^7,w^27,w^2,w^38,w^12,w^9,w^17,w^42,w^9,w^2,w^35,w^43,w^7,w^11,w^7,w^6,w^2,0,w^27,w,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^13,w^21,3,w^6,w^37,w^22,w^44,1,w^12,w^7,w^15,w^38,w^17,w^2,w^6,w^6,w^11,w^26,3,w^25,w^34,w^15,w^26,w^41,w^34,w^44,w^3,w^37,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^31,w^23,w^21,6,w^25,w^17,w^30,w^2,w^30,w^22,w^26,w^35,w^43,w^14,w^6,w^33,1,w^31,w^15,w^41,w^37,w^35,5,w^45,w^27,w^23,w^38,w^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,w^31,w^13,w^33,w^41,w^17,w^36,w^10,w^37,w^7,4,w^14,1,0,w^29,w^38,w^12,w^27,w^47,w^18,w^45,w^5,w^6,w^7,w^3,w^29,w^30,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

&and[i^j in ActionGroup(MG):i in [a1,a2],j in [n1]] and &and[i in Sp(56,F):i in [n1]];

n1d:=KroneckerProduct(n1,n1);
p1*n1d in M2;

// Thus we only need to check one of these is an E7 Lie algebra.

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,M1!(MG2!(LieProd(MG2!(M1.i),MG2!(M1.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

strc:=[];
for i in [1..133] do for j in [1..133] do
  if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;
Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
SemisimpleType(Ltest) eq "E7";


==> anc/E7/PSU33/psu33p=7factors7and21.txt <==
G:=PSU(3,3);
F<w>:=GF(49);

a1:=GL(56,F)![[w^22,1,w^22,0,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^10,0,w^34,1,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,0,w^36,1,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^10,0,w^22,0,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^34,0,w^46,0,w^10,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^26,0,w^38,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^34,6,w^34,w^22,1,w^22,w^22,w^34,w^10,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^46,6,0,0,0,w^10,w^36,0,0,w^22,1,w^22,0,w^34,w^34,w^12,w^34,0,w^46,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^34,0,0,0,1,w^46,0,w^36,w^36,w^10,0,w^34,1,w^34,w^22,0,w^46,w^12,w^46,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,w^22,0,0,0,0,w^36,1,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^34,0,1,0,0,0,0,w^34,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,0,0,0,0,w^36,0,6,0,1,0,0,0,6,w^12,0,0,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^34,w^10,w^22,0,0,0,w^22,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^34,0,w^34,0,w^46,0,0,w^34,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^10,0,0,0,0,w^22,0,0,0,w^34,0,w^46,0,w^10,w^46,0,w^10,0,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^46,0,0,0,0,0,0,w^46,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^10,w^34,w^46,0,0,0,w^46,w^10,0,0,0,0,0,0,0,w^10,w^36,w^10,0,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^10,0,w^10,0,w^22,0,0,w^10,w^10,0,0,0,0,0,w^46,0,w^22,w^36,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^34,0,0,0,0,w^46,0,0,0,w^10,0,w^22,0,w^34,w^22,0,w^46,0,w^10,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^22,0,0,0,0,0,0,w^22,0,0,0,0,0,0,w^12,0,0,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^46,0,w^10,0,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,w^26,0,0,0,w^12,w^38,0,0,0,0,0,0,0,w^22,1,w^22,0,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^36,0,0,0,w^2,1,0,w^38,w^38,0,0,0,0,0,w^10,0,w^34,1,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,w^14,0,0,w^12,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^2,0,0,0,0,w^14,0,w^2,0,0,0,0,0,0,6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^36,0,0,0,0,1,0,0,0,0,0,0,0,0,w^10,0,w^22,0,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^12,0,0,0,0,6,0,0,0,0,0,0,0,0,w^34,0,w^22,0,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^46,0,0,w^10,w^46,w^34,0,0,w^46,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^10,w^46,0,0,w^10,w^46,w^46,w^10,1,w^12,w^46,w^46,w^36,w^34,0,0,w^34,w^22,6,w^12,w^10,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^34,w^10,0,0,w^22,w^46,w^46,w^34,0,w^10,w^46,w^34,w^22,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^34,0,0,w^46,w^34,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,0,0,0,w^10,0,0,0,0,w^46,w^34,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,0,0,0,w^10,0,0,0,0,0,0,w^34,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,1,w^38,1,w^2,w^36,w^34,6,w^34,w^36,w^34,6,w^22,0,0,w^22,w^10,w^12,1,w^46,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,6,1,0,0,w^46,w^10,w^34,0,0,w^10,w^34,w^34,w^22,0,w^46,w^34,w^22,w^10,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,0,0,0,w^22,0,0,w^34,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,0,0,w^46,0,0,0,w^46,0,0,0,0,w^34,w^22,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,0,0,w^46,0,0,0,w^46,0,0,0,0,0,0,w^22,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,6,1,0,0,w^46,w^10,w^34,0,0,w^46,w^34,w^46,w^46,w^12,w^10,w^10,w^34,w^34,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,0,0,0,w^46,w^12,w^2,w^46,w^46,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,0,0,w^46,0,0,0,w^22,0,0,0,w^2,w^46,w^46,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,0,0,w^46,0,0,0,w^22,0,0,w^36,0,w^26,0,w^46,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,w^36,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,w^12,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^12,0,w^36,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,w^10,0,0,w^22,w^10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^46,w^46,0,0,w^10,w^46],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^46,w^22,w^36,w^26,w^22,w^22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^12,w^36,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0]];

a2:=GL(56,F)![[0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w^12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^36,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^12,0,0,0,0,w^36,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,1,1,0,0,0,w^36,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^12,6,w^12,6,0,0,0,0,0,w^12,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,6,w^36,0,w^12,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^36,0,w^36,0,0,0,0,0,0,w^36,0,w^36,w^36,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,w^36,0,0,0,0,0,0,1,w^36,0,0,0,w^12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^36,0,0,0,0,0,0,0,0,0,6,w^36,0,0,0,w^36,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,0,6,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^36,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w^36,0,0,0,0,0,0,0,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,6,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,w^36,w^12,0,0,w^12,6,1,0,0,0,w^12,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,6,1,0,0,0,0,0,0,0,0,0,w^12,1,0,6,w^12,1,w^36,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,w^36,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^12,0,w^36,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,w^12,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,w^12,1,0,0,0,1,w^36,0,0,0,0,0,0,0,6,w^12,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,w^36,0,0,0,0,0,0,0,0,w^12,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,w^36,0,0,0,0,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,0,0,0,0,0,0,0,0,0,0,0,w^36,6,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^12,w^36,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^36,0,0,w^12,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^36,0,0,0,0,w^12,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0]];

B1:=GModule(G,[GL(7,F)![[0,0,0,0,0,6,0],
[6,6,6,6,0,0,1],
[0,6,0,6,6,0,0],
[1,1,0,1,0,0,0],
[0,0,0,6,6,6,0],
[6,0,6,0,1,0,0],
[0,0,6,6,0,6,0]],

GL(7,F)![[0,0,0,0,0,0,6],
[0,1,6,0,0,0,0],
[1,0,0,0,6,0,0],
[6,6,0,6,0,0,1],
[1,0,0,0,0,0,6],
[0,1,6,0,0,6,0],
[0,0,6,0,0,0,0]]]);

B2:=GModule(G,[GL(14,F)![[2,5,6,2,0,0,6,0,5,5,2,0,0,2],
[1,6,6,5,4,4,4,4,2,2,4,3,3,1],
[0,1,0,3,4,3,4,4,4,3,3,3,4,0],
[0,0,0,6,0,6,0,1,0,0,0,0,0,0],
[4,2,1,5,6,2,1,6,2,4,5,2,1,6],
[4,2,1,5,6,2,1,6,1,4,4,2,2,6],
[1,5,6,1,6,0,6,0,2,2,5,3,3,4],
[6,1,0,3,4,4,5,4,4,4,2,4,4,0],
[0,0,0,0,0,6,6,0,0,0,0,0,0,0],
[0,6,1,6,6,0,0,0,0,2,0,0,0,6],
[5,0,0,2,2,5,4,3,0,3,5,1,1,2],
[2,6,5,6,5,3,3,4,2,6,6,3,3,3],
[5,1,0,2,3,4,4,4,5,6,2,5,4,6],
[2,6,1,4,4,2,3,4,0,6,1,5,6,3]],

GL(14,F)![[1,0,0,0,2,6,0,1,1,5,2,0,6,1],
[1,6,6,1,1,6,6,0,6,5,2,0,0,1],
[6,0,1,5,5,0,0,0,4,0,2,4,4,1],
[0,0,0,0,0,0,0,0,0,1,6,0,0,6],
[0,0,0,0,6,1,0,0,0,0,0,0,0,0],
[0,6,0,6,5,1,0,0,6,1,6,0,1,6],
[6,1,1,3,4,4,4,3,1,1,0,1,0,4],
[6,0,0,6,5,1,0,6,6,2,5,0,1,5],
[0,0,0,0,0,0,0,0,0,0,6,0,0,0],
[0,0,6,5,5,4,4,4,0,5,1,0,6,5],
[5,0,0,6,5,2,0,6,3,6,2,5,5,3],
[0,1,2,5,0,6,0,0,2,2,0,0,0,5],
[5,1,0,6,5,2,0,6,3,6,1,5,5,3],
[0,0,6,5,5,3,4,4,0,5,1,0,6,5]]]);

B3:=GModule(G,[GL(21,F)![[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,1,0,0,1,6,0,0,0,6,0,0,1,6,6,6,0,6,6,1],
[1,0,0,0,0,6,0,0,0,0,1,0,0,6,1,0,1,0,0,0,6],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[1,1,6,0,0,6,0,0,6,0,0,1,0,6,1,0,1,0,1,0,6],
[1,1,0,0,0,0,0,1,0,1,1,0,0,6,1,1,1,0,0,1,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,1,1,0,0,0,6,0,0,0,6,0,1,6,6,6,0,6,6,1],
[6,6,0,0,0,0,0,6,0,0,0,6,0,1,6,0,6,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],

GL(21,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,6,0,6,0,1,6,0,6,0,0,6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[6,6,0,0,6,0,1,6,1,6,0,6,6,1,6,0,0,0,0,0,0],
[6,6,0,0,0,0,0,6,0,0,0,6,0,1,6,0,6,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,6,1,0,6,1,0,0,0,1,0,6,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[6,6,0,0,6,1,0,6,1,0,0,6,6,1,6,0,6,1,6,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0]]]);


B4:=GModule(G,[GL(91,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,2,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,0,0,0,0,0,0,0,4,4,4,4,4,4,4,2,4,4,3,4,4,4,4,4,4,4,4,4,4,4,2,4,4,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,5,6,5,0,0,0,0,0,3,1,1,4,1,1,1,4,4,1,2,1,1,1,1,4,1,1,4,6,4,3,4,4,2,6,3,1,0,6,2,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,1,5,1,2,3,3,1,6,2,0,5,4,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0,0,0,0,0,4,4,4,4,4,4,4,2,4,4,3,4,4,4,4,4,4,4,4,4,4,4,2,4,4,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,2,0,1,2,3,5,2,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,4,4,3,4,4,4,2,3,4,2,4,4,4,4,3,4,4,3,4,4,1,2,3,3,4,6,2,0,5,4,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,2,2,5,6,3,2,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,3,0,0,5,0,5,2,0,3,4,5,1,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,4,1,6,3,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,6,0,0,3,0,3,4,0,6,1,3,2,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,4,1,4,1,2,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,4,0,4,3,0,1,6,4,5,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,6,1,5,6,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,5,0,0,6,0,6,1,0,5,2,6,4,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,4,3,5,6,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,5,0,0,6,0,6,1,0,5,2,6,4,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,6,2,2,6,6,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,6,0,0,3,0,3,4,0,6,1,3,2,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,4,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,5,6,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,2,2,5,6,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,4,1,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,4,1,4,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,6,1,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,4,3,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,6,2,2,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,5,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,6,0]],

GL(91,F)![[1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,4,1,3,0,1,4,6,2,6,3,6,1,2,6,2,5,3,3,5,0,3,5,1,6,0,0,2,6,1,1,4,4,0,5,6,6,1,4,5,0,6,4,4,4,1,1,0,3,1,3,6,6,6,6,2,0,3,2,1,3,6,4,0,4],
[1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,1,2,4,0,1,4,6,2,6,3,6,1,6,1,1,3,0,4,4,3,0,2,2,4,5,5,4,1,1,5,2,4,2,4,1,0,5,4,5,0,6,4,4,4,1,6,1,2,1,6,0,2,1,0,3,4,4,2,4,3,0,3,1,6],
[1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,3,1,6,1,1,3,4,2,2,2,6,5,3,5,3,0,2,3,3,1,3,2,2,4,3,3,1,0,4,5,1,3,0,0,3,3,4,1,3,0,3,1,2,4,0,2,4,6,5,0,6,0,0,5,2,6,2,4,1,6,6,5,1,6],
[1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,5,4,1,4,3,3,3,4,6,4,5,5,3,2,2,0,5,0,1,3,6,2,2,5,5,4,2,0,6,2,0,2,4,2,3,5,1,0,6,0,4,0,1,2,0,5,5,4,4,4,4,6,2,2,3,4,1,1,5,6,5,3,0,1],
[1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,4,1,3,0,1,4,6,2,6,3,6,1,2,6,2,5,3,3,5,0,3,5,1,6,0,0,2,6,1,1,4,4,0,5,6,6,1,4,5,0,6,4,4,4,1,1,0,3,1,3,6,6,6,6,2,0,3,2,1,3,6,4,0,4],
[1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,4,6,5,0,5,6,2,1,5,2,1,4,3,3,6,5,6,1,3,6,0,3,3,2,5,3,5,2,6,3,0,2,1,4,1,2,3,6,6,6,4,4,1,6,5,5,2,4,5,5,3,3,5,4,1,6,3,0,5,6,3,2,5,2],
[1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,2,1,0,5,6,4,2,0,4,4,6,5,4,0,2,1,3,5,5,3,3,1,1,4,2,5,6,4,2,6,0,1,2,4,4,5,6,3,4,0,6,6,0,6,0,3,5,6,5,5,4,3,6,2,2,1,2,6,6,6,0,4,4,3],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,3,2,0,6,4,2,6,1,0,6,2,2,2,1,5,4,3,4,5,0,0,2,5,6,2,2,1,4,0,4,0,0,5,4,5,2,5,5,0,0,6,6,4,2,5,5,0,0,1,1,2,5,4,2,2,6,4,6,1,5,1,1,5,0,2],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,4,6,2,1,6,3,0,3,1,0,3,1,2,1,1,0,1,5,0,3,2,4,2,5,2,1,3,0,1,2,1,0,0,4,2,2,6,1,0,4,2,1,2,3,0,1,1,2,5,4,1,1,4,4,1,1,6,4,4,3,6,3,6,3],
[1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,5,4,0,3,3,0,1,0,4,4,1,0,3,0,1,0,0,4,0,0,6,2,5,6,1,1,2,6,2,3,5,4,3,1,1,5,6,6,5,3,1,3,0,5,2,2,2,6,4,3,4,0,3,6,1,2,2,0,6,5,2,6,6],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,5,5,0,6,5,2,1,2,0,2,6,3,5,3,2,3,3,3,0,0,4,6,3,5,0,5,4,2,6,1,3,2,5,3,2,3,0,0,3,6,1,1,2,5,0,4,1,2,0,5,2,4,5,1,4,4,6,5,0,1,5,0,2,0,2],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,4,1,3,0,5,0,2,1,0,5,6,5,2,1,5,0,5,3,4,0,3,4,4,0,0,2,2,3,6,6,6,6,6,5,2,4,0,5,1,3,2,4,1,0,6,6,4,5,5,4,6,0,0,3,0,6,4,5,3,4,6,5,3,6,1],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,5,1,1,3,3,1,6,6,4,6,1,0,3,0,6,2,3,2,2,3,0,4,0,0,6,4,0,1,4,5,0,3,2,4,4,6,4,3,1,0,6,0,3,4,0,4,5,2,3,0,3,5,0,2,3,0,5,2,0,4,3,1,5,4,1],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,3,1,5,2,4,0,0,0,2,1,0,2,1,2,3,4,6,3,2,3,4,0,5,5,3,6,4,6,1,2,0,6,4,2,6,1,5,6,0,5,3,2,1,2,5,2,0,4,2,5,3,5,5,6,1,1,2,6,1,4,2,6,5,4],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,0,2,6,5,0,5,3,0,5,2,1,4,0,6,2,6,3,3,1,5,3,5,6,5,1,3,4,1,3,4,6,0,2,3,6,0,0,0,6,3,6,2,5,5,0,5,3,2,1,2,0,0,3,5,3,5,4,2,3,2,5,4,2,0,2],
[1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,4,0,2,5,6,5,5,4,0,4,3,4,2,5,2,5,0,2,2,4,3,6,4,5,1,3,3,4,3,5,6,2,2,6,0,4,2,1,6,2,6,2,4,1,6,0,1,4,4,2,1,1,3,4,0,6,5,5,0,0,5,5,5,2,0],
[1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,4,1,1,2,1,5,5,3,2,3,0,6,4,0,4,1,6,5,3,6,0,0,0,3,5,1,2,5,4,4,3,4,5,2,0,4,6,0,6,6,6,2,4,5,6,3,3,1,4,0,2,2,0,5,1,5,4,0,3,6,1,6,0,0],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,0,3,0,6,5,3,6,2,6,1,1,4,1,4,1,0,5,5,2,5,3,3,2,4,6,6,6,6,0,2,6,5,4,3,1,3,4,2,5,2,2,4,5,3,6,4,5,6,2,4,3,2,6,4,0,1,3,2,1,5,0,2,1,1,2],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,2,5,2,2,5,6,4,3,1,2,5,2,4,6,1,4,6,3,6,5,0,1,0,3,3,5,1,1,1,4,0,4,1,1,5,3,2,3,0,2,1,1,0,2,5,2,1,4,4,2,3,5,1,4,2,4,4,1,6,1,2,6,1],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,3,0,6,1,0,3,6,2,2,0,1,6,3,5,4,1,3,1,0,6,5,3,6,2,1,5,3,3,2,0,6,1,6,2,2,5,2,3,2,2,5,6,1,0,3,6,4,1,6,0,3,5,3,4,5,2,5,6,2,1,2,5,0,1,2],
[1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,0,1,3,2,6,5,3,5,3,5,6,6,4,4,3,1,0,4,0,2,2,1,4,3,2,6,4,6,4,4,3,1,4,2,1,1,3,3,1,2,2,2,2,1,6,6,5,5,4,6,4,3,2,6,2,6,2,3,0,0,1,0,4,4],
[2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,4,1,3,0,1,4,6,2,6,3,6,1,2,6,2,5,3,3,5,0,3,5,1,6,0,0,2,6,1,1,4,4,0,5,6,6,1,4,5,0,6,4,4,4,1,1,0,3,1,3,6,6,6,6,2,0,3,2,1,3,6,4,0,4],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,4,2,1,6,0,1,3,6,5,0,1,1,5,2,5,6,0,6,0,6,3,4,4,0,2,2,2,0,3,2,1,5,2,2,1,5,4,3,6,0,4,2,2,6,1,0,2,1,2,5,0,6,4,1,1,3,5,0,4,3,0,3,4,5,3],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,4,0,2,1,4,3,3,4,0,1,5,1,2,1,6,3,6,2,3,4,4,4,3,6,3,2,1,3,2,1,1,6,1,3,4,3,5,4,3,4,6,4,2,3,1,3,5,3,0,6,1,2,0,3,1,5,6,5,0,0,6,3,5,0,2],
[1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,3,0,4,4,3,3,0,4,0,1,5,2,5,1,1,2,2,2,3,6,0,1,4,1,5,2,6,4,5,5,2,6,6,0,5,3,6,2,6,3,6,6,6,1,5,4,1,4,1,6,6,1,6,4,1,1,6,5,1,5,6,5,6,4],
[1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,4,6,1,0,1,0,4,1,4,6,1,0,5,4,3,0,0,6,1,0,0,6,5,5,4,4,4,6,0,2,4,5,6,6,2,4,2,1,1,3,2,3,2,5,6,1,6,6,0,5,2,6,6,2,6,4,6,3,4,3,3,2,2,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,6,6,0,0,6,2,3,0,5,5,5,2,6,0,4,5,5,6,6,2,3,6,0,4,0,2,6,2,5,2,6,6,1,6,2,1,3,0,6,2,3,4,0,1,3,1,0,2,2,4,6,6,2,0,2,0,6,3,3,1,4,3,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,6,0,3,2,0,2,5,5,0,1,2,3,0,1,5,1,5,1,5,5,1,1,5,5,4,3,1,2,1,4,6,0,2,1,0,0,6,0,3,2,2,5,1,5,4,0,2,1,1,3,4,1,6,6,1,5,4,5,5,4,5,5,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,4,6,0,5,2,2,6,1,6,5,6,2,0,6,4,1,5,5,4,6,5,1,2,5,3,1,6,1,0,0,2,4,5,6,3,2,4,6,5,1,0,3,1,5,2,5,1,1,6,0,1,5,3,0,3,3,2,6,6,1,0,2,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,6,2,4,6,5,3,2,1,3,5,3,5,2,3,2,1,4,0,5,2,3,3,5,6,4,6,5,1,6,0,2,3,0,3,6,1,5,3,6,6,5,5,2,3,1,2,4,2,1,0,4,6,4,0,3,4,5,5,0,1,0,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,5,5,5,4,3,5,5,0,1,0,5,6,2,6,5,4,6,0,2,1,1,1,2,1,2,0,0,4,2,0,1,4,3,1,5,3,3,4,1,3,0,1,6,3,2,4,5,6,2,0,1,6,2,1,4,2,5,1,1,0,5,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,3,6,4,6,4,6,6,1,5,1,2,5,1,4,1,4,1,0,4,1,5,0,1,6,4,4,1,2,3,3,5,6,5,5,2,5,4,3,0,0,3,6,0,0,1,5,0,2,0,3,3,3,1,4,1,6,4,4,1,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,5,1,2,6,0,2,3,5,4,1,6,6,2,4,3,4,5,6,5,0,3,2,6,1,6,0,2,6,6,4,4,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,5,2,4,1,0,2,3,5,4,1,6,6,2,4,2,0,5,6,3,3,0,5,3,1,6,6,2,0,5,2,5,6,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,5,6,2,5,2,2,6,1,2,5,0,1,3,1,5,0,4,5,5,5,3,5,6,0,3,5,3,6,6,2,6,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,3,1,2,1,6,3,3,3,3,5,0,2,3,5,1,6,4,0,0,4,5,6,1,1,6,6,3,2,4,3,6,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,5,1,2,6,0,2,3,5,4,1,6,6,2,4,3,4,5,6,5,0,3,2,6,1,6,0,2,6,6,4,4,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,1,5,3,0,3,3,6,1,4,4,1,6,2,2,3,2,4,5,3,4,4,5,6,3,3,1,0,0,3,4,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,4,2,0,3,5,2,0,1,3,3,3,1,0,2,2,2,3,6,1,6,6,2,0,4,2,0,4,5,5,1,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,6,4,0,5,1,4,4,6,2,4,3,4,1,6,0,0,5,1,0,6,1,4,4,0,1,1,4,6,2,2,0,5,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,2,1,5,4,2,5,3,6,4,2,6,2,5,1,2,1,5,1,1,0,4,3,1,2,2,1,5,6,4,6,0,1,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,4,4,3,1,0,6,3,3,1,6,1,0,2,0,6,2,0,1,0,6,2,0,0,6,1,0,4,5,6,0,3,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,3,3,0,5,3,4,6,0,1,5,2,3,5,6,2,0,4,3,2,2,1,1,0,3,5,1,0,4,2,1,4,5,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,2,6,0,3,0,5,6,3,6,6,1,4,4,3,2,2,3,6,2,0,1,6,0,3,6,0,4,5,3,3,5,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,3,2,2,6,6,2,1,1,6,5,0,2,5,4,0,4,2,3,6,0,6,2,3,6,4,6,0,1,3,4,1,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,2,6,2,3,4,1,1,3,4,0,0,3,4,4,3,1,1,6,3,4,4,5,4,1,6,4,4,3,2,3,5,1,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,0,4,5,3,0,3,2,1,3,4,1,4,0,1,1,4,0,4,3,6,6,0,5,3,4,1,5,5,1,6,2,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,0,4,3,5,3,1,6,4,1,2,1,3,6,0,4,0,6,3,4,3,4,2,0,5,6,6,6,3,0,3,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,2,2,4,2,0,5,0,6,6,0,4,1,4,6,1,4,6,2,5,1,6,5,4,6,5,5,4,6,4,3,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,0,6,0,5,3,6,4,2,3,2,3,5,0,1,5,5,1,2,4,4,4,2,6,3,2,6,2,3,4,1,0,5,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,4,3,4,4,1,2,0,3,3,3,6,4,2,0,3,4,4,2,2,2,2,1,0,5,3,5,1,3,4,2,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,6,0,5,2,0,6,2,4,0,1,2,4,4,6,6,5,2,1,4,2,1,2,3,2,6,0,6,5,2,2,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,0,2,6,4,5,0,3,0,5,1,6,3,6,0,4,6,4,2,3,3,3,1,4,5,1,2,2,0,5,4,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,5,1,2,6,0,2,3,5,4,1,6,6,2,4,3,4,5,6,5,0,3,2,6,1,6,0,2,6,6,4,4,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,4,2,5,0,2,4,3,5,2,1,1,3,0,5,3,3,6,0,3,1,6,6,4,0,1,6,2,3,2,2,4,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,0,4,2,1,6,1,2,6,1,1,4,2,3,0,1,2,5,3,6,0,1,0,1,2,5,2,6,2,1,0,4,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,6,0,1,1,6,1,6,2,6,0,1,3,6,6,2,1,6,6,4,3,0,0,6,4,3,3,2,1,5,5,2,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,5,2,0,2,0,2,4,6,5,4,5,1,6,4,4,0,6,6,2,2,0,3,4,3,2,0,5,4,2,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,6,6,0,0,1,0,5,4,5,2,6,5,3,1,1,4,4,4,0,5,3,4,5,0,0,2,6,4,6,3,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,6,0,3,2,2,2,0,1,2,2,1,3,2,6,6,3,1,4,3,2,0,5,5,5,2,3,4,1,2,2,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,4,6,0,5,4,0,1,1,2,0,2,4,6,1,5,1,3,0,3,2,5,0,2,1,6,1,4,4,1,4,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,6,2,4,5,5,6,0,1,4,1,5,5,2,3,6,0,5,6,4,0,1,0,5,6,5,1,1,0,4,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,5,5,5,1,4,3,4,5,1,3,2,4,0,1,0,5,2,4,1,2,4,3,1,2,6,4,5,1,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,3,6,3,4,2,6,4,6,4,6,6,3,1,0,3,5,5,6,4,0,0,1,5,6,3,2,5,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,1,1,1,0,3,1,2,2,2,1,6,2,1,1,1,5,3,0,0,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1]]]);

MG:=GModule(G,[a1,a2]);
LG:=DirectSum([B1,B2,B3,B4]);


MG2:=TensorProduct(MG,MG);

// Ordering on basis elements is (1,1),(1,2),(1,3),(1,4),(2,1),...

// Create symmetric square inside MG2.

seqs:=[[i,j]:i,j in [1..Dimension(MG)]];

SMG2:=sub<MG2|[MG2.i+MG2.(Position(seqs,Reverse(seqs[i]))):i in [1..Dimension(MG2)]]>;

Dimension(SMG2) eq Dimension(MG)*(Dimension(MG)+1) div 2;

// The Lie bracket on MG2 is [a x b, c x d]=<a,d> c x b-<c,b>a x d.
// If the bilinear form is the gold copy, this is non-zero only if d=n+1-a or c=n+1-b.


// If v and w are elements of MG2, construct the Lie bracket of v and w with the bracket above, as an element of MG2.

/*
This function is clearly the Lie product. The one I use is partially optimized.

function Sig(n)
if(n le Dimension(MG) div 2) then return 1; else return -1; end if;
end function;

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n] do
 for j in [1..n] do
  for k in [1..n] do
   l:=n+1-i;
   targ[j+n*(k-1)]+:=Sig(i)*v[j+n*(i-1)]*w[l+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n] do
  for l in [1..n] do
   k:=n+1-j;
   targ[l+n*(i-1)]+:=Sig(j)*v[j+n*(i-1)]*w[l+n*(k-1)];
end for; end for; end for;

return targ;

end function;
*/

function LieProd(v,w)
n:=Dimension(MG);

targ:=[(Parent(v[1]))!0:i in [1..Dimension(MG2)]];
for i in [1..n div 2] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]+:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [n div 2+1..n] do
 for j in [1..n] do
  for k in [1..n] do
   targ[j+n*(k-1)]-:=v[j+n*(i-1)]*w[n+1-i+n*(k-1)];
end for; end for; end for;

for i in [1..n] do
 for j in [1..n div 2] do
  for l in [1..n] do
   targ[l+n*(i-1)]+:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

for i in [1..n] do
 for j in [n div 2+1..n] do
  for l in [1..n] do
   targ[l+n*(i-1)]-:=v[j+n*(i-1)]*w[l+n*(n-j)];
end for; end for; end for;

return targ;

end function;

SetSeed(0,0);
XLG:=IndecomposableSummands(LG);
homsall:=[AHom(i,SMG2):i in XLG];

U:=sub<MG2|[Image(homsall[j].i):i in [1..Dimension(homsall[j])],j in [1..#homsall]]>;

n1:=Position([Dimension(i):i in XLG],7);
W1:=XLG[n1];
homs1:=homsall[n1];
U1:=sub<MG2|[Image(homs1.i):i in [1..Dimension(homs1)]]>;

n2:=Position([Dimension(i):i in XLG],14);
W2:=Socle(XLG[n2]);
homs2:=homsall[n2];
U2:=sub<MG2|[Image(homs2.i):i in [1..Dimension(homs2)]]>;

n3:=Position([Dimension(i):i in XLG],21);
W3:=XLG[n3];
homs3:=homsall[n3];
U3:=sub<MG2|[Image(homs3.i):i in [1..Dimension(homs3)]]>;

n4:=Position([Dimension(i):i in XLG],91);
W4:=Socle(XLG[n4]);
homs4:=AHom(W4,U);
U4:=sub<MG2|[Image(homs4.i):i in [1..Dimension(homs4)]]>;

bas:=[U!((homs1.j)(W1.i)):i in [1..Dimension(W1)],j in [1..Dimension(homs1)]];
bas cat:=[U!((homs2.j)(W2.i)):i in [1..Dimension(W2)],j in [1..Dimension(homs2)]];
bas cat:=[U!((homs3.j)(W3.i)):i in [1..Dimension(W3)],j in [1..Dimension(homs3)]];

U123:=U1+U2+U3;
U123comp:=sub<MG2|[Image(homsall[n4].i):i in [1..Dimension(homsall[n4])]]>;

bas2:=[U123comp!((homs4.j)(W4.i)):i in [1..Dimension(W4)],j in [1..Dimension(homs4)]];
bas2:=[U123comp!j:j in ExtendBasis([VectorSpace(U123comp)!i:i in bas2],VectorSpace(U123comp))];

bas2:=bas cat [U!i:i in bas2];

bas3:=[MG2!j:j in ExtendBasis([VectorSpace(MG2)!(MG2!i):i in bas2],VectorSpace(MG2))];

COBmat:=GL(Dimension(MG2),F)![[bas3[i,j]:j in [1..Dimension(MG2)]]:i in [1..Dimension(MG2)]];
COBinv:=COBmat^-1;

dh:=Dimension(homs1)+Dimension(homs2)+Dimension(homs3)+Dimension(homs4); dh1:=Dimension(homs1); dh2:=Dimension(homs2); dh3:=Dimension(homs3); dh4:=Dimension(homs4);
R:=PolynomialRing(F,dh);
mats:=MatrixRing(R,Degree(COBinv));

C:=mats!COBmat;
Cinv:=mats!COBinv;

function Matricise(v)
return Matrix(1,#v,[R!v[i]:i in [1..#v]]);
end function;

// The next functions are used to construct the ad Matrix for an element on MG2.

function Sig(n)
if(n le Dimension(MG) div 2) then return 1; else return -1; end if;
end function;

function adMatrix(v1)
n:=Dimension(MG);
v:=[v1[i]:i in [1..n^2]];

adMat:=ZeroMatrix(Field(Parent(v1)),n^2,n^2);
for ind->ent in v do
  if(ent ne 0) then
    aa:=(ind-1) div n+1; dd:=n-aa+1;
    bb:=(ind-1) mod n+1; cc:=n-bb+1;
    for i in [1..n] do
      adMat[(i-1)*n+dd,(i-1)*n+bb]+:=Sig(aa)*ent;
      adMat[(cc-1)*n+i,(aa-1)*n+i]-:=Sig(cc)*ent;
    end for;
  end if;
end for;

return adMat;

end function;

// Computes the JNF of a nilpotent matrix. Will continue forever if the matrix is not nilpotent.
function JordanNormalForm(a);
ranks:=[NumberOfRows(a)]; apower:=a;
repeat Append(~ranks,Rank(apower)); apower*:=a; until ranks[#ranks] eq 0;
Prune(~ranks); Reverse(~ranks);
for i in [1..#ranks-1] do for j in [i+1..#ranks] do ranks[j]-:=(j-i+1)*ranks[i]; end for; end for;
return Reverse(ranks);
end function;

// Here are the Jordan normal forms for nilpotent elements in E7 on M(E7) first, and then on M\otimes M. These are from Stewart's paper.

MGJNFs:=[[1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0],
[1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0],
[1,0,0,0,1,0,2,0,0,0,1,0,0,0,1,0],
[2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,4],
[2,0,0,0,0,0,4,0,0,0,0,0,2],
[1,0,0,0,0,2,1,0,0,0,1,0,0,0,0,2],
[1,0,2,0,1,0,1,0,2,0,1,0],
[1,0,1,2,0,0,1,0,1,2,0,0],
[2,1,0,1,0,0,2,0,0,3,0],
[8,0,0,0,0,0,0],
[6,1,0,2,0,0,0],
[2,0,2,0,0,0,2,0,0,0,6],
[6,0,2,0,0,0,4],
[6,0,2,1,0,0,0],
[6,0,0,1,0,5,0],
[4,3,2,0,0,0,0],
[4,4,0,0,0,0,4],
[4,0,2,0,6,0,0],
[6,0,0,0,2,2,4],
[2,2,2,2,2,2,2],
[6,0,0,0,0,5,4],
[2,7,0,0,0,0,0],
[3,0,7,0,5,0],
[2,0,6,0,2,0,6],
[2,2,4,4,2,2],
[1,4,2,4,5,0],
[6,0,0,0,0,0,14],
[1,2,5,4,3,2],
[6,0,6,0,8],
[4,4,2,4,6],
[2,4,6,4,4],
[1,0,9,0,7,0],
[7,0,14,0],
[2,0,14,0,4],
[2,8,0,0,14],
[4,6,8,6],
[2,8,8,8],
[1,6,14,6],
[12,0,20],
[6,12,14],
[1,0,26,0],
[2,16,18],
[12,32]];

function ComputeTensorSquares(L,p)

// L is a list of JNFs.

n:=Maximum([#i:i in L]);

// Now create a matrix whose entries are the result of tensoring a block of size i
// by one of size j. The first row is [1],[2],... Only add in elements where there
// actually are blocks of sizes i and j in some element of L.

Mat:=[[{*i*}:i in [1..n]]];

for ii in [2..n] do
  MatRowii:=[{*ii*}];
  ToFillIn:=[];
  for jj in [2..n] do
    for l in L do
      if(#l ge ii and #l ge jj and l[ii]*l[jj] ne 0) then
        Append(~ToFillIn,jj); break l;
      end if;
    end for;
  end for;
  for jj in [2..n] do
    if ii gt jj then MatRowii[jj]:=Mat[jj,ii]; continue jj; end if;
    if(jj notin ToFillIn) then Append(~MatRowii,{* *}); continue jj; end if;
    J1:=JordanBlock(PolynomialRing(GF(p)).1-1,ii);
    J2:=JordanBlock(PolynomialRing(GF(p)).1-1,jj);
    J12:=KroneckerProduct(J1,J2);
    _,_,c:=JordanForm(J12);
    Append(~MatRowii,{*i[2]:i in c*});
  end for;
  Append(~Mat,MatRowii);
end for;

JNFs:=[];
for X in L do
  ThisJNF:={**};
  for ind1->ent1 in X do
    if ent1 eq 0 then continue ind1; end if;
    for ind2->ent2 in X do
      if ent2 eq 0 then continue ind2; end if;
      ThisJNF join:= &join[Mat[ind1,ind2]:i in [1..ent1*ent2]];
    end for;
  end for;
  Append(~JNFs,[Multiplicity(ThisJNF,i):i in [1..Maximum(ThisJNF)]]);
end for;
return JNFs;
end function;

MG2JNFs:=ComputeTensorSquares(MGJNFs,7);


// Some functions for easily modifying the parameters.

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;


// This doesn't produce the radical of an ideal but something in between the ideal and its radical, that is easy.
function SimplifyBasis(B)
if B eq [] or B eq [1] then return B; end if;
return [&*[i[1]:i in Factorization(j)]:j in B|j ne 0];
end function;

// All products should be zero on this set.
ZeroElts:=[Dimension(U)+1..Dimension(MG2)];

///////////////
// Stage 1
///////////////

// We make lots of Lie products. I don't think this is a minimal set, but it is quick to make them anyway.

a:=[&+[R.i*bas3[1+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
b:=[&+[R.i*bas3[2+Dimension(W1)*(i-1),j]:i in [1..dh1]]:j in [1..Dimension(MG2)]];
ab:=LieProd(a,b);
abC:=(Matricise(ab)*Cinv)[1];


c:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+1+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
d:=[&+[R.(dh1+i)*bas3[Dimension(W1)*dh1+2+Dimension(W2)*(i-1),j]:i in [1..dh2]]:j in [1..Dimension(MG2)]];
cd:=LieProd(c,d);
cdC:=(Matricise(cd)*Cinv)[1];

ad:=LieProd(a,d);
adC:=(Matricise(ad)*Cinv)[1];

e:=[&+[R.(dh1+dh2+i)*bas3[Dimension(W1)*dh1+Dimension(W2)*dh2+1+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
f:=[&+[R.(dh1+dh2+i)*bas3[Dimension(W1)*dh1+Dimension(W2)*dh2+2+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
g:=[&+[R.(dh1+dh2+i)*bas3[Dimension(W1)*dh1+Dimension(W2)*dh2+3+Dimension(W3)*(i-1),j]:i in [1..dh3]]:j in [1..Dimension(MG2)]];
ef:=LieProd(e,f);
efC:=(Matricise(ef)*Cinv)[1];

efg:=LieProd(ef,g);
efgC:=(Matricise(efg)*Cinv)[1];

af:=LieProd(a,f);
afC:=(Matricise(af)*Cinv)[1];

cf:=LieProd(c,f);
cfC:=(Matricise(cf)*Cinv)[1];

p:=[&+[R.(dh1+dh2+dh3+i)*bas3[Dimension(W1)*dh1+Dimension(W2)*dh2+Dimension(W3)*dh3+1+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];
q:=[&+[R.(dh1+dh2+dh3+i)*bas3[Dimension(W1)*dh1+Dimension(W2)*dh2+Dimension(W3)*dh3+2+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];
r:=[&+[R.(dh1+dh2+dh3+i)*bas3[Dimension(W1)*dh1+Dimension(W2)*dh2+Dimension(W3)*dh3+3+Dimension(W4)*(i-1),j]:i in [1..dh4]]:j in [1..Dimension(MG2)]];
pq:=LieProd(p,q);
pqC:=(Matricise(pq)*Cinv)[1];
pr:=LieProd(p,r);
prC:=(Matricise(pr)*Cinv)[1];
pqr:=LieProd(pq,r);
pqrC:=(Matricise(pqr)*Cinv)[1];


aq:=LieProd(a,q);
aqC:=(Matricise(aq)*Cinv)[1];

cq:=LieProd(c,q);
cqC:=(Matricise(cq)*Cinv)[1];

eq1:=LieProd(e,q);
eqC:=(Matricise(eq1)*Cinv)[1];

abc:=LieProd(ab,c);
adc:=LieProd(ad,c);
abcC:=(Matricise(abc)*Cinv)[1];
adcC:=(Matricise(adc)*Cinv)[1];

abe:=LieProd(ab,e);
afe:=LieProd(af,e);
abeC:=(Matricise(abe)*Cinv)[1];
afeC:=(Matricise(afe)*Cinv)[1];

abp:=LieProd(ab,p);
aqp:=LieProd(aq,p);
abpC:=(Matricise(abp)*Cinv)[1];
aqpC:=(Matricise(aqp)*Cinv)[1];

efp:=LieProd(ef,p);
eqp:=LieProd(eq1,p);
efpC:=(Matricise(efp)*Cinv)[1];
eqpC:=(Matricise(eqp)*Cinv)[1];


ade:=LieProd(ad,e);
adeC:=(Matricise(ade)*Cinv)[1];

adp:=LieProd(ad,p);
adpC:=(Matricise(adp)*Cinv)[1];

EltsToCheck:=[abC,adC,cdC,abcC,adcC,efC,efgC,afC,abeC,afeC,cfC,adeC,aqC,cqC,eqC,pqC,prC,pqrC,abpC,aqpC,adpC,efpC,eqpC];


///////////////
// Stage 2
///////////////

// Use grevlex ordering to make Groebner bases easier, and understand the action of the centralizer in Sp(56,F) of our group.
Rgrev:=ChangeOrder(R,"grevlex");

BB:=GroebnerBasis(SimplifyBasis(GroebnerBasis([Rgrev!jj:jj in {j[i]:i in ZeroElts,j in EltsToCheck}])));

// We can get a little closer to the radical of the ideal generated by BB.

II:=Ideal(BB); MarkGroebner(II);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II];
BB:=GroebnerBasis(SimplifyBasis(GroebnerBasis(BB cat elts)));
II:=Ideal(BB); MarkGroebner(II);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II] cat [i*j:i,j in facts|i^3*j^3 in II and i*j notin II];
BB:=GroebnerBasis(SimplifyBasis(GroebnerBasis(BB cat elts)));
II:=Ideal(BB); MarkGroebner(II);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB|not IsIrreducible(j)];
elts:=[i:i in facts|i^3 in II] cat [i*j:i,j in facts|i^3*j^3 in II and i*j notin II];
BB:=GroebnerBasis(BB cat elts);

// Now switch back to lex ordering.
BB1:=GroebnerBasis(SimplifyBasis(GroebnerBasis([R!i:i in BB])));
II1:=Ideal(BB1); MarkGroebner(II1);
facts:=&join[{i[1]:i in Factorization(j)}:j in BB1|not IsIrreducible(j)];
elts:=[i:i in facts|i^2 in II1];
BB1:=GroebnerBasis(BB1 cat elts);

// Our action on 56 is 21+21*+7+7*, so the centralizer in Sp is a 2-torus. Here are "generators", at least over F.
// It is clear the action of a general centralizing element over the algebraic closure from these.

ce1:=DiagonalMatrix(F,[w:i in [1..7]] cat [1:i in [1..42]] cat [w^-1:i in [1..7]]);
ce2:=DiagonalMatrix(F,[1:i in [1..7]] cat [w:i in [1..21]] cat [w^-1:i in [1..21]] cat [1:i in [1..7]]);

// Check they are the centralizer:
&and[i*j eq j*i:i in [a1,a2],j in [ce1,ce2]] and &and[i in Sp(56,F):i in [ce1,ce2]];

// Their actions on MG2.
ce1d:=KroneckerProduct(ce1,ce1);
ce2d:=KroneckerProduct(ce2,ce2);

// We need the action of ce1 and ce2 on the parameters for W1 and W2.

bas3[1]*ce1d eq w*bas3[1] and
bas3[1+7]*ce1d eq bas3[1+7] and
bas3[1+2*7]*ce1d eq bas3[1+2*7] and
bas3[1+3*7]*ce1d eq bas3[1+3*7] and
bas3[1+4*7]*ce1d eq w^-1*bas3[1+4*7];

// ce1 fixes 2,3,4, scales 1 by w and 5 by w^-1.

bas3[1]*ce2d eq w*bas3[1] and
bas3[1+7]*ce2d eq w^2*bas3[1+7] and
bas3[1+2*7]*ce2d eq bas3[1+2*7] and
bas3[1+3*7]*ce2d eq w^-2*bas3[1+3*7] and
bas3[1+4*7]*ce2d eq w^-1*bas3[1+4*7];

// ce2 fixes 3, scales 1 by w and 5 by w^-1, 2 by w^2 and 4 by w^-2.

dimU1:=Dimension(U1);
// ce1 fixes all parameters for W2.
&and[bas3[dimU1+14*(i-1)+1]*ce1d eq bas3[dimU1+14*(i-1)+1]:i in [1..dh2]];

bas3[dimU1+1]*ce2d eq w^2*bas3[dimU1+1] and
bas3[dimU1+14+1]*ce2d eq bas3[dimU1+14+1] and
bas3[dimU1+14*2+1]*ce2d eq bas3[dimU1+14*2+1] and
bas3[dimU1+14*3+1]*ce2d eq w^-2*bas3[dimU1+14*3+1];

// ce2 fixes 7,8, scales 6 by w^2 and 9 by w^-2.

///////////////
// Stage 3
///////////////

// [a,b] has image a subset of 7+14. If [a,b] maps onto 7, it must have the same
// image as W1.

abW1coeffs:=[abC[i]:i in [6..dh1*7 by 7]]; // These are the coefficients of the projection onto W1 of [a,b]
abW1rels:=[abW1coeffs[i]-R.i:i in [1..dh1]];

// Up to scaling abW1rels holds, or abW1coeffs=0. Let's assume, for a contradiction,
// that [a,b] maps onto W1.

BB1a:=GroebnerBasis(BB1 cat abW1rels);

// We cannot have R.1 ne 0, because then W2 doesn't exist.
// (Scaling by ce1 would yield R.1=1 if R.1 ne 0.)
[R.i:i in [dh1+1..dh1+dh2]] subset GroebnerBasis(BB1a cat [R.1-1]);

// If R.2=0 as well then we have that R.1=R.2=R.4=R.5=0,
// so R.3 is all that is left.

[R.i:i in [1,2,4,5]] subset GroebnerBasis(BB1a cat [R.1,R.2]);

// The subalgebra generated by the third copy of W1 is too big:

M1:=sub<MG2|bas3[1+2*Dimension(W1)]>;
repeat
  M1:=sub<MG2|M1,LieProd(MG2!Random(M1),MG2!Random(M1))>;
until Dimension(M1) gt 133;

// So we are left with R.1=0,R.2=1 (by applying ce2.)

BB1a:=GroebnerBasis(BB1a cat [R.1,R.2-1]);

R.22*R.28 in BB1a;

// Also, R.22 and R.28 are the only two parameters left for W4.

coeffs1a:=ChangeLinearCoefficients(coeffs1,BB1a);

[i:i in [dh1+dh2+dh3+1..dh]|coeffs1a[i] eq R.i] eq [22,28];

// So exactly one of them is non-zero. This fixes p and forces the subalgebra
// generated by a and p to be too big.

coeffs1a1:=ChangeCoefficients(coeffs1a,[R.22,R.28],[1,0]);
coeffs1a2:=ChangeCoefficients(coeffs1a,[R.22,R.28],[0,1]);

M11:=sub<MG2|
[Evaluate(i,coeffs1a1):i in a],
[Evaluate(i,coeffs1a1):i in p]>;

M12:=sub<MG2|
[Evaluate(i,coeffs1a2):i in a],
[Evaluate(i,coeffs1a2):i in p]>;

repeat
M11:=sub<MG2|M11,LieProd(MG2!Random(M11),MG2!Random(M11))>;
until Dimension(M11) gt 133;
repeat
M12:=sub<MG2|M12,LieProd(MG2!Random(M12),MG2!Random(M12))>;
until Dimension(M12) gt 133;

// This is a contradiction.

///////////////
// Stage 4
///////////////

// Thus [a,b] misses W1. This is the focus of this stage.

BB1b:=GroebnerBasis(SimplifyBasis(GroebnerBasis(BB1 cat abW1coeffs)));

// Note that R.3=0:
R.3 in BB1b;

// Using ce1 and ce2, we can scale R.1, R.2 and R.4 arbitrarily if all three are non-zero.
// If R.1=0 then we may choose R.5=1 or R.5=0 by ce1.
BBOption1:=GroebnerBasis(BB1b cat [R.1-1,R.2-1,R.4-1]); // This one works!
BBOption2:=GroebnerBasis(BB1b cat [R.1-1,R.2-1,R.4]);
BBOption3:=GroebnerBasis(BB1b cat [R.1-1,R.2,R.4-1]);
BBOption4:=GroebnerBasis(BB1b cat [R.1-1,R.2,R.4]);
BBOption5:=GroebnerBasis(BB1b cat [R.1,R.2-1,R.4-1]); BBOption5 eq [1];
BBOption6a:=GroebnerBasis(BB1b cat [R.1,R.2-1,R.4-1,R.5-1]); BBOption6a eq [1];
BBOption6b:=GroebnerBasis(BB1b cat [R.1,R.2-1,R.4-1,R.5]); BBOption6b eq [1];
BBOption7a:=GroebnerBasis(BB1b cat [R.1,R.2,R.4-1,R.5-1]);
BBOption7b:=GroebnerBasis(BB1b cat [R.1,R.2,R.4-1,R.5]);
BBOption8:=GroebnerBasis(BB1b cat [R.1,R.2,R.4,R.5-1]); //If R.5=0 then W1=0.

coeffsoption2:=ChangeLinearCoefficients(coeffs1,BBOption2);
coeffsoption3:=ChangeLinearCoefficients(coeffs1,BBOption3);
coeffsoption4:=ChangeLinearCoefficients(coeffs1,BBOption4);
coeffsoption7a:=ChangeLinearCoefficients(coeffs1,BBOption7a);
coeffsoption7b:=ChangeLinearCoefficients(coeffs1,BBOption7b);
coeffsoption8:=ChangeLinearCoefficients(coeffs1,BBOption8);

M2:=sub<MG2|[Evaluate(i,coeffsoption2):i in a]>;
M3:=sub<MG2|[Evaluate(i,coeffsoption3):i in a]>;
M4:=sub<MG2|[Evaluate(i,coeffsoption4):i in a]>;
M7a:=sub<MG2|[Evaluate(i,coeffsoption7a):i in a]>;
M7b:=sub<MG2|[Evaluate(i,coeffsoption7b):i in a]>;
M8:=sub<MG2|[Evaluate(i,coeffsoption8):i in a]>;

// None of these can be subspaces of L(E7) because the nilpotent elements have the wrong action.
&and[JordanNormalForm(adMatrix(MG2!i.1)) notin MG2JNFs:i in [M2,M3,M4,M7a,M7b,M8]];


// So we are left with BBOption1.

(R.8+w^4*R.9)*(R.8-w^4*R.9) in BBOption1;

// Notice that ce2 mapped the 2nd copy of W1 to w^2 times itself. Thus
// the involution in the subgroup <ce2*ce1^-1> stabilizes our copy of W1.

// It also swaps these two solutions, as we can see from the action of
// ce1 and ce2 on the copies of W2. Thus we may choose either solution.

BBOption1:=GroebnerBasis(BBOption1 cat [R.8-w^4*R.9]);
coeffsoption1:=ChangeLinearCoefficients(coeffs1,BBOption1);

// If R.9=0 then W2 does not exist, so R.9=1 wlog.
&and[IsDivisibleBy(coeffsoption1[i],R.9):i in [dh1+1..dh1+dh2]];

BBOption1:=GroebnerBasis(BBOption1 cat [R.9-1]);
coeffsoption1:=ChangeLinearCoefficients(coeffs1,BBOption1);

// There is only one free parameter for W3 and W4 now, which both must be set to 1.

goodcoeffs:=ChangeCoefficients(coeffsoption1,[R.20,R.28],[1,1]);

// (If this statement were not true then goodcoeffs would have parameters in it,
// and then the next command would fail.)

goodM:=sub<MG2|
MG2![Evaluate(i,goodcoeffs):i in a],
MG2![Evaluate(i,goodcoeffs):i in c],
MG2![Evaluate(i,goodcoeffs):i in e],
MG2![Evaluate(i,goodcoeffs):i in p]>;
repeat
  goodM:=sub<MG2|goodM,MG2!LieProd(MG2!Random(goodM),MG2!Random(goodM))>;
until Dimension(goodM) eq 133;

strc1:=[];
for i in [1..132] do for j in [i+1..133] do
  Append(~strc1,goodM!(MG2!(LieProd(MG2!(goodM.i),MG2!(goodM.j)))));
end for; end for;

strc1a:=[[F!strc1[i,j]:j in [1..133]]:i in [1..#strc1]];

seqs2:=[[i,j]:i,j in [1..133]|i lt j];

strc:=[];
for i in [1..133] do for j in [1..133] do
    if(i eq j) then Append(~strc,[F!0:i in [1..133]]); elif(i lt j) then Append(~strc,strc1a[Position(seqs2,[i,j])]); else Append(~strc,[-a:a in strc1a[Position(seqs2,[j,i])]]); end if;
end for; end for;

Ltest:=LieAlgebra<F,Dimension(LG)|strc>;
IsSimple(Ltest);
SemisimpleType(Ltest) eq "E7";



==> anc/E7/PSU38/psu38allprimes.txt <==
SetSeed(0,0);

G<x,y>:=PermutationGroup<513|\[
1,3,2,6,7,4,5,11,12,14,8,9,18,10,20,21,23,13,25,15,16,29,17,31,19,
33,34,35,22,38,24,41,26,27,28,46,47,30,50,51,32,54,55,57,59,36,37,62,63,39,
40,67,68,42,43,72,44,74,45,76,77,48,49,81,82,84,52,53,87,88,90,56,93,58,96,
60,61,100,101,103,64,65,107,66,109,111,69,70,115,71,117,118,73,121,122,75,125,126,128,78,
79,132,80,114,134,136,83,139,85,142,86,144,145,104,89,148,91,92,152,153,94,95,157,158,97,
98,161,99,138,163,165,102,168,105,171,106,173,129,108,175,151,110,178,112,113,182,183,116,185,186,
141,119,120,191,192,194,123,124,198,199,127,201,130,204,131,206,207,133,210,211,135,213,137,216,140,
218,219,143,222,196,224,146,147,228,149,150,232,233,234,235,154,155,238,156,240,180,242,159,160,246,
162,248,249,164,252,166,167,255,256,169,170,260,172,244,262,174,265,176,177,267,268,179,271,181,241,
273,275,184,278,279,266,187,188,189,190,282,283,193,286,195,225,197,289,214,291,200,294,202,203,298,
270,205,285,301,208,209,277,305,307,212,310,215,312,313,217,231,220,221,317,251,223,290,226,320,227,
322,257,229,230,326,328,236,237,293,253,239,334,335,243,272,245,338,284,247,339,340,342,250,344,345,
254,348,349,351,258,347,259,354,355,261,358,263,264,361,362,363,269,365,366,274,364,276,368,369,371,
280,374,281,376,377,379,381,382,287,288,383,385,292,295,296,389,297,391,299,300,394,306,302,303,398,
304,400,401,308,309,397,405,311,407,409,314,315,316,321,318,319,414,323,324,418,325,419,412,327,421,
329,330,417,331,425,332,333,336,428,337,408,429,430,341,420,343,434,435,346,438,439,356,350,442,352,
353,445,446,447,357,449,359,386,360,452,453,373,456,367,458,459,378,370,372,390,375,464,465,466,380,
463,468,384,387,388,467,454,471,392,393,475,476,395,396,478,460,399,480,481,402,403,404,472,406,477,
483,410,411,432,469,413,484,415,416,441,485,487,426,422,423,424,431,427,455,489,433,448,491,486,436,
437,450,440,494,443,444,497,451,457,461,474,462,492,470,498,473,488,503,479,504,501,482,490,508,510,
496,511,493,495,509,512,513,499,505,500,502,506,507]
,\[
2,4,5,1,8,9,10,3,13,15,16,17,6,19,7,22,24,20,26,27,28,11,30,12,32,
14,18,36,37,39,40,42,43,44,45,21,48,49,23,52,53,25,56,58,60,51,61,29,64,65,
66,31,69,70,71,33,73,34,75,35,78,79,80,38,83,46,85,86,41,89,91,92,94,95,97,
98,99,47,102,104,105,106,50,108,110,112,113,114,54,116,55,119,120,57,123,124,59,127,129,130,
131,62,133,63,135,137,138,140,141,67,143,68,146,147,96,149,150,151,72,154,155,156,74,115,159,
160,76,162,77,164,166,167,169,170,81,172,82,174,125,84,176,177,179,180,181,87,88,184,90,187,
188,189,190,93,193,195,196,197,139,200,191,202,203,100,205,101,208,209,103,212,185,214,215,107,217,
109,220,221,111,223,225,226,227,229,230,231,117,118,233,236,235,237,121,239,122,241,243,244,245,126,
247,128,250,251,253,254,240,132,257,258,259,134,261,136,263,264,219,266,175,142,269,270,144,272,145,
274,276,277,148,171,262,280,152,281,161,153,284,285,267,287,157,288,158,290,292,293,295,296,297,163,
299,300,165,302,303,304,168,306,308,309,311,186,173,314,222,315,194,316,178,265,318,319,271,182,321,
183,323,324,325,327,329,330,331,192,332,333,207,334,336,198,337,199,298,326,201,341,343,246,204,346,
347,206,350,352,328,210,353,211,356,357,213,359,360,216,218,364,338,273,224,367,335,286,228,370,372,
373,232,375,234,378,380,238,322,242,275,384,386,387,388,354,248,390,249,392,393,252,395,396,397,255,
399,256,402,403,404,260,382,406,408,410,368,411,366,268,412,413,415,416,417,278,383,279,294,420,305,
422,423,282,424,283,426,310,427,289,379,291,317,431,409,432,433,428,436,437,301,440,441,430,443,444,
400,307,340,448,394,445,450,312,451,313,454,455,363,457,320,361,460,461,462,446,463,447,449,385,459,
467,371,344,469,470,339,342,472,473,474,345,405,477,452,348,349,479,351,401,358,374,376,355,377,482,
389,466,456,362,365,484,468,425,458,369,486,488,485,434,438,439,381,414,476,398,490,391,464,492,493,
429,465,491,495,496,475,407,498,453,421,418,499,419,500,501,502,435,481,489,442,505,506,507,509,494,
471,478,512,503,480,513,483,510,487,511,508,504,497]
>;

a1:=
[[-1,5,2,-2,-12,-2,5,-6,-13,-8,2,-4,-5,0,-5,12,8,-4,1,1,-2,7,4,1,14,
-3,6,6,0,5,5,-1,-2,-12,-3,9,-1,-7,2,11,-2,-8,4,-6,4,-5,-3,-11,5,
  -9,-4,-3,2,-5,10,9,4,4,0,1,1,-9,-3,-5,7,6,-9,-6,-4,0,5,-3,0,3,-3,
  8,-3,-7,-1,0,3,0,-2,-1,-5,0,-3,-3,3,9,0,-12,3,5,-1,2,3,8,7,3,6,0,
  3,-1,-1,5,-2,5,0,-1,3,-4,-2,-8,-11,7,1,-4,-1,-1,-3,-1,-1,-5,1,-5,
  3,-4,0,-3,-2,3,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[-1,1,1,-2,-5,5,-2,1,-4,-4,3,-2,2,5,-1,5,3,2,7,2,-5,2,1,-6,0,0,-6,
  1,-2,-8,3,-1,-5,3,-1,-2,0,-5,-7,1,1,-2,-4,-2,4,0,-1,0,0,2,-3,0,0,
  0,3,3,5,0,1,0,2,-1,3,-6,-1,-1,4,-3,-4,3,-2,2,-1,6,4,-2,-4,3,0,-1,
  -3,-3,4,3,-2,3,-5,1,1,6,-2,4,1,-1,2,-2,3,5,-3,1,-6,-4,4,-2,-2,-3,
  2,-3,-3,0,-3,-1,0,0,-1,-1,-1,1,-1,4,-3,0,1,0,-1,-1,-1,2,-1,-1,3,
  1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,-1,-1,0,1,0,-1,-2,2,0,0,0,1,3,0,-1,1,1,-2,2,0,-2,3,0,-1,2,-2,
  -1,1,-1,-3,0,0,2,0,-2,0,0,0,0,0,0,1,-1,-2,-1,0,0,0,1,0,0,3,2,2,0,
  0,1,1,-2,0,-1,0,2,0,-1,-1,-1,-1,-1,1,2,0,0,0,0,0,0,-2,1,0,0,1,2,
  -1,1,2,1,-2,-1,1,1,0,-1,1,1,-1,1,0,-1,1,0,1,1,0,2,0,-1,-1,0,1,-2,
  -1,0,0,0,-1,0,0,0,0,0,-1,0,1,-1,-1,-1,0,0,0],
[-7,0,-1,-1,1,0,-3,3,-3,1,2,-1,-3,1,2,5,1,3,5,-2,-3,-3,-2,-4,-1,-1,
  -7,-4,-4,-6,-3,3,-9,0,-2,-1,2,-2,-4,1,0,-3,-7,0,1,-3,3,4,1,0,0,3,
  -2,2,2,0,7,-1,-4,0,8,3,1,4,2,-3,2,-2,-5,2,-8,1,0,8,6,-3,-2,3,4,-2,
  -3,0,2,-1,4,-4,-5,-2,0,7,-6,4,3,-2,0,2,1,0,0,-1,-4,-2,2,0,0,-3,0,
  -3,-5,0,-3,2,-3,2,0,0,0,4,1,1,-3,0,-2,1,-4,0,0,0,-3,-1,4,3,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[2,-1,-1,-1,2,1,1,0,1,-1,2,2,2,0,2,-1,-1,0,0,2,-1,2,0,-1,-1,0,-1,2,
  -1,-1,-1,-2,0,2,1,1,2,1,0,-2,1,1,1,3,0,2,-3,0,0,3,0,2,0,0,-2,0,-3,
  -1,1,1,-3,0,-1,-2,-3,3,2,1,1,-1,1,-1,1,-2,-1,-1,2,1,-2,-1,-1,2,0,
  0,0,3,1,2,2,-3,0,0,1,0,0,-2,-2,2,-2,0,1,0,0,0,1,-1,0,2,1,-2,0,-1,
  2,-1,1,-3,-1,0,0,0,1,0,2,2,-1,1,1,-1,1,1,-1,0,-1],
[2,3,-1,2,-2,1,0,-1,-3,-1,0,0,-2,1,-2,3,0,-3,-1,1,2,2,1,1,3,-1,2,2,
  2,0,2,2,2,-1,1,3,-1,-3,2,2,-1,0,0,-3,3,0,0,-2,3,-1,0,-3,-1,0,3,0,
  1,2,1,0,0,-3,4,-4,1,0,0,1,1,-1,2,-2,-1,0,0,2,-1,0,0,2,-1,0,1,0,-2,
  -1,-2,-1,2,1,1,-3,1,-1,-2,-1,0,-1,-1,-2,1,-1,0,0,-2,0,-1,0,0,2,-1,
  -1,-1,0,-2,0,-1,-1,-2,-1,-2,-1,-1,-2,2,-3,1,0,-2,0,-1,-1,0],
[-1,3,0,2,-5,2,0,-1,-4,-3,2,0,-1,0,-4,6,3,-3,1,1,-2,3,3,-1,4,-3,0,
  3,0,-3,4,2,-2,-3,1,5,-2,-5,2,4,-1,-1,-1,-3,2,-3,0,-1,3,-4,0,-4,-2,
  0,6,3,3,3,1,1,2,-2,3,-3,1,1,0,2,-1,0,0,-3,0,6,0,2,-3,-3,3,-1,-2,
  2,0,0,0,-3,-6,-1,4,3,0,-3,2,1,-3,1,0,0,-2,2,1,-2,1,1,-1,1,-1,2,0,
  1,-1,-2,-1,0,-3,2,0,-3,-2,-1,-1,-1,-2,-2,0,-3,3,0,-3,-1,2,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[2,0,-1,-1,1,5,0,1,2,2,2,0,4,1,1,-3,0,3,1,0,-1,2,0,-2,-4,0,-2,1,-2,
  -1,0,-3,1,4,-1,-2,-1,0,-3,-1,1,4,1,0,1,0,0,3,1,7,-1,1,0,3,-1,-1,
  -2,-2,1,-1,-2,-2,1,-1,-4,-1,3,1,2,-1,1,1,0,-3,-1,-1,1,2,-2,-1,-3,
  -1,3,2,-3,5,-2,3,0,-2,0,6,-2,-2,2,-2,0,0,-2,0,-6,-1,2,0,0,-3,1,0,
  1,-1,0,0,2,2,2,-3,2,0,0,1,0,1,2,2,1,0,-2,0,0,0,0,-1,-1],
[0,-2,2,-2,1,1,1,3,2,1,2,0,2,0,2,0,0,2,3,0,-3,0,-1,-1,-1,1,-1,0,1,
  -2,1,-1,-3,2,0,0,1,-1,-3,-2,0,0,0,2,1,1,-2,2,-3,3,1,3,1,-1,-2,0,
  -1,-1,0,-1,-1,0,-2,1,0,-1,0,1,1,1,-1,-1,0,0,0,-2,2,2,1,-1,-1,1,2,
  1,1,4,2,1,-1,1,-1,3,0,0,2,-1,0,2,0,1,-1,0,1,1,3,-2,2,-1,1,-2,0,0,
  2,0,1,-1,0,2,-1,1,0,1,1,3,-1,1,-1,-1,2,0,1,0,0],
[-3,2,-2,3,0,-3,0,-3,-1,0,-2,3,-4,-4,0,0,-1,0,-1,-2,0,-1,1,1,1,-2,
  3,-1,3,2,-4,2,3,-3,0,2,1,3,1,2,0,-2,-1,0,-3,0,0,-1,1,-7,1,-4,-1,
  -1,-1,-1,0,-2,1,0,1,2,0,2,1,3,-1,-2,-1,2,-1,-2,1,2,2,0,-1,-4,0,0,
  2,2,-3,-2,2,-5,0,-2,-1,0,1,-2,2,3,0,1,-1,-2,0,-2,4,3,-1,-1,0,3,-3,
  2,-2,0,1,-2,0,0,-1,2,0,0,2,-1,0,-2,-1,-1,0,0,2,1,-1,-1,0,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,2,-1,1,2,-3,0,0,0,0,1,2,-3,-1,3,2,-3,-1,-2,0,2,2,-3,-1,4,0,1,2,
  -1,0,-2,1,-1,0,2,1,4,0,0,-2,0,0,-2,0,0,0,-2,-2,2,0,1,0,-1,0,0,0,
  0,-1,-1,3,0,1,-1,0,0,3,0,1,-1,-2,0,-2,1,0,0,-2,1,1,-1,1,-1,2,-1,
  1,0,1,0,0,3,-1,-1,-4,2,1,-1,0,-1,-3,-2,2,2,1,-1,-2,1,2,-1,3,-1,1,
  -1,0,-1,-1,0,-1,-1,0,-2,0,0,-1,0,0,0,1,2,-2,0,0,-1,0,-1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[25,-6,10,3,24,-11,4,12,29,26,-25,-6,10,8,-1,-48,-16,3,-32,8,22,-8,
  -11,23,-26,16,21,-7,20,26,2,-2,33,23,1,-23,-3,22,6,-23,1,13,13,15,
  -17,28,7,-4,-17,16,11,3,5,-3,-43,-24,-42,-7,5,0,-37,13,-10,-3,-11,
  -16,-5,25,32,-7,20,3,1,-49,-22,-2,11,14,-12,12,18,-11,-8,13,-18,
  14,43,11,-11,-45,26,-5,-13,-2,-9,6,-16,-12,-7,5,2,6,-25,7,4,3,6,
  -6,13,13,10,9,3,8,19,-7,-4,-1,2,1,14,2,13,8,19,8,-10,-2,24,26,-11,
  -13,-1],
[-66,22,-37,16,-2,24,-24,-9,-46,-22,35,10,-30,16,15,72,6,28,67,-17,
  -36,1,-8,-64,14,-21,-80,-16,-48,-75,-35,8,-99,12,-21,6,21,-28,-50,
  9,8,-23,-81,-23,19,-47,-2,32,24,-16,-1,7,-32,27,51,26,94,-3,-36,
  13,92,14,40,31,12,6,53,-32,-72,16,-83,2,9,103,68,-38,-38,15,15,-16,
  -55,2,30,0,37,-18,-89,5,18,85,-68,46,32,-15,5,-1,30,-16,-31,-8,-53,
  -29,39,-15,-3,-16,-6,-4,-60,-3,-48,4,-22,12,2,0,-2,29,-1,5,-30,-9,
  -21,-5,-45,-16,6,15,-52,-27,38,27,2],
[18,-5,10,4,11,-18,1,5,22,15,-22,1,1,-6,-5,-31,-14,-9,-30,4,20,-8,
  -3,26,-9,8,31,-3,23,27,6,9,38,3,13,-7,-4,18,21,-13,-6,8,17,7,-13,
  20,5,-7,-9,-5,10,-8,6,-7,-24,-17,-33,0,9,-3,-30,10,-8,-4,-3,-8,-13,
  21,24,-6,23,1,-3,-35,-18,6,11,0,-1,10,22,-1,-15,2,-9,-4,34,-3,-9,
  -38,23,-19,-7,5,-9,6,-13,-11,3,2,22,11,-24,3,-1,10,-1,-2,15,10,12,
  3,1,4,8,0,-5,-7,1,-2,12,0,3,0,16,5,0,-3,17,15,-10,-13,1],
[-18,5,-10,-4,-11,18,-1,-5,-22,-15,22,-1,-1,6,5,31,14,9,30,-4,-20,
  8,3,-26,9,-8,-31,3,-23,-27,-6,-9,-38,-3,-13,7,4,-18,-21,13,6,-8,
  -17,-7,13,-20,-5,7,9,5,-10,8,-6,7,24,17,33,0,-9,3,30,-10,8,4,3,8,
  13,-21,-24,6,-23,-1,3,35,18,-5,-11,0,1,-10,-22,1,15,-2,9,4,-34,3,
  9,38,-23,19,7,-5,9,-6,13,11,-3,-2,-22,-11,24,-3,1,-10,1,2,-15,-10,
  -12,-3,-1,-4,-8,0,5,7,-1,2,-12,0,-3,0,-16,-5,0,3,-17,-15,10,13,-1
  ],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[-70,34,-37,18,-20,17,-14,-22,-68,-31,37,6,-44,12,6,93,17,20,61,-20,
  -37,11,0,-60,42,-30,-67,-7,-46,-61,-30,10,-99,-9,-28,24,15,-35,-39,
  28,3,-34,-76,-36,26,-61,-4,15,34,-39,-7,-2,-30,22,71,39,104,6,-38,
  15,100,1,37,30,26,16,39,-41,-75,16,-80,-4,9,110,65,-25,-45,-5,16,
  -18,-49,5,24,-5,31,-31,-98,-1,20,100,-69,24,39,-6,1,3,36,-11,-18,
  -7,-41,-27,42,-13,-2,-7,-10,5,-59,-3,-43,-1,-27,2,-16,16,2,20,-2,
  -1,-35,-15,-25,-15,-45,-26,13,10,-56,-35,34,30,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[16,-11,12,-14,-19,0,7,-5,11,-9,-3,-1,16,-17,-12,-12,9,-14,-11,3,3,
  2,16,19,2,-1,27,10,12,21,19,-7,37,-22,11,8,-12,4,21,12,-6,6,39,3,
  0,7,-3,-11,-3,-3,-8,-8,15,-9,2,2,-24,5,19,-8,-26,-17,-11,-15,-2,
  6,-23,-2,16,-1,33,6,-8,-23,-21,23,13,-19,0,-4,18,2,-12,-10,-7,0,
  17,-10,-7,-19,20,-14,-13,10,8,-5,-3,20,22,-1,25,11,-3,2,-5,6,-1,
  4,25,-10,19,-9,13,-10,-11,4,6,-16,4,-2,8,6,3,-5,11,4,2,-2,12,-5,
  -11,-7,-1],
[-25,10,-12,4,-11,4,-4,-13,-24,-15,13,2,-14,1,0,34,9,6,22,-8,-14,4,
  4,-20,19,-11,-21,-1,-17,-18,-8,2,-32,-7,-8,9,4,-11,-9,10,-2,-12,
  -20,-15,9,-25,-3,5,11,-18,-5,-2,-7,8,30,20,37,5,-14,5,36,-1,10,13,
  10,7,12,-18,-29,7,-24,3,3,40,22,-5,-15,-8,7,-7,-14,2,5,-3,12,-11,
  -34,-2,4,36,-25,7,13,0,5,1,17,-1,-1,-2,-11,-8,16,-5,-2,1,-4,4,-17,
  -5,-13,-1,-9,-2,-7,9,2,4,1,0,-10,-4,-10,-7,-18,-9,5,4,-19,-16,10,
  9,1],
[23,-4,13,-4,5,-16,11,6,16,15,-16,-6,3,-5,-6,-28,-5,-11,-34,5,19,-2,
  -1,28,-2,7,34,3,20,36,10,1,36,-6,5,-2,-6,15,22,-4,-5,5,28,8,-9,17,
  3,-16,-7,2,3,-1,11,-10,-22,-13,-36,0,7,-3,-34,-3,-18,-7,0,-3,-25,
  15,30,-9,28,-3,-4,-43,-27,14,13,-5,-5,6,25,-1,-14,0,-16,1,37,-2,
  -7,-34,25,-26,-9,7,-8,5,-15,1,13,4,24,10,-22,7,3,8,1,3,21,5,18,2,
  4,-4,-1,3,0,-10,1,-5,10,1,8,1,17,5,-1,-10,21,14,-15,-10,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[61,-28,35,-30,-8,-7,31,8,35,8,-13,-10,42,-25,-9,-55,13,-29,-46,17,
  16,9,18,55,-14,15,66,24,31,61,35,-19,84,-29,17,8,-20,14,45,10,-2,
  22,91,28,-14,39,-2,-27,-18,34,-11,4,33,-26,-38,-15,-89,-1,41,-17,
  -85,-31,-50,-35,-16,5,-58,14,64,-12,84,-9,-7,-90,-68,48,44,-23,-11,
  4,47,10,-23,-12,-28,25,75,-11,-9,-67,61,-34,-31,13,7,-5,-33,43,43,
  4,48,30,-19,19,6,7,3,13,64,-18,52,-13,32,-22,-16,-4,12,-29,3,-6,
  25,16,23,12,36,20,-3,-19,45,15,-38,-14,-3],
[-11,0,-7,8,19,1,-8,7,5,11,-1,3,-3,5,8,-4,-8,12,8,-4,-3,-9,-9,-7,-15,
  2,-17,-13,-5,-14,-14,6,-17,17,-3,-11,8,5,-11,-12,3,1,-20,4,-6,0,
  5,18,-3,7,8,7,-9,8,-10,-7,6,-6,-10,1,13,18,5,15,-4,-10,17,5,-7,3,
  -19,0,4,10,13,-15,-3,14,4,0,-8,0,6,4,11,-1,-4,4,-2,3,-10,19,5,-9,
  -1,5,-2,-13,-12,-3,-16,-4,-1,1,3,-7,0,-6,-12,3,-10,7,-5,12,14,-6,
  -3,12,2,2,-1,0,-2,8,-8,2,-3,4,-5,5,8,3,1],
[39,-16,17,-6,11,-6,6,11,41,20,-22,-2,25,-8,-7,-56,-12,-10,-38,9,23,
  -6,2,35,-26,14,39,3,27,36,17,-5,61,8,16,-14,-12,22,24,-16,-2,24,
  41,17,-14,32,4,-5,-16,20,5,-4,15,-8,-38,-25,-59,-2,22,-8,-56,0,-15,
  -16,-17,-11,-19,27,45,-10,45,4,-7,-63,-37,14,24,1,-9,8,26,-3,-13,
  4,-19,13,50,2,-12,-60,41,-10,-24,2,-2,-2,-20,0,7,3,20,14,-25,8,0,
  3,5,-3,34,5,23,1,15,4,12,-9,1,-14,1,-1,20,7,13,6,27,12,-7,-3,29,
  19,-18,-19,-2],
[-31,12,-17,5,-5,10,-8,-7,-25,-11,18,3,-15,7,4,37,5,13,29,-9,-17,3,
  -1,-29,13,-12,-35,-5,-23,-31,-13,3,-46,2,-11,6,8,-14,-20,6,2,-11,
  -34,-14,12,-27,-2,13,14,-10,-3,3,-13,13,29,16,45,2,-19,7,44,3,18,
  16,7,3,22,-16,-32,7,-37,2,4,48,30,-14,-17,3,7,-10,-25,2,13,-1,15,
  -10,-44,2,8,42,-33,18,16,-6,3,-1,17,-5,-11,-3,-23,-14,19,-5,0,-7,
  -2,0,-25,-2,-21,2,-11,4,-2,3,1,11,-1,1,-14,-5,-10,-4,-22,-10,4,5,
  -24,-15,16,12,1],
[55,-26,32,-32,-24,4,27,6,26,-4,-3,-9,42,-26,-14,-38,19,-33,-34,17,
  10,14,23,47,-7,8,58,28,26,49,39,-20,76,-38,18,16,-21,3,39,22,-2,
  18,88,21,-5,32,-6,-29,-10,30,-15,-1,31,-25,-21,-8,-74,1,44,-17,-76,
  -42,-41,-43,-13,12,-58,6,53,-11,79,-9,-10,-74,-62,50,38,-26,-8,-1,
  38,9,-18,-16,-26,22,56,-14,-2,-53,55,-34,-31,15,8,-9,-28,48,43,4,
  47,25,-10,13,0,5,1,14,59,-20,47,-18,33,-25,-24,-3,13,-31,1,-6,18,
  16,19,5,34,16,0,-17,36,6,-32,-10,-3],
[42,-20,23,-24,-17,2,17,4,21,-3,-5,-5,30,-17,-11,-30,10,-25,-25,12,
  11,7,16,34,-5,7,43,19,20,36,29,-13,60,-26,15,10,-16,4,30,13,-2,14,
  64,14,-1,25,-4,-22,-7,21,-11,-2,24,-19,-15,-8,-52,3,32,-14,-56,-30,
  -24,-34,-9,8,-40,5,39,-9,58,-3,-10,-56,-44,36,28,-17,-8,1,28,4,-12,
  -12,-19,14,41,-11,-3,-40,41,-24,-24,9,6,-10,-18,33,30,0,36,17,-9,
  8,-3,3,2,6,43,-12,33,-12,23,-17,-16,-4,7,-22,0,-4,13,11,13,1,26,
  11,-1,-10,26,4,-24,-10,-4],
[-41,15,-22,12,-1,18,-22,-2,-28,-16,20,6,-18,20,10,46,-1,21,49,-7,
  -23,0,-9,-48,7,-10,-56,-11,-30,-58,-19,6,-68,19,-10,-3,15,-22,-42,
  -2,6,-14,-62,-16,15,-26,-3,22,13,-9,2,3,-23,17,32,16,64,-1,-22,10,
  58,13,35,14,6,-1,43,-16,-50,10,-56,5,5,70,48,-33,-29,21,8,-5,-42,
  -5,24,9,21,-3,-59,8,13,55,-45,34,20,-12,2,-3,24,-15,-31,-1,-41,-24,
  25,-15,-5,-11,0,-9,-44,5,-37,4,-16,11,7,-4,-7,22,-5,9,-20,-6,-14,
  -4,-27,-12,1,13,-33,-14,29,14,0],
[59,-19,33,-17,4,-18,23,9,37,19,-31,-14,28,-6,-13,-65,-2,-21,-55,18,
  32,0,5,55,-17,21,64,12,39,64,30,-12,81,-7,13,-10,-16,24,37,-9,-4,
  17,70,22,-17,43,2,-30,-22,22,-1,0,28,-23,-50,-22,-83,1,28,-10,-82,
  -13,-37,-29,-11,-7,-45,25,61,-14,73,0,-7,-93,-60,33,32,-7,-17,15,
  48,-7,-23,3,-36,24,80,-1,-15,-72,59,-37,-29,10,-4,2,-27,19,26,8,
  40,22,-33,13,2,11,7,2,50,2,41,-2,18,-12,-1,-2,1,-22,2,-3,25,10,22,
  6,39,14,-9,-14,48,28,-34,-21,-4],
[-21,19,-10,8,-14,4,-3,-9,-29,-10,7,-5,-19,12,-8,32,8,6,13,-3,-8,7,
  1,-17,20,-11,-17,-2,-11,-14,-3,4,-29,-3,-14,7,1,-13,-13,13,-2,-16,
  -26,-18,11,-20,1,-5,13,-21,-3,-6,-10,6,25,15,35,6,-15,8,31,-2,16,
  3,13,2,10,-11,-22,5,-24,1,1,32,19,-5,-22,-2,3,-4,-12,-7,6,4,-1,-12,
  -32,2,6,33,-19,-2,14,0,-6,5,14,-4,-7,1,-14,-14,9,-4,-4,1,-2,0,-21,
  7,-15,1,-14,0,-8,11,-1,3,-1,0,-14,-8,-7,-11,-10,-15,4,3,-16,-7,11,
  8,3],
[-53,20,-27,8,-20,17,-13,-15,-47,-30,33,7,-28,3,3,72,15,10,51,-15,
  -31,7,5,-45,30,-25,-51,-4,-36,-49,-18,8,-72,-13,-14,22,10,-28,-25,
  24,0,-24,-51,-27,22,-46,-6,15,27,-28,-6,-2,-21,17,60,31,79,6,-24,
  8,74,-4,29,19,18,14,27,-33,-58,12,-57,0,2,86,48,-15,-30,-6,17,-18,
  -37,7,18,-10,29,-25,-76,-5,16,74,-53,20,27,-4,4,-2,27,-2,-10,-7,
  -25,-21,33,-11,-5,-7,-9,4,-40,-8,-32,-3,-16,0,-14,10,2,13,-1,-1,
  -26,-8,-21,-13,-36,-18,12,8,-44,-31,27,22,3],
[-22,8,-11,12,0,5,-14,-3,-12,-5,5,6,-13,8,2,21,-3,8,21,-7,-8,-6,-3,
  -21,3,-6,-25,-9,-10,-27,-10,9,-29,9,-2,-2,5,-8,-15,-2,1,-7,-33,-11,
  6,-15,2,14,6,-13,3,-4,-12,8,17,5,35,3,-12,3,32,12,22,11,5,-3,23,
  -6,-25,6,-30,3,1,39,27,-17,-17,7,7,-1,-18,-2,10,2,14,-12,-31,1,3,
  27,-22,16,10,-6,-1,0,13,-16,-16,-3,-17,-11,9,-8,-5,-4,-1,-8,-23,
  6,-19,3,-11,10,5,1,-5,10,-2,3,-9,-5,-11,-5,-13,-7,1,10,-19,-8,16,
  5,2],
[-19,7,-13,1,-14,14,-1,-12,-23,-20,21,6,-5,-4,3,35,12,2,27,-4,-19,
  10,8,-21,14,-12,-22,7,-19,-24,-6,-3,-29,-11,-4,16,4,-17,-10,16,2,
  -7,-13,-10,11,-21,-7,6,14,-6,-7,-1,-8,6,30,20,30,2,-5,2,29,-9,9,
  3,3,14,12,-19,-26,6,-17,-4,3,37,17,-1,-9,-9,5,-9,-18,9,9,-7,13,-4,
  -36,-3,11,34,-21,11,11,-1,7,-6,11,9,-1,-4,-10,-6,22,-4,-1,-4,-5,
  8,-12,-12,-10,-8,-1,-5,-11,2,4,2,-1,-1,-10,-1,-7,-3,-16,-7,7,3,-20,
  -18,8,12,0],
[0,-5,-1,-1,6,-2,1,3,4,1,2,5,1,-10,6,0,0,-7,0,-1,-1,-2,0,4,-3,0,1,
  0,-2,-1,-5,4,0,-8,6,6,3,-1,7,3,2,2,5,7,-6,2,1,4,0,6,2,3,-2,-1,-2,
  -4,-4,-3,3,-3,0,0,-6,3,-1,4,-5,-1,1,-2,2,-9,2,2,-2,4,7,-2,6,1,1,
  11,-2,-9,11,-4,4,-7,5,-3,0,-1,1,0,-1,1,-9,1,4,-3,8,6,0,3,2,1,-5,
  5,3,-5,3,-2,3,-2,-3,-3,1,1,0,-4,2,3,-2,4,-1,6,4,-3,-3,-1,-2,4,1],
[-1,-4,-5,10,26,-1,-12,10,17,14,-9,5,0,11,9,-18,-19,11,1,1,8,-12,-16,
  -5,-22,9,-14,-14,1,-12,-13,4,-7,29,2,-21,9,10,-13,-25,4,7,-21,8,
  -8,12,3,15,-10,11,13,6,-7,6,-22,-15,-2,-7,-7,3,1,22,10,9,-8,-12,
  21,13,-1,-1,-15,4,3,-3,10,-22,-1,24,-3,8,-7,-7,6,10,6,7,7,10,-3,
  -11,-4,17,-1,-10,-4,1,-3,-22,-21,-1,-15,-4,-8,-3,1,-5,4,-11,-11,
  10,-12,10,-4,14,23,-12,-9,13,-1,4,3,0,1,7,-1,5,-7,7,1,12,6,-4,-2
  ],
[-4,2,-4,-2,-9,8,2,-4,-8,-8,10,1,1,-2,-2,13,7,-2,8,0,-7,6,5,-6,6,-6,
  -7,5,-8,-7,0,-4,-8,-8,-3,8,-1,-7,-2,10,2,-2,0,-3,4,-8,-3,-1,6,0,
  -5,0,-1,2,12,7,9,1,0,1,8,-9,2,-3,1,8,0,-8,-7,1,-4,-3,1,11,3,3,-3,
  -6,1,-6,-6,3,3,-4,3,-1,-13,-1,6,11,-5,1,2,1,2,-3,2,6,2,-1,-2,-3,
  8,-1,-1,-2,-2,5,-2,-6,-2,-4,2,-4,-7,1,3,-2,0,-2,-4,0,-1,-2,-4,-2,
  3,0,-7,-7,2,5,0],
[3,1,4,-11,-21,8,7,-5,-13,-14,13,-4,6,-3,-4,16,15,-6,6,2,-8,12,10,
  -4,14,-5,1,13,-6,-1,11,-9,0,-17,-2,12,-4,-12,1,17,1,-3,13,-4,11,
  -7,-5,-10,7,3,-13,0,6,-4,16,12,4,4,6,-1,-1,-19,-5,-13,2,11,-10,-11,
  -1,0,9,-2,-2,4,-5,12,1,-12,-1,-7,-2,3,2,-5,-6,3,-10,-4,6,12,1,-6,
  -1,4,6,-6,4,20,11,2,4,0,12,0,-1,-2,1,6,7,-9,6,-8,5,-11,-16,3,6,-8,
  -2,0,-4,1,2,-3,0,-2,3,-4,-1,-10,-3,4,-1],
[84,-34,51,-36,-16,-12,33,12,48,9,-27,-15,53,-22,-20,-76,11,-39,-63,
  29,29,8,20,73,-19,23,89,30,50,77,53,-21,116,-30,26,3,-26,18,54,7,
  -4,25,112,34,-17,59,-3,-43,-27,34,-11,-3,43,-40,-55,-22,-117,3,56,
  -19,-119,-34,-55,-58,-19,2,-72,27,83,-15,112,-6,-13,-119,-88,58,
  50,-22,-18,11,63,2,-31,-7,-44,33,103,-12,-12,-93,86,-53,-42,19,2,
  -6,-40,51,46,11,66,34,-33,18,1,12,8,8,79,-10,64,-16,37,-26,-17,-5,
  6,-39,1,-3,33,18,30,9,54,23,-5,-20,64,27,-46,-23,-4],
[-19,8,-13,14,23,1,-11,4,-5,11,-2,1,-13,19,11,4,-11,21,14,-4,-2,-8,
  -16,-19,-11,3,-30,-17,-11,-23,-20,6,-35,30,-11,-17,12,2,-24,-19,
  4,-4,-41,-2,-3,-6,5,18,-2,3,10,8,-15,13,-7,-3,22,-5,-21,7,27,24,
  14,20,0,-13,30,3,-18,5,-34,4,7,22,25,-27,-14,23,0,4,-17,-8,12,13,
  8,2,-14,12,-1,16,-22,24,11,-13,-4,6,7,-22,-24,-1,-31,-12,2,-2,3,
  -7,3,-10,-26,10,-21,12,-14,15,19,-5,-7,19,0,5,-6,-4,-3,6,-13,-4,
  -6,7,-10,7,13,4,0],
[7,2,2,5,8,-1,-3,2,3,6,-6,-4,2,16,2,-7,-7,7,-1,5,4,-1,-7,-5,-4,8,-6,
  -1,1,-4,2,-2,-5,22,-2,-13,1,0,-8,-17,1,4,-9,-1,1,5,0,2,-6,7,2,2,
  -1,2,-8,0,0,2,-5,3,-2,8,5,-2,-4,-9,13,8,1,-1,-2,4,2,-5,3,-10,-4,
  14,-7,9,-5,-9,5,14,-8,14,5,11,-2,-3,0,6,-1,-6,-1,-1,6,-8,-12,4,-14,
  -6,-2,-2,0,-2,7,-7,-4,9,-6,6,-4,5,11,-4,-6,4,-4,6,2,-1,3,3,2,-2,
  -7,3,4,8,0,-6,-2],
[-32,14,-16,6,-14,11,-9,-9,-27,-19,20,7,-16,1,3,43,6,8,32,-10,-20,
  6,3,-32,20,-15,-30,0,-20,-34,-10,3,-41,-5,-6,12,7,-17,-20,12,2,-12,
  -34,-16,14,-27,-6,8,16,-19,-4,-5,-13,9,36,18,48,2,-11,7,43,-1,20,
  8,9,11,19,-18,-35,8,-35,0,2,55,31,-13,-20,-4,8,-11,-26,5,11,-2,16,
  -13,-48,-1,11,44,-30,13,16,0,4,-4,18,-4,-12,-1,-16,-12,21,-9,-2,
  -3,-4,3,-25,-3,-20,-4,-8,1,-7,5,1,7,-3,2,-15,-7,-12,-8,-20,-10,8,
  7,-26,-20,18,12,2],
[-17,10,-7,6,-11,-7,-1,-11,-22,-11,7,3,-20,-6,0,30,7,-5,9,-7,-5,3,
  3,-7,24,-10,-2,2,-7,-4,-6,9,-17,-19,-1,17,4,-9,4,15,-3,-14,-11,-12,
  5,-18,-1,-5,12,-23,-2,-6,-5,-1,24,13,25,5,-7,2,24,-3,3,8,14,11,-3,
  -13,-20,2,-12,-7,2,28,12,3,-9,-12,8,-1,-3,8,-2,-8,10,-17,-20,-10,
  6,26,-14,-12,13,5,-2,5,7,-2,6,-2,8,1,8,-4,-2,7,-8,7,-11,-1,-4,-4,
  -9,-6,-14,11,0,0,-1,-4,-8,-5,-11,-8,-9,-7,9,-2,-14,-12,4,8,2],
[16,-12,9,-8,7,-9,5,7,22,11,-9,1,9,-13,0,-27,-6,-7,-21,1,12,-5,0,22,
  -10,5,24,0,13,25,4,-1,32,-7,10,-3,-1,16,17,-4,-3,8,27,12,-9,16,1,
  -4,-7,8,3,2,11,-6,-20,-14,-32,-4,10,-6,-29,-1,-17,-2,-5,-1,-20,9,
  22,-6,23,1,-5,-35,-20,10,18,-3,-2,0,19,3,-11,-6,-5,2,30,-5,-8,-31,
  19,-11,-11,5,1,1,-14,4,14,0,21,12,-15,3,2,3,-1,2,19,-3,16,0,9,-2,
  2,-3,2,-6,4,-3,10,5,6,4,11,10,-1,-7,17,7,-11,-7,-2],
[-5,0,-1,2,7,-3,-2,2,0,4,-2,-2,-1,3,4,-2,-1,6,2,0,-2,-4,-4,-4,-6,3,
  -7,-4,-3,-4,-6,1,-8,7,-3,-7,4,2,-6,-6,1,-2,-8,2,-4,1,3,5,-2,2,0,
  3,-2,3,-6,0,2,-5,-5,2,5,9,-3,6,-2,-4,6,-1,-4,4,-7,2,3,4,6,-6,-3,
  5,1,1,-1,-2,0,3,2,1,1,2,-2,2,-4,6,3,-2,1,4,0,-2,-4,0,-8,-1,0,0,1,
  -1,0,-2,-6,0,-3,3,-3,3,5,-1,-1,5,3,3,0,0,1,4,-4,2,-2,1,0,3,2,2,1
  ]];

a2:=[[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[-1,5,2,-2,-12,-2,5,-6,-13,-8,2,-4,-5,0,-5,12,8,-4,1,1,-2,7,4,1,14,
  -3,6,6,0,5,5,-1,-2,-12,-3,9,-1,-7,2,11,-2,-8,4,-6,4,-5,-3,-11,5,
  -9,-4,-3,2,-5,10,9,4,4,0,1,1,-9,-3,-5,7,6,-9,-6,-4,0,5,-3,0,3,-3,
  8,-3,-7,-1,0,3,0,-2,-1,-5,0,-3,-3,3,9,0,-12,3,5,-1,2,3,8,7,3,6,0,
  3,-1,-1,5,-2,5,0,-1,3,-4,-2,-8,-11,7,1,-4,-1,-1,-3,-1,-1,-5,1,-5,
  3,-4,0,-3,-2,3,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[-1,0,-1,2,7,-5,0,1,3,5,-3,3,-2,-5,5,-4,-3,2,-3,-4,2,-3,-2,2,0,0,5,
  -1,1,4,-5,2,2,1,1,0,3,5,2,-3,0,1,-1,2,-4,0,2,3,0,-1,2,0,-1,1,-4,
  -3,-3,-3,-1,1,0,5,-4,7,0,0,-2,2,1,0,-1,-2,0,-2,0,-2,3,-1,1,1,2,4,
  -4,-1,2,-2,3,-1,-2,-4,0,0,1,1,1,2,-2,-5,1,0,3,4,-3,0,2,1,-2,2,0,
  1,2,1,0,2,2,0,1,1,1,0,2,-1,-1,2,-1,2,0,-2,1,1,-1,0,0],
[1,-1,0,0,0,1,-1,1,1,2,-1,-1,1,1,-2,-3,0,1,-1,0,1,-2,0,2,-3,0,0,-3,
  1,1,0,0,2,1,-1,-2,-1,1,0,0,0,1,1,0,0,1,2,1,-1,1,0,0,1,0,-2,-2,-1,
  1,0,-1,-1,1,1,0,-1,-3,0,1,2,1,0,1,-1,-2,0,1,0,1,0,-1,1,-2,1,0,-1,
  -1,1,0,-2,-1,2,2,-2,-2,0,0,0,0,1,-1,-1,-1,-1,1,-1,-2,0,-2,0,1,0,
  1,0,2,1,0,0,0,1,0,0,0,0,0,1,0,-1,1,1,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[-1,5,-1,5,2,-7,1,-4,-4,1,-6,1,-9,2,0,0,-2,0,-4,-1,5,-1,-3,1,6,0,4,
  -1,3,5,-5,1,0,0,-3,-1,3,3,0,-1,1,-5,-4,-2,-3,-1,0,-6,0,-9,2,-3,0,
  -2,-2,-1,3,0,-4,2,2,3,1,3,5,3,-1,-2,-3,0,-3,-2,1,0,1,-1,-4,0,-3,
  5,3,-2,-3,2,-1,-3,3,1,0,2,0,-7,2,3,-3,3,1,-6,-1,1,4,1,-4,-3,-1,6,
  -1,1,-5,5,0,1,-4,-1,-1,4,-3,1,0,-1,0,-3,-1,-3,1,-1,0,0,0,2,-1,0,
  -1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[3,0,2,0,-3,-1,0,-1,-4,-1,0,-3,0,4,-2,4,2,-3,-1,3,0,1,1,-1,3,1,-1,
  2,0,-1,4,1,-1,0,0,0,-3,-4,1,0,-1,-1,1,-2,3,0,1,-3,-1,0,-4,0,2,-1,
  1,3,2,3,0,-1,1,-1,0,-4,0,-1,1,0,0,1,1,-1,1,1,1,1,-3,0,1,2,0,-2,1,
  1,-3,0,0,0,0,3,0,-3,1,-1,-1,0,2,2,1,-1,-1,-2,1,0,-2,-1,1,-2,0,0,
  -1,0,-2,-1,-2,1,-2,-1,-1,1,-1,-1,0,0,1,-1,-1,0,0,0,-1,-1,1],
[2,0,-2,1,1,4,0,-1,-2,-2,2,0,2,2,2,1,1,-2,2,3,0,2,-1,-1,-2,0,-4,1,
  -4,-4,-1,-1,-2,0,0,0,1,-3,-1,2,3,1,-1,1,-1,2,1,0,1,6,-1,1,-2,0,0,
  0,0,0,2,1,1,-1,1,-4,-2,1,2,-1,-2,-1,1,-2,2,1,0,0,-1,2,-2,2,-2,0,
  2,0,1,3,-1,0,4,1,1,1,-1,-3,0,0,-2,1,-2,-1,-3,0,3,0,-2,-1,-1,1,-1,
  0,-1,-1,0,-1,-1,-3,0,0,-1,0,-1,1,0,1,1,1,0,1,-2,1,-1,2,-1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[-3,-1,0,-1,-3,1,-4,4,-1,2,4,-5,0,3,-1,5,1,0,0,1,0,-2,-3,-3,0,1,-9,
  -3,-5,-5,1,3,-7,0,0,-3,0,-6,-3,1,-2,0,-3,-1,3,-1,2,1,1,4,-1,2,0,
  3,2,0,5,0,-4,1,4,1,0,-1,-1,-3,1,0,-2,0,-5,1,-1,3,2,-1,-2,4,5,-4,
  -3,-3,3,1,1,-2,-4,-1,2,3,-3,1,-1,-2,-2,3,0,1,1,2,-5,-5,0,-1,-1,-3,
  0,-2,-3,-1,-4,3,-2,1,1,0,-1,0,0,1,-3,1,-1,0,-1,1,0,-1,-2,-1,3,2,
  1],
[-1,2,0,0,-3,1,-1,-1,-3,-4,1,0,-2,3,-1,3,0,0,3,1,-1,2,-1,-3,2,0,-2,
  0,0,-4,1,0,-3,0,0,0,1,-3,-4,1,1,-2,-4,-1,1,1,-2,-3,0,-2,1,0,-1,-3,
  2,1,4,1,1,1,1,-1,4,-4,1,2,1,-1,-3,-1,-1,0,1,4,1,-1,-2,2,-2,1,-2,
  -1,2,2,0,2,-2,1,3,3,-1,-1,1,1,-2,-1,1,0,-4,2,0,-2,1,-2,-1,2,0,0,
  -3,2,-2,-1,-1,-2,-1,0,-2,1,-2,1,-1,-1,0,-2,1,-1,1,1,-1,0,2,1,-1],
[-1,2,-1,2,4,0,1,-1,-3,2,-1,-2,-1,7,2,-1,-1,5,1,3,-1,1,-3,-3,-2,1,
  -6,-2,-2,-3,-3,-2,-5,7,-5,-5,1,0,-6,-3,2,-1,-6,1,-1,1,1,1,-2,2,0,
  2,-1,1,-4,1,0,-1,-3,2,2,4,0,1,-2,-3,6,-1,-1,2,-4,1,3,0,4,-4,-3,4,
  -3,2,-2,-4,2,5,-2,4,1,3,-1,3,-1,4,2,-3,0,1,2,0,-3,-1,-8,-2,1,1,2,
  -2,2,-2,-4,2,-2,2,-2,1,3,-1,-1,3,1,2,-1,-1,2,3,-1,-1,-2,2,1,3,0,
  1,0],
[0,-1,-1,-1,4,-1,1,2,3,3,0,0,1,-2,3,-4,-2,1,-3,-1,1,0,-2,1,-2,0,1,
  -1,-1,3,-3,-2,0,1,-1,0,2,4,1,-2,1,1,0,3,-2,1,0,0,0,2,1,2,-1,2,-3,
  -2,-4,-2,-1,3,-1,1,-4,3,0,0,-2,2,2,-1,-1,0,1,-4,-2,-2,2,0,-1,-2,
  1,1,-3,0,-1,1,2,2,0,-4,1,-1,-1,0,0,1,-2,-1,0,2,1,1,-2,1,2,0,0,2,
  1,-1,1,1,1,0,2,-1,2,0,1,-1,1,0,1,1,-1,2,0,-2,2,2,-1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[-3,3,-1,2,-2,-3,1,-1,-6,1,0,-3,-5,0,-2,7,3,-2,-4,0,1,-1,0,1,5,-1,
  -2,-1,-3,1,-1,4,-4,-4,-3,2,-2,-3,4,4,-2,-2,-1,-3,0,-5,4,-1,2,-4,
  -1,-1,0,2,4,2,5,2,-5,0,7,1,-1,3,3,-1,-1,-3,-2,1,-4,-2,1,5,2,3,-4,
  -3,5,-1,1,0,-1,-2,2,-8,-3,-3,1,5,-3,-4,3,0,-3,5,0,-1,4,-1,0,-2,-1,
  2,0,1,-2,1,-2,0,-1,2,-4,0,-3,5,0,-1,1,-2,-2,-1,-2,-1,-2,-1,2,-1,
  -4,-1,0,2,2],
[-4,0,-3,0,2,0,-1,0,-1,2,3,1,-2,-1,4,2,-1,3,2,-4,-1,-1,-2,-3,1,-2,
  -4,-3,-4,-1,-5,0,-5,1,-2,-1,2,2,-2,-1,0,0,-4,0,1,-4,1,3,1,1,-1,3,
  0,3,2,0,5,-1,-4,1,7,2,-1,6,1,0,1,-3,-3,1,-6,2,0,3,4,-3,0,0,1,-3,
  -1,1,1,-1,2,-2,-4,0,-2,5,-5,4,1,-2,3,0,2,-2,2,-2,-3,0,2,-1,1,-2,
  0,0,-2,-2,-2,2,-1,1,1,0,2,2,1,0,-2,-1,-1,1,-4,1,-1,0,-2,-3,1,1,-1
  ],
[-2,1,1,-1,-3,-6,0,-1,-4,-3,1,0,-6,-1,1,5,1,-4,-1,1,0,1,-1,0,9,-3,
  3,0,-1,1,1,2,-2,-6,2,4,1,-1,3,3,-2,-3,0,0,-1,-2,0,-4,1,-7,0,-1,2,
  -3,5,3,2,2,-1,2,2,0,-2,0,4,3,-5,-2,-3,-1,0,0,0,3,1,1,-1,-2,3,1,3,
  2,-4,0,2,-2,2,-3,1,3,-2,-8,3,2,0,2,1,1,5,1,7,0,-2,-2,-1,4,-1,2,0,
  0,2,0,-2,-4,-4,3,-1,-1,0,0,-1,-1,-3,-1,-1,0,3,-2,0,-1,0,0,-1],
[-4,2,-2,2,1,-1,-2,-3,-3,-4,-1,2,-1,0,2,3,-1,2,5,-1,-2,-1,0,-4,1,0,
  -1,0,-1,-5,-2,1,-3,1,1,0,3,-1,-3,-1,1,-2,-5,-1,-1,-1,-1,2,1,-4,0,
  -2,-3,0,2,3,4,-1,0,2,4,3,2,1,0,1,4,-2,-5,2,-2,0,2,7,5,-2,-2,0,-1,
  2,-3,1,-1,1,2,1,-3,0,0,3,-2,2,2,1,2,-1,3,-1,-4,0,-1,1,3,-2,-1,2,
  -2,1,-4,1,-2,-2,-1,0,1,0,-1,2,0,2,0,-1,-2,-1,-2,-1,1,2,-2,-1,1,1,
  0],
[15,-5,11,0,3,-21,3,3,14,9,-15,2,-3,-13,-2,-17,-7,-15,-27,0,16,-5,
  1,22,6,3,34,4,18,28,8,9,31,-10,14,4,-4,14,26,-5,-8,4,21,5,-9,10,
  3,-11,-4,-11,4,-7,9,-9,-11,-9,-24,3,7,-2,-22,2,-13,-1,4,1,-22,14,
  18,-7,22,-3,-4,-26,-18,9,10,-9,4,8,22,6,-18,-4,-6,-8,27,-7,-6,-27,
  16,-27,-3,9,-6,6,-10,-7,12,3,31,12,-20,1,-2,12,-3,4,17,4,15,0,1,
  -3,-2,5,-2,-10,0,-4,10,-1,-1,-2,11,5,3,-8,13,7,-10,-11,1],
[18,-6,8,4,25,-19,-4,11,39,26,-27,4,6,-6,4,-53,-26,5,-33,-1,25,-11,
  -11,20,-22,11,32,-7,23,28,-1,0,42,21,13,-22,3,32,8,-30,-3,17,10,
  15,-19,26,4,0,-13,4,14,-4,4,-1,-40,-27,-43,-10,8,5,-39,19,-7,3,-12,
  -11,-6,31,30,-9,21,9,-2,-48,-20,-9,15,11,-10,9,18,-4,-17,14,-16,
  10,40,10,-13,-53,25,-6,-13,4,-5,4,-13,-23,-10,9,13,11,-30,-2,2,10,
  2,-2,13,15,11,7,4,11,24,-8,-3,-3,2,3,18,-1,8,4,18,10,-6,-2,25,21,
  -8,-18,-3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[-73,29,-37,14,-23,32,-18,-20,-75,-38,49,3,-34,24,8,107,24,26,84,-17,
  -49,11,1,-74,37,-25,-92,-6,-58,-84,-27,7,-121,0,-30,19,16,-51,-53,
  25,7,-34,-83,-40,37,-66,-6,27,32,-22,-13,7,-31,25,79,49,120,9,-42,
  10,112,0,43,27,22,9,55,-49,-87,22,-89,-2,9,128,77,-28,-47,5,18,-19,
  -64,2,41,-4,38,-21,-112,0,23,120,-80,45,39,-17,9,-4,45,-1,-22,-9,
  -62,-36,58,-13,-2,-20,-4,-4,-65,-9,-53,0,-27,4,-15,10,0,27,-6,5,
  -40,-10,-25,-10,-53,-27,8,15,-63,-41,39,35,4],
[50,-21,32,-20,-14,-15,24,5,28,8,-18,-9,25,-25,-18,-42,10,-35,-49,
  13,20,1,18,55,-4,10,65,17,37,60,34,-4,79,-34,18,11,-24,14,51,13,
  -9,13,80,18,-11,30,2,-30,-16,9,-7,-6,30,-25,-27,-15,-69,5,33,-18,
  -68,-26,-38,-29,-4,4,-56,14,56,-10,70,-9,-9,-73,-57,46,32,-26,-1,
  5,48,7,-24,-16,-22,2,65,-17,-12,-57,52,-44,-23,17,-3,0,-28,29,41,
  0,55,26,-24,17,0,12,0,8,55,-11,43,-10,22,-18,-18,6,6,-28,3,-10,20,
  10,14,2,33,14,1,-15,35,11,-31,-16,2],
[50,-15,26,-24,-6,12,16,12,22,3,-7,-18,41,17,-5,-43,5,-2,-19,26,10,
  15,0,17,-21,21,21,19,13,18,29,-30,41,13,1,-18,-7,-3,-7,-9,9,16,41,
  20,-1,39,-8,-23,-17,47,-10,10,19,-16,-39,-8,-59,-4,27,0,-67,-18,
  -22,-45,-22,-5,-17,15,39,-7,52,4,-3,-65,-42,14,20,12,-27,7,14,-16,
  0,19,-40,52,47,15,2,-42,44,-7,-28,-1,5,-10,-14,34,3,17,-1,3,-7,3,
  2,-6,17,-3,30,0,23,-5,20,-12,2,-16,1,-13,-5,11,13,11,28,11,30,11,
  -14,-7,39,23,-20,-9,-8],
[-98,33,-57,40,20,16,-43,-11,-50,-12,34,23,-55,22,25,87,-14,44,80,
  -34,-37,-14,-21,-83,15,-26,-106,-37,-57,-96,-60,29,-132,36,-22,-2,
  32,-21,-59,-11,5,-25,-129,-36,20,-65,4,59,29,-37,14,5,-50,44,62,
  24,132,-1,-60,19,136,45,65,66,18,-6,87,-28,-96,20,-128,8,13,142,
  104,-67,-52,27,25,-15,-74,4,37,4,60,-41,-118,8,13,105,-99,68,49,
  -26,1,3,45,-56,-54,-16,-73,-37,40,-19,0,-18,-9,-13,-88,9,-74,17,
  -40,33,22,1,-9,46,-2,5,-36,-19,-37,-7,-65,-24,8,26,-74,-33,55,27,
  5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[-57,24,-37,31,33,7,-40,1,-13,5,6,12,-31,36,24,24,-33,48,45,-15,-10,
  -12,-34,-66,-11,-5,-74,-31,-33,-69,-45,9,-83,63,-14,-34,33,1,-67,
  -41,9,-10,-107,-14,4,-21,0,38,10,-13,18,5,-39,33,9,2,71,-12,-41,
  29,70,51,51,37,-2,-14,77,3,-59,9,-86,20,13,72,69,-73,-39,47,-4,0,
  -55,-17,23,33,18,2,-63,31,7,44,-56,54,24,-20,-3,2,31,-56,-68,6,-67,
  -32,12,-27,-3,-10,3,-17,-70,26,-57,19,-30,32,43,-14,-15,38,-3,17,
  -17,-16,-14,-2,-33,-12,-6,22,-32,0,40,8,-3],
[54,-33,32,-31,-12,6,28,9,36,1,-2,1,48,-39,-7,-44,18,-33,-28,10,4,
  9,29,53,-17,8,63,27,28,49,37,-15,81,-38,26,23,-21,8,50,19,-3,26,
  94,26,-8,31,-4,-12,-11,36,-10,1,28,-23,-23,-12,-83,1,48,-24,-77,
  -37,-44,-32,-16,7,-56,13,59,-10,84,-13,-11,-73,-63,52,50,-30,0,-1,
  39,24,-18,-25,-13,18,58,-21,-6,-59,54,-22,-28,10,13,-12,-33,47,45,
  -3,51,33,-8,23,6,0,0,14,69,-27,51,-20,38,-19,-21,-8,17,-29,1,-9,
  23,20,16,13,29,18,2,-17,34,4,-33,-11,-1],
[54,-33,32,-31,-12,6,28,9,36,1,-2,1,48,-39,-7,-44,18,-33,-28,10,4,
  9,29,53,-17,8,63,27,28,49,37,-15,81,-38,26,23,-21,8,50,19,-3,26,
  94,26,-8,31,-4,-12,-11,36,-10,1,28,-23,-23,-12,-82,1,48,-24,-77,
  -37,-44,-32,-16,7,-56,13,59,-10,84,-13,-11,-73,-63,52,50,-30,0,-1,
  39,24,-18,-25,-13,18,58,-21,-6,-59,54,-22,-28,10,13,-12,-33,47,45,
  -3,51,33,-8,23,6,0,0,14,69,-27,51,-20,38,-19,-21,-8,17,-29,1,-9,
  23,20,16,13,29,18,2,-17,34,4,-33,-11,-1],
[6,1,4,1,2,-10,-3,-1,10,1,-14,-1,-2,3,-4,-18,-9,1,-11,5,10,-3,-5,4,
  -4,5,13,-2,12,8,2,-2,16,5,5,-11,2,10,-3,-9,-1,0,1,4,-9,12,-2,-9,
  -6,-9,5,-7,3,-5,-14,-6,-13,-4,4,3,-17,6,1,-7,-2,1,-2,5,5,-2,9,7,
  0,-15,-6,-3,-1,5,-9,8,8,-9,-9,10,-9,8,18,6,-4,-17,11,-9,-6,7,-2,
  2,-1,-5,-6,6,8,2,-12,-8,-5,11,0,-1,-1,9,4,0,0,-1,7,0,-6,-1,2,4,6,
  -1,3,-4,10,2,-2,2,11,9,-2,-7,-3],
[-80,28,-48,35,28,1,-37,-9,-31,-4,18,24,-50,17,30,56,-25,44,58,-31,
  -23,-14,-26,-70,14,-20,-77,-31,-42,-70,-59,19,-103,41,-17,-10,36,
  0,-55,-24,6,-20,-114,-24,8,-48,-1,45,21,-38,17,3,-41,35,39,15,101,
  -7,-52,25,104,48,49,62,15,-1,71,-18,-79,14,-107,13,11,106,85,-69,
  -41,25,10,-8,-57,1,20,12,44,-26,-86,16,6,73,-79,51,39,-16,4,3,39,
  -58,-51,-6,-55,-26,23,-25,2,-8,-6,-8,-76,15,-59,17,-33,28,28,-1,
  -9,40,0,8,-24,-20,-28,-6,-53,-16,4,20,-51,-21,44,17,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
  0,0,0,0],
[67,-22,45,-42,-47,13,38,5,-4,-15,5,-32,45,0,-27,-14,44,-39,-28,34,
  1,27,27,42,7,14,45,39,19,40,60,-26,58,-46,3,19,-31,-28,31,38,0,4,
  95,14,10,30,-5,-50,-12,42,-31,7,39,-35,-13,9,-64,13,41,-20,-75,-59,
  -46,-69,-7,8,-62,-4,51,-6,85,-17,-8,-68,-66,64,26,-24,-8,2,37,-3,
  -4,-10,-42,34,54,-14,7,-25,57,-44,-28,10,3,-7,-24,78,52,10,35,10,
  1,19,-3,-3,11,7,59,-23,47,-20,27,-38,-43,4,9,-34,-5,-2,8,18,26,6,
  38,9,-4,-21,38,9,-35,-2,-1],
[-4,7,-2,3,4,-6,-6,1,3,0,-7,1,-9,7,2,-7,-10,7,-1,0,6,0,-10,-7,1,1,
  1,-4,3,-3,-4,-1,-2,10,1,-9,9,5,-14,-9,1,-3,-15,1,-5,6,-4,-6,0,-7,
  7,-3,-4,-2,-7,-5,1,-5,-2,9,-5,8,8,-2,0,2,5,6,-4,-4,-4,5,1,-1,2,-12,
  -4,11,-8,4,-3,-6,-2,13,-5,8,3,9,3,-6,0,-3,1,4,-5,1,2,-11,-15,10,
  -1,-4,-8,-10,-2,8,1,0,-10,12,-4,2,-4,1,8,-2,-6,4,-2,5,1,-4,1,-4,
  4,-1,0,1,4,7,5,-2,-4],
[85,-30,45,-25,1,-3,20,19,52,16,-28,-18,55,4,-12,-81,-3,-27,-55,36,
  32,8,5,50,-35,33,61,25,41,49,49,-21,95,7,25,-20,-20,12,28,-19,1,
  32,82,34,-15,66,-2,-32,-31,54,-6,2,31,-28,-67,-27,-107,-2,49,-11,
  -111,-18,-36,-62,-32,-10,-38,40,76,-17,96,-2,-5,-112,-73,32,39,8,
  -24,22,41,-11,-16,15,-50,52,93,7,-5,-92,77,-31,-41,5,-4,-8,-35,32,
  12,16,32,19,-31,11,-3,4,15,-3,61,2,44,-8,29,-13,5,-20,-4,-27,-6,
  7,31,16,33,15,54,22,-14,-12,59,38,-37,-27,-6],
[-82,30,-44,32,11,2,-34,-13,-38,-9,21,21,-51,6,17,67,-14,36,56,-34,
  -24,-14,-15,-61,23,-24,-68,-27,-38,-62,-49,26,-94,20,-15,0,26,-9,
  -41,-7,-1,-22,-99,-33,14,-56,2,41,26,-46,13,-4,-37,32,54,19,105,
  -2,-48,17,105,36,49,59,21,0,58,-23,-76,15,-98,10,6,109,79,-50,-40,
  12,20,-13,-51,5,20,1,45,-41,-92,3,6,79,-77,43,38,-11,1,6,38,-51,
  -37,-8,-45,-24,25,-20,-1,-5,-11,-6,-69,11,-54,13,-33,25,15,9,-5,
  32,0,3,-26,-18,-32,-13,-50,-20,9,18,-56,-30,43,19,4],
[57,-21,36,-31,-33,2,33,2,16,-4,-7,-20,38,-15,-26,-30,26,-33,-39,22,
  11,15,26,51,0,12,56,30,30,56,46,-18,73,-39,8,15,-29,-4,42,26,-6,
  10,90,13,2,28,-6,-39,-12,23,-18,-2,35,-28,-18,-2,-68,8,37,-21,-74,
  -46,-41,-46,-6,8,-58,3,56,-8,79,-9,-12,-75,-64,57,31,-29,-9,0,42,
  -1,-14,-15,-33,17,57,-14,-6,-45,55,-42,-28,16,1,-6,-23,54,47,3,43,
  20,-10,19,2,4,5,9,58,-18,45,-15,28,-27,-29,6,10,-33,1,-8,15,15,22,
  1,35,9,-2,-17,37,7,-34,-10,1],
[-12,6,-2,-4,-24,13,3,-7,-32,-20,20,-7,-6,5,-6,44,23,-7,22,1,-16,9,
  10,-14,22,-8,-21,9,-17,-19,7,2,-31,-20,-8,18,-5,-29,-3,25,0,-14,
  -4,-15,17,-22,-1,-3,12,-3,-13,2,-2,-1,34,22,34,10,-7,-4,28,-17,5,
  -6,11,7,0,-21,-22,5,-12,-8,0,36,12,10,-13,-9,11,-6,-12,3,13,-10,
  9,-9,-31,-10,12,42,-18,-1,10,-2,1,0,9,17,10,-3,-8,-10,21,1,-4,-6,
  -2,2,-8,-9,-7,-5,-6,-9,-22,9,2,-1,-4,-2,-14,1,-7,-5,-11,-9,5,-1,
  -19,-16,6,13,3],
[87,-38,53,-32,-3,-18,30,19,64,22,-34,-13,52,-25,-17,-92,3,-38,-72,
  27,35,1,16,77,-28,26,94,24,56,82,52,-17,125,-22,32,-6,-27,27,58,
  -4,-8,33,115,39,-25,64,1,-35,-32,38,-4,-4,44,-35,-66,-33,-127,-2,
  55,-22,-126,-26,-56,-50,-24,-4,-70,36,92,-18,113,-4,-14,-130,-90,
  54,55,-17,-13,16,67,2,-34,-4,-42,33,114,-11,-18,-107,88,-48,-44,
  18,1,-3,-45,40,45,9,66,36,-43,19,1,13,9,5,83,-8,66,-11,38,-19,-7,
  -8,5,-37,3,-3,38,20,30,14,57,27,-8,-20,67,32,-46,-30,-4],
[-27,6,-15,3,-7,21,-9,-5,-23,-16,22,3,-5,12,4,35,8,14,40,-4,-23,3,
  0,-31,2,-7,-44,-6,-23,-40,-12,-1,-47,6,-11,3,8,-20,-28,8,7,-10,-33,
  -10,14,-19,-5,16,9,0,-3,6,-13,10,24,16,43,1,-12,1,39,1,20,6,2,2,
  27,-20,-33,10,-35,2,3,48,31,-13,-15,8,3,-9,-29,-2,21,-1,18,-1,-42,
  2,9,43,-29,29,11,-10,7,-7,16,5,-13,-6,-30,-15,26,-5,0,-13,0,-5,-26,
  -6,-22,-1,-5,3,-1,-3,-1,14,-1,4,-15,-1,-7,-1,-20,-8,1,10,-23,-15,
  17,15,0],
[-47,15,-21,2,-27,30,-6,-13,-51,-31,39,1,-16,5,-4,75,30,10,61,-11,
  -41,10,13,-39,21,-20,-56,-2,-36,-52,-9,5,-72,-19,-18,25,2,-41,-26,
  36,3,-21,-36,-26,26,-45,-3,19,23,-11,-10,3,-17,12,60,34,73,7,-18,
  -4,68,-15,25,11,14,8,24,-38,-51,15,-46,-7,3,84,42,0,-24,-7,19,-19,
  -38,9,30,-15,31,-18,-74,-11,17,81,-48,31,24,-9,7,-4,22,16,-1,-12,
  -34,-20,44,1,0,-15,-7,1,-32,-16,-27,-7,-10,-2,-22,9,6,13,-2,-2,-27,
  0,-17,-6,-32,-19,10,8,-44,-33,24,28,5],
[82,-29,46,-21,9,-31,28,17,62,29,-44,-8,35,-25,-12,-93,-9,-38,-83,
  21,46,-2,7,79,-21,25,101,19,60,89,40,-9,122,-17,29,-6,-22,37,60,
  -11,-7,28,99,37,-31,63,3,-40,-31,23,5,-6,38,-36,-69,-40,-120,-3,
  47,-16,-117,-16,-50,-39,-15,-2,-70,42,89,-23,102,-8,-11,-128,-86,
  44,49,-14,-16,22,69,3,-39,-2,-41,23,115,-8,-17,-110,84,-59,-38,21,
  -9,3,-46,17,36,10,73,38,-53,16,2,22,5,8,74,4,61,-6,29,-16,-3,-4,
  1,-33,1,-7,38,12,26,9,57,25,-6,-21,64,37,-45,-32,-4],
[-43,14,-23,0,-26,36,0,-17,-55,-33,43,1,-10,8,0,76,32,14,62,-10,-43,
  14,14,-42,22,-20,-61,2,-41,-51,-13,-4,-75,-15,-27,24,2,-40,-29,35,
  8,-22,-35,-26,29,-47,-6,18,22,-4,-16,8,-15,13,59,38,75,8,-20,-4,
  71,-18,20,13,13,11,27,-46,-52,18,-49,-7,4,82,43,-1,-24,-10,11,-21,
  -40,6,33,-16,28,-14,-77,-7,15,86,-48,35,22,-11,13,-9,26,22,1,-14,
  -40,-19,51,2,3,-21,-3,1,-32,-20,-27,-7,-7,-4,-23,8,9,13,-1,-2,-28,
  -1,-12,-4,-36,-18,6,9,-43,-35,20,30,4],
[-48,26,-28,21,5,8,-20,-12,-36,-9,11,1,-30,32,9,41,-7,35,42,-10,-16,
  -1,-17,-50,11,-9,-59,-18,-29,-48,-30,2,-73,32,-26,-17,18,-12,-52,
  -11,7,-21,-76,-23,13,-30,-1,16,11,-21,2,3,-24,19,25,18,71,-2,-35,
  18,66,24,36,25,9,-5,51,-19,-53,14,-67,12,10,66,56,-40,-38,23,-5,
  -3,-39,-17,23,20,11,-4,-57,18,4,60,-47,34,23,-13,1,2,33,-26,-36,
  0,-53,-26,22,-17,-2,-7,2,-11,-56,15,-42,11,-26,14,14,3,-8,26,-1,
  11,-21,-14,-11,-7,-28,-17,-4,17,-29,-10,27,14,-1],
[-69,25,-37,19,-3,20,-19,-14,-52,-21,34,7,-33,19,14,80,7,31,65,-19,
  -37,0,-7,-65,23,-19,-82,-13,-49,-70,-36,9,-105,14,-28,7,18,-30,-48,
  8,6,-26,-83,-30,23,-55,-3,32,24,-23,-3,7,-31,29,57,33,102,0,-44,
  12,100,15,37,39,17,4,56,-38,-74,19,-89,2,9,108,72,-37,-41,9,15,-16,
  -56,0,31,-1,37,-23,-93,5,14,93,-73,45,35,-14,6,0,38,-17,-27,-9,-58,
  -29,42,-12,3,-17,-4,-5,-62,-3,-50,7,-25,12,1,7,-1,29,-1,4,-31,-11,
  -21,-6,-50,-20,5,15,-54,-31,36,27,5],
[69,-32,46,-44,-40,7,40,5,20,-12,1,-15,52,-33,-23,-32,37,-45,-34,20,
  4,20,37,61,1,11,75,41,33,61,59,-21,89,-59,21,31,-32,-9,56,37,-6,
  16,117,20,2,31,-8,-38,-12,35,-23,1,42,-37,-15,0,-85,9,54,-29,-90,
  -60,-54,-56,-8,14,-78,2,65,-10,104,-17,-15,-82,-79,75,49,-40,-3,
  -2,50,17,-17,-27,-29,23,66,-25,-2,-51,65,-45,-33,18,11,-12,-32,73,
  63,4,63,31,-5,24,2,4,3,16,79,-31,61,-26,40,-36,-42,3,17,-40,-2,-9,
  20,22,22,6,39,15,2,-24,42,2,-41,-9,-1],
[39,-17,17,-8,16,-9,6,11,40,16,-21,2,24,-6,1,-55,-16,-8,-33,10,21,
  -4,-2,28,-24,16,38,6,26,31,13,-8,56,13,17,-14,-4,24,18,-22,1,21,
  35,22,-15,36,-2,-8,-18,20,6,0,13,-11,-42,-22,-59,-5,23,-3,-57,3,
  -17,-17,-17,-5,-15,26,41,-10,42,4,-3,-61,-34,6,25,4,-15,11,23,-2,
  -16,7,-20,22,52,7,-10,-60,38,-12,-20,4,0,-6,-18,1,0,5,22,16,-23,
  4,2,5,6,-1,30,4,22,-1,16,0,14,-13,-2,-10,0,2,21,5,15,8,24,14,-7,
  -4,32,21,-18,-19,-4],
[158,-57,90,-60,-17,-20,64,26,89,27,-53,-34,94,-26,-33,-146,14,-64,
  -122,55,57,19,27,127,-40,47,155,52,88,140,92,-44,203,-37,36,-6,-49,
  34,88,2,-4,48,194,63,-33,110,-4,-80,-54,74,-17,1,75,-66,-110,-46,
  -212,0,95,-31,-214,-61,-98,-102,-37,-1,-123,54,156,-32,196,-12,-17,
  -225,-160,95,86,-28,-40,26,110,-6,-50,-1,-91,72,189,-7,-21,-171,
  154,-90,-77,30,-2,-9,-74,82,72,22,102,56,-62,35,4,20,19,13,138,-13,
  111,-22,64,-44,-22,-12,11,-65,0,-5,59,31,61,20,101,41,-17,-37,117,
  58,-84,-45,-8],
[29,-14,22,-21,-29,4,19,1,1,-8,5,-12,21,-17,-18,-1,26,-29,-18,10,0,
  10,22,30,8,1,32,19,11,28,33,-5,37,-40,8,22,-22,-13,34,29,-8,5,60,
  3,5,6,1,-20,-1,12,-15,-2,21,-15,5,5,-31,10,22,-17,-34,-34,-25,-27,
  0,6,-40,-2,28,-4,47,-11,-8,-30,-36,43,17,-25,9,-5,24,8,-7,-18,-12,
  -1,23,-18,1,-14,27,-27,-13,9,1,-1,-15,38,39,-1,30,10,-1,14,-2,1,
  -1,8,38,-18,28,-12,15,-18,-28,8,9,-23,0,-8,5,11,6,0,17,4,4,-13,13,
  -4,-18,-2,3],
[42,-20,22,-17,3,7,7,19,34,13,-9,-14,35,8,-6,-45,-4,-8,-26,20,14,3,
  -3,22,-28,19,17,6,15,18,24,-15,40,12,9,-16,-10,5,7,-13,1,19,37,21,
  -5,36,-2,-11,-18,39,0,8,14,-9,-37,-18,-54,-2,21,-4,-56,-9,-17,-30,
  -20,-11,-14,24,40,-10,40,4,-4,-58,-37,10,20,13,-12,3,15,-12,-2,11,
  -26,32,44,10,-2,-49,37,-6,-26,-2,-3,-5,-19,18,2,12,5,2,-16,7,1,-6,
  13,-6,30,-1,18,1,17,-3,10,-15,-1,-11,-2,4,14,11,20,10,25,13,-10,
  -6,31,22,-14,-13,-3],
[90,-32,50,-34,-6,-14,31,18,66,22,-39,-17,55,-21,-23,-102,-1,-32,-80,
  26,41,4,14,79,-34,28,100,24,59,88,52,-24,134,-17,26,-12,-28,32,52,
  -6,-5,34,113,38,-23,69,-1,-44,-31,39,-4,-5,42,-35,-72,-37,-131,-4,
  57,-16,-134,-29,-51,-57,-25,-5,-71,41,99,-21,117,1,-13,-141,-97,
  53,53,-14,-25,12,67,-6,-34,2,-57,38,114,-1,-18,-116,96,-50,-51,21,
  -4,-5,-45,36,35,16,63,34,-46,18,1,16,10,6,82,-1,64,-11,38,-18,-3,
  -8,7,-39,2,-3,39,17,36,7,64,25,-10,-19,72,37,-47,-32,-5],
[18,-5,9,0,11,-13,3,3,22,12,-18,1,6,-5,0,-34,-13,-2,-23,3,16,-4,-3,
  19,-11,7,28,-1,19,25,4,-2,35,7,8,-10,-1,20,11,-13,-2,9,16,10,-12,
  20,1,-7,-10,1,5,-3,7,-7,-26,-14,-33,-4,10,1,-31,6,-10,-4,-6,-4,-11,
  16,23,-5,23,4,-1,-37,-18,2,12,1,-10,8,18,-3,-13,6,-14,8,33,3,-11,
  -35,22,-11,-10,5,-1,1,-9,-6,1,2,15,12,-17,1,1,8,1,0,14,7,13,1,5,
  1,9,-3,-1,-5,2,1,12,0,7,2,15,6,-4,-2,20,13,-11,-12,-2],
[-56,23,-32,24,6,8,-23,-14,-34,-15,15,14,-33,11,11,52,-5,24,49,-19,
  -21,-6,-9,-49,13,-15,-54,-16,-29,-54,-33,14,-72,14,-12,1,19,-14,
  -36,-2,4,-19,-71,-24,9,-38,0,28,19,-29,6,-5,-29,22,38,18,77,-2,-31,
  11,76,22,39,33,13,3,48,-22,-60,13,-68,3,9,85,59,-34,-34,11,10,-3,
  -42,1,18,3,31,-20,-68,5,9,63,-54,34,27,-8,2,2,29,-30,-32,-7,-38,
  -19,25,-16,-5,-3,-8,-4,-53,7,-40,4,-23,15,8,4,-6,25,-1,4,-20,-11,
  -22,-9,-34,-16,5,16,-43,-20,30,16,2],
[-2,-2,0,-6,-2,6,-2,0,-3,-4,7,0,5,1,5,3,4,6,12,-2,-7,4,0,-10,0,-1,
  -5,3,-7,-8,0,-8,-9,1,-1,-1,5,-4,-12,0,3,-1,-3,1,4,-2,-3,2,2,8,-6,
  5,0,1,3,5,4,-2,1,3,2,-3,-2,-2,-2,2,2,-3,-7,2,-1,2,1,5,3,-4,0,2,-3,
  -3,-6,1,3,3,-3,12,-7,4,2,9,-3,8,-2,-2,8,-4,5,7,-1,4,-7,-2,8,-5,-1,
  -4,1,1,-3,-4,-1,-3,2,-2,-1,-4,3,2,-1,5,-2,1,1,2,-3,1,-3,-1,1,-3,
  2,3,-3]];

for p in [3,5,7,19] do
  F:=GF(p);
  LG:=GModule(G,[GL(133,F)!a1,GL(133,F)!a2]);
  ELG:=ExteriorSquare(LG);
  Dimension(AHom(ELG,LG)) eq 1;
end for;

F:=GF(5);
LG:=GModule(G,[GL(133,F)!a1,GL(133,F)!a2]);
seqs:=[[i,j]:i,j in [1..Dimension(LG)]];
LG2:=TensorProduct(LG,LG);
homs:=AHom(LG2,LG);

// There is, unhelpfully, another copy of the 133 in the symmetric square.
// But I already know which map from AHom is the right one.

f:=homs.2;
f2:=[[f[i,j]:j in [1..133]]:i in [1..17689]];
Ltest:=LieAlgebra<F,Dimension(LG)|f2>;
SemisimpleType(Ltest) eq "E7";


// Now we wish to check that the map from ELG to LG extends to G.6.

G2<x,y>:=PermutationGroup<513|\[
1,3,2,6,7,4,5,11,12,14,8,9,18,10,20,21,23,13,26,15,16,30,17,32,33,
19,36,37,39,22,42,24,25,46,47,27,28,51,29,53,54,31,57,58,60,34,35,64,65,67,
38,70,40,41,73,56,43,44,77,45,79,80,82,48,49,78,50,86,87,52,90,92,55,95,96,
98,59,66,61,62,104,63,106,107,109,68,69,113,114,71,117,72,119,120,74,75,124,76,126,127,
129,130,132,81,134,83,84,138,85,139,140,142,88,89,146,147,91,150,93,94,154,155,157,97,160,
99,100,164,101,102,167,103,163,105,170,171,172,108,110,111,176,112,178,179,181,115,116,185,186,118,
189,190,192,121,122,195,123,196,197,125,200,201,133,128,175,205,131,206,208,135,136,137,212,213,165,
141,217,143,144,221,145,223,224,226,148,149,230,231,151,152,235,153,237,238,156,158,159,198,243,161,
162,247,248,249,166,168,252,169,254,256,239,173,174,260,261,262,177,265,266,268,180,270,182,183,272,
184,274,275,246,187,188,279,280,281,191,258,193,194,211,286,288,290,199,293,294,229,202,203,204,298,
300,207,303,209,305,210,307,236,309,214,215,216,314,315,218,219,318,220,319,222,321,225,323,227,228,
327,328,326,232,233,234,333,285,335,283,240,339,241,341,242,343,344,244,245,348,349,350,250,353,251,
354,322,253,357,255,359,257,320,259,361,362,364,366,263,264,370,371,267,269,308,271,302,273,378,351,
278,276,277,329,381,373,384,282,387,284,336,389,345,287,383,289,394,291,292,338,397,399,295,296,297,
325,404,299,301,408,406,304,411,306,396,310,311,415,312,417,313,419,368,421,316,317,423,331,425,426,
428,429,324,431,432,330,433,340,332,434,435,334,436,337,438,439,392,410,342,430,360,346,444,347,445,
401,424,437,352,449,356,414,355,452,393,358,453,454,407,363,456,365,458,367,459,369,461,372,402,374,
375,465,376,377,395,379,380,382,385,386,388,403,390,391,470,471,464,472,398,400,475,476,477,405,450,
479,409,412,413,482,416,484,418,420,467,422,466,469,442,427,462,460,488,463,440,441,443,493,494,446,
447,448,485,451,498,499,455,501,457,478,487,486,468,505,497,502,500,473,474,508,509,490,480,481,492,
483,491,510,511,489,507,506,495,496,503,504,513,512]
,\[
2,4,5,1,8,9,10,3,13,15,16,17,6,19,7,22,24,25,27,28,29,11,31,12,34,
35,14,38,40,41,43,44,45,18,48,49,50,20,52,21,55,56,23,59,61,62,63,26,66,68,
69,65,71,72,30,74,75,76,32,78,33,81,83,84,39,36,85,37,88,89,91,93,94,42,97,
99,100,101,102,103,46,105,47,108,110,111,112,51,115,116,53,118,54,121,122,123,57,125,58,128,
60,131,133,130,135,136,137,64,134,67,141,143,144,145,70,148,149,151,152,153,73,156,158,159,161,
162,163,77,165,166,79,168,80,169,82,155,173,174,175,171,86,177,87,180,182,183,184,90,187,188,
92,191,193,194,106,95,190,96,198,199,98,202,203,185,204,104,167,207,109,209,210,211,107,214,215,
216,218,219,220,113,222,114,225,227,228,229,117,232,233,234,119,236,120,239,240,241,242,124,244,245,
246,126,127,129,250,251,132,253,255,140,257,258,259,138,139,263,264,142,267,248,269,271,231,256,146,
273,147,164,276,277,278,150,265,157,282,283,284,285,154,287,289,291,292,160,295,268,296,179,297,299,
301,302,304,275,170,306,172,308,310,311,312,313,176,316,189,317,178,201,309,320,181,322,324,325,326,
186,329,223,330,331,332,334,192,336,337,338,195,340,196,342,197,345,346,347,200,300,351,352,205,247,
206,355,356,208,358,224,360,212,221,213,363,365,367,368,369,217,372,335,373,374,375,376,377,226,379,
254,380,315,230,382,383,385,386,235,388,237,238,390,391,392,393,381,395,396,243,398,400,401,402,403,
249,405,406,407,252,409,410,389,412,413,414,354,260,416,261,418,262,420,328,378,422,266,424,270,427,
272,430,394,274,404,290,279,280,384,281,436,437,318,305,286,440,288,434,370,441,442,443,293,357,294,
446,447,448,327,298,450,362,451,303,399,439,428,307,455,435,457,417,432,419,314,460,462,463,319,425,
464,321,359,466,323,467,366,468,341,469,333,438,387,444,339,343,344,473,411,474,348,349,350,478,353,
480,459,481,472,361,483,364,485,486,470,487,371,477,476,488,489,490,491,415,421,492,484,397,495,496,
426,423,497,479,408,500,494,499,454,502,452,503,504,429,431,433,506,507,498,445,510,449,482,456,453,
505,458,461,465,512,471,508,493,509,475,511,501,513]
>;

X:=CharacterTable(G2);
{i:i in [1..#X]|X[i,1] eq 133} eq {16..21};

// One of the 133-dimensional characters supports an alternating product, which has to be a Lie product.
{InnerProduct(X[i],Symmetrization(X[i],[1,1])):i in [16..21]} eq {0,1};

// Check that PSU(3,8).6 is really G2, the group above:

bool:=IsIsomorphic(G2/DerivedSubgroup(G2),CyclicGroup(6)); bool and IsIsomorphic(PSU(3,8),DerivedSubgroup(G2));





==> anc/E7/Ru/rup=5.txt <==
G<x,y>:=PermutationGroup<4060|\[
2452,4060,1912,1292,3117,1698,3388,2003,755,3183,3501,2162,3936,3597,1614,994,3337,3006,697,2245,3643,3258,3352,3635,599,
1932,1678,386,302,3393,1411,2240,1314,3442,3143,239,121,3800,2097,55,3178,909,2102,2128,1136,1012,1453,829,3964,2146,
361,1728,3617,3620,40,1226,2064,3941,2991,2059,2858,542,2687,1037,3354,3128,1580,2969,3110,3606,984,1066,447,2109,3452,
296,3925,3056,3371,3838,3888,3609,2562,1054,1634,1814,3627,3511,508,385,3714,3289,3286,3881,3088,1079,147,3236,1124,669,
1181,1023,2899,2610,3312,3917,367,1252,1417,1320,161,4045,3931,3795,1926,744,4023,3711,136,422,37,611,1885,3114,3717,
1568,1899,3098,890,236,477,2906,1193,462,1956,119,2706,4049,1717,3791,3053,3949,526,1036,2598,1953,97,1848,2330,978,
3723,1336,1816,2840,3902,2634,1260,1168,705,1399,111,2143,2301,3581,2265,1647,3355,3153,1942,2096,2338,2364,2171,1879,1447,
986,3237,3288,1087,3688,2021,344,1043,3379,3081,1843,459,2762,2746,2031,1450,761,2144,2098,3580,240,2785,2200,843,2275,
2539,2645,3983,3024,2654,3805,1475,457,1619,2053,1584,3663,3604,961,2633,2595,2142,282,3219,2536,1264,3846,2555,2506,989,
289,2719,2151,2720,1078,2174,1308,1697,2304,1190,130,2083,1487,36,196,3058,1361,3768,396,3293,2212,1134,3659,1666,2549,
1689,3526,2513,2358,3910,3883,2827,2581,2415,2586,1295,4020,3326,3064,1957,1049,1979,2522,1626,2417,1946,3587,2412,3455,904,
3362,1234,2477,3898,1591,2614,218,1881,347,2745,2416,690,763,226,3400,3001,957,2490,2198,2166,76,825,2885,889,1585,
1009,29,1243,1438,1581,3257,3187,2441,1630,3875,1364,3077,3720,3428,4044,4010,2254,1179,2592,3852,837,3535,507,2727,2252,
467,3071,919,1103,3134,3965,2241,2913,481,1976,2108,475,1739,3105,3408,2339,3667,1221,182,381,2900,284,3483,1527,1033,
3952,2177,3382,3092,3231,884,2711,3432,2281,4004,51,3247,646,2317,857,3493,107,1996,2189,812,2353,842,3558,565,1163,
3514,2955,769,1970,3640,345,2837,707,2487,90,28,2849,2699,2761,3536,1149,1994,2692,1316,1060,244,2266,1233,4051,2118,
2183,1636,1904,2106,681,547,3741,1240,2671,3652,2408,2664,1072,1440,2676,3280,3778,1873,1350,3542,3007,120,496,3449,930,
3657,3932,1024,2161,1200,3797,1008,1255,3654,1484,1948,1392,2639,1209,3614,1609,1779,2220,3431,3623,2421,73,3969,2861,2632,
1368,3758,2208,2860,2395,1462,208,2036,187,1949,928,134,923,3340,765,3598,326,2878,819,1674,1268,1474,2430,2120,337,
525,131,1631,2045,1093,334,3045,2226,1294,561,1189,3631,3448,3848,3490,1763,3023,1927,2775,2306,423,2296,1973,2908,3815,
1205,1480,1653,920,2377,2232,323,89,3664,2185,545,2643,3106,3423,3042,1950,2156,2192,2077,3140,2238,2315,3961,3853,476,
143,2538,1838,832,2033,2612,3890,2786,3619,3374,576,3253,1724,2764,2402,1559,62,2696,4014,511,2076,406,1583,1520,1002,
594,2769,2049,1963,2823,1270,732,787,1472,1731,485,1740,3135,2741,374,1518,759,3425,3836,1257,2333,2032,3674,629,3478,
536,2381,3166,3333,4052,3863,3136,1512,2356,4059,2560,2921,1395,3073,1077,2666,749,3461,551,2345,2710,1802,1605,25,3319,
2037,2190,840,610,1035,3816,3471,1720,3145,604,122,2567,641,3666,3655,1385,2392,2399,2042,2351,3986,3539,897,3746,3482,
2100,3496,1039,574,2750,738,3302,3734,3429,1381,3860,3012,3561,1884,3226,613,2157,2534,1827,648,363,4017,645,2379,805,
1597,2912,835,2018,2247,3874,3633,3068,664,2802,2715,1752,1590,659,3608,1404,1878,969,100,869,1247,2277,3718,2282,1075,
1657,3274,1745,1513,1870,405,3713,1110,3975,3104,2631,2066,2286,3893,287,3696,3332,3154,2225,3049,2705,19,2547,3002,2730,
3347,858,1458,2478,159,1090,383,2651,3862,2615,1594,2920,1310,3576,1482,3447,1006,1759,3441,1812,3271,998,1001,3880,3463,
2023,2260,2939,1639,2442,1940,557,2132,1546,1934,1549,2824,631,3208,3072,2523,3335,1650,116,2357,1588,1042,2863,592,1592,
3859,2160,987,3705,9,2114,2814,3991,567,3763,192,3099,288,2050,465,2929,1025,3987,378,3040,1572,2959,3894,1326,3806,
1596,1443,4034,2694,836,1733,2280,1108,908,2502,3817,558,1567,3405,2668,2426,3022,3698,2078,962,1105,1683,1538,1494,3703,
981,3926,2000,2259,650,1999,3554,1571,3239,4015,3196,370,3549,3928,1670,3523,2788,995,469,3798,1074,1182,824,823,297,
2930,979,1691,48,4037,2773,529,3108,1289,653,780,321,1275,2060,603,2688,372,199,2540,2332,2835,1923,1896,3923,3793,
1204,1014,3701,2718,1237,2450,365,702,3472,3994,1716,1680,2607,3507,3672,2006,1380,3344,670,1529,1818,2289,3708,2877,952,
2997,1600,2072,1830,1068,1485,2116,3078,356,1915,1821,2757,3440,299,129,1764,2945,2205,1433,2790,3695,623,1265,1050,1137,
3090,3026,1073,275,1338,4028,3821,784,42,1057,1914,2230,2552,2807,3966,3582,3094,1229,328,504,3728,3403,463,3066,3469,
2239,1031,461,1578,425,1126,2987,3177,3378,1564,3884,2390,3559,3858,2257,3673,3995,2898,1442,1997,2497,1888,1027,3325,3510,
3430,875,2207,3277,1758,3160,292,3849,1750,2312,214,795,3651,1537,2950,2382,2660,2227,668,1477,2940,3186,3227,3350,2799,
2153,1515,150,827,2130,801,1261,1889,71,3119,176,753,2496,225,3275,3359,1566,3315,16,818,1158,3809,722,2367,2754,
723,550,3039,1725,2659,717,2055,432,301,3314,1971,46,3824,852,3591,2573,3021,3126,1694,1815,2101,2086,102,428,767,
1242,948,1374,2819,3156,927,2110,350,2789,605,144,64,1161,628,2811,3057,747,183,2604,1560,1089,2022,3527,266,899,
1754,3915,3234,84,1448,1304,910,1235,1224,395,3515,2419,3417,1299,1514,72,3484,880,1401,3803,1786,413,903,821,675,
2891,590,230,96,1671,3644,1133,1819,1854,2460,3905,179,3410,1046,706,2088,3935,480,3568,2359,1685,2466,2976,3458,3794,
1347,2862,329,1496,796,2973,2635,783,2515,683,2830,1449,3990,2685,3684,2593,1894,2299,3004,2925,1892,3610,2934,99,3292,
931,2894,1606,1283,1623,1575,2473,1082,247,3168,45,900,3000,3180,3207,1574,2796,2554,2145,1944,2867,3089,2147,391,2892,
1792,1313,3398,1599,3704,2485,2781,996,3313,2678,1038,1212,375,3616,1624,2058,2551,158,3035,2405,2047,2489,3725,2444,2724,
1783,2708,3782,318,3533,101,822,1753,3259,2665,1312,2453,2797,486,235,2602,2601,133,4058,1236,1965,2755,1269,2956,430,
3075,2404,1528,851,501,1603,3074,1808,439,1217,2043,1162,3827,2324,1305,1704,1210,2649,3722,1895,343,2020,2481,1059,3381,
56,3184,3787,918,3534,2256,2287,398,277,1058,1195,855,3199,2557,408,1820,1026,303,2134,3131,3937,671,2349,1250,1249,
2767,108,1569,2864,433,2766,570,3215,2152,157,982,1406,1613,221,898,1551,1388,471,1198,556,3169,3475,1303,1918,838,
2545,2828,2770,2590,2575,2307,3945,1129,3901,2825,2420,1787,3406,834,3656,3310,4,2831,484,261,3790,2768,1519,1064,2155,
2251,1517,1273,1056,1215,2479,3016,232,1506,713,1793,1186,1152,33,3889,394,2670,1913,2697,110,2368,2558,3390,3086,3553,
774,3683,2095,3147,3551,1495,2363,2890,1984,1780,152,1563,905,1722,2902,2107,2121,2111,3082,1654,1550,1101,2321,3980,419,
2164,1920,1675,3174,4011,2270,3857,2526,2806,2792,242,3336,1928,311,1714,3216,2815,451,2080,3691,1824,2140,3220,1028,1993,
2448,1955,3649,3198,867,635,3464,2401,3658,616,3228,1504,1267,1954,2213,2516,437,2423,3921,588,1826,1788,2486,160,3702,
1069,3422,3978,666,2519,1262,1429,2311,2285,2029,31,1859,3459,2268,2290,2591,109,3096,2985,1557,3747,3944,3444,3517,3569,
2652,2838,2054,1407,3766,3692,2258,894,2065,1553,3291,1890,304,1509,414,3735,944,777,1705,1805,3956,175,1055,1112,191,
1855,3929,47,3356,1876,2630,3601,703,3742,3594,2576,456,2011,1499,2932,1511,1987,2780,2087,2759,3530,559,2071,472,207,
3148,970,1737,3297,502,1893,715,1690,435,881,3218,238,1703,2074,4032,3887,3027,2217,799,1331,1104,2139,2933,1464,1945,
2173,3229,2079,1387,3334,1309,3175,2454,1439,2809,1466,583,679,1065,977,1834,1302,566,1298,549,3013,3767,3891,3011,1986,
2800,349,1203,870,3395,2249,2625,2772,2569,3513,2771,964,798,2674,1960,3327,2787,3139,1757,1782,734,1981,1785,736,1346,
1266,3532,1435,4003,2500,1729,1420,3865,541,1045,3416,2378,1337,935,3102,992,788,126,1253,2701,808,771,3951,1141,1131,
3955,2729,929,1645,67,305,1861,548,211,300,3421,3163,746,3570,663,280,750,1840,711,2237,776,651,2744,1154,877,
3034,3222,1206,3372,598,1128,3976,3618,441,3564,2995,1627,1263,15,2004,4006,2075,1770,209,3645,2488,2763,1130,1165,3101,
269,1612,3164,2910,309,478,2122,2084,85,2089,402,2008,2585,729,3129,2440,2971,2150,4039,1579,2510,166,3843,1991,743,
2201,2627,503,1345,3677,1903,676,2833,3248,1790,3361,3984,2082,2331,2895,249,2667,1941,3909,815,1080,2458,2655,470,1353,
2115,3968,27,3730,862,3290,1748,797,2418,1096,2484,2491,2319,251,1483,828,2090,2914,1019,2638,1868,233,6,1742,3384,
2947,2857,1488,1216,1444,2411,2389,3051,3529,3825,3870,1836,3041,1365,3224,861,139,4000,4038,608,3161,1339,3294,538,1004,
3697,2264,52,1556,2873,560,2774,781,3506,3963,1929,1478,3709,338,562,3615,1699,2495,1860,678,3933,2657,1682,2246,959,
4040,662,1183,1051,3841,3397,1544,955,718,2621,2016,3687,491,891,2073,3906,2881,2977,3324,1618,2386,2972,3752,3737,3322,
2905,2876,3394,442,1335,2063,1545,1176,2689,1548,1071,1287,1397,3435,1660,2646,1151,1311,2943,2628,3814,3757,3217,2856,2371,
2613,597,2309,3149,1445,3524,3409,1208,2869,2791,3018,720,1887,86,1020,153,3784,871,1083,1241,886,2596,2570,1371,2323,
1396,644,3997,2438,879,2462,3061,2845,1516,2010,1712,2636,528,3486,1593,2127,3019,186,2494,2986,2017,3044,148,3256,4042,
3266,2542,2751,1084,1451,2471,2904,3457,1412,1744,1582,2300,3151,2680,2942,3749,3578,1696,2069,680,3262,2443,418,3947,2231,
1455,2829,667,174,3855,283,3305,2874,639,123,2656,1813,947,983,1437,2218,1121,1481,1117,1220,848,2508,2470,127,3436,
2181,1967,1656,403,2924,3307,3678,3985,3998,2958,2449,3,1318,911,885,4054,3420,1274,2848,1352,1924,3488,847,1921,1933,
115,493,1363,1736,2839,2852,26,1925,735,2203,3278,2865,2380,3694,731,1668,169,3954,1145,1500,271,2340,436,460,516,
3080,3351,146,1389,1377,135,265,2820,2518,1540,2623,2514,554,2373,1196,2834,1902,2498,2223,379,1011,3295,498,3084,2992,
335,3712,2532,267,3190,1547,2501,3864,1334,3176,1525,1467,3833,2673,3032,1649,3607,1375,392,3468,368,945,3946,806,803,
3792,2822,8,1615,2713,866,2926,1637,3124,1835,1463,2015,3977,2067,2012,1761,1846,654,2168,1222,181,1047,726,2737,2777,
2543,3470,2884,1410,2469,190,572,530,2778,3235,458,601,3729,2974,2821,2391,619,1211,2397,479,2805,1171,2199,553,764,
3628,2369,210,1428,1007,3443,3038,1166,60,839,2578,2931,1781,57,1434,687,2014,2695,1869,3681,1473,878,1765,1489,1617,
546,519,794,1503,1369,3240,1663,237,1633,2738,1022,1469,1091,1635,1692,3503,2726,2327,3276,1328,170,39,194,3992,626,
1021,43,3919,3996,2896,404,1341,336,74,1032,1343,3831,2457,756,1676,882,3571,400,2461,474,1342,1632,3733,3625,2644,
2553,1841,44,2179,980,3892,733,3150,1244,2242,3918,2968,2990,1497,1372,2310,217,162,193,1144,50,1148,2193,3223,1643,
228,1259,976,3087,1300,517,642,3600,3653,752,429,12,3504,1351,3031,295,2866,2019,2429,3629,173,3605,1501,231,3329,
2313,352,3424,2129,2690,1901,2941,401,2348,510,3450,3971,2909,369,602,3269,518,2148,2779,2216,3970,3753,294,2048,198,
1651,2463,1935,2531,893,3250,953,453,2445,2868,3309,246,1390,2722,3489,2195,1493,1891,4009,443,2427,2346,1969,3781,694,
483,968,2336,3689,912,1875,506,3738,3521,2483,3927,1595,521,926,32,332,2135,2550,3634,20,1749,655,3415,1531,3426,
1301,325,2957,317,3076,1231,940,1432,804,727,3048,2682,3706,1727,165,397,2544,1414,2288,1356,2843,3267,3957,3451,200,
3611,672,4012,3008,782,359,674,2528,3212,1409,688,1232,2269,872,1415,3246,3665,3779,3785,3958,497,3897,2436,1118,1862,
163,3774,3550,234,3046,495,1281,3070,1803,2141,1408,960,2176,4031,522,2691,364,4046,1688,2756,1348,2561,1825,1214,3241,
3195,2093,3839,2911,149,1664,845,571,4053,2375,2228,3777,171,341,1947,2499,3799,3263,2672,595,2222,2577,2184,1248,2584,
620,3819,371,3162,3419,584,745,254,1095,2765,3856,3685,1332,172,3731,3413,999,1321,2052,4005,1800,3367,1964,3301,2335,
2798,505,1562,649,1938,577,966,3707,3584,3260,1771,3063,2566,1707,937,2041,617,2474,3547,455,2428,2044,3411,618,3512,
1383,540,3820,1202,1170,3885,2923,411,3348,3285,1706,273,3764,3899,259,286,270,1684,1062,1286,446,2723,1393,2583,3366,
791,2221,2396,2169,473,3789,2879,3445,2816,2832,2298,2609,1829,3467,1641,308,730,1872,1174,2209,2594,2855,1376,1911,856,
2804,1,1187,1508,3911,3439,2113,1672,3407,1085,2119,1831,2202,3783,3270,1097,2975,3113,2030,1898,1856,3210,1132,2393,3773,
3188,278,704,1306,3494,1223,3727,2235,1686,1156,1398,384,1621,1172,293,1687,3036,3281,1844,1743,988,946,1968,2341,1555,
1982,785,2683,3895,4016,224,3052,1897,3740,1646,3112,2918,253,1962,1109,1391,3456,1959,1405,2836,3346,268,741,3387,2703,
1358,4026,2283,3202,3343,2204,1978,2886,643,2677,220,3170,527,201,844,3172,1852,2026,2267,1276,3920,698,3155,250,2243,
1167,913,2126,1143,223,2883,1239,1322,3100,586,2322,83,3650,3284,4001,2388,612,2927,1534,1823,3249,4041,1016,3662,1280,
1461,2347,2061,3385,3544,258,2897,2424,2350,1638,260,4024,3868,3872,1279,1416,319,1116,2446,216,1822,3192,145,3907,2803,
1192,1191,2841,1044,2963,3602,863,3242,2437,104,2752,531,1801,281,710,2999,3211,2658,3370,3059,1760,2870,1961,3158,1532,
3189,1652,1795,2753,1456,686,450,215,156,1107,1837,3122,1695,438,2693,3762,3209,512,2125,202,1791,3745,3339,1218,3103,
708,1426,3353,205,1673,1886,1747,2618,1005,967,3826,3296,3638,412,1185,591,1667,790,3392,1317,409,2344,1989,1539,2813,
415,2535,1160,3759,1864,2938,2262,2503,3065,1114,3756,63,841,1784,2180,2316,393,2640,779,2068,543,1319,2928,388,4029,
1570,2916,2525,3959,696,137,3500,1177,2998,596,357,3823,2005,3953,661,3377,3988,854,227,229,3191,2214,2422,1175,3546,
2092,324,3572,1577,700,4025,3588,3967,3974,3938,3197,2024,2085,3233,3509,564,2887,2960,1598,285,189,3940,3481,2915,630,
1853,2611,2629,1000,1197,2320,887,3245,1470,3924,389,188,1622,539,2360,1256,1251,1297,552,1278,1536,1533,831,1732,494,
4035,2025,2034,2194,1468,1157,3873,3854,3033,197,533,1542,817,1034,895,1810,1360,3811,3060,3751,1142,1188,2376,975,1526,
3200,660,2600,2451,2046,1359,914,3715,1510,2981,1040,3541,2675,757,1367,2434,3886,3861,1029,1958,2040,2002,555,737,1285,
3232,257,1277,1877,1111,1293,2435,1658,1966,846,2520,382,1427,1930,154,2603,3505,2271,3318,1833,3679,3693,1919,387,3123,
3157,1931,3111,4007,2447,1799,1702,61,3167,454,449,1102,748,1254,1937,2167,1146,2210,1809,2622,3204,3341,1730,1883,3465,
1777,874,468,2432,3369,1767,3097,2556,2028,298,2533,2742,3804,3299,1333,1076,1150,3054,1127,1665,2105,2582,943,103,346,
3282,1340,3979,1857,1776,132,3930,499,2188,1629,2329,652,333,1693,2749,2702,3648,2512,3810,712,587,3029,2407,1905,1120,
2007,2568,2698,766,826,2062,1465,1498,1123,3900,3851,3989,2681,728,971,2182,1865,1794,3127,892,3438,1701,3009,3079,965,
3878,3743,3182,3832,377,1199,2253,1910,772,2743,3268,3866,2605,3181,3185,4033,3214,2137,68,3612,1642,1772,1106,2039,2467,
1098,1768,3621,3942,3311,2810,3563,3775,3522,1419,1845,932,3320,3203,2138,59,1975,3130,3173,1611,3502,876,2709,2616,1138,
291,699,3754,1119,3916,18,421,2279,2948,3264,1524,637,1521,3593,3272,1307,3308,1811,1842,3165,1017,792,492,204,4022,
902,1492,3499,2922,3760,2165,1990,2784,1601,1169,2492,3373,2057,1003,770,1713,515,3834,1847,482,2305,3750,2261,695,3331,
1708,2507,141,2893,3796,78,1041,241,2620,2794,1832,3476,2387,264,2684,924,3298,658,3386,2308,327,740,589,1207,1201,
2255,312,883,2949,1951,185,1344,3485,1974,3585,1324,2154,95,1147,901,3755,354,3822,917,3770,1418,2882,128,762,2559,
1625,1565,2650,685,339,513,3586,833,3641,69,2853,2511,2468,124,3908,4048,5,3829,985,3427,4030,2637,2850,2009,3560,
1018,2944,66,1640,2993,1245,3948,3287,330,563,582,3726,3583,1543,520,3283,3837,35,4036,609,3682,1329,1476,1804,2133,
1863,3375,168,693,2548,1030,2851,2624,3850,956,1721,2354,1587,1628,3020,578,2859,1135,1271,2537,3922,2541,2994,1354,1507,
1985,933,41,3670,1139,2964,2953,10,1227,2965,972,307,2476,2626,1980,2721,2597,4021,3590,2326,811,2736,1379,1238,2801,
3548,2529,2989,2871,3300,3383,1140,739,2642,2472,2617,2284,3719,2967,1258,1366,1798,1486,219,1373,3323,1602,2149,1715,3338,
640,973,1386,1502,3903,355,2826,2739,1053,2035,98,177,3525,809,2081,2325,2608,3592,4050,2758,2291,362,1659,2571,2206,
3574,3555,537,3637,3686,1849,306,22,1184,2385,3516,1871,2343,3010,3368,1851,2272,2961,2191,2465,721,3015,3962,677,990,
2094,954,1936,3364,416,2493,2901,3141,2564,2410,93,3133,178,92,1681,1436,1125,245,1723,1972,2662,1479,3067,2889,3205,
2374,632,3317,3434,1882,3433,1906,3017,2211,1291,2980,105,1159,1010,993,3566,3303,2844,600,2988,3396,1775,3221,1769,949,
263,1541,3401,2175,3808,3050,692,579,1505,742,1362,17,3225,2648,464,2872,3528,2530,868,3630,2521,701,2409,3360,974,
1952,23,2653,65,167,1454,3518,3660,991,3349,1661,276,3710,3279,3934,2425,2372,3265,2880,2619,79,1604,3037,535,3152,
3624,2716,934,184,3876,1225,353,3206,1700,2579,3069,2524,7,4043,1323,3573,2669,30,1778,1530,3321,1756,1153,3418,290,
3328,3646,922,3639,789,1288,2459,340,1807,1088,2398,3437,2366,3626,2248,1561,1063,3399,2355,1917,1586,1402,514,2178,568,
2250,3120,314,634,951,444,358,3306,3304,1789,1900,3412,2946,2456,888,719,34,2056,1423,2433,3842,716,488,424,2186,
2274,75,3869,3680,274,2517,1858,1099,1413,3830,593,3552,725,1382,2875,3867,2439,1995,925,2027,607,859,3669,3721,1272,
3062,3736,575,3981,3871,2748,625,348,1067,3083,1839,3545,1922,2215,490,4008,3520,366,2480,4047,627,3599,3786,3028,2707,
11,2996,2091,2163,2842,1734,864,4057,2740,950,88,2400,1535,376,1061,3261,1424,3357,3676,3492,2234,2984,816,1806,3238,
252,1048,3342,1709,1471,4013,1552,1180,1230,322,390,3700,3993,622,3675,2812,420,3603,2580,3487,2725,2394,3201,813,2303,
1330,3462,1325,807,3252,3647,3812,373,938,3125,638,3943,2982,1610,3896,3316,4019,1094,1425,1589,2117,2728,3391,3251,3835,
714,3912,1867,3772,195,164,916,3138,2384,3085,3107,272,2732,3690,3194,1015,3243,3014,1460,3801,4002,14,466,3497,2158,
1457,2606,3543,213,2172,70,1992,665,82,1122,2276,2970,3761,440,1741,1164,53,1608,534,54,2978,3765,445,3376,2124,
3414,87,2051,2170,3345,487,3939,657,2244,24,3973,3254,2663,3404,380,3109,3913,21,1081,1620,3402,3556,2917,1378,2563,
963,410,2159,434,615,1290,426,1384,248,3358,3668,2574,212,509,2292,614,342,3661,3473,3179,3739,865,941,573,3540,
3519,1655,1907,2846,3454,2070,3146,1327,1115,2362,3255,1762,180,2229,3589,1370,1431,2847,1939,896,691,1726,793,3840,3537,
853,1400,800,1155,754,2263,2383,873,1738,3363,118,1977,682,91,2808,3877,125,673,3213,313,3474,1219,151,3999,1173,
3137,2482,921,2038,1679,2365,3813,2123,633,1441,3477,1774,2233,3671,2509,407,1459,2952,3807,2647,624,1421,3882,1866,3047,
2795,1773,2197,3003,3091,2686,1797,452,2679,3030,3613,2641,760,2413,3622,1430,1522,243,3771,3095,3769,3579,2475,2302,2983,
3914,2337,417,2293,3828,2224,1178,2464,1817,2294,3498,1228,3960,2431,1296,140,2001,850,1100,114,3055,431,820,2342,38,
3595,3950,1070,2888,206,775,3744,3330,997,2919,2793,3557,3732,1796,500,606,786,3844,2352,2403,907,3093,2712,1013,1710,
2661,1213,3780,3118,3460,2112,2954,1988,3043,3575,569,3142,80,2328,3699,1755,3446,1648,3818,4056,222,4018,489,958,3159,
2936,320,524,2783,1880,2361,1357,939,751,636,2818,709,581,1983,1558,2962,3466,2588,3453,1711,3480,2589,2782,656,310,
3380,3716,2951,4055,724,94,3748,256,936,2406,2817,1491,81,1315,532,1523,2131,689,773,2504,3565,2297,279,2414,2935,
1284,155,3230,3982,1086,1766,2599,3115,1669,255,2455,3577,3642,3776,1052,3005,106,2136,2103,2546,1394,3171,849,2760,77,
802,2236,814,1452,2907,113,427,1746,3365,1092,13,1246,2735,3632,2747,58,2979,3562,1422,1282,1998,1874,3132,142,3802,
1573,351,2714,1943,1576,1446,2273,2295,2704,3788,523,3273,1735,49,331,915,2733,1677,448,2196,2187,4027,3636,2734,684,
1607,2013,1403,2903,1349,3479,3904,203,1662,1908,621,768,2717,2937,1113,758,2099,3538,860,942,2104,1828,1909,3724,1718,
2565,3596,1554,360,2370,1616,2854,3491,2219,316,1355,2278,3531,544,810,2505,647,3847,3567,262,3193,3025,117,2587,2731,
2527,3972,906,2700,3121,2314,1490,2966,778,2776,3144,830,1719,1644,1751,2572,1850,3389,315,112,2318,3495,3116,138,3244,
399,580,2334,1916,3879,3845,3508,1194,585,2]
,\[
2243,623,713,1799,3941,1063,792,3813,1975,875,1465,872,508,90,1255,843,177,2318,771,409,1423,2504,1184,109,3138,
2246,3598,3431,1033,3282,1625,3243,2272,3752,303,2042,689,339,2894,2,2043,136,1666,1348,3523,2422,3422,1993,2620,3308,
1552,3125,120,3614,2907,1661,3847,2431,3269,2088,1052,1042,1733,1032,1320,3328,2491,4057,730,2987,678,2026,2785,770,213,
3333,1856,1873,613,2145,3959,1849,2800,3050,434,3211,168,3081,1021,411,1437,1176,530,1697,3395,3548,3527,3678,1547,1300,
989,3881,2485,2824,2326,3687,149,504,3108,3187,1893,1151,1536,1569,3811,211,1368,2956,3020,1216,1123,1168,2681,2085,235,
2572,3504,3895,3272,1840,3528,717,374,3984,40,2430,868,1435,1016,1096,1241,1921,3501,3000,3939,2303,1548,3312,2857,3565,
575,2816,225,1810,2693,2496,3031,2676,3642,645,3676,1679,1267,3240,2271,2212,3029,2487,2632,1398,3922,1185,1759,2073,93,
1326,1412,3113,773,217,1843,1286,2195,2517,3870,2370,2211,1571,4049,1880,3163,720,22,3116,3671,1039,2880,1889,2208,1746,
2755,840,283,3245,1197,899,1783,4035,2531,555,1891,3323,3104,2385,2511,2377,684,2406,2009,490,1956,3114,2964,3067,1887,
505,1315,2710,2691,2757,581,3484,2684,643,215,3305,297,2629,2680,829,2270,3618,105,3287,3416,2313,903,2321,2870,465,
2745,1972,926,193,850,496,851,2113,389,195,1710,887,3456,2413,1459,1110,3155,2363,2603,3746,1213,2466,142,3702,2790,
2454,838,699,596,2656,45,560,2382,475,1501,4016,3384,546,3440,2670,778,1218,3806,153,13,3371,2748,889,1155,1725,
203,807,3793,159,1436,1405,1645,1410,2349,3879,1509,18,3098,753,3336,2276,1109,1302,1364,205,3134,1387,957,2160,2736,
1791,804,2436,2469,1595,3151,3982,3302,1422,1147,1748,822,1719,38,487,1379,2253,2338,1204,1943,556,3529,1677,3907,2841,
1219,760,2867,3304,1487,573,3210,1575,2954,1119,1678,948,394,785,2652,1334,2358,238,3877,3016,631,3087,251,446,687,
2075,2707,929,253,1097,1399,4005,2393,3989,362,483,1936,2411,1680,2255,3203,183,3280,3140,2599,2439,3728,192,3745,2828,
1689,657,2122,113,3679,406,2024,2169,628,2520,1903,3413,3902,1833,3920,1232,2156,3139,826,64,733,2334,3526,728,1867,
2120,3768,1800,48,626,1427,2361,1181,1360,3954,3274,3759,1220,3467,3689,3602,1686,3326,2779,998,670,1864,1324,1606,612,
467,1055,3481,2192,3580,3640,692,2622,2601,1965,2194,2111,507,268,2923,634,261,1712,2573,358,2258,1983,3998,1801,410,
2807,667,3785,3626,3267,1471,1093,788,3835,485,2065,2442,2012,787,1635,2379,2463,668,3231,2373,436,232,1201,1637,964,
1036,2541,863,1655,2921,79,197,2818,658,2958,764,1256,2419,3872,3608,1525,3950,3301,4002,1722,1321,3382,2660,1429,3710,
915,3524,182,3342,1901,941,1878,1246,447,2861,2353,3876,1989,1113,1885,3212,3864,425,2014,3762,3838,1821,1896,3818,17,
3494,3680,2568,2509,313,4039,1923,2588,365,2521,2953,2794,2820,2250,1646,3423,2399,1413,2378,282,1101,3322,3173,2789,4027,
1580,3550,921,2925,3740,2176,2594,1937,2118,2205,1193,537,3454,2342,945,3829,58,1384,594,3776,1922,2848,1450,1964,3807,
2823,2803,1902,480,693,3216,566,3500,2576,2356,3857,2387,3479,227,837,2475,750,1188,2352,3737,2369,2232,135,1615,2287,
2915,3551,1853,3364,457,2470,2713,2147,3432,710,3700,2084,712,3401,2978,1639,1012,2171,2688,3164,2886,2332,3023,3208,2273,
3011,2551,1792,1865,2685,2149,1822,893,1819,586,56,3112,3013,1448,2690,2502,2719,1291,130,133,2124,1489,1114,1892,2244,
2440,820,974,2128,3574,681,324,1404,1252,3554,3994,46,2045,3842,3120,271,2692,522,3285,3736,633,2966,2833,2645,1927,
3604,1290,3832,3778,3724,1393,1632,726,430,2586,1081,965,1503,3903,364,1546,204,3904,2752,4044,2535,3437,3430,2064,1960,
2299,1446,891,3380,3892,1782,2165,999,3,2866,2252,751,1858,1640,2874,438,1847,2992,1330,1934,953,2144,621,1183,443,
737,604,357,904,2206,3546,2931,3182,1329,1544,3991,52,2262,1572,497,188,1171,2914,141,2263,3348,2726,1683,2093,2796,
80,1886,3553,3520,3028,2204,2063,2033,3115,3005,3345,3234,3965,3958,95,1763,590,3750,2380,1202,214,246,1420,269,413,
1976,3510,458,2589,3741,1187,3438,1438,1444,3148,2722,3014,3161,3742,1788,4029,856,2689,2911,55,3955,47,1411,986,3751,
3924,864,3056,1848,2933,2173,2339,682,3411,1863,2417,3661,1917,3844,774,1741,3669,1020,2055,416,4041,1010,380,1258,2506,
569,2058,1618,1279,1877,1652,2607,1839,1125,3756,2316,37,118,325,3883,2103,2669,2947,28,3388,598,2292,3696,511,758,
2348,1144,510,347,1705,477,2705,2600,754,3909,3175,2005,3076,3980,212,2051,2347,1674,258,3663,3730,1526,825,697,366,
3845,3552,3221,1762,3667,2995,1478,326,2050,2331,15,3859,482,3761,486,1145,1619,554,1418,559,3621,695,1708,1298,3863,
3188,2539,1018,378,1483,1454,3451,3777,2983,1527,2862,170,935,2493,2557,2278,2765,2408,2366,7,1043,3856,3836,949,3977,
3891,2072,2034,3657,1014,481,2445,960,2483,1642,1894,1229,3483,68,3340,248,1072,1403,2082,1353,971,930,3641,3399,2155,
3493,3434,3315,2452,1649,1662,290,4019,119,3690,3966,2898,3283,1480,1713,2524,88,2025,2714,11,3480,472,3951,3189,799,
3825,2359,1647,288,1164,3131,1709,1538,1969,1304,3953,3478,4009,4048,3346,3616,2343,2721,2970,3779,1875,2078,1118,624,3332,
2852,1761,3688,278,2873,1775,2163,821,3077,1397,1079,91,2990,1998,2974,1338,1578,1481,2227,1512,1309,3596,3279,832,354,
2642,3071,3978,2216,2863,1341,2117,3205,580,1314,298,3109,1203,616,798,2330,2941,3041,1009,3145,1238,3537,3446,1574,879,
1496,2193,908,1755,531,157,600,1142,859,1242,4026,3083,955,1740,2062,3654,3784,3126,1094,2309,2223,1130,718,2998,585,
1377,2842,1771,2177,1518,2324,2875,981,3197,3169,966,62,2797,2189,36,1230,3397,181,3366,2666,2512,2198,969,3256,2847,
1455,158,1542,3429,848,3465,757,589,3625,1739,731,2694,2031,1695,954,1980,3008,1103,73,2636,3791,335,3503,2096,664,
2574,2112,2813,1779,286,708,3469,209,2548,4056,2881,3070,2668,3248,1555,224,871,318,1027,3017,1622,813,1327,2401,1798,
1339,3775,1473,2451,3461,1911,3820,3512,3803,110,2563,1742,3787,2783,714,3398,1766,3206,866,2340,2582,3610,3716,1593,2543,
927,3729,4000,1117,3967,2821,502,1630,3396,3659,3105,3549,2851,1491,3048,1579,1215,2389,1003,2727,961,2768,1910,274,1524,
3867,3263,97,2555,81,3587,1433,1295,2137,3969,2858,83,524,317,756,3627,321,1463,352,336,3731,2174,2774,3558,1730,
2743,180,3960,2242,2101,1636,1024,3106,3544,729,1494,57,3668,2098,3043,1182,1284,373,50,2186,583,3937,1266,2490,2279,
673,3339,2635,3925,3065,553,3623,2130,1504,3993,1883,2967,3771,1289,1985,3819,74,233,3717,407,1486,221,3222,2945,4010,
2728,122,784,4052,1162,356,886,3235,147,2341,2798,107,3714,1908,1654,1505,2592,3436,2036,3633,4022,1613,2328,541,3739,
2595,1386,2618,1663,744,2812,3850,527,3487,3160,3428,3275,2836,2761,739,839,919,1946,3815,391,3425,1515,1146,2010,2571,
1090,1041,3309,237,3003,270,1122,176,1038,3735,2293,3744,2593,3886,3983,2201,1621,1062,2687,2772,805,1716,1924,3885,1617,
1959,3174,2404,923,2835,3078,9,4040,1997,3307,1582,456,2577,3564,2587,3320,1968,988,126,3848,3506,1868,3772,1282,495,
2951,333,1796,683,2427,995,2780,1890,3834,2526,933,550,3199,2214,1328,870,1671,2849,1823,3443,1138,3957,200,2791,3111,
2234,3861,3624,1071,2754,396,2663,845,1482,1365,676,2552,3385,3931,2901,1734,2988,3300,2479,2633,2476,3543,2558,584,1167,
23,4043,1453,2889,393,1428,3168,3884,3814,2884,2817,564,1520,1638,1406,151,1106,3894,2649,3767,2905,1970,3476,3541,1381,
1296,112,3129,2488,2203,3694,1349,2715,3191,267,2286,355,259,1,1251,2146,962,2609,1493,1953,1951,329,103,2814,2304,
1227,2185,734,163,3620,1757,152,3027,1982,1064,2540,2013,3241,2887,3133,25,3254,455,2569,2110,2467,1563,94,1913,2926,
3394,3516,3841,3875,2364,2868,1543,1560,3521,99,2585,3303,1287,3386,3284,2219,781,701,1244,328,1590,1802,1046,3391,140,
2092,2035,2138,572,3824,3858,1930,3242,3426,252,3368,3400,2946,1091,897,3362,1667,615,2178,69,2929,874,3508,1907,2133,
2001,841,1112,53,242,2960,1173,260,2391,3356,898,1776,1818,828,2566,3906,2402,2283,2698,3798,67,3249,392,603,3821,
2529,3019,3963,1074,896,127,854,3723,2107,2119,312,1343,2890,1616,1257,1346,1581,3178,515,3609,1200,2221,3919,3938,1829,
1108,853,2855,2583,2268,2653,2553,3582,144,2514,3122,2822,2020,3335,2108,3734,2267,696,3079,914,3722,351,1879,1784,1650,
190,2190,704,614,2737,1752,3198,2750,661,2944,1659,1626,3979,1005,824,3800,387,2428,3214,33,1660,2934,3036,509,399,
3219,2829,2996,536,1488,2751,1206,3075,707,1804,1048,1337,1537,245,1670,226,2222,1900,2949,3889,1941,1898,3387,2888,2083,
3117,3732,2628,51,2197,1760,2426,341,84,451,2295,3062,2424,2522,1050,802,1127,1718,2650,2979,2322,724,160,1925,3538,
722,1035,3244,2492,3201,2717,3237,1160,3215,2686,2056,1624,2135,4036,2936,1855,3404,1919,3961,2087,21,2634,1895,2658,1826,
3058,742,2980,2220,501,2280,3996,2839,2909,975,3002,884,397,1764,557,3581,2333,1136,1026,2021,3442,383,1728,3435,3769,
743,2696,1207,654,3760,1462,1768,3900,2770,3985,189,2968,1053,2277,2416,1078,2228,2895,2281,3846,2048,1313,1265,686,3072,
3926,1535,3039,49,3943,1011,2029,786,2274,1657,2140,2344,2724,1095,1357,2462,3764,3873,1396,2830,1294,3121,2409,2975,3224,
1373,2207,3942,3595,1787,797,1508,627,2759,928,1767,3202,3970,3473,3797,1073,3656,1023,247,2261,2044,1656,2425,388,772,
1058,3936,20,3545,1577,650,2948,3753,3051,315,846,738,3615,3997,1154,1325,2834,1727,2003,1100,243,1967,2095,2804,3147,
2200,1693,3497,478,2030,1344,1933,528,662,264,2782,294,1700,219,1028,3318,1152,2872,3658,1245,1620,1076,1523,2121,855,
175,2876,14,1345,2079,1214,1604,3905,994,3392,2104,2991,2269,3974,3470,932,2740,3934,426,1082,3585,3917,2877,1750,1134,
2733,1566,3265,2429,488,1545,1231,876,123,1935,1567,3369,186,2375,2917,3511,196,1519,376,1066,3765,1133,3488,810,592,
1897,431,3414,2661,1461,2806,2725,2646,819,1248,3639,880,1507,3535,2784,2392,1996,3794,3893,1472,656,1533,3472,262,2308,
3534,3517,2730,655,3255,607,2677,3666,3381,3600,3701,3298,1517,39,2699,1576,1068,2742,3644,3567,3948,2912,1942,1099,2732,
2695,4051,3809,3136,1974,3808,2213,865,198,1434,2256,1557,3089,174,830,1132,327,353,129,2434,1584,2164,1817,1233,1521,
3038,3367,2989,2501,1651,3743,1820,3489,2973,1704,529,3444,2564,3157,2497,902,2985,3124,2022,3053,1628,3698,968,2639,2940,
424,2597,3630,1773,595,3066,587,1918,2683,492,925,2456,3796,520,526,3660,35,2900,1140,3228,808,2498,544,2074,3220,
124,171,275,2168,3299,2453,121,2832,2199,3172,2360,1414,1990,2554,3952,950,1837,202,96,2654,671,2962,128,1940,1495,
911,1030,2388,433,1522,2068,1001,1340,1688,1243,2899,674,2461,755,479,3482,775,2993,1610,1743,2403,1845,1416,1149,2697,
3110,3119,3376,2792,939,2420,223,470,4008,191,888,947,3142,3878,912,3697,944,2423,747,3455,1906,1643,3826,2233,703,
2023,3556,3137,2604,1706,1163,1089,727,1914,833,1832,809,420,1846,3629,1633,931,2616,3162,2170,3519,2438,2395,2644,2136,
2528,3464,2769,3617,3673,2795,445,3987,2414,2843,1729,1443,3648,1276,817,574,3831,3135,1323,1598,459,1962,1815,3912,441,
3090,330,101,1128,1870,3319,1827,3296,2032,2070,979,1711,2376,1745,1506,1774,1402,1441,991,3748,767,289,1550,3651,1303,
3869,609,3433,2457,2459,371,3306,1971,3037,2598,3817,2398,3704,1285,1554,1299,3576,672,3292,1861,1212,3181,599,3057,1781,
236,1067,3930,102,2226,625,1124,3853,65,3349,403,1747,1292,1732,551,1223,958,2579,1225,3415,2397,1690,77,178,3636,
1597,3901,1080,3074,3647,883,1333,3720,3006,3291,1476,2011,2346,1954,602,3153,3575,2465,679,166,3093,466,306,1156,207,
2477,4055,146,2179,384,3706,2018,1382,3252,3293,1468,2312,1831,2007,525,1335,952,1611,2061,644,1111,1874,3562,2787,2325,
1871,1322,461,1605,2976,2153,761,3152,812,3363,2549,777,1694,3032,740,1440,1947,3677,1374,1769,2126,719,1882,2089,1131,
641,2038,162,4054,2191,523,2371,1859,2837,665,2570,1430,3916,2950,346,3223,3695,803,3010,3184,3747,2534,3733,2148,1939,
2314,3262,257,1852,1669,3273,301,3577,2994,2415,2019,3092,1194,4023,1929,1770,834,2474,3949,2896,3498,2495,1259,3539,1083,
3061,3297,3485,440,2405,3588,338,287,3226,3945,82,2981,540,2184,796,3295,2735,688,2455,2671,3154,375,5,2567,240,
2682,2298,2904,4032,3486,1950,3107,3044,1464,1634,1931,2559,494,2486,305,1564,3192,1141,3264,4015,885,3156,2913,3783,3805,
310,187,2637,942,4059,1351,1561,2799,2731,3383,894,2930,2955,1166,3763,2648,993,3801,3852,2231,1932,2815,3758,1772,1510,
2158,4020,3024,2162,2562,3568,2846,2188,1513,3064,1431,3261,649,2323,4058,2679,1270,1283,2236,165,2053,3593,2317,2080,3770,
3054,1528,517,254,161,3988,3774,3459,2519,2510,125,2002,3359,220,1949,460,1629,173,918,284,570,8,361,1541,3561,
3804,2935,231,2047,890,3207,1562,1174,3094,3536,2621,3213,533,498,2180,1778,3311,1367,241,432,3606,1529,2296,3418,145,
663,1037,1684,309,1492,552,694,1150,3540,558,2561,1834,86,619,721,716,990,3645,345,2545,2891,4018,155,1477,2850,
1044,412,3632,1208,1192,3755,3578,184,3253,404,3101,1301,3968,2017,622,951,1086,3026,2902,1358,978,2701,2154,3628,1794,
2625,1385,1000,2235,1307,567,1389,1490,1261,2938,2627,2556,3790,2437,3259,1905,611,3531,3972,1685,2525,2368,302,3533,2196,
3563,1235,2704,4034,222,1316,2819,1499,763,793,3055,2854,3337,3871,1735,1881,3712,3499,3069,1029,1600,836,3923,2433,2407,
3327,920,150,78,216,3324,3403,3439,1104,610,3278,2675,1047,229,3490,1777,363,417,194,3143,3247,3584,618,561,2482,
1717,311,1999,1596,1658,745,2856,636,3715,3450,2716,3088,3795,3379,2086,3719,630,469,1391,1991,1120,1602,1425,60,2301,
3463,2906,1808,2825,2383,2657,1556,2885,1857,228,76,2959,620,4017,972,2640,2141,1696,881,1995,1835,167,419,2004,185,
3684,741,1390,1172,1681,2764,1470,3183,967,2647,827,108,100,1311,277,2468,429,2608,532,1268,1754,41,1354,1841,239,
1978,892,1356,3631,2638,582,4031,1332,2480,2546,92,2472,1040,2230,276,3976,901,1994,114,980,3897,3338,2802,725,1366,
281,2777,1426,3843,2537,3693,2337,1189,2516,877,66,1467,3579,2355,1022,1177,2129,2315,98,2458,1057,3025,3096,2181,3310,
3887,2481,3406,1721,2374,1297,3792,3030,675,3314,2260,3605,1838,1445,3522,1963,3329,295,3573,1842,2844,3086,3270,1249,1703,
1786,32,435,2969,2209,2831,1888,3460,543,2766,1352,3468,2838,1780,43,2610,2672,3177,1682,1275,2662,1084,2513,1342,1928,
691,2345,1190,2081,3159,1707,1312,4050,2708,369,3782,2006,3570,2602,462,1263,2307,2500,1006,3236,2394,3033,3721,1195,2444,
1599,1765,1059,2879,463,148,1926,3515,1744,3405,4013,3350,3341,2167,2327,4012,1077,370,538,1013,831,790,244,2865,3612,
1310,2756,137,3130,956,3786,677,1589,2518,2665,1376,593,906,3646,709,1017,4037,1592,1369,2484,1691,3973,3375,2542,963,
3603,1699,2505,766,3670,2016,1371,2952,1585,1395,2157,3601,350,1854,3773,736,423,2210,1417,3840,2105,2903,3665,343,3190,
3518,2015,3650,3908,2060,503,1165,3146,2238,1375,1860,1795,72,3458,3591,206,1008,3707,348,1336,3682,2617,746,3495,1474,
1945,2977,1087,1549,3709,3227,2893,895,3232,1115,1756,3042,2224,3393,3757,1912,1587,1449,3424,2448,2523,3860,2678,3353,2435,
2532,1169,1355,3171,715,2247,732,2400,1274,748,2410,1363,652,422,800,2982,2578,3691,2125,3344,1988,1458,2984,2965,539,
3012,2161,332,811,2624,711,1049,111,2643,4003,1272,2778,2963,3325,3410,3059,3246,1175,1469,139,835,439,3708,2767,1007,
367,3915,2418,1807,916,2908,2285,3334,1992,3251,2533,3599,1588,1498,1825,3179,2464,2091,1247,3927,3330,3849,208,2845,179,
2175,685,3888,549,24,3165,795,640,3150,3427,499,2090,2919,1045,2775,2503,450,1159,3810,75,2739,3999,210,291,2758,
635,1253,382,3095,3097,3799,131,3080,117,2288,1594,3288,1809,3530,2225,867,2183,514,2449,1573,402,512,3102,2747,3141,
913,3649,3995,3525,1668,3421,2547,3186,1085,2892,1813,910,3862,3420,2667,762,3837,982,2008,2354,878,89,2515,535,3127,
34,1836,2306,2781,3218,3471,3703,2997,2046,861,2729,3711,1738,1723,992,2336,2187,3004,3882,3073,1457,2076,1306,571,2605,
3910,1502,1627,1736,1139,2284,10,2882,1938,19,1347,172,379,421,1530,2999,340,970,3239,1260,1051,1239,154,3354,3675,
3898,1551,1904,474,3726,660,1158,1479,3407,314,1186,448,1407,794,2218,30,2507,1485,1205,1944,1844,3830,2142,1280,230,
1419,3514,2943,1228,360,2172,648,768,3447,789,3374,3962,2706,1785,164,2920,3271,3402,2054,132,70,2131,1664,316,2254,
3492,1814,2367,3021,2443,3913,1098,3289,1277,2350,87,2655,285,1107,2575,782,752,453,1015,3357,4004,2386,2381,256,3390,
3452,1726,2289,442,1126,1737,606,706,983,940,3286,987,1884,2302,2450,2249,2809,2310,642,3855,3946,2918,3899,4060,3167,
3932,2217,2109,1715,3839,2590,2864,3355,3193,1237,3457,1161,2939,3128,3352,2446,300,116,2114,1137,1254,2240,2530,3449,3781,
617,2651,3555,1955,61,2040,134,3865,3692,2351,2961,201,3940,2615,638,2927,1319,3060,984,2703,59,265,3185,3445,3975,
2028,2596,1484,568,1269,1672,601,869,597,3290,2447,700,1641,1209,3268,3230,1148,2229,1271,2077,1702,4024,3816,249,250,
2294,2275,2494,4038,3195,3594,605,3513,943,2071,608,1977,2123,3622,1687,1720,2266,3351,1565,2897,629,344,54,71,3001,
1591,2827,3238,806,2859,2290,3209,646,2942,976,1966,698,1388,2100,2544,401,3542,3166,2489,4007,2869,337,1981,3851,1614,
1559,1362,1019,2116,3611,3358,2297,653,2626,1054,3200,3277,2623,3466,1692,2460,1143,1065,2883,2811,2749,489,359,280,1979,
4014,779,444,1210,776,3389,2924,2132,115,3412,2139,4047,2052,2659,3260,1749,3874,1002,2581,1915,3361,1439,3635,3474,518,
3637,3572,3294,506,143,3365,1129,579,765,1899,42,900,705,3854,3559,1653,3343,3040,3662,2763,2871,2744,1603,3507,1539,
996,1135,2027,449,2760,659,3034,690,3911,1372,2718,3664,3441,2412,2037,938,1698,3643,234,3276,2971,2762,2776,2282,907,
3409,3229,2432,1075,2630,1415,2720,2808,3727,2248,2565,2734,3317,2606,2614,1824,519,2788,2237,3313,3583,3377,3933,26,415,
414,3823,3099,1034,2786,2771,2159,104,2910,1331,2536,3419,977,857,1631,2166,3532,2773,3918,452,2305,405,169,4053,12,
3321,882,3986,1447,1105,2580,3566,1240,1102,273,1806,2471,3725,1984,319,2478,1031,3331,3589,31,1432,860,3035,468,702,
2066,1876,516,1532,3560,3505,3607,917,548,320,3738,2106,2741,1191,3046,3045,1500,576,454,2631,3685,263,381,3788,1724,
3890,769,4045,3007,156,2362,1170,2259,4001,858,3547,1178,1866,3052,322,2801,3780,1401,1222,1281,3233,2986,959,3084,2674,
1442,1392,3944,2441,1789,563,2069,1221,588,2937,1568,2265,934,749,2709,997,3018,735,349,1816,1583,3672,1511,1623,1318,
2928,2916,562,3477,2612,3373,1534,3683,1850,578,2702,545,1408,1378,473,905,1751,2421,946,2584,1409,1731,1601,3699,2059,
1986,3868,3802,2712,1869,2291,1830,1217,3956,2793,408,3196,1987,3828,1293,484,547,3597,2664,1199,2102,4046,542,1948,218,
1851,801,791,3082,2329,2538,296,1400,2335,85,4006,632,723,3638,2878,2932,2619,1421,3085,4028,2753,3971,2746,3103,1278,
1586,331,1862,1262,1157,3718,1359,3462,1092,1758,307,106,1361,2151,1612,2239,2000,1226,3592,1531,1383,937,909,4011,1424,
844,823,3491,16,304,1803,3149,2127,437,1648,3686,2673,1456,1236,591,44,3929,2067,3652,2320,3266,669,2202,849,2840,
3613,2039,1451,308,3360,3634,1920,936,3705,2372,2508,2311,1714,3347,2641,3921,3378,1644,493,1273,1958,3822,2041,2957,1609,
2805,680,1797,2613,924,3619,4042,3896,873,1198,385,1553,1004,2251,2241,666,862,3453,1056,3049,2097,3754,2527,428,3100,
2384,1497,4021,783,1790,1234,2972,377,1811,3928,1952,1516,2319,1608,2711,1805,427,1224,390,1957,3964,3880,3063,3047,3132,
2057,3981,1180,1179,3118,3250,266,3144,4030,1812,3590,973,1475,3180,2115,3990,1570,1069,3812,1264,2922,2152,1250,3713,2300,
3655,3015,2853,3257,1060,639,842,3448,3316,3176,816,637,2257,3866,1961,464,279,1452,3947,577,3681,3370,272,2723,1607,
3204,1305,3158,476,4025,1973,3475,2094,852,334,491,1673,3281,4033,1370,2143,3653,3914,1828,651,199,3674,1872,3496,3091,
2182,372,3586,400,29,1753,3935,1308,1116,3123,1460,2264,2396,2049,386,1665,1676,2560,2611,1153,2357,814,3833,3557,1514,
1380,3068,815,759,1061,2860,780,138,1025,3194,1196,1701,255,3571,2591,647,521,3766,4,2810,2215,534,985,1211,6,
293,3417,27,1558,3749,922,418,2134,1793,2738,3217,1350,3408,1916,323,299,1909,1394,1540,2700,471,3992,292,3372,342,
1317,1466,1675,3509,3022,3225,2390,2550,368,3170,3502,2099,818,2365,1288,2245,2150,3569,398,395,565,2473,1088,2826,3789,
1121,847,3827,1070,3258,63,500,3009,513,2499]
>;

F:=GF(5);

x:=CambridgeMatrix(1,F,133,[
"0100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000",
"0000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000",
"0000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000",
"0000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000",
"0000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000",
"0000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000",
"0000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000",
"0000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000",
"0000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010",
"0000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000",
"3440011133234114231104431030140003411302424332100312343202323422231140432141104314300230324311430403444032434412021213110113104414424",
"0000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000",
"3312244234332144243440132142242411022414240213143134444131430432221144040431031031222041022140300241311231130204432012113400132023040",
"4422410044013433404014341040334221410310240343324310123413014411414344300301110134023213232023340313324213320424332032130210112423313",
"0000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000",
"0431010440301101220301211412344012110431240131030310334043131212033324124010233202334141143033144222013022220423103003414414110223113",
"0000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000",
"0443442214112132404440103311433040042010143140221340223130204041221430032001212111214424143214242340303310214434234340244010313012142",
"1021131300241043333113204020402334114221420401301231033123034201021210433301421024300133422222413320044243102014041223023131410344111",
"0000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000",
"3410132314404133034310114034041021200300041123001013230310301140122043303334002204421322202413311403231030301011334443121121320140311",
"1213324330423011044330403310031304204414342031242303422244040023444022003444301004304324323232222411043404203003043014404002020204202",
"0000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000",
"4423432302113442402114122444420223232440204044231404230120324421304214122020114012420222033434213324210220133201124331404131221202003",
"0000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000",
"1211431440301044143012433303211023112404404323434430104414431004324334103141142412041130123013123243211240011042043212120130212044134",
"0000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000",
"4134140020014000211413140322141243001404200402341012124223232320004414414124412403042423414123441404411111321112201431113340120042433",
"4434232020120333101432243413033001423411300414233204333441410244422440301342430000333132131001424224430130030210221114003022222032003",
"0000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000",
"0324223343340332142342011103002043240311224333230321223111010001442232334130132211403203204203244424313421142020144112413100202013241",
"0000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000",
"3433314313032034141101303043144413232123310301203304240124231244141322213031303221322223220033122232032040120140002013333232431212203",
"0000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000",
"1320304023030413133412121140140402002200234433230302203120101144431413421202013414442343020433234330214200134130213012203002334223220",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000",
"1130421223022013202113003300320144124144333024204013143143213220122311011240222132142440100401402111344201114041422302021143214002300",
"2423020103203223124144420233224200202243413432424321112231311030033124331040421414021111200214430010401012401301030030330413320311040",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000",
"0304411033133102024241321234004432211431021023121030303443414004422203221444113421344021242323002424010343331214313220040402003443142",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000",
"4401044201323103220244402241212420321002402301202302013342044441441443412020011432234112022441013330222232134340222004121331122401031",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000",
"0340313103342124021424221120342114114044444242422430431343404210432023130134020440311002242100203022000411034244121000343114030424440",
"0113002030202213221021443422241402314401413303124211242320112211433101233411003304313400324010101121340121224011204220143221440124211",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000",
"4004101104314330103102421120411113300101423130312442343400431000341442032234113144021114323331141134000011134243040041020034202200313",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000",
"1414231321211401211041133414430130440144120144000124212114123434133233343422221143021224001240431300412042401330431014231022234343113",
"0240234434214132030214334412221210404100222034424001001133222112112231134322234144341341211110102204013330433234011423010400314333020",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000",
"1131203002413440144330014211400111030111110421204241320141334121342210022324113213414132103041330203113422301314410213132424402140311"]);

y:=CambridgeMatrix(1,F,133,[
"0010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0221110420000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"4001410010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0444440040000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000000000",
"0000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000000000",
"0000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000",
"0000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000",
"0000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100",
"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001",
"2002011044010120421044322043004241301143032403002143100413133441321234301310140242012011001402001002011241101203232401131304242020244",
"0000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0020001332013130101013040302303243142424114341243113310310341402021320141342320020044011324200324010130121414412211404321403201203131",
"3303200043210120110122110000223431033314142012241344230100403440132312231411204041131434122040040130423033203310000332200414131243434",
"1400421344433121300103422231432121400101033232444420034323004044220224242002223212441300320432410312143104120234131044202103022233222",
"1324312223002042431422013144032324330420404322032024042033230322013113042320304140013011041121010134113101133132031332333100144342234",
"0000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"2223034240131141222312004401142131432031130232004222131321100323230410034010424030303433031234233101211324423242311400410323040321224",
"0223340423302133031422322020422112410422104313114411141244104044011114321133340404234220211034003040113314001321132221322140044300122",
"0204424021420323440121312410144211141300401132402344440300132414140010232022122434304303024132222204241013234101321233102344040100414",
"4003444224113401143011231034134211331222141202023211140101233143123010420304002311002130233342140132331204431233442434302144442301040",
"2333402432141214342404120423001000220020213231421421011110434242134431214421230122003443141010120231432100112444244121442333301240334",
"3412430201320423220110130304340324341041004130132341403023403312242133244241231312100401021044324121443130020412100210301142010242040",
"1031311210300141443040412130044042022210432133034141442142204103030232401340422011321042304112044120124343042341034103012022213111033",
"4014144003244301220314411344111432301241033422301313123201241204331310431411013214301212110112422003013144204200410432312041412133423",
"3440414100403404232214324132300140332024211400242331320344131010101331131424321401110142340231112012310233023031234410101133032110102",
"0000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"1431004212003241303210343240242331044413314134110324132003121202423413401201441022001102202231323402021413343220431414013120100321042",
"2200134030320223222113440300041130221211124100222222420030233443022014043240142231204232144333002240423312313422133333401010314322310",
"3023210023344223024334011443443100001101412213412243211213334034201340132131331041123234301323410400422401123440041102443310231333332",
"4332011044001340332013404012231421231201110411002221143304204113134004333100012031412321301132444234343430140224404121300024043303211",
"3022121003040203222130343442412343403422444233114132414232432322021221221220333122424234131203031414331431402312200043032202210022000",
"0243034233412023022440112140023431321203341311010002123242024420133441112301022211141010134440422102333420243204112220320040121022413",
"0000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"0432211120121432444202031011433131014223030214144302113211321233042300441112320420422432113124324034014320400301421010441340102032334",
"3200430110024124414024130123041103323222223130110401004321141314331343002200123124324221010224110304334121000303014031313302302412222",
"4441101243210102144021423014012114131201301114420323120323220444424412200243440333320003022424004014210101011023222140024133031431411",
"4301234332200204200202312342333001404111410412024010224042304133434023031114122123014203443400313110331332323002323011403424044344123",
"1340343130412412230140412330421211241214221420401344141043241243430320103113004333421414043114123304201302341331412142041032012341314",
"4331444303222121003330212323021033203131410121310143414021143432103320131344143034211110134011440442200143122421433242233141300223441",
"0120303342000022000042030441310440441220004323013032041344223420203422002222323323422302301321020222422143221400304040123012130344313",
"1440143100202233034421213403402412300024134430312324331444003323114131022224134340342142411440112033241300324034432420433401414202230",
"0000000000000000000000000000000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"1111434410024423104010314330143041032304133223122240210323233204013100330311314231404123413104233433013410432234421021443102443142304",
"1304001414344341300131300411220002013403144003032244130340132142332402232203100302002242241340143034022010312421100222233222210112313",
"3222342213011214033010330003004322333123430324121033413113201323210322044242413134333132434043423140441033414002320212102444414403432",
"1243204421213324220014331432121214102323422112134440344322301444240041401343032110443342203114043140141441344302322213023043231310112",
"0000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"2400301214312123023133142143442433341414021131004440010003122430131022421144443433400344320442302240332003244434324301111234301024412",
"2201441334142122023330144212021424420144311302240142431404303212231200300030300102332340143030132033220432120242014202304243113103443",
"4434133442402100244121243220140334010413320303320323443211310231004233311231101104012203131404322324300140002231302212343244304141410",
"2241000043441220020240101341330401041434343023303131143103341444320111032141424432102444122420130321000130311401122143404034124210202",
"0002121121004233322102234444041144031340301011401041431000214342044004024403244424212324313233223244241044202322342140211311314122013"]);

LG:=GModule(G,[x,y]);
LG2:=TensorProduct(LG,LG);
homs:=AHom(LG2,LG);

// First check a single hom. This cannot come from the symmetric square because it will form a Lie algebra.

Dimension(homs) eq 1;
f:=homs.1;
f2:=[[f[i,j]:j in [1..133]]:i in [1..17689]];
Ltest:=LieAlgebra<F,Dimension(LG)|f2>;
SemisimpleType(Ltest) eq "E7";

==> anc/E7/Sz8/sz8p=5.txt <==
F:=GF(5);
G:=sub<Sym(65)|Sym(65)!(2,10)(3,5)(4,37)(6,44)(7,8)(9,49)(11,18)(12,45)(13,17)
(14,24)(15,26)(16,50)(19,38)(20,63)(21,33)(22,34)(23,29)(25,41)(27,42)(28,39)
(30,56)(31,40)(32,46)(35,58)(36,55)(43,53)(47,64)(48,65)(51,52)(54,59)(57,60)(61,62),
Sym(65)!(1,46,56,10)(2,27,36,9)(3,21,54,47)(4,39,59,34)(5,29,17,19)(6,48,50,53)
(7,43,24,32)(8,49,33,15)(11,30,45,38)(12,51,62,26)(13,64,44,61)(14,41,18,52)
(16,20,35,60)(22,55,65,28)(25,57,63,42)(31,37,40,58)>;

a1a:=GL(35,F)![[0,4,0,2,2,3,0,3,3,3,1,1,1,1,2,4,3,4,2,2,2,0,3,3,1,2,2,4,2,0,4,3,4,2,2],
[4,4,2,2,2,1,2,2,2,3,1,2,4,1,0,4,1,3,1,4,1,0,3,2,1,1,4,4,2,1,0,3,2,4,0],
[0,1,1,3,1,4,3,3,4,1,0,0,1,2,1,4,1,0,2,2,3,1,1,4,4,2,3,4,3,1,3,0,2,2,3],
[2,4,0,2,4,3,1,0,0,1,4,2,0,2,4,1,1,1,4,2,2,2,2,0,0,2,3,2,3,0,1,1,1,2,2],
[3,3,1,2,0,4,2,4,3,2,2,0,1,2,2,1,4,3,3,3,4,4,1,3,3,1,2,3,0,3,1,3,3,1,0],
[1,0,1,2,4,1,0,2,4,3,4,2,4,3,3,2,1,2,2,1,1,4,0,0,2,2,3,3,2,1,4,4,4,2,2],
[1,2,0,4,1,1,1,3,2,4,4,3,1,4,3,3,0,1,2,3,4,0,1,3,3,2,2,4,1,4,4,1,0,3,4],
[3,4,0,4,3,4,2,4,3,1,4,0,1,3,4,4,2,4,0,2,3,3,4,4,0,3,3,2,2,3,3,2,2,0,3],
[0,3,0,4,0,4,3,1,3,3,3,4,3,2,4,1,4,0,3,3,0,0,3,2,4,1,4,2,0,3,4,3,0,2,2],
[3,0,4,0,1,2,3,3,1,1,1,3,4,2,2,1,0,2,4,4,4,0,2,0,4,3,4,3,1,2,4,0,2,2,1],
[4,4,2,0,3,1,3,2,0,4,2,4,0,1,0,3,1,1,3,2,3,3,2,1,0,2,0,2,1,2,2,4,2,1,0],
[0,2,2,3,0,2,0,0,0,3,1,2,1,1,0,1,1,3,2,3,1,2,1,2,1,2,3,1,2,1,2,3,4,3,0],
[0,0,4,2,0,0,0,2,2,3,4,3,0,0,1,1,3,1,3,1,4,0,2,1,4,1,2,0,3,3,0,1,3,0,1],
[2,1,3,4,0,2,0,3,0,0,1,4,4,1,4,4,1,4,2,2,4,0,2,2,4,1,1,2,0,3,4,4,1,1,2],
[1,1,1,3,4,3,1,0,2,0,0,4,2,4,4,4,0,3,0,1,3,4,2,4,2,4,1,2,1,4,3,3,3,3,3],
[1,3,1,2,2,4,0,0,1,2,3,0,1,2,2,2,3,0,4,3,1,3,2,4,1,1,0,3,3,2,4,2,0,4,3],
[2,0,0,0,1,2,4,4,0,4,4,2,2,3,4,0,0,1,1,1,1,2,4,1,2,2,2,1,2,1,0,2,4,3,0],
[0,1,4,3,1,2,3,0,2,0,4,4,3,0,2,4,2,4,0,3,1,3,3,0,4,2,2,4,3,4,4,0,0,3,0],
[1,4,1,3,3,3,1,3,1,1,2,3,2,3,1,0,1,4,1,3,0,1,0,1,0,1,3,1,4,3,3,1,3,4,1],
[1,0,1,4,2,4,2,3,1,0,2,2,1,3,2,1,3,0,2,2,4,3,3,2,4,3,3,2,0,0,1,0,1,3,4],
[1,0,2,2,1,3,3,1,1,3,3,4,0,1,2,2,1,3,2,4,3,4,2,0,1,1,1,2,0,2,1,1,3,1,3],
[4,4,2,3,3,4,3,2,4,2,2,3,3,4,2,0,2,4,2,0,3,4,1,1,2,4,4,4,4,4,3,3,1,0,2],
[0,3,2,1,3,3,1,1,2,3,0,4,0,0,3,3,1,4,3,2,1,3,0,3,1,2,1,2,4,4,0,2,0,3,3],
[2,3,0,0,4,1,0,1,2,4,0,2,2,1,3,4,2,2,2,0,3,2,1,2,0,4,1,4,0,4,3,4,4,2,2],
[4,4,2,2,1,2,2,4,0,0,0,1,3,1,2,4,2,0,3,4,0,4,0,2,2,2,0,4,1,3,2,2,4,2,2],
[1,4,1,3,2,0,1,0,1,1,4,0,3,0,1,2,2,4,3,0,3,3,2,0,1,3,4,2,1,0,3,2,0,1,0],
[0,2,4,2,3,1,0,0,3,3,4,3,1,2,0,3,3,0,2,2,4,1,0,4,0,0,2,1,1,1,1,4,4,2,4],
[4,1,4,0,4,4,4,2,2,0,2,3,3,3,3,4,4,2,3,4,4,1,2,0,2,1,3,3,3,0,2,1,1,1,0],
[0,0,4,4,1,3,2,0,4,3,4,2,4,4,2,1,3,4,2,1,4,2,3,4,0,3,2,0,2,3,2,2,0,1,3],
[1,2,4,2,2,0,1,0,1,1,0,4,1,3,2,4,4,3,1,0,3,2,3,0,2,4,2,3,2,1,1,2,2,2,3],
[0,4,3,2,4,0,3,1,2,0,3,1,3,0,1,0,1,3,3,0,0,1,1,3,0,4,2,0,0,2,1,3,1,1,0],
[4,2,0,4,1,0,1,1,2,3,4,1,2,2,3,2,2,4,4,4,3,3,4,3,2,3,1,2,0,2,2,4,3,0,1],
[2,3,2,3,1,0,2,1,4,3,4,3,0,1,1,4,2,3,2,3,4,0,3,1,0,0,0,1,4,4,4,2,0,0,3],
[4,2,0,1,0,0,3,1,0,4,2,2,3,0,2,0,3,1,3,2,1,4,2,4,4,4,0,2,2,2,2,3,0,2,3],
[2,0,1,2,2,0,0,0,4,3,0,3,4,4,2,2,1,4,2,2,0,1,2,4,1,1,3,0,1,0,2,2,1,2,4]];

a1b:=GL(35,F)![[3,1,0,3,0,2,1,1,3,2,3,3,4,3,2,1,4,3,4,4,0,2,0,0,1,4,2,3,3,3,4,1,0,3,2],
[1,2,0,0,1,0,3,1,0,3,4,2,0,3,4,4,0,4,3,3,4,4,2,4,4,2,0,1,3,3,2,3,1,0,4],
[0,1,3,1,2,3,0,2,2,0,3,1,4,2,3,4,1,3,4,2,1,1,2,3,2,0,1,3,0,4,0,2,0,1,3],
[4,2,4,4,2,4,2,4,4,4,0,1,4,0,3,3,4,3,1,3,2,2,0,4,1,2,0,0,2,2,0,3,3,4,1],
[3,3,3,2,0,0,4,1,3,1,4,0,3,1,4,2,2,4,3,2,2,1,4,1,4,3,4,4,0,3,2,2,3,0,1],
[4,3,4,0,0,0,3,1,4,0,2,0,0,0,2,1,3,1,2,0,4,2,0,2,0,0,1,0,1,3,0,1,3,4,4],
[4,4,3,4,0,2,0,0,4,3,3,0,1,1,3,2,2,3,1,0,3,0,2,4,0,4,3,2,1,3,0,0,3,4,3],
[3,3,4,3,4,1,0,0,0,4,1,3,4,0,0,4,1,2,1,3,1,2,2,0,4,1,1,2,3,3,2,0,4,1,0],
[4,0,3,1,3,2,4,4,1,2,3,2,2,1,2,4,2,3,1,1,2,3,4,4,3,1,0,3,0,2,2,3,3,1,4],
[2,0,4,0,2,0,1,2,3,3,0,1,3,2,1,1,3,3,2,2,1,0,3,4,1,3,4,4,1,3,2,1,0,0,0],
[2,3,3,2,2,1,2,0,2,1,2,1,3,0,1,1,2,0,0,1,3,3,2,2,0,1,4,4,0,2,0,2,2,4,3],
[3,2,1,2,1,3,4,2,1,1,4,0,4,4,4,2,4,1,0,4,4,1,0,2,3,1,3,0,3,0,2,4,2,0,1],
[4,0,3,0,2,3,3,0,2,0,4,0,4,1,4,3,0,0,4,2,0,1,2,3,1,2,0,4,4,2,0,4,3,3,0],
[1,0,4,1,2,0,0,0,2,0,4,4,3,4,1,1,3,2,0,0,3,2,2,1,2,4,0,2,1,4,2,0,1,3,0],
[3,2,0,4,2,0,4,1,0,0,1,2,0,2,2,0,1,0,4,4,1,2,1,2,3,2,2,4,2,4,0,4,0,3,3],
[0,2,1,4,4,1,0,3,1,1,0,3,4,2,3,3,3,2,1,2,1,3,3,1,4,1,4,1,1,3,3,0,1,2,0],
[0,4,1,4,0,2,3,3,3,1,0,4,1,3,4,3,3,1,2,1,1,2,1,2,4,0,3,3,0,0,3,1,4,1,0],
[1,0,1,2,2,1,0,4,1,0,3,4,0,1,0,0,4,2,4,0,0,1,0,1,1,3,0,4,3,2,1,2,3,0,1],
[4,2,2,4,0,4,4,4,4,4,1,3,0,1,1,3,4,0,3,1,3,4,1,4,2,2,3,3,3,4,1,2,3,3,3],
[4,4,1,1,4,1,2,1,3,2,0,1,2,0,3,1,4,1,4,0,0,0,0,1,3,2,3,3,3,2,0,2,1,2,3],
[4,3,3,0,3,2,0,3,3,1,0,2,1,0,0,2,0,1,3,0,3,0,4,3,2,2,1,4,2,1,2,1,1,3,4],
[3,3,1,1,0,1,3,1,0,3,4,0,3,2,3,4,2,2,2,0,1,4,3,3,2,2,4,4,4,0,3,2,1,3,1],
[2,2,2,0,0,0,2,4,4,0,3,4,1,2,2,3,1,1,0,4,1,2,0,3,2,4,3,0,1,3,1,3,4,1,1],
[0,4,0,4,3,3,4,0,2,0,0,4,2,4,1,4,0,0,0,0,2,0,3,0,4,0,4,1,0,3,1,4,1,3,2],
[1,3,3,3,0,4,3,2,1,4,4,1,0,0,3,3,3,4,4,0,0,4,3,2,4,1,4,0,4,2,1,1,4,4,0],
[1,3,0,3,3,1,3,0,3,3,0,3,0,3,1,1,0,1,2,3,3,3,2,2,1,0,0,2,4,2,1,2,0,3,0],
[4,1,3,3,1,1,3,4,2,4,3,2,0,1,1,2,4,4,3,4,2,0,4,1,3,2,3,2,2,4,0,3,4,3,0],
[0,4,2,3,0,2,4,2,0,2,4,1,4,4,1,4,2,4,3,4,3,3,2,2,4,1,2,0,3,1,2,0,4,0,0],
[2,3,3,0,4,2,1,3,2,2,2,1,4,1,1,3,0,1,0,0,3,3,4,4,0,2,2,1,1,0,1,3,0,1,1],
[2,4,0,2,2,4,0,3,1,2,3,4,1,4,3,2,0,2,2,0,4,0,3,2,3,3,4,2,1,1,0,4,0,0,2],
[2,4,1,1,1,3,1,3,0,0,3,0,1,2,3,3,3,3,0,4,0,1,2,3,4,4,4,1,2,4,2,4,2,1,0],
[2,2,0,1,3,4,3,4,0,1,0,2,1,0,1,3,3,2,2,0,3,1,0,1,0,1,0,0,4,3,0,1,3,4,4],
[0,2,3,4,3,3,4,4,4,4,4,3,3,2,4,0,0,4,1,3,1,0,2,0,1,4,3,1,2,3,0,4,1,3,3],
[3,0,1,4,1,2,2,0,2,3,0,1,3,0,4,0,3,2,0,0,2,0,4,0,4,1,4,0,4,2,2,0,1,2,0],
[0,0,2,3,0,3,0,4,4,0,2,4,3,2,3,0,1,3,4,4,4,3,4,3,3,4,2,3,3,2,2,0,3,3,3]];

a2a:=GL(35,F)![[3,0,0,0,3,2,0,0,0,2,3,0,1,0,4,2,2,1,0,1,4,0,0,2,2,1,3,3,4,1,2,4,2,1,2],
[2,3,4,3,1,2,4,3,1,1,3,2,2,0,3,4,2,1,4,0,4,2,2,3,0,4,1,0,1,2,4,0,0,1,3],
[4,2,0,3,0,2,3,3,3,3,4,3,3,4,1,1,2,2,0,4,3,1,2,2,0,3,2,0,3,0,1,0,0,1,2],
[2,1,4,3,3,2,4,4,3,0,1,3,0,2,2,3,1,2,1,2,0,2,3,0,4,1,4,1,3,2,0,3,0,4,1],
[2,4,3,2,3,1,2,1,1,2,1,0,4,1,2,2,2,0,1,4,3,2,1,2,2,2,4,3,4,0,2,0,3,1,4],
[2,2,1,0,4,0,3,2,3,3,1,0,2,2,0,3,1,3,3,3,2,0,2,4,1,0,2,1,0,3,4,1,4,3,4],
[1,0,2,2,0,3,2,1,4,3,2,3,1,0,4,3,0,2,4,1,0,0,4,2,1,4,3,0,1,0,2,2,0,4,0],
[3,1,3,4,4,0,0,2,3,3,3,2,2,0,3,2,1,1,1,1,3,2,1,2,2,4,0,3,1,4,0,1,3,3,1],
[1,3,3,0,0,4,4,2,0,1,2,4,1,4,2,2,0,4,3,0,4,4,3,3,0,1,2,2,1,1,3,4,1,2,3],
[0,0,4,3,3,2,0,2,4,0,0,1,2,0,2,4,2,0,2,4,0,3,0,3,2,4,1,3,2,2,3,1,4,3,4],
[4,1,4,0,3,3,1,3,4,0,3,4,1,2,2,0,1,4,4,0,1,4,0,0,0,4,3,0,2,4,0,1,3,0,4],
[2,1,0,4,1,3,4,1,1,4,0,3,1,3,2,0,4,2,2,0,0,2,4,2,4,4,1,0,2,3,0,0,3,4,2],
[1,3,0,1,3,4,3,4,1,4,4,3,3,1,1,2,2,2,4,3,3,0,3,3,0,3,0,3,1,1,3,2,0,0,1],
[2,1,1,1,3,4,3,4,1,0,1,4,1,3,1,4,1,4,3,2,4,0,4,3,0,3,2,4,2,0,3,1,0,0,1],
[3,2,1,2,0,0,2,1,0,4,3,0,1,3,4,0,1,2,0,0,4,4,2,4,2,2,0,4,4,1,4,3,0,3,0],
[3,3,3,4,1,3,0,4,1,4,4,4,0,4,1,0,3,1,2,1,1,0,0,0,2,0,3,3,3,1,4,1,3,4,4],
[2,1,0,0,2,1,3,1,3,0,2,2,1,3,3,4,4,1,2,4,1,4,1,1,3,4,3,2,0,4,3,0,1,3,2],
[1,4,2,3,2,1,0,2,0,0,3,3,4,1,1,1,4,4,4,2,2,0,1,3,3,4,2,0,2,3,4,3,3,4,2],
[1,4,1,4,0,4,4,3,0,3,2,0,4,0,1,2,4,4,3,2,0,1,0,4,0,2,2,3,0,1,3,4,2,4,2],
[4,2,0,1,1,1,4,1,1,4,4,1,4,0,1,4,0,2,0,4,4,4,2,0,0,0,2,1,0,2,4,3,2,3,2],
[3,3,0,2,4,0,2,0,2,1,3,3,1,4,2,2,3,1,4,0,0,2,4,2,1,3,3,0,4,0,4,2,4,1,1],
[4,4,0,1,2,3,3,3,0,3,2,0,3,0,4,0,3,0,4,1,1,1,0,0,4,2,4,1,0,1,4,2,0,4,4],
[4,2,1,1,3,1,3,2,1,0,1,4,0,3,0,4,1,2,0,3,1,1,2,3,4,2,1,4,4,4,3,0,4,0,1],
[1,4,1,3,3,0,4,3,1,1,2,3,1,4,4,4,0,3,0,0,0,0,0,4,3,0,2,2,3,1,3,3,1,1,4],
[2,4,4,4,3,1,3,1,1,2,0,0,1,2,0,2,0,1,4,1,3,2,3,4,2,4,1,1,4,4,3,3,4,3,0],
[4,4,3,1,2,2,2,1,4,2,1,1,4,1,2,1,1,0,0,0,1,4,0,1,0,0,1,3,0,0,0,4,4,3,3],
[1,2,4,1,3,3,1,2,2,2,0,3,2,3,2,0,1,2,3,1,0,0,0,2,3,0,0,4,1,1,4,3,2,3,2],
[1,1,3,1,0,2,1,2,0,2,4,4,0,3,0,3,0,1,2,0,0,3,3,2,2,1,1,3,3,0,4,0,3,1,0],
[3,4,3,3,3,0,4,3,4,4,1,2,1,2,3,3,4,0,0,1,0,1,4,3,2,2,3,4,3,2,1,0,0,0,0],
[3,2,0,0,3,0,3,4,1,4,1,0,0,3,3,1,4,1,3,4,1,2,4,2,1,3,1,4,4,2,4,2,2,0,1],
[2,2,1,2,2,0,1,1,2,2,4,1,2,2,2,1,2,0,2,0,4,2,1,2,3,3,3,4,4,3,3,0,0,4,3],
[1,4,0,2,2,2,4,0,2,2,0,3,2,1,2,1,3,0,3,0,4,1,2,1,4,4,0,3,2,0,0,2,0,1,3],
[3,0,0,1,3,2,3,3,1,3,1,0,2,0,1,1,4,4,1,3,3,1,1,0,1,1,4,3,3,3,3,0,4,4,4],
[4,4,0,2,3,1,0,4,1,0,4,3,1,2,0,0,1,3,0,1,4,0,0,0,4,2,2,2,3,3,1,4,2,2,3],
[3,4,2,0,1,1,3,0,1,4,2,1,4,3,1,4,2,3,2,1,3,1,2,3,0,4,1,3,4,1,0,1,0,0,3]];

a2b:=GL(35,F)![[3,4,2,3,3,1,1,0,3,4,2,4,2,4,1,4,4,4,3,4,0,1,2,0,1,3,2,2,2,2,1,4,4,0,0],
[4,0,4,0,3,0,3,4,3,2,3,1,4,2,4,3,4,3,3,4,2,3,0,2,1,0,3,0,4,3,0,3,0,4,3],
[0,0,1,3,1,2,3,3,0,4,1,4,3,1,1,3,2,3,2,3,1,4,0,0,3,2,3,4,3,0,1,0,0,3,3],
[3,4,2,3,2,3,4,4,2,1,3,2,0,4,4,3,4,2,2,0,1,4,4,4,0,2,4,0,4,3,1,1,0,3,0],
[2,1,4,1,3,1,4,2,4,3,1,0,3,2,2,0,4,2,3,4,2,4,3,4,3,4,0,3,4,3,0,0,0,0,0],
[1,0,4,3,2,3,4,4,0,3,3,4,4,3,0,0,2,2,4,1,0,3,0,2,0,2,0,3,2,2,2,3,2,3,1],
[3,1,3,1,4,3,4,4,3,3,1,2,3,1,2,0,1,0,4,1,0,4,1,2,0,1,4,0,3,3,3,0,4,4,4],
[3,2,0,4,1,1,3,3,3,4,0,4,4,1,2,0,0,4,2,1,2,3,0,0,1,4,4,2,2,0,0,4,0,2,3],
[4,2,4,2,4,2,0,1,2,2,4,1,0,2,2,2,4,2,3,2,2,2,0,3,0,0,4,3,0,2,2,2,2,3,2],
[1,3,1,1,0,0,0,3,0,4,1,4,3,4,4,0,1,3,3,2,2,0,4,4,2,3,2,3,4,2,3,0,1,4,3],
[1,3,1,3,3,3,1,2,2,3,2,1,0,2,4,3,2,4,3,3,3,2,0,2,1,3,1,2,2,0,0,0,2,2,3],
[4,1,3,4,2,0,2,0,2,4,1,2,1,0,2,3,0,4,0,1,4,3,0,0,0,2,3,0,4,2,0,1,3,0,0],
[3,2,4,4,2,4,0,2,2,3,3,1,1,1,1,3,1,4,2,1,4,4,2,0,2,0,2,1,2,0,1,4,1,4,3],
[0,3,2,0,0,1,3,0,3,4,1,2,0,4,4,4,4,1,2,2,2,4,2,0,4,0,2,4,4,1,4,1,2,3,0],
[3,2,0,0,4,1,3,3,3,2,0,1,3,4,3,3,4,4,4,3,4,2,3,3,3,4,0,4,1,0,3,4,4,4,4],
[0,4,3,1,1,3,0,0,3,3,2,0,3,1,3,0,4,0,1,1,2,4,2,1,4,2,3,3,1,4,1,2,1,2,4],
[4,0,1,1,3,2,3,2,3,4,2,4,4,2,0,0,0,1,1,1,3,2,0,1,1,0,1,1,2,4,4,1,1,4,3],
[0,4,3,1,1,3,4,1,1,1,4,4,4,0,1,2,3,3,3,0,0,1,3,0,0,2,4,1,0,3,2,0,2,3,1],
[3,2,2,3,2,3,0,1,3,4,2,0,1,2,0,3,4,3,3,0,3,1,1,0,3,1,3,2,3,1,4,0,4,4,3],
[3,3,2,0,2,3,4,3,4,0,1,1,2,3,2,0,3,0,4,0,0,3,0,2,4,0,3,4,3,1,1,1,4,0,4],
[1,0,1,4,4,1,4,3,0,2,4,2,4,3,3,3,1,3,0,1,2,3,3,1,1,0,4,1,1,0,0,1,2,0,4],
[0,4,3,2,0,4,3,3,0,0,4,0,4,2,4,4,0,3,3,1,0,1,4,0,0,1,0,2,2,0,1,0,2,1,3],
[2,1,3,0,2,4,3,2,3,4,3,4,4,0,4,3,1,3,4,3,4,1,2,1,2,0,3,3,4,4,1,4,4,1,0],
[3,2,1,2,4,3,1,3,0,2,1,2,4,0,4,3,1,0,1,2,3,4,3,3,3,1,4,3,4,0,2,0,0,2,2],
[3,3,3,3,0,4,4,1,1,1,4,3,2,4,3,3,4,1,2,0,4,2,0,3,0,1,1,0,4,1,2,0,1,0,0],
[4,3,0,2,4,0,1,3,0,3,2,0,4,2,3,3,0,4,2,1,0,3,3,2,1,0,0,1,3,1,4,1,1,3,4],
[1,0,0,1,2,3,0,0,4,1,1,4,4,2,4,2,4,0,1,1,0,0,0,2,3,2,4,0,0,0,2,4,0,4,0],
[2,0,4,2,2,0,2,1,1,0,0,0,0,3,0,4,3,3,4,1,0,1,0,0,1,0,1,3,4,3,4,0,3,4,0],
[2,2,0,2,0,2,0,3,3,1,3,0,4,2,0,1,1,0,0,1,4,3,4,3,2,0,4,1,2,3,2,0,3,1,1],
[0,0,1,0,4,0,3,2,2,2,0,0,4,0,4,3,4,4,4,0,4,2,4,0,3,3,2,0,3,2,2,2,0,2,3],
[2,3,0,0,4,3,4,0,4,1,4,1,3,0,3,4,2,0,2,0,3,0,3,0,3,1,3,0,2,0,3,4,0,0,3],
[0,4,0,3,0,2,4,3,0,1,0,2,3,4,3,0,2,0,1,1,3,3,2,2,3,2,3,0,0,3,3,4,3,3,2],
[0,3,2,4,1,4,4,4,4,4,0,0,1,0,4,4,4,0,3,2,4,0,4,1,4,0,4,1,2,1,0,0,3,3,0],
[3,1,3,3,3,4,1,4,3,2,2,3,0,3,2,0,4,3,1,4,4,2,0,1,4,1,2,0,3,0,0,3,3,2,4],
[1,4,2,2,1,0,4,4,0,1,0,1,3,3,0,4,2,0,2,0,4,2,0,0,4,4,0,1,0,1,4,4,0,1,4]];

a3a:=GL(35,F)![[4,0,1,0,4,3,1,2,1,0,3,0,1,3,3,2,0,2,2,2,0,0,4,2,1,0,4,3,2,3,0,4,2,2,2],
[4,2,0,3,2,1,3,3,2,1,1,3,0,1,3,1,4,0,2,1,0,0,2,1,1,1,0,2,3,0,2,3,0,4,2],
[2,0,2,2,4,1,2,1,3,4,3,3,3,0,2,0,2,1,4,3,3,0,0,1,2,1,0,1,2,4,2,4,2,1,2],
[0,0,1,1,3,4,4,4,2,2,1,2,1,4,0,0,3,1,3,4,0,2,0,0,0,4,3,3,1,2,0,4,3,2,3],
[0,0,2,1,2,2,3,4,0,1,3,2,3,0,4,0,0,2,0,4,4,4,2,3,2,1,2,3,1,3,2,3,2,2,1],
[4,0,0,4,4,1,2,3,2,0,1,3,1,2,3,4,0,1,2,2,1,2,1,3,2,3,2,0,4,0,4,4,2,1,4],
[3,3,4,1,0,2,4,0,1,2,0,1,1,0,1,0,4,4,4,2,1,4,1,2,0,2,2,1,1,2,4,2,1,0,3],
[0,1,1,1,1,2,4,0,1,0,3,1,0,1,2,3,3,1,3,3,4,0,4,0,1,3,1,3,0,4,0,3,4,4,0],
[3,0,0,0,1,2,2,1,4,3,1,2,1,0,2,2,4,0,2,3,0,3,1,0,3,4,1,1,3,3,3,0,0,3,4],
[3,3,0,3,0,3,3,4,1,2,4,0,2,0,0,2,1,4,1,0,0,3,3,2,2,3,0,0,0,0,4,2,0,4,4],
[0,3,3,1,4,0,2,4,1,0,1,4,4,0,2,0,1,0,2,0,2,3,2,4,1,2,4,0,2,2,2,3,1,4,1],
[1,0,0,2,2,3,0,1,3,4,0,4,0,1,3,3,4,0,4,4,2,2,2,3,3,1,1,4,1,4,4,4,0,1,3],
[3,4,3,4,1,4,1,1,3,4,1,0,0,4,1,3,1,4,1,0,2,4,1,2,4,0,1,4,3,2,3,4,4,2,0],
[1,4,4,3,1,3,4,1,2,1,1,3,0,0,4,2,1,4,0,0,0,4,1,0,2,0,1,2,2,2,1,3,0,4,1],
[1,4,3,1,0,2,3,0,1,1,3,3,4,3,2,0,1,1,1,3,4,0,1,1,1,1,3,3,3,4,4,1,3,3,1],
[4,4,1,0,3,3,2,0,3,0,2,2,1,1,4,0,1,4,2,3,1,0,3,4,1,0,2,3,2,4,3,0,3,4,3],
[0,3,0,0,0,3,2,4,0,4,2,4,3,0,1,3,4,1,0,1,0,1,1,4,3,0,0,2,1,4,1,4,4,4,0],
[0,0,3,1,2,4,4,2,1,3,3,2,1,1,1,4,1,3,0,4,2,4,2,4,3,3,0,4,1,3,3,0,4,3,1],
[1,3,3,1,1,0,0,0,1,0,1,2,1,2,3,2,2,1,0,4,2,1,4,3,0,4,0,3,0,1,1,2,0,0,2],
[0,2,0,0,1,0,3,1,1,1,3,3,4,2,0,2,2,0,1,3,1,1,0,0,0,4,4,2,3,1,4,1,4,2,4],
[3,4,0,0,1,2,1,3,2,0,2,2,0,3,0,0,3,4,4,1,1,2,4,2,4,0,3,1,2,4,1,0,3,4,3],
[3,0,2,4,3,0,2,2,3,1,1,2,0,2,1,0,1,2,1,1,4,4,2,1,2,2,4,4,1,3,3,1,4,0,4],
[3,4,3,1,2,4,3,3,0,0,1,3,3,4,3,3,1,4,1,4,2,3,2,0,0,2,1,1,4,0,4,3,4,4,3],
[1,3,4,0,4,1,0,1,3,1,4,3,1,3,3,2,3,4,4,1,3,3,4,3,0,4,1,2,1,3,3,4,3,1,1],
[4,1,1,0,2,3,3,1,2,3,4,3,0,4,2,4,2,0,3,1,4,4,1,4,1,1,3,4,3,2,4,4,1,1,2],
[0,3,2,3,1,2,4,2,0,0,0,0,2,4,3,1,2,3,1,0,4,4,4,4,1,0,4,2,2,1,0,3,3,2,2],
[0,4,4,2,1,0,4,3,2,2,4,2,2,0,0,2,0,3,0,3,3,3,2,4,4,1,3,2,4,1,4,1,2,4,2],
[3,2,2,0,0,3,0,1,1,1,1,3,3,4,4,3,3,4,2,3,0,1,2,1,2,1,0,1,2,4,2,4,3,4,4],
[4,3,4,1,2,2,0,4,2,1,3,1,0,2,0,0,1,2,1,3,4,1,2,3,3,1,2,2,0,2,0,2,0,3,2],
[1,4,0,3,0,1,2,0,1,3,4,0,3,0,0,2,0,2,1,4,2,0,0,3,1,3,4,1,2,2,3,3,4,1,3],
[2,1,4,0,2,4,4,3,0,4,4,3,4,4,3,3,3,0,4,0,3,1,1,2,0,4,0,4,2,1,4,2,0,0,3],
[3,0,2,4,1,4,0,2,3,2,0,2,4,1,4,0,1,0,1,2,3,3,3,4,4,3,3,1,3,3,2,1,2,2,1],
[2,4,4,0,4,4,0,0,0,1,1,2,2,0,3,0,0,2,2,1,0,1,0,3,3,3,1,4,2,3,0,0,4,2,3],
[1,0,1,2,4,1,3,2,3,4,1,0,3,1,2,4,3,1,4,3,1,2,2,0,0,2,4,1,4,1,4,2,3,3,2],
[0,2,2,4,3,1,4,4,2,2,1,0,1,1,0,3,2,0,1,0,2,1,3,4,1,3,2,0,3,3,1,3,0,1,0]];

a3b:=GL(35,F)![[0,1,3,0,0,4,1,3,0,1,0,4,4,0,0,1,1,0,4,4,1,4,2,1,2,3,4,1,3,0,3,1,3,1,2],
[1,0,2,3,2,3,0,4,1,4,4,2,3,3,4,0,2,2,0,3,3,0,3,3,4,0,2,3,2,2,1,1,1,1,1],
[2,1,2,2,0,0,1,3,3,4,1,4,4,0,2,3,3,4,2,1,0,0,1,3,0,3,4,1,1,1,0,0,2,3,0],
[3,2,0,3,1,0,3,4,0,3,4,1,0,2,4,4,4,0,1,3,2,3,2,0,3,2,3,1,4,1,1,4,3,1,3],
[1,2,2,0,0,3,1,1,1,0,4,4,0,2,2,2,3,0,1,2,0,2,4,0,3,3,0,4,2,1,0,1,2,1,1],
[3,3,3,3,0,0,4,1,2,1,0,4,0,4,2,3,1,4,0,2,1,2,0,2,2,2,4,1,0,0,4,2,2,2,3],
[3,1,0,4,2,4,1,3,1,3,0,2,2,2,2,4,0,4,3,3,3,2,0,0,1,0,3,3,4,0,1,3,4,1,0],
[3,3,4,4,0,0,0,4,1,1,4,4,2,3,4,1,3,4,1,2,3,2,2,0,4,1,3,2,1,2,0,4,3,3,3],
[2,2,2,4,0,3,2,1,3,2,0,2,3,1,4,4,1,1,1,4,3,1,2,1,4,1,2,3,1,0,2,1,0,0,2],
[4,1,0,1,2,4,1,3,1,4,4,0,0,2,0,4,1,0,4,3,0,4,0,1,1,0,4,1,1,1,1,2,1,2,0],
[1,4,2,2,1,2,0,3,0,2,4,1,2,1,4,4,0,1,3,2,0,3,0,1,0,4,3,3,1,1,3,1,2,0,2],
[4,1,2,2,4,4,4,0,4,1,2,0,4,0,3,1,3,4,0,2,2,4,3,2,3,1,4,1,4,4,1,2,1,0,2],
[3,0,0,1,3,4,4,3,4,1,3,0,1,0,1,4,2,4,3,0,2,1,0,0,3,1,4,4,1,3,0,1,2,4,1],
[1,1,4,1,3,2,4,2,1,4,1,1,2,3,1,4,0,0,2,3,4,3,4,1,1,0,4,4,2,0,1,4,1,1,1],
[4,4,0,3,4,2,4,4,0,0,4,3,2,2,4,2,1,3,1,0,1,2,4,3,3,3,2,4,4,0,3,2,4,2,2],
[1,2,4,1,0,3,3,4,1,3,0,3,2,4,1,2,2,1,2,3,0,2,2,3,0,4,2,2,0,4,3,3,1,2,0],
[3,0,4,3,0,0,0,0,4,2,0,0,3,0,0,4,2,3,0,4,3,4,1,1,3,0,1,4,4,2,3,1,1,4,4],
[3,3,2,1,2,0,2,0,3,3,2,0,2,4,0,3,4,4,2,4,2,3,1,0,2,3,1,4,1,1,1,2,3,2,3],
[2,2,0,2,3,3,0,1,4,0,1,1,4,4,0,2,4,4,0,1,1,2,4,2,0,4,3,1,2,4,3,4,3,3,0],
[0,0,1,4,4,2,0,4,3,3,3,0,0,0,3,4,2,4,4,4,1,4,1,3,1,0,0,0,2,2,3,4,4,3,4],
[0,1,1,0,0,3,4,4,3,0,3,0,3,0,1,2,3,1,0,0,2,4,3,1,3,0,3,3,4,3,2,0,4,4,2],
[2,3,2,4,0,4,1,0,3,1,0,0,1,1,3,3,1,3,1,2,4,3,4,4,1,2,0,4,1,1,3,1,0,4,1],
[0,2,4,0,1,0,2,3,4,3,2,0,4,3,4,4,4,1,0,0,0,2,1,4,2,4,2,1,2,1,0,1,2,0,3],
[0,4,0,4,2,1,4,3,4,3,0,2,0,2,4,4,4,4,3,0,4,4,4,4,0,4,3,2,0,2,2,2,1,2,2],
[0,1,3,4,2,2,3,1,4,3,1,1,2,4,1,3,0,3,4,4,2,2,1,0,0,4,2,2,3,3,0,0,4,0,2],
[3,3,3,0,4,0,3,2,4,0,1,1,0,2,3,4,4,3,2,3,1,3,3,3,0,2,1,3,1,0,1,0,0,0,0],
[2,0,3,3,3,4,3,3,0,2,1,2,3,4,2,4,3,1,4,0,0,0,1,3,4,4,4,4,1,1,3,3,4,3,2],
[0,0,0,0,4,3,1,2,2,2,2,1,4,0,3,0,0,4,4,1,1,0,4,0,0,4,3,4,1,0,2,1,4,3,2],
[3,2,4,2,2,4,4,1,0,0,3,2,3,3,0,1,3,0,0,1,3,0,4,0,0,1,2,4,3,2,1,0,3,2,4],
[0,4,3,2,2,2,1,0,1,4,0,2,4,3,3,1,1,4,0,4,2,3,3,2,1,1,1,0,2,0,1,3,2,2,2],
[3,1,0,1,0,1,0,1,4,3,3,1,4,0,0,2,3,3,3,0,2,0,2,2,1,4,0,0,4,4,1,4,0,2,1],
[2,0,3,1,1,0,2,0,3,2,4,3,2,3,3,4,1,0,0,3,2,2,4,3,2,4,0,4,2,2,2,3,0,2,2],
[0,2,0,1,0,2,1,2,3,2,0,2,0,2,2,3,0,1,4,3,3,0,1,3,1,0,3,1,1,0,0,3,1,3,4],
[3,2,3,0,4,2,2,1,4,2,4,1,3,4,3,1,4,3,4,4,2,1,0,1,3,4,4,3,0,2,0,1,1,0,2],
[0,1,0,3,4,0,2,3,2,4,2,1,3,2,2,0,0,3,1,1,0,3,4,2,3,2,0,3,3,3,0,1,0,4,0]];

a4a:=GL(28,F)![[3,4,3,2,1,4,3,0,1,2,1,2,3,3,0,1,1,3,3,0,0,1,1,2,4,1,0,1],
[1,2,4,0,3,3,2,1,1,3,4,1,4,3,1,4,4,0,4,1,1,1,2,4,0,2,3,0],
[2,3,2,3,3,1,0,3,1,0,1,1,0,1,4,0,2,3,3,2,4,1,0,3,0,1,2,2],
[2,1,4,4,1,2,0,1,1,2,2,0,3,3,1,1,4,3,3,1,4,4,3,4,2,3,1,2],
[3,0,4,0,0,2,1,2,4,0,2,0,0,2,4,3,0,3,3,2,2,2,4,1,2,4,0,0],
[2,0,0,1,1,2,4,1,4,2,4,3,3,4,2,3,2,0,0,4,4,3,3,3,3,0,4,0],
[1,4,1,4,0,0,2,1,2,3,3,1,1,1,0,3,4,2,1,3,1,4,4,1,2,2,2,1],
[2,2,4,3,3,1,0,3,4,4,2,2,4,2,0,4,2,3,2,1,1,1,3,2,0,2,3,1],
[0,2,4,4,0,4,3,0,4,4,0,3,2,1,1,4,3,2,4,1,1,3,4,3,0,1,1,4],
[1,4,0,0,1,1,1,3,2,1,3,3,2,2,1,1,4,0,2,1,2,1,2,3,0,0,3,0],
[3,3,4,2,1,4,0,0,3,4,4,2,3,3,4,2,1,4,1,2,3,1,0,4,0,2,3,2],
[2,4,0,2,1,4,1,0,1,4,3,3,2,2,0,3,0,2,1,1,0,0,1,2,4,1,0,2],
[1,0,2,2,2,0,4,3,4,1,2,1,1,2,1,1,4,1,4,2,0,3,4,4,1,0,0,4],
[4,2,0,0,3,2,2,2,4,0,0,4,1,2,0,0,0,4,2,0,4,0,3,0,0,2,3,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,2,2,3,2,1,2,0,1,3,2,1,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,3,1,0,0,4,2,2,4,3,4,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,2,4,4,0,1,4,4,0,4,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,4,0,1,4,3,4,0,2,2,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,1,0,1,0,3,0,1,1,1,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,1,2,2,2,0,1,4,1,4,4,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,1,4,2,0,3,1,0,1,4,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,1,2,1,1,3,0,3,0,0,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,4,4,2,4,4,2,3,1,4,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,2,0,2,3,4,4,1,4,4,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,1,2,2,4,3,2,0,3,4,3,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,0,3,1,2,3,3,2,3,1,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,0,3,0,3,1,4,2,2,3,2,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,1,3,2,4,1,2,1,2,3,2,2,2]];

a4b:=GL(28,F)![[0,0,2,4,4,1,1,2,4,3,0,3,4,4,3,3,4,4,1,4,4,1,2,3,4,1,4,2],
[1,3,2,4,3,3,4,2,4,3,0,3,4,4,2,1,4,4,1,2,4,1,3,0,2,3,2,1],
[4,0,1,0,2,3,4,3,4,4,2,1,1,0,2,0,2,0,1,2,4,4,1,2,3,0,3,2],
[1,4,4,1,2,0,1,2,4,1,3,1,1,1,4,0,0,0,2,2,4,3,2,1,4,1,3,3],
[1,3,2,4,4,4,1,4,1,2,4,4,1,4,4,2,4,4,0,2,2,1,2,3,1,1,4,2],
[4,3,0,4,2,2,2,3,1,4,4,1,4,1,1,1,4,3,0,1,2,1,3,4,0,4,1,2],
[1,4,4,0,3,4,0,3,0,1,1,2,0,0,1,0,4,3,0,3,4,4,0,4,4,4,0,4],
[3,2,0,2,3,2,1,4,3,3,1,3,3,3,1,0,4,2,2,0,3,2,1,3,4,0,0,4],
[0,0,0,3,0,4,4,2,2,4,4,4,4,4,2,1,1,4,3,2,1,4,3,4,0,3,1,2],
[1,2,2,3,2,2,1,1,1,3,0,4,3,2,2,3,3,4,1,0,2,0,1,2,4,1,3,1],
[1,2,1,2,2,2,2,4,4,1,3,0,0,0,2,4,1,0,0,0,2,3,1,3,3,4,0,4],
[0,3,4,2,1,4,3,3,3,1,0,2,0,1,1,1,1,0,4,0,3,3,1,4,0,0,0,2],
[1,1,2,1,3,2,0,3,4,2,2,2,3,0,3,3,1,0,4,2,4,1,3,0,2,3,4,1],
[3,1,2,0,4,0,4,3,1,3,0,2,4,3,0,3,1,3,4,1,3,3,0,2,3,3,3,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,3,1,3,2,2,1,2,4,3,4,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,2,1,4,2,1,4,2,1,3,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,3,2,2,2,1,0,3,4,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,3,1,1,2,0,1,1,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,0,1,2,2,0,0,2,3,3,2,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,3,4,2,3,4,0,2,4,3,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,3,3,0,3,0,1,1,3,4,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,4,3,4,4,1,3,2,0,1,2,2,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,4,2,4,2,3,0,2,3,1,4,2,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,1,4,3,4,1,4,2,4,1,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,2,3,0,0,2,1,0,3,4,2,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,4,4,0,0,2,3,1,0,3,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,3,3,4,0,0,1,0,0,4,4,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,4,0,0,2,2,1,3,1,1,2,3,2]];

A1:=GModule(G,[a1a,a1b]);
A2:=GModule(G,[a2a,a2b]);
A3:=GModule(G,[a3a,a3b]);
A4:=GModule(G,[a4a,a4b]);

LG:=DirectSum([A1,A2,A3,A4]);
ELG:=ExteriorSquare(LG);
SetSeed(0,0);
homs:=AHom(ELG,LG);
// This is 37-dimensional for this group.

// Some constants.
nr:=NumberOfRows(homs.1);
nc:=NumberOfColumns(homs.1);
dh:=Dimension(homs);
R:=PolynomialRing(F,dh);

// Give us the summands
W1:=Image(homs.1);
W2:=Image(homs.6);
W3:=Image(homs.15);
W4:=Image(homs.2);
SubW4:=Image(homs.3);

// Now those elements of homs with image the different submodules.
Im1:=[i:i in [1..dh]|Image(homs.i) eq W1];
Im2:=[i:i in [1..dh]|Image(homs.i) eq W2];
Im3:=[i:i in [1..dh]|Image(homs.i) eq W3];
Im4:=[i:i in [1..dh]|Image(homs.i) eq W4];

// And now conditions for LG to contain an ideal.

z:=LG!0;
seqs:=&cat[[[i,j]:i in [1..j-1]]:j in [2..Dimension(LG)]];

kers:=[[seqs[i]:i in [1..#seqs]|(homs.jj)[i] ne z]:jj in [1..dh]];
kers1:=[[{i[1]:i in j},{i[2]:i in j}]:j in kers];

Id1:=[i:i in [1..dh]|kers1[i,1] meet {1..35} ne {} and not(i in Im1)];
Id2:=[i:i in [1..dh]|(kers1[i,1] join kers1[i,2]) meet {36..70} ne {} and not(i in Im2)];
Id3:=[i:i in [1..dh]|(kers1[i,1] join kers1[i,2]) meet {71..105} ne {} and not(i in Im3)];
Id4:=[i:i in [1..dh]|kers1[i,2] meet {106..133} ne {} and not(i in Im4)];

Id12:=[i:i in [1..dh]|(kers1[i,1] join kers1[i,2]) meet {1..70} ne {} and not(i in Im1 cat Im2)];
Id13:=[i:i in [1..dh]|(kers1[i,1] join kers1[i,2]) meet ({1..35} join {71..105}) ne {} and not(i in Im1 cat Im2)];
Id23:=[i:i in [1..dh]|(kers1[i,1] join kers1[i,2]) meet {36..105} ne {} and not(i in Im1 cat Im2)];

coeffs1:=[R.i:i in [1..dh]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;


// The general 2-form.
ff:=&+[ScalarMatrix(nr,R.i)*ChangeRing(Matrix(homs.i),R):i in [1..dh]];
ff2:=[[ff[i,j]:j in [1..nc]]:i in [1..nr]];

function ScalMult(l,X)
return [l*i:i in X];
end function;

function AddSeqs(X)
return [&+[i[j]:i in X]:j in [1..#X[1]]];
end function;

seqs:=&cat[[[i,j]:i in [1..j-1]]:j in [2..Dimension(LG)]];
seqs2:=[[i,j]:i,j in [1..Dimension(LG)]];

strc:=[];
for i in seqs2 do if(i[1] eq i[2]) then Append(~strc,[R!0:i in [1..Dimension(LG)]]); elif(i[1] lt i[2]) then Append(~strc,ff2[(i[2]-1)*(i[2]-2) div 2+i[1]]);
else Append(~strc,[-j:j in ff2[(i[1]-1)*(i[1]-2) div 2+i[2]]]); end if; end for;

function TestJacobi(i,j,k,f)

ij:=f[133*(i-1)+j];
jk:=f[133*(j-1)+k];
ki:=f[133*(k-1)+i];

ijk:=AddSeqs([ScalMult(ij[a],f[133*(a-1)+k]):a in [1..133]]);
jki:=AddSeqs([ScalMult(jk[a],f[133*(a-1)+i]):a in [1..133]]);
kij:=AddSeqs([ScalMult(ki[a],f[133*(a-1)+j]):a in [1..133]]);
return AddSeqs([ijk,jki,kij]);

end function;

// Some functions to help automate solving the polynomials.
// These are SimplifyBasis, RemoveNilpotentBasisElements, and RemoveAnnihilatorBasisElements

// This function removes any powers from the basis elements, and also removes any terms X that are known to be non-zero.
function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

// This function sets to zero those elements that appear in B as a monomial x^i.

function RemoveNilpotentBasisElements(coeffs,B)
remmons:=[i:i in B|#Monomials(i) eq 1 and #Factorization(i) eq 1];
remmons:=SimplifyBasis(remmons,[]);
return ChangeCoefficients(coeffs,remmons,[0:i in [1..#remmons]]);
end function;

// This function sets to zero those elements that, if they were non-zero, would require f to have zero image on a submodule.

function RemoveAnnihilatorBasisElements(coeffs,B)
// first extract the monomials of size 1, and run them through the radicalizer.
Bt:=SimplifyBasis([i:i in B|#Monomials(i) eq 1],[]);
remmons:=[i:i in [1..dh]|&or[{R.i*R.j:j in [ii:ii in jj|coeffs[ii] ne 0]} subset Bt:jj in [Im1,Im2,Im3,Im4,Id1,Id2,Id3,Id4]]];
return ChangeCoefficients(coeffs,[R.i:i in remmons],[0:i in remmons]);
end function;

//Compute a few coefficients.

p1:=TestJacobi(1,2,3,strc);
p2:=TestJacobi(36,37,38,strc);
p3:=TestJacobi(71,72,73,strc);
p4:=TestJacobi(1,2,38,strc);
p5:=TestJacobi(1,2,73,strc);
p6:=TestJacobi(1,37,38,strc);
p7:=TestJacobi(1,72,73,strc);
p8:=TestJacobi(1,37,73,strc);
p9:=TestJacobi(36,37,73,strc);
p10:=TestJacobi(36,72,73,strc);

p11:=TestJacobi(131,132,133,strc);
p12:=TestJacobi(1,132,133,strc);
p13:=TestJacobi(36,132,133,strc);
p14:=TestJacobi(71,132,133,strc);
p15:=TestJacobi(1,2,133,strc);
p16:=TestJacobi(36,37,133,strc);
p17:=TestJacobi(71,72,133,strc);
p18:=TestJacobi(1,37,133,strc);
p19:=TestJacobi(36,72,133,strc);
p20:=TestJacobi(1,72,133,strc);

p21:=TestJacobi(131,132,113,strc);
p22:=TestJacobi(1,132,113,strc);
p23:=TestJacobi(36,132,113,strc);
p24:=TestJacobi(71,132,113,strc);
p25:=TestJacobi(1,2,113,strc);
p26:=TestJacobi(36,37,113,strc);
p27:=TestJacobi(71,72,113,strc);
p28:=TestJacobi(1,37,113,strc);
p29:=TestJacobi(36,72,113,strc);
p30:=TestJacobi(1,72,113,strc);
p31:=TestJacobi(111,112,113,strc);
p32:=TestJacobi(131,112,113,strc);
p33:=TestJacobi(1,112,113,strc);
p34:=TestJacobi(36,112,113,strc);
p35:=TestJacobi(71,112,113,strc);

ps:=&cat[p1,p2,p3,p4,p5,p6,p7,p8,p9,p10,p11,p12,p13,p14,p15,p16,p17,p18,p19,p20];
ps2:=&cat[p21,p22,p23,p24,p25,p26,p27,p28,p29,p30,p31,p32,p33,p34,p35];

// The first few steps remove some of the coefficients, before we have to do case distinctions.

Rgrev:=ChangeOrder(R,"grevlex");
B1:=[R!j:j in GroebnerBasis([Rgrev!i:i in ps])];
coeffs2:=RemoveNilpotentBasisElements(coeffs1,B1); // Eliminates [ 1, 4, 5, 6, 9, 12, 15, 16, 19, 20, 21, 22 ]
B2:=GroebnerBasis(SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(i,coeffs2):i in B1]),[]));
// Run the radicalized version through the Groebner basis engine again.
B2a:=SimplifyBasis(B2,[]);
B2b:=[R!k:k in GroebnerBasis(B2a)];
coeffs3:=RemoveNilpotentBasisElements(coeffs2,B2b); // Eliminates 27, 31, 35.

B3:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs3):j in B2b]),[]);
B3a:=SimplifyBasis(GroebnerBasis(B3),[]);

// Now throw in ps2:

B4:=[R!i:i in SimplifyBasis(GroebnerBasis(B3a cat [Rgrev!Evaluate(j,coeffs3):j in ps2]),[])];
coeffs4:=RemoveAnnihilatorBasisElements(coeffs3,B4); // Eliminates 11, 28, 32, 36
B4a:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs4):j in B4]),[]);
B4b:=GroebnerBasis([R!i:i in B4a]);

{R.37*(R.33-R.34),R.34*(R.34-2*R.37),R.33^2-2*R.34*R.37} subset B4b;
// Thus R.33 = R.34 regardless of whether R.37 is zero or non-zero.
{R.37*(R.29-2*R.30),R.30*(R.30-3*R.37),R.29^2-2*R.30*R.37} subset B4b;
// Thus R.29 = R.30, as the previous case.
{R.37*(R.25+R.26),R.26*(R.26-3*R.37),R.25^2-3*R.26*R.37} subset B4b;
// Thus R.25 = -R.26, as the previous case.
coeffs5:=ChangeCoefficients(coeffs4,[R.33,R.29,R.25],[R.34,2*R.30,-R.26]);
B5:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs5):j in B4a]),[]);

// Suppose that R.37=0.
badcoeffs5:=ChangeCoefficient(coeffs5,R.37,0);
bB5:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,badcoeffs5):j in B5]),[]);
bB5a:=[R!i:i in SimplifyBasis(GroebnerBasis(bB5),[])];
badcoeffs5a:=RemoveNilpotentBasisElements(badcoeffs5,bB5a); // Eliminates 25, 26, 29, 30, 33, 34
{badcoeffs5a[i]:i in Id4} eq {0};

// So R.37 ne 0.

B5a:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs5):j in B5]),[Rgrev.37]);
bbb:=GroebnerBasis([R!i:i in B5a|Degree(i) eq 1]);
coeffs6:=ChangeCoefficients(coeffs5,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);
B6:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs6):j in B5a]),[Rgrev.37]);

// Assume that R.34 = 0.
badcoeffs7:=ChangeCoefficient(coeffs6,R.34,0);
bB7:=SimplifyBasis([R!j:j in GroebnerBasis(B6 cat [Rgrev.34])],[R.37]);
badcoeffs7a:=RemoveAnnihilatorBasisElements(badcoeffs7,bB7);
{badcoeffs7a[i]:i in Im1} eq {0};

// Thus R.34 ne 0 as well.

B6a:=SimplifyBasis(B6,[Rgrev.34,Rgrev.37]);
bbb:=GroebnerBasis([R!i:i in B6a|Degree(i) eq 1]);
coeffs7:=ChangeCoefficients(coeffs6,[LeadingTerm(i):i in bbb],[-i+LeadingTerm(i):i in bbb]);
// R.34 is expressed in terms of R.37 in bbb, so that can be removed.
B7:=SimplifyBasis(GroebnerBasis([Rgrev!Evaluate(j,coeffs7):j in B6a]),[Rgrev.37]);

Rgrev.30*(Rgrev.30-3*Rgrev.37) in B7;

// Now assume that R.30=0. This kills Im2.

bB8:=SimplifyBasis(GroebnerBasis(B7 cat [Rgrev.30]),[Rgrev.37]);
{Rgrev!Normalize(coeffs7[i]):i in Im2|coeffs7[i] ne 0} subset {i:i in bB8};

// Thus R.30=3*R.37, as noted above.

coeffs8:=ChangeCoefficient(coeffs7,R.30,3*R.37);
B8:=SimplifyBasis(GroebnerBasis(B7 cat [Rgrev.30-3*Rgrev.37]),[Rgrev.37]);

Rgrev.18*(Rgrev.26 + 2*Rgrev.37) in B8 and {coeffs8[i]:i in Im1} eq {-R.18,R.18,-R.26,R.26,0};
// Thus R.26 is non-zero, and 

Rgrev.26*(Rgrev.26-3*Rgrev.37) in B8;

coeffs9:=ChangeCoefficient(coeffs8,R.26,3*R.37);
B9:=[R!i:i in SimplifyBasis(GroebnerBasis(B8 cat [Rgrev.26-3*Rgrev.37]),[Rgrev.37])];

// Now let us set R.37=1.

coeffs10:=ChangeCoefficient(coeffs9,R.37,1);
GroebnerBasis([Evaluate(i,coeffs10):i in B9]) eq 
[
    R.3 - R.8*R.14,
    R.8*R.18 + 2*R.10,
    R.8*R.24 + 4*R.10*R.14,
    R.14*R.18 + 2*R.24
];

// From this we see that we may set R.24=2*R.14*R.18, R.3=R.8*R.14, and R.10=2*R.8*R.18.

coeffs11:=ChangeCoefficients(coeffs10,[R.24,R.3,R.10],[2*R.14*R.18,R.8*R.14,2*R.8*R.18]);
// This satisfies all coefficients, and we have three parameters remaining. Since the centralizer of H in GL(133,F) has dimension 4
// this shows that all of the maps with R.8, R.14 and R.18 non-zero are conjugate.

// We now must eliminate the others.

{Normalize(coeffs11[i]):i in Id12} eq {0,R.8,R.8*R.14,R.8*R.18};
// So R.8 cannot be zero.

coeffs12a1:=ChangeCoefficient(coeffs11,R.14,0);
coeffs12a2:=ChangeCoefficient(coeffs11,R.18,0);

// In the first case W1+W3 is an ideal.
strc2:=[[Evaluate(strc[i,j],coeffs12a1):j in [1..nc]]:i in [1..#seqs2]];
ss:=[i:i in [1..#seqs2]|seqs2[i,1] in [1..35] cat [71..105] or seqs2[i,2] in [1..35] cat [71..105]];
{strc2[i,j]:i in ss,j in [36..70] cat [106..133]} eq {0};

// In the third case, W2+W3 is an ideal of the Lie algebra.
// In the second case W2+W3 is an ideal.
strc3:=[[Evaluate(strc[i,j],coeffs12a2):j in [1..nc]]:i in [1..#seqs2]];
ss:=[i:i in [1..#seqs2]|seqs2[i,1] in [36..105] or seqs2[i,2] in [36..105]];
{strc3[i,j]:i in ss,j in [1..35] cat [106..133]} eq {0};

// Thus all four constants must be non-zero, so the Lie product is unique up to scaling by C_{GL(133,k)}(H).

// Assume that R.8,R.14,R.18 are all 1.
coeffs12:=ChangeCoefficients(coeffs11,[R.8,R.14,R.18],[1,1,1]);
strc12:=[[F!Evaluate(strc[i,j],coeffs12):j in [1..nc]]:i in [1..#seqs2]];

Ltest:=LieAlgebra<F,Dimension(LG)|strc12>;
SemisimpleType(Ltest) eq "E7";

==> anc/IntrinsicImp/A1_7inE7.txt <==
// Finding conjugacy classes of subgroups PSL(2,7) in A1^7.L(2,7).
// Work in characteristic 17 as S4<PSL(2,17).

SetSeed(0,0);
X:=SL(2,17);
L:=PSL(3,2);
XL:=WreathProduct(X,L);
X1:=sub<XL|XL.1,XL.2>;
X4:=X1^XL.3;
X3:=X1^XL.4;
X2:=X3^XL.4;
X7:=X4^XL.4;
X5:=X7^XL.4;
X6:=X7^XL.3;
XBas:=sub<XL|[X1,X2,X3,X4,X5,X6,X7]>;
Z:=sub<XL|[Center(i).1:i in [X1,X2,X3,X4,X5,X6,X7]]>;
ZAdj:=NormalClosure(XL,sub<XL|Z.1*Z.2*Z.4>); // What should be removed to get the adjoint group
ZSC:=NormalClosure(XL,sub<XL|Z.3*Z.5*Z.6*Z.7>); // What should be removed to get the simply connected group

Lcomp:=sub<XL|XL.3,XL.4>;

id2:=GL(2,17)![1,0,0,1];
elt1:=GL(2,17)![3,0,0,6];
elt2:=GL(2,17)![-1,1,-1,0];

M1:=GModule(XBas,[elt1,elt2] cat [id2:i in [1..12]]);
M2:=GModule(XBas,[id2,id2] cat [elt1,elt2] cat [id2:i in [1..10]]);
M4:=GModule(XBas,[id2:i in [1..6]] cat [elt1,elt2] cat [id2:i in [1..6]]);
M12:=TensorProduct(M1,M2);
M124:=TensorProduct(M12,M4);

// ZSC lies in the kernel of this module.

XM1:=CompositionFactors(Induction(M124,XL));
for i in XM1 do if Dimension(i) eq 56 then MG:=i; break i; end if; end for;

// Find all subgroups Z.PSL(2,7).
Comps:=Subgroups(XL:OrderEqual:=168*128);
CompsZ:=[i`subgroup:i in Comps|Z subset i`subgroup and IsIsomorphic(i`subgroup/Z,PSL(3,2))];

#CompsZ eq 5;

// It is 5 rather than 4 because in PSL the two classes of S4 are not conjugate (but in PGL they are).

// One of these is our standard complement L, so coming from the trivial homomorphism.

bool:=[IsConjugate(XL,sub<XL|Z,Lcomp>,i):i in CompsZ]; &or bool; // Should be 3 but can move around.
ii:=Position(bool,true);
// How many complements 2^3.PSL(3,2) come from CompsZ[ii]?

Comps1:=Subgroups(CompsZ[ii]:OrderEqual:=168*16);
CompsZ1:=[i`subgroup:i in Comps1|ZAdj subset i`subgroup and IsIsomorphic(i`subgroup/ZAdj,PSL(3,2))];

#CompsZ1 eq 2;

// This is clear because the 1-cohomology of the natural module is 1-dimensional. What about the rest?

Comps2ormore:=&cat[Subgroups(CompsZ[i]:OrderEqual:=168*16):i in [1..5]|i ne ii];
CompsZ2:=[i`subgroup:i in Comps2ormore|ZAdj subset i`subgroup and IsIsomorphic(i`subgroup/ZAdj,PSL(3,2))];

#CompsZ2 eq 4;

// Which homomorphisms S4->PGL_2(k) do these come from? Use the S3 to find out.

Y1:=Subgroups(X1:OrderEqual:=12); #Y1 eq 1;
Y1:=Y1[1]`subgroup;
YL:=sub<XL|Lcomp,Y1>;
CompsY:=Subgroups(YL:OrderEqual:=168*16);
CompsY1:=[i`subgroup:i in CompsY|ZAdj subset i`subgroup and IsIsomorphic(i`subgroup/ZAdj,PSL(3,2))];

#CompsY1 eq 2;

// So these are the same as CompsZ1, which we know will lie in this subgroup. Double check:

&and[&or[IsConjugate(XL,i,j):j in CompsZ1]:i in CompsY1];

// Since no more show up, we must have that the image is S4. Thus the four complements in CompsZ2 merge into two classes in the group PGL.

// Check that these are definitely different by adding the centre of 2.E7 back in.

{IsPerfect(i/ZSC):i in CompsZ1} eq {false}; // 2 x PSL(2,7)
{IsPerfect(i/ZSC):i in CompsZ2} eq {true}; // SL(2,7)

// Finally, we need the structure of the complements on the module MG.

{{*Dimension(i):i in CompositionFactors(Restriction(MG,j))*} eq {*6^^4,8^^4*}:j in CompsZ2} eq {true};

// 6^^4, 8^^4 is because F17 is not a splitting field for PSL(3,2).

==> anc/IntrinsicImp/E6NGT.txt <==
G:=GroupOfLieType("E6",7:Isogeny:="SC");
Refs:=Reflections(G);
Over:=GL(78,7);
rho:=AdjointRepresentation(G);
E:=sub<Over|[rho(i):i in Refs]>;
E2:=DerivedSubgroup(E);

// E2 is a non-split extension 2^6.PSU(4,2).

Z:=NormalSubgroups(E2);
[#i`subgroup:i in Z] eq [ 1, 64, 1658880 ];
#Subgroups(E2:OrderEqual:=#PSU(4,2)) eq 0;
#E2 eq 2^6*#PSU(4,2);

==> anc/IntrinsicImp/E7NGT.txt <==
G:=GroupOfLieType("E7",11:Isogeny:="SC");
Refs:=Reflections(G);
Over:=GL(133,11);
rho:=AdjointRepresentation(G);
E:=sub<Over|[rho(i):i in Refs]>;
E2:=DerivedSubgroup(E);

// E2 is a non-split extension 2^6.Sp(6,2).

Z:=NormalSubgroups(E2);
[#i`subgroup:i in Z] eq [ 1, 64, 92897280 ];
#Subgroups(E2:OrderEqual:=#PSp(6,2)) eq 0;
#E2 eq 2^6*#PSp(6,2);

// While we are here, check that 2^6.PSL(2,8) is also non-split.

#Subgroups(E2:OrderEqual:=#PSL(2,8)) eq 0;

// Back to PSp(6,2).
// For p=2, check first that all PSp(6,2)s are conjugate.

W:=ShephardTodd(36);
W2:=DerivedSubgroup(W);

M3:=(GModule(W2,[GL(7,3)!(W2.i):i in [1..6]]));
M5:=(GModule(W2,[GL(7,5)!(W2.i):i in [1..6]]));
M7:=(GModule(W2,[GL(7,7)!(W2.i):i in [1..6]]));

CohomologicalDimension(M3,1) eq 0;
IsIrreducible(M3) and IsIrreducible(M5) and IsIrreducible(M7);

// M5 and M7 do not lie in the principal block,
// so cannot have any 1-cohomology. But we can
// just check it directly anyway.

CohomologicalDimension(M5,1) eq 0;
CohomologicalDimension(M7,1) eq 0;

// Now check that it centralizes an involution

G:=GroupOfLieType("E7",2:Isogeny:="SC");
Refs:=Reflections(G);
Over:=GL(56,2);
rho:=StandardRepresentation(G);
E:=sub<Over|[rho(i):i in Refs]>;
E2:=DerivedSubgroup(E);

bool:=IsIsomorphic(E2,PSp(6,2)); bool and #Centralizer(E,E2) eq 2;

// Move on to PSU(3,3).

GG:=PSp(6,2);
ZZ:=Subgroups(GG:OrderEqual:=#PSU(3,3));
#ZZ eq 1;

// Find out the Brauer character of PSU(3,3) for p=2.

q:=2;
G:=GroupOfLieType("E7",q:Isogeny:="SC");
Refs:=Reflections(G);
Over:=GL(56,q);
rho:=StandardRepresentation(G);
E:=sub<Over|[rho(i):i in Refs]>;
Z:=Subgroups(E:OrderEqual:=#PSU(3,3)); #Z eq 1;
H:=Z[1]`subgroup;
{*Dimension(i):i in CompositionFactors(GModule(H))*} eq {*1^^4,6^^4,14^^2*};

// Check the statement about Brauer character values

Irr:=IrreducibleModules(ZZ[1]`subgroup,GF(2));
Mods:=[DirectSum([Irr[i]:i in j]):j in [{*1^^2,2^^9*},{*1^^20,2^^6*},{*1^^4,2^^4,3^^2*}]];
{BrauerCharacter(i)[9]:i in Mods} eq {-7,0,14};

// Check the claim about not centralizing an involution for p=3.

q:=3; F:=GF(q); w:=PrimitiveElement(F);
G:=GroupOfLieType("E7",q:Isogeny:="SC");
Refs:=Reflections(G);
t1:=TorusTerm(G,1,w);
Over:=GL(133,q);
rho:=AdjointRepresentation(G);
E:=sub<Over|[rho(i):i in Refs]>;
NGT:=sub<Over|E,rho(t1)>;
T:=ncl<NGT|rho(t1)>;
Z:=Subgroups(E:OrderEqual:=#PSU(3,3)); #Z eq 1;
H:=Z[1]`subgroup;
#Centralizer(T,H) eq 1;

#Centralizer(NGT,H) eq 2;

// As an example to show all subgroups are conjugate.
// This is much slower than the previous case.

q:=9; F:=GF(q); w:=PrimitiveElement(F);
G:=GroupOfLieType("E7",q:Isogeny:="SC");
Refs:=Reflections(G);
t1:=TorusTerm(G,1,w);
Over:=GL(133,q);
rho:=AdjointRepresentation(G);
E:=sub<Over|[rho(i):i in Refs]>;
NGT:=sub<Over|E,rho(t1)>;
Z:=Subgroups(NGT:OrderEqual:=#PSU(3,3)); #Z eq 2;
H1:=Z[1]`subgroup;
H2:=Z[2]`subgroup;

// So it looks like there are two classes here.
// But they are conjugate in an extension field.

q:=81; F:=GF(q); w:=PrimitiveElement(F);
G:=GroupOfLieType("E7",q:Isogeny:="SC");
Refs:=Reflections(G);
t1:=TorusTerm(G,1,w)^5;
Over:=GL(133,q);
rho:=AdjointRepresentation(G);
E:=sub<Over|[rho(i):i in Refs]>;
NGT:=sub<Over|E,rho(t1)>;
J1:=sub<NGT|[NGT!i:i in Generators(H1)]>;
J2:=sub<NGT|[NGT!i:i in Generators(H2)]>;
bool:=IsConjugate(NGT,J1,J2); bool;

// Now do PSL(2,8), p=2.

q:=4; F:=GF(q); w:=PrimitiveElement(F);
G:=GroupOfLieType("E7",q:Isogeny:="SC");
Refs:=Reflections(G);
t1:=TorusTerm(G,1,w)^5;
Over:=GL(56,q);
rho:=StandardRepresentation(G);
E:=sub<Over|[rho(i):i in Refs]>;
NGT:=sub<Over|E,rho(t1)>;
Z:=Subgroups(NGT:OrderEqual:=#PSL(2,8));
Z2:=[i`subgroup:i in Z|IsIsomorphic(i`subgroup,PSL(2,8))];
#Z2 eq 2;
// One of these lies in the Weyl group and has a fixed point on MG.

{Dimension(Fix(GModule(i))):i in Z2} eq {0,1};

// Choose the one that doesn't.

for i in Z2 do if Dimension(Fix(GModule(i))) eq 0 then H:=i; end if; end for;

MG:=GModule(H);
Proj:=ProjectiveIndecomposableModules(H,F);
IsIsomorphic(MG,DirectSum(Proj[3],Proj[4]));
